Multi-physics constraints at different densities to probe nuclear symmetry energy in hyperonic neutron stars

The appearance of strangeness in the form of hyperons within the inner core of neutron stars is expected to affect its detectable properties such as its global structure or gravitational wave emission. In this work, we explore the parameter space of hyperonic stars within the framework of the Relativistic Mean Field model allowed by present uncertainties in state-of-the-art nuclear and hypernuclear experimental data. We impose multi-physics constraints at different density regimes to restrict the parameter space: Chiral effective field theory, heavy-ion collision data as well as multi-messenger astrophysical observations of neutron stars. We investigate possible correlations between empirical nuclear and hypernuclear parameters, particularly the symmetry energy and its slope, with observable properties of neutron stars. We do not find a correlation for the hyperon parameters and the astrophysical data. However, the inclusion of hyperons generates a tension between the astrophysical and heavy ion data constraining considerable the available parameter space.

==> anc/Fig1/Particle_fraction_y0.0.out <==
#nb/n0, 'Y_n','Y_p',r'$Y_{e^-}$',r'$Y_{\mu^-}$',r'$Y_{\Lambda}$',r'$Y_{\Sigma^+}$',r'$Y_{\Sigma^-}$',r'$Y_{\Sigma^0}$',r'$Y_{\Xi^-}$',r'$Y_{\Xi^0}$'
0.250000 0.987925 0.012075 0.012075 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.251000 0.987859 0.012141 0.012141 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.252000 0.987792 0.012208 0.012208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.253000 0.987725 0.012275 0.012275 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.254000 0.987659 0.012341 0.012341 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.255000 0.987592 0.012408 0.012408 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.256000 0.987525 0.012475 0.012475 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.257000 0.987458 0.012542 0.012542 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.258000 0.987391 0.012609 0.012609 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.259000 0.987324 0.012676 0.012676 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.260000 0.987257 0.012743 0.012743 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.261000 0.987190 0.012810 0.012810 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.262000 0.987123 0.012877 0.012877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.263000 0.987056 0.012944 0.012944 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.264000 0.986989 0.013011 0.013011 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.265000 0.986921 0.013079 0.013079 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.266000 0.986854 0.013146 0.013146 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.267000 0.986787 0.013213 0.013213 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.268000 0.986719 0.013281 0.013281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.269000 0.986652 0.013348 0.013348 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.270000 0.986584 0.013416 0.013416 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.271000 0.986517 0.013483 0.013483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.272000 0.986449 0.013551 0.013551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.273000 0.986382 0.013618 0.013618 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.274000 0.986314 0.013686 0.013686 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.275000 0.986246 0.013754 0.013754 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.276000 0.986178 0.013822 0.013822 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.277000 0.986111 0.013889 0.013889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.278000 0.986043 0.013957 0.013957 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.279000 0.985975 0.014025 0.014025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.280000 0.985907 0.014093 0.014093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.281000 0.985839 0.014161 0.014161 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.282000 0.985771 0.014229 0.014229 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.283000 0.985703 0.014297 0.014297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.284000 0.985635 0.014365 0.014365 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.285000 0.985567 0.014433 0.014433 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.286000 0.985499 0.014501 0.014501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.287000 0.985431 0.014569 0.014569 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.288000 0.985363 0.014637 0.014637 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.289000 0.985295 0.014705 0.014705 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.290000 0.985227 0.014773 0.014773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.291000 0.985159 0.014841 0.014841 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.292000 0.985090 0.014910 0.014910 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.293000 0.985022 0.014978 0.014978 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.294000 0.984954 0.015046 0.015046 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.295000 0.984885 0.015115 0.015115 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.296000 0.984817 0.015183 0.015183 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.297000 0.984749 0.015251 0.015251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.298000 0.984680 0.015320 0.015320 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.299000 0.984612 0.015388 0.015388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.300000 0.984543 0.015457 0.015457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.301000 0.984475 0.015525 0.015525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.302000 0.984407 0.015593 0.015593 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.303000 0.984338 0.015662 0.015662 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.304000 0.984270 0.015730 0.015730 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.305000 0.984201 0.015799 0.015799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.306000 0.984133 0.015867 0.015867 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.307000 0.984064 0.015936 0.015936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.308000 0.983995 0.016005 0.016005 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.309000 0.983927 0.016073 0.016073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.310000 0.983858 0.016142 0.016142 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.311000 0.983790 0.016210 0.016210 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.312000 0.983721 0.016279 0.016279 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.313000 0.983652 0.016348 0.016348 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.314000 0.983584 0.016416 0.016416 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.315000 0.983515 0.016485 0.016485 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.316000 0.983446 0.016554 0.016554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.317000 0.983378 0.016622 0.016622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.318000 0.983309 0.016691 0.016691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.319000 0.983240 0.016760 0.016760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.320000 0.983171 0.016829 0.016829 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.321000 0.983103 0.016897 0.016897 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.322000 0.983034 0.016966 0.016966 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.323000 0.982965 0.017035 0.017035 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.324000 0.982896 0.017104 0.017104 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.325000 0.982828 0.017172 0.017172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.326000 0.982759 0.017241 0.017241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.327000 0.982690 0.017310 0.017310 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.328000 0.982621 0.017379 0.017379 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.329000 0.982553 0.017447 0.017447 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.330000 0.982484 0.017516 0.017516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.331000 0.982415 0.017585 0.017585 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.332000 0.982346 0.017654 0.017654 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.333000 0.982277 0.017723 0.017723 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.334000 0.982209 0.017791 0.017791 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.335000 0.982140 0.017860 0.017860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.336000 0.982071 0.017929 0.017929 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.337000 0.982002 0.017998 0.017998 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.338000 0.981934 0.018066 0.018066 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.339000 0.981865 0.018135 0.018135 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.340000 0.981796 0.018204 0.018204 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.341000 0.981727 0.018273 0.018273 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.342000 0.981658 0.018342 0.018342 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.343000 0.981590 0.018410 0.018410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.344000 0.981521 0.018479 0.018479 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.345000 0.981452 0.018548 0.018548 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.346000 0.981383 0.018617 0.018617 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.347000 0.981315 0.018685 0.018685 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.348000 0.981246 0.018754 0.018754 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.349000 0.981177 0.018823 0.018823 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.350000 0.981108 0.018892 0.018892 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.351000 0.981040 0.018960 0.018960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.352000 0.980971 0.019029 0.019029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.353000 0.980902 0.019098 0.019098 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.354000 0.980834 0.019166 0.019166 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.355000 0.980765 0.019235 0.019235 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.356000 0.980696 0.019304 0.019304 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.357000 0.980628 0.019372 0.019372 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.358000 0.980559 0.019441 0.019441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.359000 0.980490 0.019510 0.019510 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.360000 0.980422 0.019578 0.019578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.361000 0.980353 0.019647 0.019647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.362000 0.980284 0.019716 0.019716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.363000 0.980216 0.019784 0.019784 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.364000 0.980147 0.019853 0.019853 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.365000 0.980079 0.019921 0.019921 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.366000 0.980010 0.019990 0.019990 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.367000 0.979942 0.020058 0.020058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.368000 0.979873 0.020127 0.020127 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.369000 0.979805 0.020195 0.020195 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.370000 0.979736 0.020264 0.020264 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.371000 0.979668 0.020332 0.020332 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.372000 0.979599 0.020401 0.020401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.373000 0.979531 0.020469 0.020469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.374000 0.979462 0.020538 0.020538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.375000 0.979394 0.020606 0.020606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.376000 0.979326 0.020674 0.020674 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.377000 0.979257 0.020743 0.020743 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.378000 0.979189 0.020811 0.020811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.379000 0.979121 0.020879 0.020879 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.380000 0.979052 0.020948 0.020948 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.381000 0.978984 0.021016 0.021016 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.382000 0.978916 0.021084 0.021084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.383000 0.978848 0.021152 0.021152 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.384000 0.978779 0.021221 0.021221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.385000 0.978711 0.021289 0.021289 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.386000 0.978643 0.021357 0.021357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.387000 0.978575 0.021425 0.021425 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.388000 0.978507 0.021493 0.021493 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.389000 0.978439 0.021561 0.021561 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.390000 0.978371 0.021629 0.021629 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.391000 0.978303 0.021697 0.021697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.392000 0.978235 0.021765 0.021765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.393000 0.978167 0.021833 0.021833 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.394000 0.978099 0.021901 0.021901 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.395000 0.978031 0.021969 0.021969 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.396000 0.977963 0.022037 0.022037 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.397000 0.977895 0.022105 0.022105 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.398000 0.977827 0.022173 0.022173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.399000 0.977760 0.022240 0.022240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.400000 0.977692 0.022308 0.022308 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.401000 0.977624 0.022376 0.022376 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.402000 0.977556 0.022444 0.022444 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.403000 0.977489 0.022511 0.022511 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.404000 0.977421 0.022579 0.022579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.405000 0.977353 0.022647 0.022647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.406000 0.977286 0.022714 0.022714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.407000 0.977218 0.022782 0.022782 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.408000 0.977151 0.022849 0.022849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.409000 0.977083 0.022917 0.022917 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.410000 0.977016 0.022984 0.022984 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.411000 0.976948 0.023052 0.023052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.412000 0.976881 0.023119 0.023119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.413000 0.976814 0.023186 0.023186 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.414000 0.976746 0.023254 0.023254 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.415000 0.976679 0.023321 0.023321 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.416000 0.976612 0.023388 0.023388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.417000 0.976545 0.023455 0.023455 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.418000 0.976477 0.023523 0.023523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.419000 0.976410 0.023590 0.023590 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.420000 0.976343 0.023657 0.023657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.421000 0.976276 0.023724 0.023724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.422000 0.976209 0.023791 0.023791 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.423000 0.976142 0.023858 0.023858 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.424000 0.976075 0.023925 0.023925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.425000 0.976008 0.023992 0.023992 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.426000 0.975941 0.024059 0.024059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.427000 0.975874 0.024126 0.024126 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.428000 0.975808 0.024192 0.024192 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.429000 0.975741 0.024259 0.024259 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.430000 0.975674 0.024326 0.024326 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.431000 0.975607 0.024393 0.024393 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.432000 0.975541 0.024459 0.024459 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.433000 0.975474 0.024526 0.024526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.434000 0.975408 0.024592 0.024592 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.435000 0.975341 0.024659 0.024659 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.436000 0.975275 0.024725 0.024725 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.437000 0.975208 0.024792 0.024792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.438000 0.975142 0.024858 0.024858 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.439000 0.975075 0.024925 0.024925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.440000 0.975009 0.024991 0.024991 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.441000 0.974943 0.025057 0.025057 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.442000 0.974877 0.025123 0.025123 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.443000 0.974810 0.025190 0.025190 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.444000 0.974744 0.025256 0.025256 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.445000 0.974678 0.025322 0.025322 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.446000 0.974612 0.025388 0.025388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.447000 0.974546 0.025454 0.025454 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.448000 0.974480 0.025520 0.025520 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.449000 0.974414 0.025586 0.025586 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.450000 0.974348 0.025652 0.025652 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.451000 0.974282 0.025718 0.025718 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.452000 0.974217 0.025783 0.025783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.453000 0.974151 0.025849 0.025849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.454000 0.974085 0.025915 0.025915 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.455000 0.974020 0.025980 0.025980 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.456000 0.973954 0.026046 0.026046 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.457000 0.973888 0.026112 0.026112 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.458000 0.973823 0.026177 0.026177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.459000 0.973757 0.026243 0.026243 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.460000 0.973692 0.026308 0.026308 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.461000 0.973627 0.026373 0.026373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.462000 0.973561 0.026439 0.026439 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.463000 0.973496 0.026504 0.026504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.464000 0.973431 0.026569 0.026569 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.465000 0.973366 0.026634 0.026634 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.466000 0.973300 0.026700 0.026700 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.467000 0.973235 0.026765 0.026765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.468000 0.973170 0.026830 0.026830 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.469000 0.973105 0.026895 0.026895 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.470000 0.973040 0.026960 0.026960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.471000 0.972976 0.027024 0.027024 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.472000 0.972911 0.027089 0.027089 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.473000 0.972846 0.027154 0.027154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.474000 0.972781 0.027219 0.027219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.475000 0.972717 0.027283 0.027283 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.476000 0.972652 0.027348 0.027348 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.477000 0.972587 0.027413 0.027413 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.478000 0.972523 0.027477 0.027477 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.479000 0.972458 0.027542 0.027542 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.480000 0.972394 0.027606 0.027606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.481000 0.972330 0.027670 0.027670 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.482000 0.972265 0.027735 0.027735 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.483000 0.972201 0.027799 0.027799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.484000 0.972137 0.027863 0.027863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.485000 0.972073 0.027927 0.027927 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.486000 0.972009 0.027991 0.027991 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.487000 0.971944 0.028056 0.028056 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.488000 0.971880 0.028120 0.028120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.489000 0.971817 0.028183 0.028183 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.490000 0.971753 0.028247 0.028247 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.491000 0.971689 0.028311 0.028311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.492000 0.971625 0.028375 0.028375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.493000 0.971561 0.028439 0.028439 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.494000 0.971498 0.028502 0.028502 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.495000 0.971434 0.028566 0.028566 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.496000 0.971370 0.028630 0.028630 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.497000 0.971307 0.028693 0.028693 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.498000 0.971243 0.028757 0.028757 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.499000 0.971180 0.028820 0.028820 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.500000 0.971117 0.028883 0.028883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.501000 0.971053 0.028947 0.028947 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.502000 0.970990 0.029010 0.029010 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.503000 0.970927 0.029073 0.029073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.504000 0.970864 0.029136 0.029136 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.505000 0.970801 0.029199 0.029199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.506000 0.970738 0.029262 0.029262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.507000 0.970675 0.029325 0.029325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.508000 0.970612 0.029388 0.029388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.509000 0.970549 0.029451 0.029451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.510000 0.970486 0.029514 0.029514 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.511000 0.970423 0.029577 0.029577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.512000 0.970361 0.029639 0.029639 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.513000 0.970298 0.029702 0.029702 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.514000 0.970236 0.029764 0.029764 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.515000 0.970173 0.029827 0.029827 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.516000 0.970111 0.029889 0.029889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.517000 0.970048 0.029952 0.029952 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.518000 0.969986 0.030014 0.030014 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.519000 0.969924 0.030076 0.030076 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.520000 0.969862 0.030138 0.030138 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.521000 0.969799 0.030201 0.030201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.522000 0.969737 0.030263 0.030263 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.523000 0.969675 0.030325 0.030325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.524000 0.969613 0.030387 0.030387 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.525000 0.969551 0.030449 0.030449 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.526000 0.969489 0.030511 0.030511 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.527000 0.969428 0.030572 0.030572 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.528000 0.969366 0.030634 0.030634 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.529000 0.969304 0.030696 0.030696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.530000 0.969243 0.030757 0.030757 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.531000 0.969181 0.030819 0.030819 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.532000 0.969120 0.030880 0.030880 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.533000 0.969058 0.030942 0.030942 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.534000 0.968997 0.031003 0.031003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.535000 0.968935 0.031065 0.031065 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.536000 0.968874 0.031126 0.031126 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.537000 0.968813 0.031187 0.031187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.538000 0.968752 0.031248 0.031248 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.539000 0.968691 0.031309 0.031309 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.540000 0.968630 0.031370 0.031370 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.541000 0.968569 0.031431 0.031431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.542000 0.968508 0.031492 0.031492 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.543000 0.968447 0.031553 0.031553 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.544000 0.968386 0.031614 0.031614 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.545000 0.968325 0.031675 0.031675 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.546000 0.968265 0.031735 0.031735 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.547000 0.968204 0.031796 0.031796 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.548000 0.968144 0.031856 0.031856 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.549000 0.968083 0.031917 0.031917 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.550000 0.968023 0.031977 0.031977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.551000 0.967962 0.032038 0.032038 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.552000 0.967902 0.032098 0.032098 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.553000 0.967842 0.032158 0.032158 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.554000 0.967782 0.032218 0.032218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.555000 0.967722 0.032278 0.032278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.556000 0.967662 0.032338 0.032338 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.557000 0.967602 0.032398 0.032398 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.558000 0.967542 0.032458 0.032458 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.559000 0.967482 0.032518 0.032518 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.560000 0.967422 0.032578 0.032578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.561000 0.967362 0.032638 0.032638 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.562000 0.967303 0.032697 0.032697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.563000 0.967243 0.032757 0.032757 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.564000 0.967183 0.032817 0.032817 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.565000 0.967124 0.032876 0.032876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.566000 0.967064 0.032936 0.032936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.567000 0.967005 0.032995 0.032995 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.568000 0.966946 0.033054 0.033054 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.569000 0.966887 0.033113 0.033113 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.570000 0.966827 0.033173 0.033173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.571000 0.966768 0.033232 0.033232 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.572000 0.966709 0.033291 0.033291 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.573000 0.966650 0.033350 0.033350 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.574000 0.966591 0.033409 0.033409 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.575000 0.966532 0.033468 0.033468 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.576000 0.966474 0.033526 0.033526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.577000 0.966415 0.033585 0.033585 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.578000 0.966356 0.033644 0.033644 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.579000 0.966298 0.033702 0.033702 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.580000 0.966239 0.033761 0.033761 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.581000 0.966181 0.033819 0.033819 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.582000 0.966122 0.033878 0.033878 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.583000 0.966064 0.033936 0.033936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.584000 0.966006 0.033994 0.033994 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.585000 0.965947 0.034053 0.034053 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.586000 0.965889 0.034111 0.034111 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.587000 0.965831 0.034169 0.034169 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.588000 0.965773 0.034227 0.034227 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.589000 0.965715 0.034285 0.034285 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.590000 0.965657 0.034343 0.034343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.591000 0.965599 0.034401 0.034401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.592000 0.965541 0.034459 0.034459 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.593000 0.965484 0.034516 0.034516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.594000 0.965426 0.034574 0.034574 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.595000 0.965368 0.034632 0.034632 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.596000 0.965311 0.034689 0.034689 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.597000 0.965253 0.034747 0.034747 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.598000 0.965196 0.034804 0.034804 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.599000 0.965139 0.034861 0.034861 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.600000 0.965081 0.034919 0.034919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.601000 0.965024 0.034976 0.034976 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.602000 0.964967 0.035033 0.035033 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.603000 0.964910 0.035090 0.035090 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.604000 0.964853 0.035147 0.035147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.605000 0.964796 0.035204 0.035204 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.606000 0.964739 0.035261 0.035261 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.607000 0.964682 0.035318 0.035318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.608000 0.964626 0.035374 0.035374 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.609000 0.964569 0.035431 0.035431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.610000 0.964512 0.035488 0.035488 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.611000 0.964456 0.035544 0.035544 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.612000 0.964399 0.035601 0.035601 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.613000 0.964343 0.035657 0.035657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.614000 0.964286 0.035714 0.035714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.615000 0.964230 0.035770 0.035770 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.616000 0.964174 0.035826 0.035826 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.617000 0.964118 0.035882 0.035882 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.618000 0.964061 0.035939 0.035939 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.619000 0.964005 0.035995 0.035995 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.620000 0.963949 0.036051 0.036051 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.621000 0.963893 0.036107 0.036107 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.622000 0.963838 0.036162 0.036162 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.623000 0.963782 0.036218 0.036218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.624000 0.963726 0.036274 0.036274 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.625000 0.963670 0.036330 0.036330 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.626000 0.963615 0.036385 0.036385 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.627000 0.963559 0.036441 0.036441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.628000 0.963504 0.036496 0.036496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.629000 0.963448 0.036552 0.036552 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.630000 0.963393 0.036607 0.036607 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.631000 0.963338 0.036662 0.036662 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.632000 0.963282 0.036718 0.036718 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.633000 0.963227 0.036773 0.036773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.634000 0.963172 0.036828 0.036828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.635000 0.963117 0.036883 0.036883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.636000 0.963062 0.036938 0.036938 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.637000 0.963007 0.036993 0.036993 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.638000 0.962952 0.037048 0.037048 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.639000 0.962898 0.037102 0.037102 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.640000 0.962843 0.037157 0.037157 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.641000 0.962788 0.037212 0.037212 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.642000 0.962734 0.037266 0.037266 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.643000 0.962679 0.037321 0.037321 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.644000 0.962625 0.037375 0.037375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.645000 0.962570 0.037430 0.037430 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.646000 0.962516 0.037484 0.037484 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.647000 0.962462 0.037538 0.037538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.648000 0.962408 0.037592 0.037592 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.649000 0.962353 0.037647 0.037647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.650000 0.962299 0.037701 0.037701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.651000 0.962245 0.037755 0.037755 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.652000 0.962191 0.037809 0.037809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.653000 0.962138 0.037862 0.037862 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.654000 0.962084 0.037916 0.037916 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.655000 0.962030 0.037970 0.037970 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.656000 0.961976 0.038024 0.038024 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.657000 0.961923 0.038077 0.038077 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.658000 0.961869 0.038131 0.038131 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.659000 0.961816 0.038184 0.038184 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.660000 0.961762 0.038238 0.038238 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.661000 0.961709 0.038291 0.038291 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.662000 0.961655 0.038345 0.038345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.663000 0.961602 0.038398 0.038398 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.664000 0.961549 0.038451 0.038451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.665000 0.961496 0.038504 0.038504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.666000 0.961443 0.038557 0.038557 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.667000 0.961390 0.038610 0.038610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.668000 0.961337 0.038663 0.038663 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.669000 0.961284 0.038716 0.038716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.670000 0.961231 0.038769 0.038769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.671000 0.961179 0.038821 0.038821 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.672000 0.961126 0.038874 0.038874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.673000 0.961073 0.038927 0.038927 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.674000 0.961021 0.038979 0.038979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.675000 0.960968 0.039032 0.039032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.676000 0.960916 0.039084 0.039084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.677000 0.960863 0.039137 0.039137 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.678000 0.960811 0.039189 0.039189 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.679000 0.960759 0.039241 0.039241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.680000 0.960707 0.039293 0.039293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.681000 0.960655 0.039345 0.039345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.682000 0.960603 0.039397 0.039397 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.683000 0.960551 0.039449 0.039449 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.684000 0.960499 0.039501 0.039501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.685000 0.960447 0.039553 0.039553 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.686000 0.960395 0.039605 0.039605 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.687000 0.960343 0.039657 0.039657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.688000 0.960292 0.039708 0.039708 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.689000 0.960240 0.039760 0.039760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.690000 0.960188 0.039812 0.039812 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.691000 0.960137 0.039863 0.039863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.692000 0.960086 0.039914 0.039914 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.693000 0.960034 0.039966 0.039966 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.694000 0.959983 0.040017 0.040017 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.695000 0.959932 0.040068 0.040068 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.696000 0.959881 0.040119 0.040119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.697000 0.959829 0.040171 0.040171 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.698000 0.959778 0.040222 0.040222 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.699000 0.959727 0.040273 0.040273 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.700000 0.959676 0.040324 0.040324 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.701000 0.959626 0.040374 0.040374 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.702000 0.959575 0.040425 0.040425 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.703000 0.959524 0.040476 0.040476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.704000 0.959473 0.040527 0.040527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.705000 0.959423 0.040577 0.040577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.706000 0.959372 0.040628 0.040628 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.707000 0.959322 0.040678 0.040678 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.708000 0.959271 0.040729 0.040729 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.709000 0.959221 0.040779 0.040779 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.710000 0.959171 0.040829 0.040829 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.711000 0.959120 0.040880 0.040880 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.712000 0.959070 0.040930 0.040930 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.713000 0.959020 0.040980 0.040980 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.714000 0.958970 0.041030 0.041030 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.715000 0.958920 0.041080 0.041080 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.716000 0.958870 0.041130 0.041130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.717000 0.958820 0.041180 0.041180 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.718000 0.958770 0.041230 0.041230 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.719000 0.958721 0.041279 0.041279 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.720000 0.958671 0.041329 0.041329 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.721000 0.958621 0.041379 0.041379 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.722000 0.958572 0.041428 0.041428 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.723000 0.958522 0.041478 0.041478 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.724000 0.958473 0.041527 0.041527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.725000 0.958423 0.041577 0.041577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.726000 0.958374 0.041626 0.041626 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.727000 0.958325 0.041675 0.041675 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.728000 0.958275 0.041725 0.041725 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.729000 0.958226 0.041774 0.041774 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.730000 0.958177 0.041823 0.041823 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.731000 0.958128 0.041872 0.041872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.732000 0.958079 0.041921 0.041921 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.733000 0.958030 0.041970 0.041970 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.734000 0.957981 0.042019 0.042019 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.735000 0.957933 0.042067 0.042067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.736000 0.957884 0.042116 0.042116 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.737000 0.957835 0.042165 0.042165 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.738000 0.957787 0.042213 0.042213 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.739000 0.957738 0.042262 0.042262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.740000 0.957690 0.042310 0.042310 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.741000 0.957641 0.042359 0.042359 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.742000 0.957593 0.042407 0.042407 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.743000 0.957544 0.042456 0.042456 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.744000 0.957496 0.042504 0.042504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.745000 0.957448 0.042552 0.042552 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.746000 0.957400 0.042600 0.042600 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.747000 0.957352 0.042648 0.042648 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.748000 0.957304 0.042696 0.042696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.749000 0.957256 0.042744 0.042744 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.750000 0.957208 0.042792 0.042792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.751000 0.957160 0.042840 0.042840 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.752000 0.957112 0.042888 0.042888 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.753000 0.957064 0.042936 0.042936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.754000 0.957017 0.042983 0.042983 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.755000 0.956969 0.043031 0.043031 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.756000 0.956922 0.043078 0.043078 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.757000 0.956874 0.043126 0.043126 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.758000 0.956827 0.043173 0.043173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.759000 0.956779 0.043221 0.043221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.760000 0.956732 0.043268 0.043268 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.761000 0.956685 0.043315 0.043315 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.762000 0.956637 0.043363 0.043363 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.763000 0.956590 0.043410 0.043410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.764000 0.956543 0.043457 0.043457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.765000 0.956496 0.043504 0.043504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.766000 0.956449 0.043551 0.043551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.767000 0.956402 0.043598 0.043598 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.768000 0.956355 0.043645 0.043645 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.769000 0.956309 0.043691 0.043691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.770000 0.956262 0.043738 0.043738 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.771000 0.956215 0.043785 0.043785 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.772000 0.956168 0.043832 0.043832 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.773000 0.956122 0.043878 0.043878 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.774000 0.956075 0.043925 0.043925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.775000 0.956029 0.043971 0.043971 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.776000 0.955982 0.044018 0.044018 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.777000 0.955936 0.044064 0.044064 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.778000 0.955890 0.044110 0.044110 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.779000 0.955843 0.044157 0.044157 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.780000 0.955797 0.044203 0.044203 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.781000 0.955751 0.044249 0.044249 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.782000 0.955703 0.044297 0.044294 0.000003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.783000 0.955654 0.044346 0.044339 0.000007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.784000 0.955603 0.044397 0.044383 0.000014 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.785000 0.955552 0.044448 0.044427 0.000021 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.786000 0.955500 0.044500 0.044471 0.000029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.787000 0.955447 0.044553 0.044514 0.000038 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.788000 0.955394 0.044606 0.044558 0.000048 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.789000 0.955341 0.044659 0.044601 0.000058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.790000 0.955287 0.044713 0.044643 0.000070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.791000 0.955233 0.044767 0.044686 0.000081 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.792000 0.955179 0.044821 0.044728 0.000093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.793000 0.955124 0.044876 0.044770 0.000106 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.794000 0.955069 0.044931 0.044812 0.000119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.795000 0.955013 0.044987 0.044854 0.000133 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.796000 0.954957 0.045043 0.044895 0.000147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.797000 0.954902 0.045098 0.044937 0.000162 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.798000 0.954845 0.045155 0.044978 0.000177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.799000 0.954789 0.045211 0.045019 0.000192 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.800000 0.954732 0.045268 0.045060 0.000208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.801000 0.954676 0.045324 0.045100 0.000224 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.802000 0.954619 0.045381 0.045141 0.000240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.803000 0.954561 0.045439 0.045181 0.000257 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.804000 0.954504 0.045496 0.045222 0.000274 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.805000 0.954447 0.045553 0.045262 0.000292 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.806000 0.954389 0.045611 0.045302 0.000309 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.807000 0.954331 0.045669 0.045342 0.000327 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.808000 0.954273 0.045727 0.045381 0.000346 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.809000 0.954215 0.045785 0.045421 0.000364 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.810000 0.954157 0.045843 0.045460 0.000383 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.811000 0.954098 0.045902 0.045500 0.000402 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.812000 0.954040 0.045960 0.045539 0.000421 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.813000 0.953981 0.046019 0.045578 0.000441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.814000 0.953922 0.046078 0.045617 0.000461 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.815000 0.953863 0.046137 0.045656 0.000481 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.816000 0.953804 0.046196 0.045694 0.000501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.817000 0.953745 0.046255 0.045733 0.000522 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.818000 0.953686 0.046314 0.045771 0.000543 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.819000 0.953627 0.046373 0.045810 0.000564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.820000 0.953567 0.046433 0.045848 0.000585 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.821000 0.953508 0.046492 0.045886 0.000606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.822000 0.953448 0.046552 0.045924 0.000628 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.823000 0.953389 0.046611 0.045962 0.000649 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.824000 0.953329 0.046671 0.046000 0.000671 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.825000 0.953269 0.046731 0.046037 0.000693 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.826000 0.953209 0.046791 0.046075 0.000716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.827000 0.953150 0.046850 0.046112 0.000738 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.828000 0.953090 0.046910 0.046150 0.000761 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.829000 0.953029 0.046971 0.046187 0.000784 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.830000 0.952969 0.047031 0.046224 0.000807 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.831000 0.952909 0.047091 0.046261 0.000830 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.832000 0.952849 0.047151 0.046298 0.000853 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.833000 0.952789 0.047211 0.046335 0.000877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.834000 0.952728 0.047272 0.046371 0.000900 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.835000 0.952668 0.047332 0.046408 0.000924 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.836000 0.952607 0.047393 0.046444 0.000948 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.837000 0.952547 0.047453 0.046481 0.000972 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.838000 0.952486 0.047514 0.046517 0.000996 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.839000 0.952426 0.047574 0.046553 0.001021 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.840000 0.952365 0.047635 0.046590 0.001045 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.841000 0.952305 0.047695 0.046626 0.001070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.842000 0.952244 0.047756 0.046661 0.001095 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.843000 0.952183 0.047817 0.046697 0.001120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.844000 0.952122 0.047878 0.046733 0.001145 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.845000 0.952062 0.047938 0.046769 0.001170 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.846000 0.952001 0.047999 0.046804 0.001195 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.847000 0.951940 0.048060 0.046840 0.001220 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.848000 0.951879 0.048121 0.046875 0.001246 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.849000 0.951818 0.048182 0.046910 0.001272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.850000 0.951757 0.048243 0.046946 0.001297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.851000 0.951696 0.048304 0.046981 0.001323 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.852000 0.951635 0.048365 0.047016 0.001349 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.853000 0.951574 0.048426 0.047051 0.001375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.854000 0.951513 0.048487 0.047085 0.001401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.855000 0.951452 0.048548 0.047120 0.001428 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.856000 0.951391 0.048609 0.047155 0.001454 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.857000 0.951330 0.048670 0.047189 0.001481 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.858000 0.951269 0.048731 0.047224 0.001507 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.859000 0.951208 0.048792 0.047258 0.001534 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.860000 0.951147 0.048853 0.047293 0.001561 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.861000 0.951086 0.048914 0.047327 0.001587 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.862000 0.951024 0.048976 0.047361 0.001614 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.863000 0.950963 0.049037 0.047395 0.001641 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.864000 0.950902 0.049098 0.047429 0.001669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.865000 0.950841 0.049159 0.047463 0.001696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.866000 0.950780 0.049220 0.047497 0.001723 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.867000 0.950719 0.049281 0.047531 0.001751 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.868000 0.950658 0.049342 0.047564 0.001778 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.869000 0.950596 0.049404 0.047598 0.001806 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.870000 0.950535 0.049465 0.047632 0.001833 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.871000 0.950474 0.049526 0.047665 0.001861 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.872000 0.950413 0.049587 0.047698 0.001889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.873000 0.950352 0.049648 0.047732 0.001917 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.874000 0.950291 0.049709 0.047765 0.001945 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.875000 0.950229 0.049771 0.047798 0.001973 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.876000 0.950168 0.049832 0.047831 0.002001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.877000 0.950107 0.049893 0.047864 0.002029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.878000 0.950046 0.049954 0.047897 0.002057 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.879000 0.949985 0.050015 0.047930 0.002085 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.880000 0.949924 0.050076 0.047963 0.002114 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.881000 0.949863 0.050137 0.047995 0.002142 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.882000 0.949801 0.050199 0.048028 0.002171 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.883000 0.949740 0.050260 0.048060 0.002199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.884000 0.949679 0.050321 0.048093 0.002228 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.885000 0.949618 0.050382 0.048125 0.002257 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.886000 0.949557 0.050443 0.048158 0.002285 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.887000 0.949496 0.050504 0.048190 0.002314 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.888000 0.949435 0.050565 0.048222 0.002343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.889000 0.949374 0.050626 0.048254 0.002372 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.890000 0.949313 0.050687 0.048286 0.002401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.891000 0.949252 0.050748 0.048318 0.002430 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.892000 0.949191 0.050809 0.048350 0.002459 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.893000 0.949130 0.050870 0.048382 0.002488 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.894000 0.949069 0.050931 0.048414 0.002518 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.895000 0.949008 0.050992 0.048445 0.002547 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.896000 0.948947 0.051053 0.048477 0.002576 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.897000 0.948886 0.051114 0.048509 0.002606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.898000 0.948825 0.051175 0.048540 0.002635 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.899000 0.948764 0.051236 0.048571 0.002664 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.900000 0.948703 0.051297 0.048603 0.002694 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.901000 0.948642 0.051358 0.048634 0.002724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.902000 0.948582 0.051418 0.048665 0.002753 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.903000 0.948521 0.051479 0.048696 0.002783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.904000 0.948460 0.051540 0.048728 0.002812 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.905000 0.948399 0.051601 0.048759 0.002842 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.906000 0.948338 0.051662 0.048790 0.002872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.907000 0.948278 0.051722 0.048820 0.002902 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.908000 0.948217 0.051783 0.048851 0.002932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.909000 0.948156 0.051844 0.048882 0.002962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.910000 0.948096 0.051904 0.048913 0.002992 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.911000 0.948035 0.051965 0.048943 0.003022 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.912000 0.947974 0.052026 0.048974 0.003052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.913000 0.947914 0.052086 0.049005 0.003082 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.914000 0.947853 0.052147 0.049035 0.003112 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.915000 0.947793 0.052207 0.049065 0.003142 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.916000 0.947732 0.052268 0.049096 0.003172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.917000 0.947672 0.052328 0.049126 0.003202 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.918000 0.947611 0.052389 0.049156 0.003233 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.919000 0.947551 0.052449 0.049186 0.003263 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.920000 0.947490 0.052510 0.049216 0.003293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.921000 0.947430 0.052570 0.049247 0.003324 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.922000 0.947369 0.052631 0.049276 0.003354 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.923000 0.947309 0.052691 0.049306 0.003384 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.924000 0.947249 0.052751 0.049336 0.003415 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.925000 0.947189 0.052811 0.049366 0.003445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.926000 0.947128 0.052872 0.049396 0.003476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.927000 0.947068 0.052932 0.049425 0.003506 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.928000 0.947008 0.052992 0.049455 0.003537 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.929000 0.946948 0.053052 0.049485 0.003568 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.930000 0.946888 0.053112 0.049514 0.003598 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.931000 0.946827 0.053173 0.049544 0.003629 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.932000 0.946767 0.053233 0.049573 0.003660 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.933000 0.946707 0.053293 0.049602 0.003690 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.934000 0.946647 0.053353 0.049632 0.003721 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.935000 0.946587 0.053413 0.049661 0.003752 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.936000 0.946527 0.053473 0.049690 0.003783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.937000 0.946467 0.053533 0.049719 0.003813 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.938000 0.946408 0.053592 0.049748 0.003844 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.939000 0.946348 0.053652 0.049777 0.003875 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.940000 0.946288 0.053712 0.049806 0.003906 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.941000 0.946228 0.053772 0.049835 0.003937 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.942000 0.946168 0.053832 0.049864 0.003968 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.943000 0.946109 0.053891 0.049893 0.003999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.944000 0.946049 0.053951 0.049921 0.004030 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.945000 0.945989 0.054011 0.049950 0.004061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.946000 0.945930 0.054070 0.049979 0.004092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.947000 0.945870 0.054130 0.050007 0.004123 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.948000 0.945810 0.054190 0.050036 0.004154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.949000 0.945751 0.054249 0.050064 0.004185 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.950000 0.945691 0.054309 0.050092 0.004216 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.951000 0.945632 0.054368 0.050121 0.004247 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.952000 0.945573 0.054427 0.050149 0.004278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.953000 0.945513 0.054487 0.050177 0.004310 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.954000 0.945454 0.054546 0.050206 0.004341 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.955000 0.945394 0.054606 0.050234 0.004372 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.956000 0.945335 0.054665 0.050262 0.004403 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.957000 0.945276 0.054724 0.050290 0.004434 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.958000 0.945217 0.054783 0.050318 0.004466 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.959000 0.945157 0.054843 0.050346 0.004497 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.960000 0.945098 0.054902 0.050374 0.004528 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.961000 0.945039 0.054961 0.050401 0.004559 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.962000 0.944980 0.055020 0.050429 0.004591 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.963000 0.944921 0.055079 0.050457 0.004622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.964000 0.944862 0.055138 0.050485 0.004653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.965000 0.944803 0.055197 0.050512 0.004685 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.966000 0.944744 0.055256 0.050540 0.004716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.967000 0.944685 0.055315 0.050567 0.004747 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.968000 0.944626 0.055374 0.050595 0.004779 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.969000 0.944568 0.055432 0.050622 0.004810 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.970000 0.944509 0.055491 0.050650 0.004841 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.971000 0.944450 0.055550 0.050677 0.004873 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.972000 0.944391 0.055609 0.050704 0.004904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.973000 0.944333 0.055667 0.050732 0.004936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.974000 0.944274 0.055726 0.050759 0.004967 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.975000 0.944215 0.055785 0.050786 0.004999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.976000 0.944157 0.055843 0.050813 0.005030 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.977000 0.944098 0.055902 0.050840 0.005061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.978000 0.944040 0.055960 0.050867 0.005093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.979000 0.943981 0.056019 0.050894 0.005124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.980000 0.943923 0.056077 0.050921 0.005156 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.981000 0.943865 0.056135 0.050948 0.005187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.982000 0.943806 0.056194 0.050975 0.005219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.983000 0.943748 0.056252 0.051002 0.005250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.984000 0.943690 0.056310 0.051028 0.005282 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.985000 0.943631 0.056369 0.051055 0.005313 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.986000 0.943573 0.056427 0.051082 0.005345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.987000 0.943515 0.056485 0.051108 0.005377 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.988000 0.943457 0.056543 0.051135 0.005408 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.989000 0.943399 0.056601 0.051161 0.005440 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.990000 0.943341 0.056659 0.051188 0.005471 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.991000 0.943283 0.056717 0.051214 0.005503 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.992000 0.943225 0.056775 0.051241 0.005534 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.993000 0.943167 0.056833 0.051267 0.005566 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.994000 0.943109 0.056891 0.051293 0.005598 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.995000 0.943051 0.056949 0.051320 0.005629 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.996000 0.942993 0.057007 0.051346 0.005661 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.997000 0.942936 0.057064 0.051372 0.005692 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.998000 0.942878 0.057122 0.051398 0.005724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.999000 0.942820 0.057180 0.051424 0.005756 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.000000 0.942763 0.057237 0.051450 0.005787 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.001000 0.942705 0.057295 0.051476 0.005819 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.002000 0.942647 0.057353 0.051502 0.005850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.003000 0.942590 0.057410 0.051528 0.005882 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.004000 0.942532 0.057468 0.051554 0.005914 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.005000 0.942475 0.057525 0.051580 0.005945 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.006000 0.942418 0.057582 0.051606 0.005977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.007000 0.942360 0.057640 0.051631 0.006008 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.008000 0.942303 0.057697 0.051657 0.006040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.009000 0.942245 0.057755 0.051683 0.006072 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.010000 0.942188 0.057812 0.051708 0.006103 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.011000 0.942131 0.057869 0.051734 0.006135 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.012000 0.942074 0.057926 0.051760 0.006167 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.013000 0.942017 0.057983 0.051785 0.006198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.014000 0.941960 0.058040 0.051811 0.006230 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.015000 0.941902 0.058098 0.051836 0.006262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.016000 0.941845 0.058155 0.051861 0.006293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.017000 0.941788 0.058212 0.051887 0.006325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.018000 0.941732 0.058268 0.051912 0.006356 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.019000 0.941675 0.058325 0.051937 0.006388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.020000 0.941618 0.058382 0.051963 0.006420 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.021000 0.941561 0.058439 0.051988 0.006451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.022000 0.941504 0.058496 0.052013 0.006483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.023000 0.941447 0.058553 0.052038 0.006515 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.024000 0.941391 0.058609 0.052063 0.006546 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.025000 0.941334 0.058666 0.052088 0.006578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.026000 0.941277 0.058723 0.052113 0.006610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.027000 0.941221 0.058779 0.052138 0.006641 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.028000 0.941164 0.058836 0.052163 0.006673 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.029000 0.941108 0.058892 0.052188 0.006704 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.030000 0.941051 0.058949 0.052213 0.006736 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.031000 0.940995 0.059005 0.052238 0.006768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.032000 0.940938 0.059062 0.052262 0.006799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.033000 0.940882 0.059118 0.052287 0.006831 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.034000 0.940826 0.059174 0.052312 0.006863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.035000 0.940769 0.059231 0.052337 0.006894 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.036000 0.940713 0.059287 0.052361 0.006926 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.037000 0.940657 0.059343 0.052386 0.006957 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.038000 0.940601 0.059399 0.052410 0.006989 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.039000 0.940545 0.059455 0.052435 0.007021 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.040000 0.940488 0.059512 0.052459 0.007052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.041000 0.940432 0.059568 0.052484 0.007084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.042000 0.940376 0.059624 0.052508 0.007115 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.043000 0.940320 0.059680 0.052533 0.007147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.044000 0.940264 0.059736 0.052557 0.007179 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.045000 0.940209 0.059791 0.052581 0.007210 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.046000 0.940153 0.059847 0.052606 0.007242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.047000 0.940097 0.059903 0.052630 0.007273 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.048000 0.940041 0.059959 0.052654 0.007305 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.049000 0.939985 0.060015 0.052678 0.007336 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.050000 0.939930 0.060070 0.052702 0.007368 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.051000 0.939874 0.060126 0.052727 0.007400 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.052000 0.939818 0.060182 0.052751 0.007431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.053000 0.939763 0.060237 0.052775 0.007463 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.054000 0.939707 0.060293 0.052799 0.007494 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.055000 0.939652 0.060348 0.052823 0.007526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.056000 0.939596 0.060404 0.052847 0.007557 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.057000 0.939541 0.060459 0.052870 0.007589 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.058000 0.939485 0.060515 0.052894 0.007620 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.059000 0.939430 0.060570 0.052918 0.007652 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.060000 0.939375 0.060625 0.052942 0.007683 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.061000 0.939319 0.060681 0.052966 0.007715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.062000 0.939264 0.060736 0.052990 0.007746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.063000 0.939209 0.060791 0.053013 0.007778 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.064000 0.939154 0.060846 0.053037 0.007809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.065000 0.939099 0.060901 0.053061 0.007841 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.066000 0.939044 0.060956 0.053084 0.007872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.067000 0.938988 0.061012 0.053108 0.007904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.068000 0.938933 0.061067 0.053131 0.007935 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.069000 0.938878 0.061122 0.053155 0.007967 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.070000 0.938824 0.061176 0.053178 0.007998 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.071000 0.938769 0.061231 0.053202 0.008029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.072000 0.938714 0.061286 0.053225 0.008061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.073000 0.938659 0.061341 0.053249 0.008092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.074000 0.938604 0.061396 0.053272 0.008124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.075000 0.938549 0.061451 0.053295 0.008155 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.076000 0.938495 0.061505 0.053319 0.008187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.077000 0.938440 0.061560 0.053342 0.008218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.078000 0.938385 0.061615 0.053365 0.008249 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.079000 0.938331 0.061669 0.053389 0.008281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.080000 0.938276 0.061724 0.053412 0.008312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.081000 0.938222 0.061778 0.053435 0.008344 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.082000 0.938167 0.061833 0.053458 0.008375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.083000 0.938113 0.061887 0.053481 0.008406 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.084000 0.938058 0.061942 0.053504 0.008438 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.085000 0.938004 0.061996 0.053527 0.008469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.086000 0.937949 0.062051 0.053550 0.008500 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.087000 0.937895 0.062105 0.053573 0.008532 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.088000 0.937841 0.062159 0.053596 0.008563 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.089000 0.937787 0.062213 0.053619 0.008594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.090000 0.937732 0.062268 0.053642 0.008625 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.091000 0.937678 0.062322 0.053665 0.008657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.092000 0.937624 0.062376 0.053688 0.008688 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.093000 0.937570 0.062430 0.053711 0.008719 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.094000 0.937516 0.062484 0.053733 0.008751 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.095000 0.937462 0.062538 0.053756 0.008782 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.096000 0.937408 0.062592 0.053779 0.008813 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.097000 0.937354 0.062646 0.053802 0.008844 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.098000 0.937300 0.062700 0.053824 0.008876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.099000 0.937246 0.062754 0.053847 0.008907 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.100000 0.937192 0.062808 0.053870 0.008938 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.101000 0.937139 0.062861 0.053892 0.008969 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.102000 0.937085 0.062915 0.053915 0.009000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.103000 0.937031 0.062969 0.053937 0.009032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.104000 0.936977 0.063023 0.053960 0.009063 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.105000 0.936924 0.063076 0.053982 0.009094 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.106000 0.936870 0.063130 0.054005 0.009125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.107000 0.936816 0.063184 0.054027 0.009156 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.108000 0.936763 0.063237 0.054050 0.009187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.109000 0.936709 0.063291 0.054072 0.009219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.110000 0.936656 0.063344 0.054094 0.009250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.111000 0.936602 0.063398 0.054117 0.009281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.112000 0.936549 0.063451 0.054139 0.009312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.113000 0.936496 0.063504 0.054161 0.009343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.114000 0.936442 0.063558 0.054184 0.009374 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.115000 0.936389 0.063611 0.054206 0.009405 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.116000 0.936336 0.063664 0.054228 0.009436 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.117000 0.936282 0.063718 0.054250 0.009467 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.118000 0.936229 0.063771 0.054272 0.009498 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.119000 0.936176 0.063824 0.054295 0.009529 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.120000 0.936123 0.063877 0.054317 0.009560 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.121000 0.936070 0.063930 0.054339 0.009591 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.122000 0.936017 0.063983 0.054361 0.009622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.123000 0.935964 0.064036 0.054383 0.009653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.124000 0.935911 0.064089 0.054405 0.009684 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.125000 0.935858 0.064142 0.054427 0.009715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.126000 0.935805 0.064195 0.054449 0.009746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.127000 0.935752 0.064248 0.054471 0.009777 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.128000 0.935699 0.064301 0.054493 0.009808 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.129000 0.935646 0.064354 0.054515 0.009839 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.130000 0.935593 0.064407 0.054536 0.009870 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.131000 0.935541 0.064459 0.054558 0.009901 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.132000 0.935488 0.064512 0.054580 0.009932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.133000 0.935435 0.064565 0.054602 0.009963 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.134000 0.935382 0.064618 0.054624 0.009994 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.135000 0.935330 0.064670 0.054645 0.010025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.136000 0.935277 0.064723 0.054667 0.010056 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.137000 0.935225 0.064775 0.054689 0.010086 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.138000 0.935172 0.064828 0.054711 0.010117 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.139000 0.935120 0.064880 0.054732 0.010148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.140000 0.935067 0.064933 0.054754 0.010179 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.141000 0.935015 0.064985 0.054775 0.010210 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.142000 0.934962 0.065038 0.054797 0.010241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.143000 0.934910 0.065090 0.054819 0.010271 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.144000 0.934858 0.065142 0.054840 0.010302 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.145000 0.934805 0.065195 0.054862 0.010333 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.146000 0.934753 0.065247 0.054883 0.010364 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.147000 0.934701 0.065299 0.054905 0.010395 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.148000 0.934649 0.065351 0.054926 0.010425 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.149000 0.934596 0.065404 0.054948 0.010456 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.150000 0.934544 0.065456 0.054969 0.010487 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.151000 0.934492 0.065508 0.054990 0.010517 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.152000 0.934440 0.065560 0.055012 0.010548 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.153000 0.934388 0.065612 0.055033 0.010579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.154000 0.934336 0.065664 0.055055 0.010610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.155000 0.934284 0.065716 0.055076 0.010640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.156000 0.934232 0.065768 0.055097 0.010671 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.157000 0.934180 0.065820 0.055118 0.010702 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.158000 0.934128 0.065872 0.055140 0.010732 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.159000 0.934076 0.065924 0.055161 0.010763 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.160000 0.934024 0.065976 0.055182 0.010793 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.161000 0.933973 0.066027 0.055203 0.010824 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.162000 0.933921 0.066079 0.055224 0.010855 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.163000 0.933869 0.066131 0.055246 0.010885 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.164000 0.933817 0.066183 0.055267 0.010916 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.165000 0.933766 0.066234 0.055288 0.010946 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.166000 0.933714 0.066286 0.055309 0.010977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.167000 0.933662 0.066338 0.055330 0.011008 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.168000 0.933611 0.066389 0.055351 0.011038 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.169000 0.933559 0.066441 0.055372 0.011069 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.170000 0.933508 0.066492 0.055393 0.011099 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.171000 0.933456 0.066544 0.055414 0.011130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.172000 0.933405 0.066595 0.055435 0.011160 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.173000 0.933353 0.066647 0.055456 0.011191 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.174000 0.933302 0.066698 0.055477 0.011221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.175000 0.933251 0.066749 0.055498 0.011251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.176000 0.933199 0.066801 0.055519 0.011282 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.177000 0.933148 0.066852 0.055540 0.011312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.178000 0.933097 0.066903 0.055561 0.011343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.179000 0.933045 0.066955 0.055581 0.011373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.180000 0.932994 0.067006 0.055602 0.011404 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.181000 0.932943 0.067057 0.055623 0.011434 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.182000 0.932892 0.067108 0.055644 0.011464 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.183000 0.932841 0.067159 0.055665 0.011495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.184000 0.932790 0.067210 0.055685 0.011525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.185000 0.932738 0.067262 0.055706 0.011555 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.186000 0.932687 0.067313 0.055727 0.011586 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.187000 0.932636 0.067364 0.055747 0.011616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.188000 0.932585 0.067415 0.055768 0.011646 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.189000 0.932534 0.067466 0.055789 0.011677 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.190000 0.932483 0.067517 0.055809 0.011707 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.191000 0.932433 0.067567 0.055830 0.011737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.192000 0.932382 0.067618 0.055851 0.011768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.193000 0.932331 0.067669 0.055871 0.011798 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.194000 0.932280 0.067720 0.055892 0.011828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.195000 0.932229 0.067771 0.055912 0.011858 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.196000 0.932178 0.067822 0.055933 0.011889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.197000 0.932128 0.067872 0.055953 0.011919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.198000 0.932077 0.067923 0.055974 0.011949 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.199000 0.932026 0.067974 0.055994 0.011979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.200000 0.931976 0.068024 0.056015 0.012009 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.201000 0.931925 0.068075 0.056035 0.012040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.202000 0.931874 0.068126 0.056056 0.012070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.203000 0.931824 0.068176 0.056076 0.012100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.204000 0.931773 0.068227 0.056097 0.012130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.205000 0.931723 0.068277 0.056117 0.012160 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.206000 0.931672 0.068328 0.056137 0.012190 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.207000 0.931622 0.068378 0.056158 0.012220 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.208000 0.931571 0.068429 0.056178 0.012251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.209000 0.931521 0.068479 0.056199 0.012281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.210000 0.931470 0.068530 0.056219 0.012311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.211000 0.931420 0.068580 0.056239 0.012341 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.212000 0.931370 0.068630 0.056259 0.012371 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.213000 0.931319 0.068681 0.056280 0.012401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.214000 0.931269 0.068731 0.056300 0.012431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.215000 0.931219 0.068781 0.056320 0.012461 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.216000 0.931169 0.068831 0.056340 0.012491 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.217000 0.931119 0.068881 0.056361 0.012521 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.218000 0.931068 0.068932 0.056381 0.012551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.219000 0.931018 0.068982 0.056401 0.012581 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.220000 0.930968 0.069032 0.056421 0.012611 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.221000 0.930918 0.069082 0.056441 0.012641 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.222000 0.930868 0.069132 0.056461 0.012671 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.223000 0.930818 0.069182 0.056482 0.012701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.224000 0.930768 0.069232 0.056502 0.012731 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.225000 0.930718 0.069282 0.056522 0.012760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.226000 0.930668 0.069332 0.056542 0.012790 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.227000 0.930618 0.069382 0.056562 0.012820 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.228000 0.930568 0.069432 0.056582 0.012850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.229000 0.930518 0.069482 0.056602 0.012880 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.230000 0.930468 0.069532 0.056622 0.012910 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.231000 0.930418 0.069582 0.056642 0.012940 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.232000 0.930369 0.069631 0.056662 0.012970 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.233000 0.930319 0.069681 0.056682 0.012999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.234000 0.930269 0.069731 0.056702 0.013029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.235000 0.930219 0.069781 0.056722 0.013059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.236000 0.930169 0.069831 0.056742 0.013089 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.237000 0.930120 0.069880 0.056762 0.013119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.238000 0.930070 0.069930 0.056782 0.013148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.239000 0.930020 0.069980 0.056801 0.013178 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.240000 0.929971 0.070029 0.056821 0.013208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.241000 0.929921 0.070079 0.056841 0.013238 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.242000 0.929872 0.070128 0.056861 0.013267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.243000 0.929822 0.070178 0.056881 0.013297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.244000 0.929773 0.070227 0.056901 0.013327 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.245000 0.929723 0.070277 0.056921 0.013356 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.246000 0.929674 0.070326 0.056940 0.013386 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.247000 0.929624 0.070376 0.056960 0.013416 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.248000 0.929575 0.070425 0.056980 0.013445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.249000 0.929525 0.070475 0.057000 0.013475 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.250000 0.929476 0.070524 0.057019 0.013505 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.251000 0.929426 0.070574 0.057039 0.013534 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.252000 0.929377 0.070623 0.057059 0.013564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.253000 0.929328 0.070672 0.057079 0.013594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.254000 0.929278 0.070722 0.057098 0.013623 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.255000 0.929229 0.070771 0.057118 0.013653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.256000 0.929180 0.070820 0.057138 0.013682 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.257000 0.929131 0.070869 0.057157 0.013712 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.258000 0.929082 0.070918 0.057177 0.013741 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.259000 0.929032 0.070968 0.057197 0.013771 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.260000 0.928983 0.071017 0.057216 0.013801 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.261000 0.928934 0.071066 0.057236 0.013830 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.262000 0.928885 0.071115 0.057255 0.013860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.263000 0.928836 0.071164 0.057275 0.013889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.264000 0.928787 0.071213 0.057295 0.013919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.265000 0.928738 0.071262 0.057314 0.013948 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.266000 0.928689 0.071311 0.057334 0.013978 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.267000 0.928640 0.071360 0.057353 0.014007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.268000 0.928591 0.071409 0.057373 0.014036 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.269000 0.928542 0.071458 0.057392 0.014066 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.270000 0.928493 0.071507 0.057412 0.014095 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.271000 0.928444 0.071556 0.057431 0.014125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.272000 0.928395 0.071605 0.057451 0.014154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.273000 0.928346 0.071654 0.057470 0.014184 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.274000 0.928297 0.071703 0.057490 0.014213 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.275000 0.928248 0.071752 0.057509 0.014242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.276000 0.928200 0.071800 0.057529 0.014272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.277000 0.928151 0.071849 0.057548 0.014301 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.278000 0.928102 0.071898 0.057568 0.014330 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.279000 0.928053 0.071947 0.057587 0.014360 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.280000 0.928005 0.071995 0.057606 0.014389 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.281000 0.927956 0.072044 0.057626 0.014418 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.282000 0.927907 0.072093 0.057645 0.014448 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.283000 0.927858 0.072142 0.057665 0.014477 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.284000 0.927810 0.072190 0.057684 0.014506 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.285000 0.927761 0.072239 0.057703 0.014536 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.286000 0.927713 0.072287 0.057723 0.014565 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.287000 0.927664 0.072336 0.057742 0.014594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.288000 0.927615 0.072385 0.057761 0.014623 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.289000 0.927567 0.072433 0.057781 0.014652 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.290000 0.927518 0.072482 0.057800 0.014682 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.291000 0.927470 0.072530 0.057819 0.014711 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.292000 0.927421 0.072579 0.057839 0.014740 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.293000 0.927373 0.072627 0.057858 0.014769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.294000 0.927324 0.072676 0.057877 0.014799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.295000 0.927276 0.072724 0.057896 0.014828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.296000 0.927228 0.072772 0.057916 0.014857 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.297000 0.927179 0.072821 0.057935 0.014886 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.298000 0.927131 0.072869 0.057954 0.014915 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.299000 0.927082 0.072918 0.057973 0.014944 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.300000 0.927034 0.072966 0.057992 0.014973 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.301000 0.926986 0.073014 0.058012 0.015003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.302000 0.926938 0.073062 0.058031 0.015032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.303000 0.926889 0.073111 0.058050 0.015061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.304000 0.926841 0.073159 0.058069 0.015090 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.305000 0.926793 0.073207 0.058088 0.015119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.306000 0.926745 0.073255 0.058108 0.015148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.307000 0.926696 0.073304 0.058127 0.015177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.308000 0.926648 0.073352 0.058146 0.015206 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.309000 0.926600 0.073400 0.058165 0.015235 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.310000 0.926552 0.073448 0.058184 0.015264 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.311000 0.926504 0.073496 0.058203 0.015293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.312000 0.926456 0.073544 0.058222 0.015322 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.313000 0.926408 0.073592 0.058241 0.015351 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.314000 0.926360 0.073640 0.058260 0.015380 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.315000 0.926311 0.073689 0.058280 0.015409 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.316000 0.926263 0.073737 0.058299 0.015438 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.317000 0.926215 0.073785 0.058318 0.015467 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.318000 0.926167 0.073833 0.058337 0.015496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.319000 0.926119 0.073881 0.058356 0.015525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.320000 0.926071 0.073929 0.058375 0.015554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.321000 0.926024 0.073976 0.058394 0.015583 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.322000 0.925976 0.074024 0.058413 0.015612 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.323000 0.925928 0.074072 0.058432 0.015640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.324000 0.925880 0.074120 0.058451 0.015669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.325000 0.925832 0.074168 0.058470 0.015698 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.326000 0.925784 0.074216 0.058489 0.015727 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.327000 0.925736 0.074264 0.058508 0.015756 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.328000 0.925688 0.074312 0.058527 0.015785 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.329000 0.925641 0.074359 0.058546 0.015814 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.330000 0.925593 0.074407 0.058565 0.015842 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.331000 0.925545 0.074455 0.058584 0.015871 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.332000 0.925497 0.074503 0.058603 0.015900 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.333000 0.925450 0.074550 0.058622 0.015929 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.334000 0.925402 0.074598 0.058640 0.015958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.335000 0.925354 0.074646 0.058659 0.015986 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.336000 0.925306 0.074694 0.058678 0.016015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.337000 0.925259 0.074741 0.058697 0.016044 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.338000 0.925211 0.074789 0.058716 0.016073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.339000 0.925163 0.074837 0.058735 0.016102 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.340000 0.925116 0.074884 0.058754 0.016130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.341000 0.925068 0.074932 0.058773 0.016159 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.342000 0.925021 0.074979 0.058792 0.016188 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.343000 0.924973 0.075027 0.058810 0.016216 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.344000 0.924926 0.075074 0.058829 0.016245 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.345000 0.924878 0.075122 0.058848 0.016274 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.346000 0.924830 0.075170 0.058867 0.016302 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.347000 0.924783 0.075217 0.058886 0.016331 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.348000 0.924735 0.075265 0.058905 0.016360 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.349000 0.924688 0.075312 0.058924 0.016388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.350000 0.924641 0.075359 0.058942 0.016417 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.351000 0.924593 0.075407 0.058961 0.016446 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.352000 0.924546 0.075454 0.058980 0.016474 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.353000 0.924498 0.075502 0.058999 0.016503 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.354000 0.924451 0.075549 0.059018 0.016532 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.355000 0.924403 0.075597 0.059036 0.016560 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.356000 0.924356 0.075644 0.059055 0.016589 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.357000 0.924309 0.075691 0.059074 0.016617 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.358000 0.924261 0.075739 0.059093 0.016646 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.359000 0.924214 0.075786 0.059111 0.016674 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.360000 0.924167 0.075833 0.059130 0.016703 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.361000 0.924120 0.075880 0.059149 0.016732 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.362000 0.924072 0.075928 0.059168 0.016760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.363000 0.924025 0.075975 0.059186 0.016789 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.364000 0.923978 0.076022 0.059205 0.016817 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.365000 0.923930 0.076070 0.059224 0.016846 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.366000 0.923883 0.076117 0.059243 0.016874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.367000 0.923836 0.076164 0.059261 0.016903 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.368000 0.923789 0.076211 0.059280 0.016931 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.369000 0.923742 0.076258 0.059299 0.016960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.370000 0.923695 0.076305 0.059317 0.016988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.371000 0.923647 0.076353 0.059336 0.017017 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.372000 0.923600 0.076400 0.059355 0.017045 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.373000 0.923553 0.076447 0.059373 0.017073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.374000 0.923506 0.076494 0.059392 0.017102 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.375000 0.923459 0.076541 0.059411 0.017130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.376000 0.923412 0.076588 0.059429 0.017159 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.377000 0.923365 0.076635 0.059448 0.017187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.378000 0.923318 0.076682 0.059467 0.017215 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.379000 0.923271 0.076729 0.059485 0.017244 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.380000 0.923224 0.076776 0.059504 0.017272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.381000 0.923177 0.076823 0.059523 0.017301 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.382000 0.923130 0.076870 0.059541 0.017329 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.383000 0.923083 0.076917 0.059560 0.017357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.384000 0.923036 0.076964 0.059579 0.017386 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.385000 0.922989 0.077011 0.059597 0.017414 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.386000 0.922942 0.077058 0.059616 0.017442 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.387000 0.922895 0.077105 0.059634 0.017471 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.388000 0.922848 0.077152 0.059653 0.017499 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.389000 0.922801 0.077199 0.059672 0.017527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.390000 0.922754 0.077246 0.059690 0.017556 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.391000 0.922707 0.077293 0.059709 0.017584 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.392000 0.922661 0.077339 0.059727 0.017612 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.393000 0.922614 0.077386 0.059746 0.017640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.394000 0.922567 0.077433 0.059764 0.017669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.395000 0.922520 0.077480 0.059783 0.017697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.396000 0.922473 0.077527 0.059802 0.017725 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.397000 0.922426 0.077574 0.059820 0.017753 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.398000 0.922380 0.077620 0.059839 0.017782 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.399000 0.922333 0.077667 0.059857 0.017810 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.400000 0.922286 0.077714 0.059876 0.017838 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.401000 0.922239 0.077761 0.059894 0.017866 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.402000 0.922193 0.077807 0.059913 0.017894 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.403000 0.922146 0.077854 0.059931 0.017923 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.404000 0.922099 0.077901 0.059950 0.017951 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.405000 0.922053 0.077947 0.059968 0.017979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.406000 0.922006 0.077994 0.059987 0.018007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.407000 0.921959 0.078041 0.060005 0.018035 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.408000 0.921913 0.078087 0.060024 0.018063 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.409000 0.921866 0.078134 0.060043 0.018092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.410000 0.921819 0.078181 0.060061 0.018120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.411000 0.921773 0.078227 0.060080 0.018148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.412000 0.921726 0.078274 0.060098 0.018176 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.413000 0.921679 0.078321 0.060116 0.018204 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.414000 0.921633 0.078367 0.060135 0.018232 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.415000 0.921586 0.078414 0.060153 0.018260 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.416000 0.921540 0.078460 0.060172 0.018288 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.417000 0.921493 0.078507 0.060190 0.018316 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.418000 0.921447 0.078553 0.060209 0.018344 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.419000 0.921400 0.078600 0.060227 0.018373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.420000 0.921354 0.078646 0.060246 0.018401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.421000 0.921307 0.078693 0.060264 0.018429 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.422000 0.921261 0.078739 0.060283 0.018457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.423000 0.921214 0.078786 0.060301 0.018485 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.424000 0.921168 0.078832 0.060320 0.018513 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.425000 0.921121 0.078879 0.060338 0.018541 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.426000 0.921075 0.078925 0.060357 0.018569 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.427000 0.921028 0.078972 0.060375 0.018597 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.428000 0.920982 0.079018 0.060393 0.018625 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.429000 0.920936 0.079064 0.060412 0.018653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.430000 0.920889 0.079111 0.060430 0.018681 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.431000 0.920843 0.079157 0.060449 0.018709 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.432000 0.920796 0.079204 0.060467 0.018737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.433000 0.920750 0.079250 0.060485 0.018765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.434000 0.920704 0.079296 0.060504 0.018792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.435000 0.920657 0.079343 0.060522 0.018820 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.436000 0.920611 0.079389 0.060541 0.018848 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.437000 0.920565 0.079435 0.060559 0.018876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.438000 0.920518 0.079482 0.060578 0.018904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.439000 0.920472 0.079528 0.060596 0.018932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.440000 0.920426 0.079574 0.060614 0.018960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.441000 0.920379 0.079621 0.060633 0.018988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.442000 0.920333 0.079667 0.060651 0.019016 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.443000 0.920287 0.079713 0.060669 0.019044 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.444000 0.920241 0.079759 0.060688 0.019071 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.445000 0.920194 0.079806 0.060706 0.019099 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.446000 0.920148 0.079852 0.060725 0.019127 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.447000 0.920102 0.079898 0.060743 0.019155 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.448000 0.920056 0.079944 0.060761 0.019183 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.449000 0.920010 0.079990 0.060780 0.019211 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.450000 0.919963 0.080037 0.060798 0.019238 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.451000 0.919917 0.080083 0.060816 0.019266 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.452000 0.919871 0.080129 0.060835 0.019294 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.453000 0.919825 0.080175 0.060853 0.019322 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.454000 0.919779 0.080221 0.060872 0.019350 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.455000 0.919733 0.080267 0.060890 0.019377 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.456000 0.919687 0.080313 0.060908 0.019405 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.457000 0.919640 0.080360 0.060927 0.019433 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.458000 0.919594 0.080406 0.060945 0.019461 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.459000 0.919548 0.080452 0.060963 0.019489 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.460000 0.919502 0.080498 0.060982 0.019516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.461000 0.919456 0.080544 0.061000 0.019544 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.462000 0.919410 0.080590 0.061018 0.019572 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.463000 0.919364 0.080636 0.061037 0.019600 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.464000 0.919318 0.080682 0.061055 0.019627 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.465000 0.919272 0.080728 0.061073 0.019655 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.466000 0.919226 0.080774 0.061092 0.019683 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.467000 0.919180 0.080820 0.061110 0.019710 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.468000 0.919134 0.080866 0.061128 0.019738 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.469000 0.919088 0.080912 0.061147 0.019766 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.470000 0.919042 0.080958 0.061165 0.019793 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.471000 0.918996 0.081004 0.061183 0.019821 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.472000 0.918950 0.081050 0.061201 0.019849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.473000 0.918904 0.081096 0.061220 0.019876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.474000 0.918858 0.081142 0.061238 0.019904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.475000 0.918812 0.081188 0.061256 0.019932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.476000 0.918766 0.081234 0.061275 0.019959 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.477000 0.918720 0.081280 0.061293 0.019987 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.478000 0.918674 0.081326 0.061311 0.020015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.479000 0.918628 0.081372 0.061330 0.020042 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.480000 0.918582 0.081418 0.061348 0.020070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.481000 0.918537 0.081463 0.061366 0.020097 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.482000 0.918491 0.081509 0.061384 0.020125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.483000 0.918445 0.081555 0.061403 0.020153 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.484000 0.918399 0.081601 0.061421 0.020180 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.485000 0.918353 0.081647 0.061439 0.020208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.486000 0.918307 0.081693 0.061457 0.020235 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.487000 0.918261 0.081739 0.061476 0.020263 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.488000 0.918216 0.081784 0.061494 0.020290 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.489000 0.918170 0.081830 0.061512 0.020318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.490000 0.918124 0.081876 0.061531 0.020345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.491000 0.918078 0.081922 0.061549 0.020373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.492000 0.918032 0.081968 0.061567 0.020401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.493000 0.917987 0.082013 0.061585 0.020428 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.494000 0.917941 0.082059 0.061604 0.020456 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.495000 0.917895 0.082105 0.061622 0.020483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.496000 0.917849 0.082151 0.061640 0.020511 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.497000 0.917804 0.082196 0.061658 0.020538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.498000 0.917758 0.082242 0.061677 0.020566 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.499000 0.917712 0.082288 0.061695 0.020593 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.500000 0.917666 0.082334 0.061713 0.020620 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.501000 0.917621 0.082379 0.061731 0.020648 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.502000 0.917575 0.082425 0.061750 0.020675 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.503000 0.917529 0.082471 0.061768 0.020703 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.504000 0.917484 0.082516 0.061786 0.020730 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.505000 0.917438 0.082562 0.061804 0.020758 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.506000 0.917392 0.082608 0.061823 0.020785 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.507000 0.917347 0.082653 0.061841 0.020813 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.508000 0.917301 0.082699 0.061859 0.020840 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.509000 0.917255 0.082745 0.061877 0.020867 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.510000 0.917210 0.082790 0.061896 0.020895 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.511000 0.917164 0.082836 0.061914 0.020922 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.512000 0.917118 0.082882 0.061932 0.020950 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.513000 0.917073 0.082927 0.061950 0.020977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.514000 0.917027 0.082973 0.061968 0.021004 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.515000 0.916982 0.083018 0.061987 0.021032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.516000 0.916936 0.083064 0.062005 0.021059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.517000 0.916890 0.083110 0.062023 0.021086 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.518000 0.916845 0.083155 0.062041 0.021114 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.519000 0.916799 0.083201 0.062060 0.021141 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.520000 0.916754 0.083246 0.062078 0.021168 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.521000 0.916708 0.083292 0.062096 0.021196 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.522000 0.916663 0.083337 0.062114 0.021223 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.523000 0.916617 0.083383 0.062132 0.021250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.524000 0.916572 0.083428 0.062151 0.021278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.525000 0.916526 0.083474 0.062169 0.021305 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.526000 0.916481 0.083519 0.062187 0.021332 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.527000 0.916435 0.083565 0.062205 0.021360 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.528000 0.916390 0.083610 0.062224 0.021387 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.529000 0.916344 0.083656 0.062242 0.021414 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.530000 0.916299 0.083701 0.062260 0.021441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.531000 0.916253 0.083747 0.062278 0.021469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.532000 0.916208 0.083792 0.062296 0.021496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.533000 0.916162 0.083838 0.062315 0.021523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.534000 0.916117 0.083883 0.062333 0.021550 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.535000 0.916071 0.083929 0.062351 0.021578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.536000 0.916026 0.083974 0.062369 0.021605 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.537000 0.915981 0.084019 0.062387 0.021632 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.538000 0.915935 0.084065 0.062406 0.021659 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.539000 0.915890 0.084110 0.062424 0.021687 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.540000 0.915844 0.084156 0.062442 0.021714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.541000 0.915799 0.084201 0.062460 0.021741 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.542000 0.915754 0.084246 0.062478 0.021768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.543000 0.915708 0.084292 0.062496 0.021795 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.544000 0.915663 0.084337 0.062515 0.021823 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.545000 0.915617 0.084383 0.062533 0.021850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.546000 0.915572 0.084428 0.062551 0.021877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.547000 0.915527 0.084473 0.062569 0.021904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.548000 0.915481 0.084519 0.062587 0.021931 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.549000 0.915436 0.084564 0.062606 0.021958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.550000 0.915391 0.084609 0.062624 0.021986 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.551000 0.915345 0.084655 0.062642 0.022013 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.552000 0.915300 0.084700 0.062660 0.022040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.553000 0.915255 0.084745 0.062678 0.022067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.554000 0.915210 0.084790 0.062696 0.022094 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.555000 0.915164 0.084836 0.062715 0.022121 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.556000 0.915119 0.084881 0.062733 0.022148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.557000 0.915074 0.084926 0.062751 0.022175 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.558000 0.915028 0.084972 0.062769 0.022202 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.559000 0.914983 0.085017 0.062787 0.022230 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.560000 0.914938 0.085062 0.062805 0.022257 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.561000 0.914893 0.085107 0.062824 0.022284 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.562000 0.914847 0.085153 0.062842 0.022311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.563000 0.914802 0.085198 0.062860 0.022338 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.564000 0.914757 0.085243 0.062878 0.022365 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.565000 0.914712 0.085288 0.062896 0.022392 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.566000 0.914667 0.085333 0.062914 0.022419 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.567000 0.914621 0.085379 0.062933 0.022446 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.568000 0.914576 0.085424 0.062951 0.022473 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.569000 0.914531 0.085469 0.062969 0.022500 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.570000 0.914486 0.085514 0.062987 0.022527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.571000 0.914441 0.085559 0.063005 0.022554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.572000 0.914395 0.085605 0.063023 0.022581 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.573000 0.914350 0.085650 0.063042 0.022608 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.574000 0.914305 0.085695 0.063060 0.022635 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.575000 0.914260 0.085740 0.063078 0.022662 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.576000 0.914215 0.085785 0.063096 0.022689 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.577000 0.914170 0.085830 0.063114 0.022716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.578000 0.914125 0.085875 0.063132 0.022743 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.579000 0.914079 0.085921 0.063150 0.022770 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.580000 0.914034 0.085966 0.063169 0.022797 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.581000 0.913989 0.086011 0.063187 0.022824 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.582000 0.913944 0.086056 0.063205 0.022851 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.583000 0.913899 0.086101 0.063223 0.022878 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.584000 0.913854 0.086146 0.063241 0.022905 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.585000 0.913809 0.086191 0.063259 0.022932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.586000 0.913764 0.086236 0.063277 0.022959 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.587000 0.913719 0.086281 0.063296 0.022986 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.588000 0.913674 0.086326 0.063314 0.023012 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.589000 0.913629 0.086371 0.063332 0.023039 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.590000 0.913584 0.086416 0.063350 0.023066 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.591000 0.913539 0.086461 0.063368 0.023093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.592000 0.913494 0.086506 0.063386 0.023120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.593000 0.913449 0.086551 0.063404 0.023147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.594000 0.913404 0.086596 0.063423 0.023174 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.595000 0.913359 0.086641 0.063441 0.023201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.596000 0.913314 0.086686 0.063459 0.023228 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.597000 0.913269 0.086731 0.063477 0.023254 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.598000 0.913224 0.086776 0.063495 0.023281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.599000 0.913179 0.086821 0.063513 0.023308 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.600000 0.913134 0.086866 0.063531 0.023335 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.601000 0.913089 0.086911 0.063550 0.023362 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.602000 0.913044 0.086956 0.063568 0.023389 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.603000 0.912999 0.087001 0.063586 0.023415 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.604000 0.912954 0.087046 0.063604 0.023442 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.605000 0.912909 0.087091 0.063622 0.023469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.606000 0.912864 0.087136 0.063640 0.023496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.607000 0.912819 0.087181 0.063658 0.023523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.608000 0.912774 0.087226 0.063676 0.023549 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.609000 0.912729 0.087271 0.063695 0.023576 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.610000 0.912684 0.087316 0.063713 0.023603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.611000 0.912639 0.087361 0.063731 0.023630 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.612000 0.912595 0.087405 0.063749 0.023657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.613000 0.912550 0.087450 0.063767 0.023683 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.614000 0.912505 0.087495 0.063785 0.023710 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.615000 0.912460 0.087540 0.063803 0.023737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.616000 0.912415 0.087585 0.063821 0.023764 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.617000 0.912370 0.087630 0.063839 0.023790 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.618000 0.912325 0.087675 0.063858 0.023817 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.619000 0.912281 0.087719 0.063876 0.023844 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.620000 0.912236 0.087764 0.063894 0.023870 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.621000 0.912191 0.087809 0.063912 0.023897 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.622000 0.912146 0.087854 0.063930 0.023924 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.623000 0.912101 0.087899 0.063948 0.023951 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.624000 0.912057 0.087943 0.063966 0.023977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.625000 0.912012 0.087988 0.063984 0.024004 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.626000 0.911967 0.088033 0.064002 0.024031 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.627000 0.911922 0.088078 0.064021 0.024057 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.628000 0.911877 0.088123 0.064039 0.024084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.629000 0.911833 0.088167 0.064057 0.024111 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.630000 0.911788 0.088212 0.064075 0.024137 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.631000 0.911743 0.088257 0.064093 0.024164 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.632000 0.911698 0.088302 0.064111 0.024191 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.633000 0.911654 0.088346 0.064129 0.024217 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.634000 0.911609 0.088391 0.064147 0.024244 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.635000 0.911564 0.088436 0.064165 0.024270 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.636000 0.911519 0.088481 0.064183 0.024297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.637000 0.911475 0.088525 0.064202 0.024324 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.638000 0.911430 0.088570 0.064220 0.024350 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.639000 0.911385 0.088615 0.064238 0.024377 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.640000 0.911341 0.088659 0.064256 0.024404 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.641000 0.911296 0.088704 0.064274 0.024430 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.642000 0.911251 0.088749 0.064292 0.024457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.643000 0.911207 0.088793 0.064310 0.024483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.644000 0.911162 0.088838 0.064328 0.024510 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.645000 0.911117 0.088883 0.064346 0.024536 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.646000 0.911073 0.088927 0.064364 0.024563 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.647000 0.911028 0.088972 0.064382 0.024590 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.648000 0.910983 0.089017 0.064401 0.024616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.649000 0.910939 0.089061 0.064419 0.024643 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.650000 0.910894 0.089106 0.064437 0.024669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.651000 0.910849 0.089151 0.064455 0.024696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.652000 0.910805 0.089195 0.064473 0.024722 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.653000 0.910760 0.089240 0.064491 0.024749 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.654000 0.910716 0.089284 0.064509 0.024775 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.655000 0.910671 0.089329 0.064527 0.024802 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.656000 0.910626 0.089374 0.064545 0.024828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.657000 0.910582 0.089418 0.064563 0.024855 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.658000 0.910537 0.089463 0.064581 0.024881 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.659000 0.910493 0.089507 0.064599 0.024908 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.660000 0.910448 0.089552 0.064618 0.024934 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.661000 0.910404 0.089596 0.064636 0.024961 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.662000 0.910359 0.089641 0.064654 0.024987 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.663000 0.910315 0.089685 0.064672 0.025014 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.664000 0.910270 0.089730 0.064690 0.025040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.665000 0.910226 0.089774 0.064708 0.025067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.666000 0.910181 0.089819 0.064726 0.025093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.667000 0.910137 0.089863 0.064744 0.025119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.668000 0.910092 0.089908 0.064762 0.025146 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.669000 0.910048 0.089952 0.064780 0.025172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.670000 0.910003 0.089997 0.064798 0.025199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.671000 0.909959 0.090041 0.064816 0.025225 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.672000 0.909914 0.090086 0.064834 0.025252 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.673000 0.909870 0.090130 0.064852 0.025278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.674000 0.909825 0.090175 0.064870 0.025304 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.675000 0.909781 0.090219 0.064888 0.025331 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.676000 0.909736 0.090264 0.064907 0.025357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.677000 0.909692 0.090308 0.064925 0.025383 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.678000 0.909648 0.090352 0.064943 0.025410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.679000 0.909603 0.090397 0.064961 0.025436 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.680000 0.909559 0.090441 0.064979 0.025463 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.681000 0.909514 0.090486 0.064997 0.025489 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.682000 0.909470 0.090530 0.065015 0.025515 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.683000 0.909426 0.090574 0.065033 0.025542 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.684000 0.909381 0.090619 0.065051 0.025568 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.685000 0.909337 0.090663 0.065069 0.025594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.686000 0.909292 0.090708 0.065087 0.025621 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.687000 0.909248 0.090752 0.065105 0.025647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.688000 0.909204 0.090796 0.065123 0.025673 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.689000 0.909159 0.090841 0.065141 0.025700 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.690000 0.909115 0.090885 0.065159 0.025726 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.691000 0.909071 0.090929 0.065177 0.025752 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.692000 0.909026 0.090974 0.065195 0.025778 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.693000 0.908982 0.091018 0.065213 0.025805 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.694000 0.908938 0.091062 0.065231 0.025831 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.695000 0.908893 0.091107 0.065249 0.025857 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.696000 0.908849 0.091151 0.065267 0.025883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.697000 0.908805 0.091195 0.065285 0.025910 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.698000 0.908761 0.091239 0.065303 0.025936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.699000 0.908716 0.091284 0.065321 0.025962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.700000 0.908672 0.091328 0.065339 0.025988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.701000 0.908628 0.091372 0.065357 0.026015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.702000 0.908584 0.091416 0.065375 0.026041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.703000 0.908539 0.091461 0.065394 0.026067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.704000 0.908495 0.091505 0.065412 0.026093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.705000 0.908451 0.091549 0.065430 0.026120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.706000 0.908407 0.091593 0.065448 0.026146 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.707000 0.908363 0.091637 0.065466 0.026172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.708000 0.908318 0.091682 0.065484 0.026198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.709000 0.908274 0.091726 0.065502 0.026224 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.710000 0.908230 0.091770 0.065520 0.026250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.711000 0.908186 0.091814 0.065538 0.026277 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.712000 0.908142 0.091858 0.065556 0.026303 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.713000 0.908097 0.091903 0.065574 0.026329 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.714000 0.908053 0.091947 0.065592 0.026355 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.715000 0.908009 0.091991 0.065610 0.026381 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.716000 0.907965 0.092035 0.065628 0.026407 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.717000 0.907921 0.092079 0.065646 0.026433 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.718000 0.907877 0.092123 0.065664 0.026460 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.719000 0.907833 0.092167 0.065682 0.026486 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.720000 0.907789 0.092211 0.065700 0.026512 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.721000 0.907744 0.092256 0.065718 0.026538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.722000 0.907700 0.092300 0.065736 0.026564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.723000 0.907656 0.092344 0.065754 0.026590 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.724000 0.907612 0.092388 0.065772 0.026616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.725000 0.907568 0.092432 0.065790 0.026642 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.726000 0.907524 0.092476 0.065807 0.026668 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.727000 0.907480 0.092520 0.065825 0.026694 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.728000 0.907436 0.092564 0.065843 0.026721 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.729000 0.907392 0.092608 0.065861 0.026747 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.730000 0.907348 0.092652 0.065879 0.026773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.731000 0.907304 0.092696 0.065897 0.026799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.732000 0.907260 0.092740 0.065915 0.026825 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.733000 0.907216 0.092784 0.065933 0.026851 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.734000 0.907172 0.092828 0.065951 0.026877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.735000 0.907128 0.092872 0.065969 0.026903 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.736000 0.907084 0.092916 0.065987 0.026929 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.737000 0.907040 0.092960 0.066005 0.026955 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.738000 0.906996 0.093004 0.066023 0.026981 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.739000 0.906952 0.093048 0.066041 0.027007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.740000 0.906908 0.093092 0.066059 0.027033 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.741000 0.906864 0.093136 0.066077 0.027059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.742000 0.906820 0.093180 0.066095 0.027085 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.743000 0.906777 0.093223 0.066113 0.027111 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.744000 0.906733 0.093267 0.066131 0.027137 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.745000 0.906689 0.093311 0.066149 0.027163 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.746000 0.906645 0.093355 0.066167 0.027188 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.747000 0.906601 0.093399 0.066185 0.027214 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.748000 0.906557 0.093443 0.066203 0.027240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.749000 0.906513 0.093487 0.066221 0.027266 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.750000 0.906469 0.093531 0.066238 0.027292 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.751000 0.906426 0.093574 0.066256 0.027318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.752000 0.906382 0.093618 0.066274 0.027344 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.753000 0.906338 0.093662 0.066292 0.027370 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.754000 0.906294 0.093706 0.066310 0.027396 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.755000 0.906250 0.093750 0.066328 0.027422 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.756000 0.906206 0.093794 0.066346 0.027448 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.757000 0.906163 0.093837 0.066364 0.027473 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.758000 0.906119 0.093881 0.066382 0.027499 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.759000 0.906075 0.093925 0.066400 0.027525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.760000 0.906031 0.093969 0.066418 0.027551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.761000 0.905988 0.094012 0.066436 0.027577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.762000 0.905944 0.094056 0.066453 0.027603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.763000 0.905900 0.094100 0.066471 0.027628 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.764000 0.905856 0.094144 0.066489 0.027654 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.765000 0.905813 0.094187 0.066507 0.027680 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.766000 0.905769 0.094231 0.066525 0.027706 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.767000 0.905725 0.094275 0.066543 0.027732 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.768000 0.905682 0.094318 0.066561 0.027758 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.769000 0.905638 0.094362 0.066579 0.027783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.770000 0.905594 0.094406 0.066597 0.027809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.771000 0.905551 0.094449 0.066615 0.027835 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.772000 0.905507 0.094493 0.066632 0.027861 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.773000 0.905463 0.094537 0.066650 0.027886 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.774000 0.905420 0.094580 0.066668 0.027912 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.775000 0.905376 0.094624 0.066686 0.027938 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.776000 0.905332 0.094668 0.066704 0.027964 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.777000 0.905289 0.094711 0.066722 0.027989 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.778000 0.905245 0.094755 0.066740 0.028015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.779000 0.905202 0.094798 0.066758 0.028041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.780000 0.905158 0.094842 0.066775 0.028067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.781000 0.905114 0.094886 0.066793 0.028092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.782000 0.905071 0.094929 0.066811 0.028118 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.783000 0.905027 0.094973 0.066829 0.028144 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.784000 0.904984 0.095016 0.066847 0.028169 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.785000 0.904940 0.095060 0.066865 0.028195 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.786000 0.904897 0.095103 0.066882 0.028221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.787000 0.904853 0.095147 0.066900 0.028246 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.788000 0.904810 0.095190 0.066918 0.028272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.789000 0.904766 0.095234 0.066936 0.028298 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.790000 0.904723 0.095277 0.066954 0.028323 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.791000 0.904679 0.095321 0.066972 0.028349 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.792000 0.904636 0.095364 0.066989 0.028375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.793000 0.904592 0.095408 0.067007 0.028400 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.794000 0.904549 0.095451 0.067025 0.028426 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.795000 0.904506 0.095494 0.067043 0.028451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.796000 0.904462 0.095538 0.067061 0.028477 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.797000 0.904419 0.095581 0.067079 0.028503 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.798000 0.904375 0.095625 0.067096 0.028528 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.799000 0.904332 0.095668 0.067114 0.028554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.800000 0.904289 0.095711 0.067132 0.028579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.801000 0.904245 0.095755 0.067150 0.028605 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.802000 0.904202 0.095798 0.067168 0.028631 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.803000 0.904159 0.095841 0.067185 0.028656 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.804000 0.904115 0.095885 0.067203 0.028682 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.805000 0.904072 0.095928 0.067221 0.028707 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.806000 0.904029 0.095971 0.067239 0.028733 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.807000 0.903985 0.096015 0.067257 0.028758 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.808000 0.903942 0.096058 0.067274 0.028784 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.809000 0.903899 0.096101 0.067292 0.028809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.810000 0.903855 0.096145 0.067310 0.028835 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.811000 0.903812 0.096188 0.067328 0.028860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.812000 0.903769 0.096231 0.067345 0.028886 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.813000 0.903726 0.096274 0.067363 0.028911 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.814000 0.903682 0.096318 0.067381 0.028937 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.815000 0.903639 0.096361 0.067399 0.028962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.816000 0.903596 0.096404 0.067416 0.028988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.817000 0.903553 0.096447 0.067434 0.029013 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.818000 0.903510 0.096490 0.067452 0.029039 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.819000 0.903466 0.096534 0.067470 0.029064 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.820000 0.903423 0.096577 0.067487 0.029089 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.821000 0.903380 0.096620 0.067505 0.029115 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.822000 0.903337 0.096663 0.067523 0.029140 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.823000 0.903294 0.096706 0.067541 0.029166 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.824000 0.903251 0.096749 0.067558 0.029191 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.825000 0.903208 0.096792 0.067576 0.029216 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.826000 0.903164 0.096836 0.067594 0.029242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.827000 0.903121 0.096879 0.067611 0.029267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.828000 0.903078 0.096922 0.067629 0.029293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.829000 0.903035 0.096965 0.067647 0.029318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.830000 0.902992 0.097008 0.067665 0.029343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.831000 0.902949 0.097051 0.067682 0.029369 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.832000 0.902906 0.097094 0.067700 0.029394 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.833000 0.902863 0.097137 0.067718 0.029419 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.834000 0.902820 0.097180 0.067735 0.029445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.835000 0.902777 0.097223 0.067753 0.029470 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.836000 0.902734 0.097266 0.067771 0.029495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.837000 0.902691 0.097309 0.067788 0.029521 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.838000 0.902648 0.097352 0.067806 0.029546 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.839000 0.902605 0.097395 0.067824 0.029571 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.840000 0.902562 0.097438 0.067841 0.029596 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.841000 0.902519 0.097481 0.067859 0.029622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.842000 0.902476 0.097524 0.067877 0.029647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.843000 0.902433 0.097567 0.067894 0.029672 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.844000 0.902390 0.097610 0.067912 0.029697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.845000 0.902348 0.097652 0.067930 0.029723 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.846000 0.902305 0.097695 0.067947 0.029748 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.847000 0.902262 0.097738 0.067965 0.029773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.848000 0.902219 0.097781 0.067983 0.029798 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.849000 0.902176 0.097824 0.068000 0.029824 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.850000 0.902133 0.097867 0.068018 0.029849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.851000 0.902091 0.097909 0.068035 0.029874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.852000 0.902048 0.097952 0.068053 0.029899 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.853000 0.902005 0.097995 0.068071 0.029924 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.854000 0.901962 0.098038 0.068088 0.029949 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.855000 0.901919 0.098081 0.068106 0.029975 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.856000 0.901877 0.098123 0.068124 0.030000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.857000 0.901834 0.098166 0.068141 0.030025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.858000 0.901791 0.098209 0.068159 0.030050 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.859000 0.901748 0.098252 0.068176 0.030075 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.860000 0.901706 0.098294 0.068194 0.030100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.861000 0.901663 0.098337 0.068211 0.030125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.862000 0.901620 0.098380 0.068229 0.030151 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.863000 0.901578 0.098422 0.068247 0.030176 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.864000 0.901535 0.098465 0.068264 0.030201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.865000 0.901492 0.098508 0.068282 0.030226 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.866000 0.901450 0.098550 0.068299 0.030251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.867000 0.901407 0.098593 0.068317 0.030276 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.868000 0.901365 0.098635 0.068334 0.030301 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.869000 0.901322 0.098678 0.068352 0.030326 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.870000 0.901279 0.098721 0.068369 0.030351 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.871000 0.901237 0.098763 0.068387 0.030376 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.872000 0.901194 0.098806 0.068405 0.030401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.873000 0.901152 0.098848 0.068422 0.030426 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.874000 0.901109 0.098891 0.068440 0.030451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.875000 0.901067 0.098933 0.068457 0.030476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.876000 0.901024 0.098976 0.068475 0.030501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.877000 0.900982 0.099018 0.068492 0.030526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.878000 0.900939 0.099061 0.068510 0.030551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.879000 0.900897 0.099103 0.068527 0.030576 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.880000 0.900854 0.099146 0.068545 0.030601 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.881000 0.900812 0.099188 0.068562 0.030626 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.882000 0.900769 0.099231 0.068580 0.030651 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.883000 0.900727 0.099273 0.068597 0.030676 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.884000 0.900685 0.099315 0.068615 0.030701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.885000 0.900642 0.099358 0.068632 0.030726 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.886000 0.900600 0.099400 0.068649 0.030751 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.887000 0.900558 0.099442 0.068667 0.030776 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.888000 0.900515 0.099485 0.068684 0.030800 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.889000 0.900473 0.099527 0.068702 0.030825 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.890000 0.900431 0.099569 0.068719 0.030850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.891000 0.900388 0.099612 0.068737 0.030875 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.892000 0.900346 0.099654 0.068754 0.030900 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.893000 0.900304 0.099696 0.068772 0.030925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.894000 0.900261 0.099739 0.068789 0.030950 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.895000 0.900219 0.099781 0.068806 0.030974 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.896000 0.900177 0.099823 0.068824 0.030999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.897000 0.900135 0.099865 0.068841 0.031024 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.898000 0.900092 0.099908 0.068859 0.031049 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.899000 0.900050 0.099950 0.068876 0.031074 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.900000 0.900008 0.099992 0.068893 0.031099 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.901000 0.899966 0.100034 0.068911 0.031123 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.902000 0.899924 0.100076 0.068928 0.031148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.903000 0.899882 0.100118 0.068946 0.031173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.904000 0.899840 0.100160 0.068963 0.031198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.905000 0.899797 0.100203 0.068980 0.031222 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.906000 0.899755 0.100245 0.068998 0.031247 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.907000 0.899713 0.100287 0.069015 0.031272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.908000 0.899671 0.100329 0.069032 0.031297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.909000 0.899629 0.100371 0.069050 0.031321 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.910000 0.899587 0.100413 0.069067 0.031346 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.911000 0.899545 0.100455 0.069084 0.031371 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.912000 0.899503 0.100497 0.069102 0.031395 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.913000 0.899461 0.100539 0.069119 0.031420 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.914000 0.899419 0.100581 0.069136 0.031445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.915000 0.899377 0.100623 0.069154 0.031469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.916000 0.899335 0.100665 0.069171 0.031494 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.917000 0.899293 0.100707 0.069188 0.031519 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.918000 0.899251 0.100749 0.069206 0.031543 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.919000 0.899209 0.100791 0.069223 0.031568 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.920000 0.899167 0.100833 0.069240 0.031592 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.921000 0.899126 0.100874 0.069257 0.031617 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.922000 0.899084 0.100916 0.069275 0.031642 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.923000 0.899042 0.100958 0.069292 0.031666 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.924000 0.899000 0.101000 0.069309 0.031691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.925000 0.898958 0.101042 0.069326 0.031715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.926000 0.898916 0.101084 0.069344 0.031740 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.927000 0.898875 0.101125 0.069361 0.031765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.928000 0.898833 0.101167 0.069378 0.031789 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.929000 0.898791 0.101209 0.069395 0.031814 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.930000 0.898749 0.101251 0.069413 0.031838 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.931000 0.898708 0.101292 0.069430 0.031863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.932000 0.898666 0.101334 0.069447 0.031887 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.933000 0.898624 0.101376 0.069464 0.031912 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.934000 0.898582 0.101418 0.069481 0.031936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.935000 0.898541 0.101459 0.069499 0.031961 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.936000 0.898499 0.101501 0.069516 0.031985 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.937000 0.898458 0.101542 0.069533 0.032010 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.938000 0.898416 0.101584 0.069550 0.032034 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.939000 0.898374 0.101626 0.069567 0.032058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.940000 0.898333 0.101667 0.069584 0.032083 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.941000 0.898291 0.101709 0.069602 0.032107 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.942000 0.898250 0.101750 0.069619 0.032132 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.943000 0.898208 0.101792 0.069636 0.032156 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.944000 0.898166 0.101834 0.069653 0.032180 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.945000 0.898125 0.101875 0.069670 0.032205 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.946000 0.898083 0.101917 0.069687 0.032229 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.947000 0.898042 0.101958 0.069704 0.032254 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.948000 0.898001 0.101999 0.069721 0.032278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.949000 0.897959 0.102041 0.069739 0.032302 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.950000 0.897918 0.102082 0.069756 0.032327 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.951000 0.897876 0.102124 0.069773 0.032351 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.952000 0.897835 0.102165 0.069790 0.032375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.953000 0.897793 0.102207 0.069807 0.032400 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.954000 0.897752 0.102248 0.069824 0.032424 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.955000 0.897711 0.102289 0.069841 0.032448 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.956000 0.897669 0.102331 0.069858 0.032472 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.957000 0.897628 0.102372 0.069875 0.032497 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.958000 0.897587 0.102413 0.069892 0.032521 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.959000 0.897545 0.102455 0.069909 0.032545 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.960000 0.897504 0.102496 0.069926 0.032570 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.961000 0.897463 0.102537 0.069943 0.032594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.962000 0.897422 0.102578 0.069960 0.032618 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.963000 0.897380 0.102620 0.069977 0.032642 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.964000 0.897339 0.102661 0.069994 0.032666 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.965000 0.897298 0.102702 0.070011 0.032691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.966000 0.897257 0.102743 0.070028 0.032715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.967000 0.897216 0.102784 0.070045 0.032739 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.968000 0.897175 0.102825 0.070062 0.032763 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.969000 0.897133 0.102867 0.070079 0.032787 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.970000 0.897092 0.102908 0.070096 0.032811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.971000 0.897051 0.102949 0.070113 0.032836 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.972000 0.897010 0.102990 0.070130 0.032860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.973000 0.896969 0.103031 0.070147 0.032884 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.974000 0.896928 0.103072 0.070164 0.032908 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.975000 0.896887 0.103113 0.070181 0.032932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.976000 0.896846 0.103154 0.070198 0.032956 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.977000 0.896805 0.103195 0.070215 0.032980 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.978000 0.896764 0.103236 0.070232 0.033004 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.979000 0.896723 0.103277 0.070249 0.033028 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.980000 0.896682 0.103318 0.070265 0.033052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.981000 0.896641 0.103359 0.070282 0.033076 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.982000 0.896600 0.103400 0.070299 0.033100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.983000 0.896559 0.103441 0.070316 0.033124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.984000 0.896519 0.103481 0.070333 0.033148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.985000 0.896478 0.103522 0.070350 0.033172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.986000 0.896437 0.103563 0.070367 0.033196 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.987000 0.896396 0.103604 0.070384 0.033220 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.988000 0.896355 0.103645 0.070400 0.033244 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.989000 0.896315 0.103685 0.070417 0.033268 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.990000 0.896274 0.103726 0.070434 0.033292 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.991000 0.896233 0.103767 0.070451 0.033316 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.992000 0.896192 0.103808 0.070468 0.033340 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.993000 0.896152 0.103848 0.070484 0.033364 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.994000 0.896111 0.103889 0.070501 0.033388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.995000 0.896070 0.103930 0.070518 0.033412 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.996000 0.896030 0.103970 0.070535 0.033436 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.997000 0.895989 0.104011 0.070552 0.033460 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.998000 0.895948 0.104052 0.070568 0.033483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.999000 0.895908 0.104092 0.070585 0.033507 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.000000 0.895867 0.104133 0.070602 0.033531 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.001000 0.895827 0.104173 0.070619 0.033555 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.002000 0.895786 0.104214 0.070635 0.033579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.003000 0.895745 0.104255 0.070652 0.033603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.004000 0.895705 0.104295 0.070669 0.033626 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.005000 0.895664 0.104336 0.070685 0.033650 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.006000 0.895624 0.104376 0.070702 0.033674 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.007000 0.895584 0.104416 0.070719 0.033698 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.008000 0.895543 0.104457 0.070735 0.033721 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.009000 0.895503 0.104497 0.070752 0.033745 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.010000 0.895462 0.104538 0.070769 0.033769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.011000 0.895422 0.104578 0.070785 0.033793 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.012000 0.895382 0.104618 0.070802 0.033816 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.013000 0.895341 0.104659 0.070819 0.033840 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.014000 0.895301 0.104699 0.070835 0.033864 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.015000 0.895261 0.104739 0.070852 0.033887 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.016000 0.895220 0.104780 0.070869 0.033911 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.017000 0.895180 0.104820 0.070885 0.033935 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.018000 0.895140 0.104860 0.070902 0.033958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.019000 0.895099 0.104901 0.070918 0.033982 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.020000 0.895059 0.104941 0.070935 0.034006 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.021000 0.895019 0.104981 0.070952 0.034029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.022000 0.894979 0.105021 0.070968 0.034053 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.023000 0.894939 0.105061 0.070985 0.034077 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.024000 0.894899 0.105101 0.071001 0.034100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.025000 0.894858 0.105142 0.071018 0.034124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.026000 0.894818 0.105182 0.071034 0.034147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.027000 0.894778 0.105222 0.071051 0.034171 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.028000 0.894738 0.105262 0.071067 0.034194 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.029000 0.894698 0.105302 0.071084 0.034218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.030000 0.894658 0.105342 0.071100 0.034241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.031000 0.894618 0.105382 0.071117 0.034265 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.032000 0.894578 0.105422 0.071133 0.034288 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.033000 0.894538 0.105462 0.071150 0.034312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.034000 0.894498 0.105502 0.071166 0.034335 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.035000 0.894458 0.105542 0.071183 0.034359 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.036000 0.894418 0.105582 0.071199 0.034382 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.037000 0.894379 0.105621 0.071216 0.034406 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.038000 0.894339 0.105661 0.071232 0.034429 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.039000 0.894299 0.105701 0.071249 0.034453 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.040000 0.894259 0.105741 0.071265 0.034476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.041000 0.894219 0.105781 0.071281 0.034499 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.042000 0.894179 0.105821 0.071298 0.034523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.043000 0.894140 0.105860 0.071314 0.034546 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.044000 0.894100 0.105900 0.071331 0.034570 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.045000 0.894060 0.105940 0.071347 0.034593 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.046000 0.894020 0.105980 0.071363 0.034616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.047000 0.893981 0.106019 0.071380 0.034640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.048000 0.893941 0.106059 0.071396 0.034663 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.049000 0.893901 0.106099 0.071412 0.034686 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.050000 0.893862 0.106138 0.071429 0.034710 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.051000 0.893822 0.106178 0.071445 0.034733 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.052000 0.893783 0.106217 0.071461 0.034756 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.053000 0.893743 0.106257 0.071478 0.034779 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.054000 0.893703 0.106297 0.071494 0.034803 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.055000 0.893664 0.106336 0.071510 0.034826 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.056000 0.893624 0.106376 0.071526 0.034849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.057000 0.893585 0.106415 0.071543 0.034872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.058000 0.893545 0.106455 0.071559 0.034896 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.059000 0.893506 0.106494 0.071575 0.034919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.060000 0.893467 0.106533 0.071591 0.034942 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.061000 0.893427 0.106573 0.071608 0.034965 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.062000 0.893388 0.106612 0.071624 0.034988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.063000 0.893348 0.106652 0.071640 0.035012 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.064000 0.893309 0.106691 0.071656 0.035035 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.065000 0.893270 0.106730 0.071673 0.035058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.066000 0.893230 0.106770 0.071689 0.035081 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.067000 0.893191 0.106809 0.071705 0.035104 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.068000 0.893152 0.106848 0.071721 0.035127 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.069000 0.893113 0.106887 0.071737 0.035150 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.070000 0.893073 0.106927 0.071753 0.035173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.071000 0.893034 0.106966 0.071770 0.035196 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.072000 0.892995 0.107005 0.071786 0.035219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.073000 0.892956 0.107044 0.071802 0.035242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.074000 0.892917 0.107083 0.071818 0.035265 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.075000 0.892878 0.107122 0.071834 0.035288 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.076000 0.892838 0.107162 0.071850 0.035311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.077000 0.892799 0.107201 0.071866 0.035334 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.078000 0.892760 0.107240 0.071882 0.035357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.079000 0.892721 0.107279 0.071898 0.035380 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.080000 0.892682 0.107318 0.071914 0.035403 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.081000 0.892643 0.107357 0.071930 0.035426 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.082000 0.892604 0.107396 0.071946 0.035449 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.083000 0.892565 0.107435 0.071962 0.035472 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.084000 0.892526 0.107474 0.071978 0.035495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.085000 0.892487 0.107513 0.071994 0.035518 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.086000 0.892449 0.107551 0.072010 0.035541 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.087000 0.892410 0.107590 0.072026 0.035564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.088000 0.892371 0.107629 0.072042 0.035587 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.089000 0.892332 0.107668 0.072058 0.035610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.090000 0.892293 0.107707 0.072074 0.035632 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.091000 0.892254 0.107746 0.072090 0.035655 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.092000 0.892216 0.107784 0.072106 0.035678 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.093000 0.892177 0.107823 0.072122 0.035701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.094000 0.892138 0.107862 0.072138 0.035724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.095000 0.892100 0.107900 0.072154 0.035746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.096000 0.892061 0.107939 0.072170 0.035769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.097000 0.892022 0.107978 0.072186 0.035792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.098000 0.891984 0.108016 0.072202 0.035815 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.099000 0.891945 0.108055 0.072218 0.035837 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.100000 0.891906 0.108094 0.072233 0.035860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.101000 0.891868 0.108132 0.072249 0.035883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.102000 0.891829 0.108171 0.072265 0.035906 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.103000 0.891791 0.108209 0.072281 0.035928 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.104000 0.891752 0.108248 0.072297 0.035951 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.105000 0.891714 0.108286 0.072313 0.035974 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.106000 0.891675 0.108325 0.072328 0.035996 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.107000 0.891637 0.108363 0.072344 0.036019 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.108000 0.891599 0.108401 0.072360 0.036041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.109000 0.891560 0.108440 0.072376 0.036064 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.110000 0.891522 0.108478 0.072392 0.036087 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.111000 0.891483 0.108517 0.072407 0.036109 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.112000 0.891445 0.108555 0.072423 0.036132 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.113000 0.891407 0.108593 0.072439 0.036154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.114000 0.891369 0.108631 0.072454 0.036177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.115000 0.891330 0.108670 0.072470 0.036199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.116000 0.891292 0.108708 0.072486 0.036222 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.117000 0.891254 0.108746 0.072502 0.036245 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.118000 0.891216 0.108784 0.072517 0.036267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.119000 0.891178 0.108822 0.072533 0.036290 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.120000 0.891139 0.108861 0.072549 0.036312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.121000 0.891101 0.108899 0.072564 0.036334 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.122000 0.891063 0.108937 0.072580 0.036357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.123000 0.891025 0.108975 0.072596 0.036379 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.124000 0.890987 0.109013 0.072611 0.036402 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.125000 0.890949 0.109051 0.072627 0.036424 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.126000 0.890911 0.109089 0.072642 0.036447 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.127000 0.890873 0.109127 0.072658 0.036469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.128000 0.890835 0.109165 0.072673 0.036491 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.129000 0.890797 0.109203 0.072689 0.036514 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.130000 0.890759 0.109241 0.072705 0.036536 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.131000 0.890721 0.109279 0.072720 0.036558 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.132000 0.890684 0.109316 0.072736 0.036581 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.133000 0.890646 0.109354 0.072751 0.036603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.134000 0.890608 0.109392 0.072767 0.036625 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.135000 0.890570 0.109430 0.072782 0.036648 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.136000 0.890532 0.109468 0.072798 0.036670 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.137000 0.890495 0.109505 0.072813 0.036692 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.138000 0.890457 0.109543 0.072829 0.036714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.139000 0.890419 0.109581 0.072844 0.036737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.140000 0.890381 0.109619 0.072860 0.036759 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.141000 0.890344 0.109656 0.072875 0.036781 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.142000 0.890306 0.109694 0.072890 0.036803 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.143000 0.890269 0.109731 0.072906 0.036826 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.144000 0.890231 0.109769 0.072921 0.036848 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.145000 0.890193 0.109807 0.072937 0.036870 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.146000 0.890156 0.109844 0.072952 0.036892 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.147000 0.890118 0.109882 0.072967 0.036914 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.148000 0.890081 0.109919 0.072983 0.036936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.149000 0.890043 0.109957 0.072998 0.036958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.150000 0.890006 0.109994 0.073014 0.036981 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.151000 0.889969 0.110031 0.073029 0.037003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.152000 0.889931 0.110069 0.073044 0.037025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.153000 0.889894 0.110106 0.073059 0.037047 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.154000 0.889856 0.110144 0.073075 0.037069 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.155000 0.889819 0.110181 0.073090 0.037091 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.156000 0.889782 0.110218 0.073105 0.037113 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.157000 0.889744 0.110256 0.073121 0.037135 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.158000 0.889707 0.110293 0.073136 0.037157 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.159000 0.889670 0.110330 0.073151 0.037179 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.160000 0.889633 0.110367 0.073166 0.037201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.161000 0.889596 0.110404 0.073182 0.037223 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.162000 0.889558 0.110442 0.073197 0.037245 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.163000 0.889521 0.110479 0.073212 0.037267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.164000 0.889484 0.110516 0.073227 0.037289 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.165000 0.889447 0.110553 0.073242 0.037311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.166000 0.889410 0.110590 0.073258 0.037332 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.167000 0.889373 0.110627 0.073273 0.037354 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.168000 0.889336 0.110664 0.073288 0.037376 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.169000 0.889299 0.110701 0.073303 0.037398 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.170000 0.889262 0.110738 0.073318 0.037420 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.171000 0.889225 0.110775 0.073333 0.037442 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.172000 0.889188 0.110812 0.073348 0.037464 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.173000 0.889151 0.110849 0.073363 0.037485 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.174000 0.889114 0.110886 0.073378 0.037507 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.175000 0.889078 0.110922 0.073394 0.037529 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.176000 0.889041 0.110959 0.073409 0.037551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.177000 0.889004 0.110996 0.073424 0.037572 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.178000 0.888967 0.111033 0.073439 0.037594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.179000 0.888930 0.111070 0.073454 0.037616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.180000 0.888894 0.111106 0.073469 0.037638 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.181000 0.888857 0.111143 0.073484 0.037659 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.182000 0.888820 0.111180 0.073499 0.037681 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.183000 0.888784 0.111216 0.073514 0.037703 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.184000 0.888747 0.111253 0.073529 0.037724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.185000 0.888710 0.111290 0.073544 0.037746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.186000 0.888674 0.111326 0.073559 0.037768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.187000 0.888637 0.111363 0.073573 0.037789 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.188000 0.888601 0.111399 0.073588 0.037811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.189000 0.888564 0.111436 0.073603 0.037832 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.190000 0.888528 0.111472 0.073618 0.037854 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.191000 0.888491 0.111509 0.073633 0.037876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.192000 0.888455 0.111545 0.073648 0.037897 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.193000 0.888418 0.111582 0.073663 0.037919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.194000 0.888382 0.111618 0.073678 0.037940 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.195000 0.888346 0.111654 0.073692 0.037962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.196000 0.888309 0.111691 0.073707 0.037983 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.197000 0.888273 0.111727 0.073722 0.038005 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.198000 0.888237 0.111763 0.073737 0.038026 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.199000 0.888201 0.111799 0.073752 0.038048 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.200000 0.888164 0.111836 0.073767 0.038069 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.201000 0.888128 0.111872 0.073781 0.038091 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.202000 0.888092 0.111908 0.073796 0.038112 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.203000 0.888056 0.111944 0.073811 0.038133 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.204000 0.888020 0.111980 0.073826 0.038155 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.205000 0.887984 0.112016 0.073840 0.038176 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.206000 0.887948 0.112052 0.073855 0.038198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.207000 0.887911 0.112089 0.073870 0.038219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.208000 0.887875 0.112125 0.073884 0.038240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.209000 0.887839 0.112161 0.073899 0.038262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.210000 0.887803 0.112197 0.073914 0.038283 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.211000 0.887767 0.112233 0.073928 0.038304 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.212000 0.887732 0.112268 0.073943 0.038325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.213000 0.887696 0.112304 0.073958 0.038347 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.214000 0.887660 0.112340 0.073972 0.038368 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.215000 0.887624 0.112376 0.073987 0.038389 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.216000 0.887588 0.112412 0.074001 0.038410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.217000 0.887552 0.112448 0.074016 0.038432 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.218000 0.887517 0.112483 0.074031 0.038453 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.219000 0.887481 0.112519 0.074045 0.038474 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.220000 0.887445 0.112555 0.074060 0.038495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.221000 0.887409 0.112591 0.074074 0.038516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.222000 0.887374 0.112626 0.074089 0.038538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.223000 0.887338 0.112662 0.074103 0.038559 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.224000 0.887302 0.112698 0.074118 0.038580 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.225000 0.887267 0.112733 0.074132 0.038601 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.226000 0.887231 0.112769 0.074147 0.038622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.227000 0.887196 0.112804 0.074161 0.038643 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.228000 0.887160 0.112840 0.074176 0.038664 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.229000 0.887125 0.112875 0.074190 0.038685 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.230000 0.887089 0.112911 0.074204 0.038706 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.231000 0.887054 0.112946 0.074219 0.038727 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.232000 0.887018 0.112982 0.074233 0.038748 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.233000 0.886983 0.113017 0.074248 0.038769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.234000 0.886948 0.113052 0.074262 0.038790 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.235000 0.886912 0.113088 0.074276 0.038811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.236000 0.886877 0.113123 0.074291 0.038832 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.237000 0.886842 0.113158 0.074305 0.038853 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.238000 0.886806 0.113194 0.074319 0.038874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.239000 0.886771 0.113229 0.074334 0.038895 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.240000 0.886736 0.113264 0.074348 0.038916 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.241000 0.886701 0.113299 0.074362 0.038937 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.242000 0.886666 0.113334 0.074377 0.038958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.243000 0.886630 0.113370 0.074391 0.038979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.244000 0.886595 0.113405 0.074405 0.038999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.245000 0.886560 0.113440 0.074419 0.039020 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.246000 0.886525 0.113475 0.074434 0.039041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.247000 0.886490 0.113510 0.074448 0.039062 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.248000 0.886455 0.113545 0.074462 0.039083 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.249000 0.886420 0.113580 0.074476 0.039104 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.250000 0.886385 0.113615 0.074490 0.039124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.251000 0.886350 0.113650 0.074505 0.039145 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.252000 0.886315 0.113685 0.074519 0.039166 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.253000 0.886281 0.113719 0.074533 0.039187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.254000 0.886246 0.113754 0.074547 0.039207 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.255000 0.886211 0.113789 0.074561 0.039228 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.256000 0.886176 0.113824 0.074575 0.039249 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.257000 0.886141 0.113859 0.074589 0.039269 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.258000 0.886107 0.113893 0.074603 0.039290 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.259000 0.886072 0.113928 0.074618 0.039311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.260000 0.886013 0.113958 0.074629 0.039329 0.000029 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.261000 0.885936 0.113985 0.074639 0.039346 0.000080 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.262000 0.885848 0.114009 0.074647 0.039362 0.000142 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.263000 0.885753 0.114032 0.074655 0.039378 0.000214 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.264000 0.885652 0.114054 0.074662 0.039393 0.000294 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.265000 0.885545 0.114075 0.074668 0.039407 0.000380 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.266000 0.885395 0.114108 0.074660 0.039410 0.000459 0.000000 0.000000 0.000000 0.000038 0.000000 1.000000 0.000000 
2.267000 0.885207 0.114152 0.074639 0.039402 0.000528 0.000000 0.000000 0.000000 0.000112 0.000000 1.000000 0.000000 
2.268000 0.885006 0.114200 0.074613 0.039390 0.000596 0.000000 0.000000 0.000000 0.000197 0.000000 1.000000 0.000000 
2.269000 0.884797 0.114250 0.074584 0.039376 0.000664 0.000000 0.000000 0.000000 0.000289 0.000000 1.000000 0.000000 
2.270000 0.884582 0.114301 0.074554 0.039361 0.000732 0.000000 0.000000 0.000000 0.000386 0.000000 1.000000 0.000000 
2.271000 0.884362 0.114352 0.074522 0.039344 0.000799 0.000000 0.000000 0.000000 0.000486 0.000000 1.000000 -0.000000 
2.272000 0.884139 0.114405 0.074489 0.039327 0.000868 0.000000 0.000000 0.000000 0.000589 0.000000 1.000000 0.000000 
2.273000 0.883912 0.114458 0.074455 0.039309 0.000936 0.000000 0.000000 0.000000 0.000694 0.000000 1.000000 0.000000 
2.274000 0.883683 0.114512 0.074421 0.039290 0.001005 0.000000 0.000000 0.000000 0.000801 0.000000 1.000000 -0.000000 
2.275000 0.883451 0.114565 0.074386 0.039271 0.001075 0.000000 0.000000 0.000000 0.000909 0.000000 1.000000 0.000000 
2.276000 0.883217 0.114619 0.074350 0.039251 0.001145 0.000000 0.000000 0.000000 0.001019 0.000000 1.000000 -0.000000 
2.277000 0.882981 0.114674 0.074313 0.039231 0.001216 0.000000 0.000000 0.000000 0.001130 0.000000 1.000000 0.000000 
2.278000 0.882743 0.114728 0.074276 0.039210 0.001287 0.000000 0.000000 0.000000 0.001242 0.000000 1.000000 0.000000 
2.279000 0.882504 0.114783 0.074239 0.039189 0.001358 0.000000 0.000000 0.000000 0.001355 0.000000 1.000000 -0.000000 
2.280000 0.882263 0.114838 0.074202 0.039168 0.001431 0.000000 0.000000 0.000000 0.001469 0.000000 1.000000 -0.000000 
2.281000 0.882021 0.114893 0.074164 0.039146 0.001503 0.000000 0.000000 0.000000 0.001583 0.000000 1.000000 -0.000000 
2.282000 0.881778 0.114948 0.074125 0.039124 0.001576 0.000000 0.000000 0.000000 0.001698 0.000000 1.000000 0.000000 
2.283000 0.881534 0.115003 0.074087 0.039102 0.001650 0.000000 0.000000 0.000000 0.001814 0.000000 1.000000 0.000000 
2.284000 0.881288 0.115058 0.074048 0.039080 0.001724 0.000000 0.000000 0.000000 0.001930 0.000000 1.000000 0.000000 
2.285000 0.881042 0.115113 0.074009 0.039057 0.001799 0.000000 0.000000 0.000000 0.002047 0.000000 1.000000 -0.000000 
2.286000 0.880794 0.115168 0.073969 0.039035 0.001874 0.000000 0.000000 0.000000 0.002164 0.000000 1.000000 -0.000000 
2.287000 0.880546 0.115223 0.073930 0.039012 0.001950 0.000000 0.000000 0.000000 0.002281 0.000000 1.000000 -0.000000 
2.288000 0.880297 0.115278 0.073890 0.038989 0.002026 0.000000 0.000000 0.000000 0.002399 0.000000 1.000000 -0.000000 
2.289000 0.880047 0.115333 0.073850 0.038966 0.002102 0.000000 0.000000 0.000000 0.002517 0.000000 1.000000 -0.000000 
2.290000 0.879796 0.115389 0.073810 0.038942 0.002179 0.000000 0.000000 0.000000 0.002636 0.000000 1.000000 -0.000000 
2.291000 0.879545 0.115444 0.073770 0.038919 0.002257 0.000000 0.000000 0.000000 0.002755 0.000000 1.000000 -0.000000 
2.292000 0.879293 0.115499 0.073730 0.038895 0.002334 0.000000 0.000000 0.000000 0.002874 0.000000 1.000000 -0.000000 
2.293000 0.879040 0.115554 0.073689 0.038872 0.002413 0.000000 0.000000 0.000000 0.002993 0.000000 1.000000 -0.000000 
2.294000 0.878787 0.115609 0.073649 0.038848 0.002491 0.000000 0.000000 0.000000 0.003112 0.000000 1.000000 -0.000000 
2.295000 0.878533 0.115664 0.073608 0.038824 0.002570 0.000000 0.000000 0.000000 0.003232 0.000000 1.000000 -0.000000 
2.296000 0.878279 0.115719 0.073567 0.038800 0.002650 0.000000 0.000000 0.000000 0.003352 0.000000 1.000000 -0.000000 
2.297000 0.878024 0.115774 0.073526 0.038776 0.002730 0.000000 0.000000 0.000000 0.003472 0.000000 1.000000 -0.000000 
2.298000 0.877769 0.115829 0.073485 0.038751 0.002810 0.000000 0.000000 0.000000 0.003592 0.000000 1.000000 -0.000000 
2.299000 0.877513 0.115884 0.073444 0.038727 0.002891 0.000000 0.000000 0.000000 0.003713 0.000000 1.000000 -0.000000 
2.300000 0.877257 0.115938 0.073402 0.038703 0.002972 0.000000 0.000000 0.000000 0.003833 0.000000 1.000000 -0.000000 
2.301000 0.877000 0.115993 0.073361 0.038678 0.003053 0.000000 0.000000 0.000000 0.003954 0.000000 1.000000 -0.000000 
2.302000 0.876743 0.116048 0.073320 0.038654 0.003135 0.000000 0.000000 0.000000 0.004074 0.000000 1.000000 -0.000000 
2.303000 0.876485 0.116103 0.073278 0.038629 0.003217 0.000000 0.000000 0.000000 0.004195 0.000000 1.000000 -0.000000 
2.304000 0.876227 0.116157 0.073237 0.038605 0.003299 0.000000 0.000000 0.000000 0.004316 0.000000 1.000000 0.000000 
2.305000 0.875969 0.116212 0.073195 0.038580 0.003382 0.000000 0.000000 0.000000 0.004437 0.000000 1.000000 -0.000000 
2.306000 0.875710 0.116266 0.073153 0.038555 0.003465 0.000000 0.000000 0.000000 0.004558 0.000000 1.000000 -0.000000 
2.307000 0.875451 0.116321 0.073111 0.038530 0.003549 0.000000 0.000000 0.000000 0.004679 0.000000 1.000000 -0.000000 
2.308000 0.875192 0.116375 0.073070 0.038505 0.003633 0.000000 0.000000 0.000000 0.004800 0.000000 1.000000 -0.000000 
2.309000 0.874933 0.116429 0.073028 0.038480 0.003717 0.000000 0.000000 0.000000 0.004921 0.000000 1.000000 0.000000 
2.310000 0.874673 0.116483 0.072986 0.038455 0.003801 0.000000 0.000000 0.000000 0.005043 0.000000 1.000000 0.000000 
2.311000 0.874412 0.116538 0.072944 0.038430 0.003886 0.000000 0.000000 0.000000 0.005164 0.000000 1.000000 -0.000000 
2.312000 0.874152 0.116592 0.072902 0.038405 0.003971 0.000000 0.000000 0.000000 0.005285 0.000000 1.000000 0.000000 
2.313000 0.873891 0.116646 0.072859 0.038380 0.004057 0.000000 0.000000 0.000000 0.005407 0.000000 1.000000 -0.000000 
2.314000 0.873630 0.116700 0.072817 0.038355 0.004142 0.000000 0.000000 0.000000 0.005528 0.000000 1.000000 -0.000000 
2.315000 0.873369 0.116754 0.072775 0.038329 0.004228 0.000000 0.000000 0.000000 0.005649 0.000000 1.000000 -0.000000 
2.316000 0.873107 0.116808 0.072733 0.038304 0.004315 0.000000 0.000000 0.000000 0.005771 0.000000 1.000000 0.000000 
2.317000 0.872845 0.116861 0.072691 0.038279 0.004401 0.000000 0.000000 0.000000 0.005892 0.000000 1.000000 -0.000000 
2.318000 0.872583 0.116915 0.072648 0.038253 0.004488 0.000000 0.000000 0.000000 0.006013 0.000000 1.000000 0.000000 
2.319000 0.872321 0.116969 0.072606 0.038228 0.004575 0.000000 0.000000 0.000000 0.006135 0.000000 1.000000 -0.000000 
2.320000 0.872059 0.117022 0.072564 0.038203 0.004663 0.000000 0.000000 0.000000 0.006256 0.000000 1.000000 -0.000000 
2.321000 0.871796 0.117076 0.072521 0.038177 0.004751 0.000000 0.000000 0.000000 0.006377 0.000000 1.000000 -0.000000 
2.322000 0.871533 0.117129 0.072479 0.038152 0.004839 0.000000 0.000000 0.000000 0.006499 0.000000 1.000000 -0.000000 
2.323000 0.871270 0.117183 0.072436 0.038126 0.004927 0.000000 0.000000 0.000000 0.006620 0.000000 1.000000 -0.000000 
2.324000 0.871007 0.117236 0.072394 0.038101 0.005015 0.000000 0.000000 0.000000 0.006742 0.000000 1.000000 -0.000000 
2.325000 0.870744 0.117289 0.072351 0.038075 0.005104 0.000000 0.000000 0.000000 0.006863 0.000000 1.000000 -0.000000 
2.326000 0.870480 0.117342 0.072309 0.038049 0.005193 0.000000 0.000000 0.000000 0.006984 0.000000 1.000000 -0.000000 
2.327000 0.870216 0.117395 0.072266 0.038024 0.005283 0.000000 0.000000 0.000000 0.007105 0.000000 1.000000 -0.000000 
2.328000 0.869953 0.117448 0.072224 0.037998 0.005372 0.000000 0.000000 0.000000 0.007227 0.000000 1.000000 0.000000 
2.329000 0.869689 0.117501 0.072181 0.037973 0.005462 0.000000 0.000000 0.000000 0.007348 0.000000 1.000000 0.000000 
2.330000 0.869424 0.117554 0.072138 0.037947 0.005552 0.000000 0.000000 0.000000 0.007469 0.000000 1.000000 -0.000000 
2.331000 0.869160 0.117607 0.072096 0.037921 0.005643 0.000000 0.000000 0.000000 0.007590 0.000000 1.000000 0.000000 
2.332000 0.868896 0.117660 0.072053 0.037895 0.005733 0.000000 0.000000 0.000000 0.007711 0.000000 1.000000 0.000000 
2.333000 0.868631 0.117712 0.072010 0.037870 0.005824 0.000000 0.000000 0.000000 0.007832 0.000000 1.000000 0.000000 
2.334000 0.868366 0.117765 0.071968 0.037844 0.005915 0.000000 0.000000 0.000000 0.007953 0.000000 1.000000 0.000000 
2.335000 0.868102 0.117818 0.071925 0.037818 0.006006 0.000000 0.000000 0.000000 0.008074 0.000000 1.000000 -0.000000 
2.336000 0.867837 0.117870 0.071882 0.037792 0.006098 0.000000 0.000000 0.000000 0.008195 0.000000 1.000000 -0.000000 
2.337000 0.867572 0.117922 0.071840 0.037767 0.006190 0.000000 0.000000 0.000000 0.008316 0.000000 1.000000 0.000000 
2.338000 0.867307 0.117975 0.071797 0.037741 0.006282 0.000000 0.000000 0.000000 0.008437 0.000000 1.000000 0.000000 
2.339000 0.867041 0.118027 0.071754 0.037715 0.006374 0.000000 0.000000 0.000000 0.008558 0.000000 1.000000 -0.000000 
2.340000 0.866776 0.118079 0.071712 0.037689 0.006466 0.000000 0.000000 0.000000 0.008679 0.000000 1.000000 -0.000000 
2.341000 0.866511 0.118131 0.071669 0.037663 0.006559 0.000000 0.000000 0.000000 0.008799 0.000000 1.000000 0.000000 
2.342000 0.866245 0.118183 0.071626 0.037637 0.006652 0.000000 0.000000 0.000000 0.008920 0.000000 1.000000 -0.000000 
2.343000 0.865979 0.118235 0.071583 0.037611 0.006745 0.000000 0.000000 0.000000 0.009040 0.000000 1.000000 0.000000 
2.344000 0.865714 0.118287 0.071541 0.037586 0.006838 0.000000 0.000000 0.000000 0.009161 0.000000 1.000000 -0.000000 
2.345000 0.865448 0.118339 0.071498 0.037560 0.006932 0.000000 0.000000 0.000000 0.009281 0.000000 1.000000 0.000000 
2.346000 0.865182 0.118391 0.071455 0.037534 0.007026 0.000000 0.000000 0.000000 0.009402 0.000000 1.000000 -0.000000 
2.347000 0.864916 0.118442 0.071412 0.037508 0.007119 0.000000 0.000000 0.000000 0.009522 0.000000 1.000000 0.000000 
2.348000 0.864650 0.118494 0.071370 0.037482 0.007214 0.000000 0.000000 0.000000 0.009643 0.000000 1.000000 -0.000000 
2.349000 0.864384 0.118545 0.071327 0.037456 0.007308 0.000000 0.000000 0.000000 0.009763 0.000000 1.000000 -0.000000 
2.350000 0.864118 0.118597 0.071284 0.037430 0.007403 0.000000 0.000000 0.000000 0.009883 0.000000 1.000000 -0.000000 
2.351000 0.863852 0.118648 0.071241 0.037404 0.007497 0.000000 0.000000 0.000000 0.010003 0.000000 1.000000 -0.000000 
2.352000 0.863585 0.118700 0.071198 0.037378 0.007592 0.000000 0.000000 0.000000 0.010123 0.000000 1.000000 0.000000 
2.353000 0.863319 0.118751 0.071156 0.037352 0.007687 0.000000 0.000000 0.000000 0.010243 0.000000 1.000000 0.000000 
2.354000 0.863053 0.118802 0.071113 0.037326 0.007783 0.000000 0.000000 0.000000 0.010363 0.000000 1.000000 -0.000000 
2.355000 0.862786 0.118853 0.071070 0.037300 0.007878 0.000000 0.000000 0.000000 0.010483 0.000000 1.000000 0.000000 
2.356000 0.862520 0.118904 0.071027 0.037274 0.007974 0.000000 0.000000 0.000000 0.010603 0.000000 1.000000 -0.000000 
2.357000 0.862253 0.118955 0.070985 0.037248 0.008070 0.000000 0.000000 0.000000 0.010722 0.000000 1.000000 -0.000000 
2.358000 0.861986 0.119006 0.070942 0.037222 0.008166 0.000000 0.000000 0.000000 0.010842 0.000000 1.000000 -0.000000 
2.359000 0.861720 0.119057 0.070899 0.037196 0.008262 0.000000 0.000000 0.000000 0.010961 0.000000 1.000000 0.000000 
2.360000 0.861453 0.119107 0.070856 0.037170 0.008359 0.000000 0.000000 0.000000 0.011081 0.000000 1.000000 -0.000000 
2.361000 0.861186 0.119158 0.070814 0.037144 0.008455 0.000000 0.000000 0.000000 0.011200 0.000000 1.000000 0.000000 
2.362000 0.860920 0.119209 0.070771 0.037118 0.008552 0.000000 0.000000 0.000000 0.011320 0.000000 1.000000 -0.000000 
2.363000 0.860653 0.119259 0.070728 0.037092 0.008649 0.000000 0.000000 0.000000 0.011439 0.000000 1.000000 -0.000000 
2.364000 0.860386 0.119310 0.070686 0.037066 0.008746 0.000000 0.000000 0.000000 0.011558 0.000000 1.000000 0.000000 
2.365000 0.860119 0.119360 0.070643 0.037040 0.008843 0.000000 0.000000 0.000000 0.011677 0.000000 1.000000 0.000000 
2.366000 0.859852 0.119410 0.070600 0.037014 0.008941 0.000000 0.000000 0.000000 0.011796 0.000000 1.000000 0.000000 
2.367000 0.859586 0.119461 0.070557 0.036988 0.009039 0.000000 0.000000 0.000000 0.011915 0.000000 1.000000 0.000000 
2.368000 0.859319 0.119511 0.070515 0.036962 0.009136 0.000000 0.000000 0.000000 0.012034 0.000000 1.000000 -0.000000 
2.369000 0.859052 0.119561 0.070472 0.036936 0.009234 0.000000 0.000000 0.000000 0.012153 0.000000 1.000000 -0.000000 
2.370000 0.858785 0.119611 0.070429 0.036910 0.009333 0.000000 0.000000 0.000000 0.012272 0.000000 1.000000 -0.000000 
2.371000 0.858518 0.119661 0.070387 0.036884 0.009431 0.000000 0.000000 0.000000 0.012390 0.000000 1.000000 0.000000 
2.372000 0.858251 0.119711 0.070344 0.036858 0.009529 0.000000 0.000000 0.000000 0.012509 0.000000 1.000000 -0.000000 
2.373000 0.857984 0.119761 0.070301 0.036832 0.009628 0.000000 0.000000 0.000000 0.012627 0.000000 1.000000 0.000000 
2.374000 0.857717 0.119810 0.070259 0.036806 0.009727 0.000000 0.000000 0.000000 0.012746 0.000000 1.000000 0.000000 
2.375000 0.857450 0.119860 0.070216 0.036780 0.009826 0.000000 0.000000 0.000000 0.012864 0.000000 1.000000 0.000000 
2.376000 0.857183 0.119910 0.070173 0.036754 0.009925 0.000000 0.000000 0.000000 0.012982 0.000000 1.000000 -0.000000 
2.377000 0.856916 0.119959 0.070131 0.036728 0.010024 0.000000 0.000000 0.000000 0.013101 0.000000 1.000000 0.000000 
2.378000 0.856649 0.120009 0.070088 0.036702 0.010124 0.000000 0.000000 0.000000 0.013219 0.000000 1.000000 0.000000 
2.379000 0.856382 0.120058 0.070046 0.036676 0.010223 0.000000 0.000000 0.000000 0.013337 0.000000 1.000000 0.000000 
2.380000 0.856115 0.120107 0.070003 0.036650 0.010323 0.000000 0.000000 0.000000 0.013455 0.000000 1.000000 0.000000 
2.381000 0.855848 0.120157 0.069960 0.036624 0.010423 0.000000 0.000000 0.000000 0.013572 0.000000 1.000000 0.000000 
2.382000 0.855581 0.120206 0.069918 0.036598 0.010523 0.000000 0.000000 0.000000 0.013690 0.000000 1.000000 0.000000 
2.383000 0.855314 0.120255 0.069875 0.036572 0.010623 0.000000 0.000000 0.000000 0.013808 0.000000 1.000000 0.000000 
2.384000 0.855047 0.120304 0.069833 0.036546 0.010723 0.000000 0.000000 0.000000 0.013926 0.000000 1.000000 0.000000 
2.385000 0.854780 0.120353 0.069790 0.036520 0.010824 0.000000 0.000000 0.000000 0.014043 0.000000 1.000000 -0.000000 
2.386000 0.854513 0.120402 0.069748 0.036494 0.010925 0.000000 0.000000 0.000000 0.014161 0.000000 1.000000 0.000000 
2.387000 0.854246 0.120451 0.069705 0.036468 0.011025 0.000000 0.000000 0.000000 0.014278 0.000000 1.000000 -0.000000 
2.388000 0.853979 0.120500 0.069663 0.036442 0.011126 0.000000 0.000000 0.000000 0.014395 0.000000 1.000000 0.000000 
2.389000 0.853712 0.120548 0.069620 0.036416 0.011227 0.000000 0.000000 0.000000 0.014512 0.000000 1.000000 0.000000 
2.390000 0.853445 0.120597 0.069578 0.036390 0.011328 0.000000 0.000000 0.000000 0.014629 0.000000 1.000000 0.000000 
2.391000 0.853178 0.120646 0.069535 0.036364 0.011430 0.000000 0.000000 0.000000 0.014746 0.000000 1.000000 0.000000 
2.392000 0.852911 0.120694 0.069493 0.036338 0.011531 0.000000 0.000000 0.000000 0.014863 0.000000 1.000000 0.000000 
2.393000 0.852644 0.120743 0.069451 0.036312 0.011633 0.000000 0.000000 0.000000 0.014980 0.000000 1.000000 0.000000 
2.394000 0.852378 0.120791 0.069408 0.036286 0.011735 0.000000 0.000000 0.000000 0.015097 0.000000 1.000000 -0.000000 
2.395000 0.852111 0.120839 0.069366 0.036260 0.011836 0.000000 0.000000 0.000000 0.015214 0.000000 1.000000 -0.000000 
2.396000 0.851844 0.120888 0.069323 0.036234 0.011938 0.000000 0.000000 0.000000 0.015330 0.000000 1.000000 0.000000 
2.397000 0.851577 0.120936 0.069281 0.036208 0.012041 0.000000 0.000000 0.000000 0.015447 0.000000 1.000000 0.000000 
2.398000 0.851310 0.120984 0.069239 0.036182 0.012143 0.000000 0.000000 0.000000 0.015563 0.000000 1.000000 0.000000 
2.399000 0.851043 0.121032 0.069196 0.036156 0.012245 0.000000 0.000000 0.000000 0.015679 0.000000 1.000000 0.000000 
2.400000 0.850777 0.121080 0.069154 0.036130 0.012348 0.000000 0.000000 0.000000 0.015796 0.000000 1.000000 -0.000000 
2.401000 0.850510 0.121128 0.069112 0.036104 0.012450 0.000000 0.000000 0.000000 0.015912 0.000000 1.000000 -0.000000 
2.402000 0.850243 0.121176 0.069069 0.036078 0.012553 0.000000 0.000000 0.000000 0.016028 0.000000 1.000000 -0.000000 
2.403000 0.849977 0.121224 0.069027 0.036053 0.012656 0.000000 0.000000 0.000000 0.016144 0.000000 1.000000 0.000000 
2.404000 0.849710 0.121271 0.068985 0.036027 0.012759 0.000000 0.000000 0.000000 0.016260 0.000000 1.000000 -0.000000 
2.405000 0.849444 0.121319 0.068943 0.036001 0.012862 0.000000 0.000000 0.000000 0.016376 0.000000 1.000000 0.000000 
2.406000 0.849177 0.121366 0.068900 0.035975 0.012965 0.000000 0.000000 0.000000 0.016491 0.000000 1.000000 0.000000 
2.407000 0.848910 0.121414 0.068858 0.035949 0.013069 0.000000 0.000000 0.000000 0.016607 0.000000 1.000000 0.000000 
2.408000 0.848644 0.121462 0.068816 0.035923 0.013172 0.000000 0.000000 0.000000 0.016722 0.000000 1.000000 -0.000000 
2.409000 0.848377 0.121509 0.068774 0.035897 0.013276 0.000000 0.000000 0.000000 0.016838 0.000000 1.000000 -0.000000 
2.410000 0.848111 0.121556 0.068732 0.035871 0.013380 0.000000 0.000000 0.000000 0.016953 0.000000 1.000000 -0.000000 
2.411000 0.847845 0.121604 0.068690 0.035845 0.013483 0.000000 0.000000 0.000000 0.017068 0.000000 1.000000 0.000000 
2.412000 0.847578 0.121651 0.068647 0.035820 0.013587 0.000000 0.000000 0.000000 0.017184 0.000000 1.000000 0.000000 
2.413000 0.847312 0.121698 0.068605 0.035794 0.013691 0.000000 0.000000 0.000000 0.017299 0.000000 1.000000 -0.000000 
2.414000 0.847046 0.121745 0.068563 0.035768 0.013796 0.000000 0.000000 0.000000 0.017414 0.000000 1.000000 0.000000 
2.415000 0.846779 0.121792 0.068521 0.035742 0.013900 0.000000 0.000000 0.000000 0.017529 0.000000 1.000000 0.000000 
2.416000 0.846513 0.121839 0.068479 0.035716 0.014004 0.000000 0.000000 0.000000 0.017643 0.000000 1.000000 0.000000 
2.417000 0.846247 0.121886 0.068437 0.035691 0.014109 0.000000 0.000000 0.000000 0.017758 0.000000 1.000000 0.000000 
2.418000 0.845981 0.121933 0.068395 0.035665 0.014213 0.000000 0.000000 0.000000 0.017873 0.000000 1.000000 0.000000 
2.419000 0.845715 0.121979 0.068353 0.035639 0.014318 0.000000 0.000000 0.000000 0.017987 0.000000 1.000000 0.000000 
2.420000 0.845449 0.122026 0.068311 0.035613 0.014423 0.000000 0.000000 0.000000 0.018102 0.000000 1.000000 0.000000 
2.421000 0.845183 0.122073 0.068269 0.035587 0.014528 0.000000 0.000000 0.000000 0.018216 0.000000 1.000000 0.000000 
2.422000 0.844917 0.122119 0.068227 0.035562 0.014633 0.000000 0.000000 0.000000 0.018331 0.000000 1.000000 0.000000 
2.423000 0.844651 0.122166 0.068185 0.035536 0.014738 0.000000 0.000000 0.000000 0.018445 0.000000 1.000000 0.000000 
2.424000 0.844385 0.122212 0.068143 0.035510 0.014844 0.000000 0.000000 0.000000 0.018559 0.000000 1.000000 0.000000 
2.425000 0.844120 0.122259 0.068101 0.035484 0.014949 0.000000 0.000000 0.000000 0.018673 0.000000 1.000000 0.000000 
2.426000 0.843854 0.122305 0.068060 0.035459 0.015054 0.000000 0.000000 0.000000 0.018787 0.000000 1.000000 0.000000 
2.427000 0.843588 0.122351 0.068018 0.035433 0.015160 0.000000 0.000000 0.000000 0.018901 0.000000 1.000000 -0.000000 
2.428000 0.843323 0.122397 0.067976 0.035407 0.015266 0.000000 0.000000 0.000000 0.019014 0.000000 1.000000 0.000000 
2.429000 0.843057 0.122444 0.067934 0.035381 0.015371 0.000000 0.000000 0.000000 0.019128 0.000000 1.000000 -0.000000 
2.430000 0.842791 0.122490 0.067892 0.035356 0.015477 0.000000 0.000000 0.000000 0.019242 0.000000 1.000000 -0.000000 
2.431000 0.842526 0.122536 0.067850 0.035330 0.015583 0.000000 0.000000 0.000000 0.019355 0.000000 1.000000 0.000000 
2.432000 0.842260 0.122582 0.067809 0.035304 0.015689 0.000000 0.000000 0.000000 0.019469 0.000000 1.000000 0.000000 
2.433000 0.841995 0.122627 0.067767 0.035279 0.015796 0.000000 0.000000 0.000000 0.019582 0.000000 1.000000 0.000000 
2.434000 0.841730 0.122673 0.067725 0.035253 0.015902 0.000000 0.000000 0.000000 0.019695 0.000000 1.000000 0.000000 
2.435000 0.841465 0.122719 0.067683 0.035227 0.016008 0.000000 0.000000 0.000000 0.019808 0.000000 1.000000 0.000000 
2.436000 0.841199 0.122765 0.067642 0.035202 0.016115 0.000000 0.000000 0.000000 0.019921 0.000000 1.000000 0.000000 
2.437000 0.840934 0.122810 0.067600 0.035176 0.016221 0.000000 0.000000 0.000000 0.020034 0.000000 1.000000 0.000000 
2.438000 0.840669 0.122856 0.067558 0.035150 0.016328 0.000000 0.000000 0.000000 0.020147 0.000000 1.000000 0.000000 
2.439000 0.840404 0.122901 0.067517 0.035125 0.016435 0.000000 0.000000 0.000000 0.020260 0.000000 1.000000 0.000000 
2.440000 0.840139 0.122947 0.067475 0.035099 0.016542 0.000000 0.000000 0.000000 0.020372 0.000000 1.000000 0.000000 
2.441000 0.839874 0.122992 0.067434 0.035074 0.016649 0.000000 0.000000 0.000000 0.020485 0.000000 1.000000 0.000000 
2.442000 0.839609 0.123038 0.067392 0.035048 0.016756 0.000000 0.000000 0.000000 0.020597 0.000000 1.000000 0.000000 
2.443000 0.839344 0.123083 0.067351 0.035022 0.016863 0.000000 0.000000 0.000000 0.020710 0.000000 1.000000 -0.000000 
2.444000 0.839080 0.123128 0.067309 0.034997 0.016970 0.000000 0.000000 0.000000 0.020822 0.000000 1.000000 0.000000 
2.445000 0.838815 0.123173 0.067267 0.034971 0.017077 0.000000 0.000000 0.000000 0.020934 0.000000 1.000000 -0.000000 
2.446000 0.838550 0.123218 0.067226 0.034946 0.017185 0.000000 0.000000 0.000000 0.021046 0.000000 1.000000 0.000000 
2.447000 0.838286 0.123263 0.067185 0.034920 0.017292 0.000000 0.000000 0.000000 0.021159 0.000000 1.000000 0.000000 
2.448000 0.838021 0.123308 0.067143 0.034895 0.017400 0.000000 0.000000 0.000000 0.021270 0.000000 1.000000 0.000000 
2.449000 0.837757 0.123353 0.067102 0.034869 0.017508 0.000000 0.000000 0.000000 0.021382 0.000000 1.000000 0.000000 
2.450000 0.837493 0.123398 0.067060 0.034844 0.017615 0.000000 0.000000 0.000000 0.021494 0.000000 1.000000 0.000000 
2.451000 0.837228 0.123443 0.067019 0.034818 0.017723 0.000000 0.000000 0.000000 0.021606 0.000000 1.000000 -0.000000 
2.452000 0.836964 0.123488 0.066977 0.034793 0.017831 0.000000 0.000000 0.000000 0.021717 0.000000 1.000000 0.000000 
2.453000 0.836700 0.123532 0.066936 0.034767 0.017939 0.000000 0.000000 0.000000 0.021829 0.000000 1.000000 -0.000000 
2.454000 0.836436 0.123577 0.066895 0.034742 0.018047 0.000000 0.000000 0.000000 0.021940 0.000000 1.000000 0.000000 
2.455000 0.836172 0.123621 0.066853 0.034716 0.018155 0.000000 0.000000 0.000000 0.022052 0.000000 1.000000 0.000000 
2.456000 0.835908 0.123666 0.066812 0.034691 0.018264 0.000000 0.000000 0.000000 0.022163 0.000000 1.000000 0.000000 
2.457000 0.835644 0.123710 0.066771 0.034665 0.018372 0.000000 0.000000 0.000000 0.022274 0.000000 1.000000 0.000000 
2.458000 0.835380 0.123755 0.066730 0.034640 0.018481 0.000000 0.000000 0.000000 0.022385 0.000000 1.000000 -0.000000 
2.459000 0.835116 0.123799 0.066688 0.034615 0.018589 0.000000 0.000000 0.000000 0.022496 0.000000 1.000000 0.000000 
2.460000 0.834852 0.123843 0.066647 0.034589 0.018698 0.000000 0.000000 0.000000 0.022607 0.000000 1.000000 0.000000 
2.461000 0.834589 0.123887 0.066606 0.034564 0.018806 0.000000 0.000000 0.000000 0.022718 0.000000 1.000000 0.000000 
2.462000 0.834325 0.123932 0.066565 0.034538 0.018915 0.000000 0.000000 0.000000 0.022828 0.000000 1.000000 0.000000 
2.463000 0.834062 0.123976 0.066524 0.034513 0.019024 0.000000 0.000000 0.000000 0.022939 0.000000 1.000000 0.000000 
2.464000 0.833798 0.124020 0.066483 0.034488 0.019133 0.000000 0.000000 0.000000 0.023049 0.000000 1.000000 0.000000 
2.465000 0.833535 0.124064 0.066441 0.034462 0.019242 0.000000 0.000000 0.000000 0.023160 0.000000 1.000000 0.000000 
2.466000 0.833272 0.124107 0.066400 0.034437 0.019351 0.000000 0.000000 0.000000 0.023270 0.000000 1.000000 0.000000 
2.467000 0.833008 0.124151 0.066359 0.034412 0.019460 0.000000 0.000000 0.000000 0.023380 0.000000 1.000000 0.000000 
2.468000 0.832745 0.124195 0.066318 0.034386 0.019569 0.000000 0.000000 0.000000 0.023490 0.000000 1.000000 0.000000 
2.469000 0.832482 0.124239 0.066277 0.034361 0.019679 0.000000 0.000000 0.000000 0.023600 0.000000 1.000000 0.000000 
2.470000 0.832219 0.124283 0.066236 0.034336 0.019788 0.000000 0.000000 0.000000 0.023710 0.000000 1.000000 0.000000 
2.471000 0.831956 0.124326 0.066195 0.034311 0.019897 0.000000 0.000000 0.000000 0.023820 0.000000 1.000000 0.000000 
2.472000 0.831693 0.124370 0.066154 0.034285 0.020007 0.000000 0.000000 0.000000 0.023930 0.000000 1.000000 0.000000 
2.473000 0.831431 0.124413 0.066113 0.034260 0.020116 0.000000 0.000000 0.000000 0.024040 0.000000 1.000000 0.000000 
2.474000 0.831168 0.124457 0.066072 0.034235 0.020226 0.000000 0.000000 0.000000 0.024149 0.000000 1.000000 0.000000 
2.475000 0.830905 0.124500 0.066032 0.034210 0.020336 0.000000 0.000000 0.000000 0.024259 0.000000 1.000000 0.000000 
2.476000 0.830643 0.124543 0.065991 0.034184 0.020446 0.000000 0.000000 0.000000 0.024368 0.000000 1.000000 0.000000 
2.477000 0.830380 0.124587 0.065950 0.034159 0.020556 0.000000 0.000000 0.000000 0.024478 0.000000 1.000000 0.000000 
2.478000 0.830118 0.124630 0.065909 0.034134 0.020666 0.000000 0.000000 0.000000 0.024587 0.000000 1.000000 0.000000 
2.479000 0.829855 0.124673 0.065868 0.034109 0.020776 0.000000 0.000000 0.000000 0.024696 0.000000 1.000000 0.000000 
2.480000 0.829593 0.124716 0.065827 0.034083 0.020886 0.000000 0.000000 0.000000 0.024805 0.000000 1.000000 0.000000 
2.481000 0.829331 0.124759 0.065787 0.034058 0.020996 0.000000 0.000000 0.000000 0.024914 0.000000 1.000000 -0.000000 
2.482000 0.829069 0.124802 0.065746 0.034033 0.021106 0.000000 0.000000 0.000000 0.025023 0.000000 1.000000 0.000000 
2.483000 0.828807 0.124845 0.065705 0.034008 0.021216 0.000000 0.000000 0.000000 0.025132 0.000000 1.000000 0.000000 
2.484000 0.828545 0.124888 0.065664 0.033983 0.021327 0.000000 0.000000 0.000000 0.025240 0.000000 1.000000 0.000000 
2.485000 0.828283 0.124931 0.065624 0.033958 0.021437 0.000000 0.000000 0.000000 0.025349 0.000000 1.000000 0.000000 
2.486000 0.828021 0.124973 0.065583 0.033933 0.021548 0.000000 0.000000 0.000000 0.025458 0.000000 1.000000 0.000000 
2.487000 0.827760 0.125016 0.065542 0.033908 0.021658 0.000000 0.000000 0.000000 0.025566 0.000000 1.000000 0.000000 
2.488000 0.827498 0.125059 0.065502 0.033882 0.021769 0.000000 0.000000 0.000000 0.025674 0.000000 1.000000 0.000000 
2.489000 0.827236 0.125101 0.065461 0.033857 0.021880 0.000000 0.000000 0.000000 0.025783 0.000000 1.000000 0.000000 
2.490000 0.826975 0.125144 0.065421 0.033832 0.021990 0.000000 0.000000 0.000000 0.025891 0.000000 1.000000 0.000000 
2.491000 0.826714 0.125186 0.065380 0.033807 0.022101 0.000000 0.000000 0.000000 0.025999 0.000000 1.000000 0.000000 
2.492000 0.826452 0.125229 0.065340 0.033782 0.022212 0.000000 0.000000 0.000000 0.026107 0.000000 1.000000 0.000000 
2.493000 0.826191 0.125271 0.065299 0.033757 0.022323 0.000000 0.000000 0.000000 0.026215 0.000000 1.000000 0.000000 
2.494000 0.825930 0.125313 0.065259 0.033732 0.022434 0.000000 0.000000 0.000000 0.026323 0.000000 1.000000 0.000000 
2.495000 0.825669 0.125356 0.065218 0.033707 0.022545 0.000000 0.000000 0.000000 0.026430 0.000000 1.000000 0.000000 
2.496000 0.825408 0.125398 0.065178 0.033682 0.022656 0.000000 0.000000 0.000000 0.026538 0.000000 1.000000 0.000000 
2.497000 0.825147 0.125440 0.065137 0.033657 0.022767 0.000000 0.000000 0.000000 0.026646 0.000000 1.000000 0.000000 
2.498000 0.824886 0.125482 0.065097 0.033632 0.022879 0.000000 0.000000 0.000000 0.026753 0.000000 1.000000 0.000000 
2.499000 0.824625 0.125524 0.065056 0.033607 0.022990 0.000000 0.000000 0.000000 0.026860 0.000000 1.000000 0.000000 
2.500000 0.824365 0.125566 0.065016 0.033582 0.023101 0.000000 0.000000 0.000000 0.026968 0.000000 1.000000 0.000000 
2.501000 0.824104 0.125608 0.064976 0.033557 0.023213 0.000000 0.000000 0.000000 0.027075 0.000000 1.000000 0.000000 
2.502000 0.823844 0.125650 0.064935 0.033532 0.023324 0.000000 0.000000 0.000000 0.027182 0.000000 1.000000 0.000000 
2.503000 0.823583 0.125692 0.064895 0.033508 0.023436 0.000000 0.000000 0.000000 0.027289 0.000000 1.000000 0.000000 
2.504000 0.823323 0.125733 0.064855 0.033483 0.023548 0.000000 0.000000 0.000000 0.027396 0.000000 1.000000 0.000000 
2.505000 0.823063 0.125775 0.064815 0.033458 0.023659 0.000000 0.000000 0.000000 0.027503 0.000000 1.000000 0.000000 
2.506000 0.822803 0.125817 0.064774 0.033433 0.023771 0.000000 0.000000 0.000000 0.027610 0.000000 1.000000 0.000000 
2.507000 0.822542 0.125858 0.064734 0.033408 0.023883 0.000000 0.000000 0.000000 0.027716 0.000000 1.000000 0.000000 
2.508000 0.822282 0.125900 0.064694 0.033383 0.023995 0.000000 0.000000 0.000000 0.027823 0.000000 1.000000 0.000000 
2.509000 0.822023 0.125941 0.064654 0.033358 0.024107 0.000000 0.000000 0.000000 0.027929 0.000000 1.000000 0.000000 
2.510000 0.821763 0.125983 0.064614 0.033333 0.024219 0.000000 0.000000 0.000000 0.028036 0.000000 1.000000 0.000000 
2.511000 0.821503 0.126024 0.064574 0.033309 0.024331 0.000000 0.000000 0.000000 0.028142 0.000000 1.000000 0.000000 
2.512000 0.821243 0.126066 0.064533 0.033284 0.024443 0.000000 0.000000 0.000000 0.028248 0.000000 1.000000 0.000000 
2.513000 0.820984 0.126107 0.064493 0.033259 0.024555 0.000000 0.000000 0.000000 0.028354 0.000000 1.000000 0.000000 
2.514000 0.820724 0.126148 0.064453 0.033234 0.024667 0.000000 0.000000 0.000000 0.028460 0.000000 1.000000 -0.000000 
2.515000 0.820465 0.126189 0.064413 0.033210 0.024779 0.000000 0.000000 0.000000 0.028566 0.000000 1.000000 0.000000 
2.516000 0.820206 0.126230 0.064373 0.033185 0.024892 0.000000 0.000000 0.000000 0.028672 0.000000 1.000000 0.000000 
2.517000 0.819946 0.126271 0.064333 0.033160 0.025004 0.000000 0.000000 0.000000 0.028778 0.000000 1.000000 -0.000000 
2.518000 0.819687 0.126312 0.064293 0.033135 0.025116 0.000000 0.000000 0.000000 0.028884 0.000000 1.000000 0.000000 
2.519000 0.819428 0.126353 0.064253 0.033111 0.025229 0.000000 0.000000 0.000000 0.028989 0.000000 1.000000 0.000000 
2.520000 0.819169 0.126394 0.064213 0.033086 0.025341 0.000000 0.000000 0.000000 0.029095 0.000000 1.000000 0.000000 
2.521000 0.818911 0.126435 0.064174 0.033061 0.025454 0.000000 0.000000 0.000000 0.029200 0.000000 1.000000 0.000000 
2.522000 0.818652 0.126476 0.064134 0.033037 0.025566 0.000000 0.000000 0.000000 0.029306 0.000000 1.000000 0.000000 
2.523000 0.818393 0.126517 0.064094 0.033012 0.025679 0.000000 0.000000 0.000000 0.029411 0.000000 1.000000 0.000000 
2.524000 0.818134 0.126557 0.064054 0.032987 0.025792 0.000000 0.000000 0.000000 0.029516 0.000000 1.000000 0.000000 
2.525000 0.817876 0.126598 0.064014 0.032963 0.025905 0.000000 0.000000 0.000000 0.029621 0.000000 1.000000 0.000000 
2.526000 0.817618 0.126639 0.063974 0.032938 0.026017 0.000000 0.000000 0.000000 0.029726 0.000000 1.000000 0.000000 
2.527000 0.817359 0.126679 0.063935 0.032913 0.026130 0.000000 0.000000 0.000000 0.029831 0.000000 1.000000 0.000000 
2.528000 0.817101 0.126720 0.063895 0.032889 0.026243 0.000000 0.000000 0.000000 0.029936 0.000000 1.000000 0.000000 
2.529000 0.816843 0.126760 0.063855 0.032864 0.026356 0.000000 0.000000 0.000000 0.030041 0.000000 1.000000 -0.000000 
2.530000 0.816585 0.126800 0.063815 0.032839 0.026469 0.000000 0.000000 0.000000 0.030146 0.000000 1.000000 0.000000 
2.531000 0.816327 0.126841 0.063776 0.032815 0.026582 0.000000 0.000000 0.000000 0.030250 0.000000 1.000000 0.000000 
2.532000 0.816069 0.126881 0.063736 0.032790 0.026695 0.000000 0.000000 0.000000 0.030355 0.000000 1.000000 -0.000000 
2.533000 0.815811 0.126921 0.063696 0.032766 0.026809 0.000000 0.000000 0.000000 0.030459 0.000000 1.000000 0.000000 
2.534000 0.815553 0.126961 0.063657 0.032741 0.026922 0.000000 0.000000 0.000000 0.030563 0.000000 1.000000 0.000000 
2.535000 0.815296 0.127002 0.063617 0.032717 0.027035 0.000000 0.000000 0.000000 0.030668 0.000000 1.000000 0.000000 
2.536000 0.815038 0.127042 0.063578 0.032692 0.027148 0.000000 0.000000 0.000000 0.030772 0.000000 1.000000 0.000000 
2.537000 0.814781 0.127082 0.063538 0.032668 0.027262 0.000000 0.000000 0.000000 0.030876 0.000000 1.000000 -0.000000 
2.538000 0.814524 0.127122 0.063499 0.032643 0.027375 0.000000 0.000000 0.000000 0.030980 0.000000 1.000000 0.000000 
2.539000 0.814266 0.127161 0.063459 0.032619 0.027489 0.000000 0.000000 0.000000 0.031084 0.000000 1.000000 0.000000 
2.540000 0.814009 0.127201 0.063420 0.032594 0.027602 0.000000 0.000000 0.000000 0.031187 0.000000 1.000000 0.000000 
2.541000 0.813752 0.127241 0.063380 0.032570 0.027716 0.000000 0.000000 0.000000 0.031291 0.000000 1.000000 0.000000 
2.542000 0.813495 0.127281 0.063341 0.032545 0.027829 0.000000 0.000000 0.000000 0.031395 0.000000 1.000000 -0.000000 
2.543000 0.813238 0.127321 0.063301 0.032521 0.027943 0.000000 0.000000 0.000000 0.031498 0.000000 1.000000 0.000000 
2.544000 0.812982 0.127360 0.063262 0.032497 0.028056 0.000000 0.000000 0.000000 0.031602 0.000000 1.000000 0.000000 
2.545000 0.812725 0.127400 0.063222 0.032472 0.028170 0.000000 0.000000 0.000000 0.031705 0.000000 1.000000 0.000000 
2.546000 0.812468 0.127439 0.063183 0.032448 0.028284 0.000000 0.000000 0.000000 0.031808 0.000000 1.000000 0.000000 
2.547000 0.812212 0.127479 0.063144 0.032423 0.028398 0.000000 0.000000 0.000000 0.031912 0.000000 1.000000 -0.000000 
2.548000 0.811955 0.127518 0.063104 0.032399 0.028511 0.000000 0.000000 0.000000 0.032015 0.000000 1.000000 0.000000 
2.549000 0.811699 0.127558 0.063065 0.032375 0.028625 0.000000 0.000000 0.000000 0.032118 0.000000 1.000000 -0.000000 
2.550000 0.811443 0.127597 0.063026 0.032350 0.028739 0.000000 0.000000 0.000000 0.032221 0.000000 1.000000 0.000000 
2.551000 0.811187 0.127636 0.062987 0.032326 0.028853 0.000000 0.000000 0.000000 0.032324 0.000000 1.000000 -0.000000 
2.552000 0.810931 0.127676 0.062947 0.032302 0.028967 0.000000 0.000000 0.000000 0.032426 0.000000 1.000000 0.000000 
2.553000 0.810675 0.127715 0.062908 0.032278 0.029081 0.000000 0.000000 0.000000 0.032529 0.000000 1.000000 0.000000 
2.554000 0.810419 0.127754 0.062869 0.032253 0.029195 0.000000 0.000000 0.000000 0.032632 0.000000 1.000000 0.000000 
2.555000 0.810163 0.127793 0.062830 0.032229 0.029310 0.000000 0.000000 0.000000 0.032734 0.000000 1.000000 0.000000 
2.556000 0.809907 0.127832 0.062791 0.032205 0.029424 0.000000 0.000000 0.000000 0.032837 0.000000 1.000000 -0.000000 
2.557000 0.809652 0.127871 0.062752 0.032180 0.029538 0.000000 0.000000 0.000000 0.032939 0.000000 1.000000 -0.000000 
2.558000 0.809396 0.127910 0.062713 0.032156 0.029652 0.000000 0.000000 0.000000 0.033041 0.000000 1.000000 0.000000 
2.559000 0.809141 0.127949 0.062673 0.032132 0.029766 0.000000 0.000000 0.000000 0.033144 0.000000 1.000000 -0.000000 
2.560000 0.808886 0.127988 0.062634 0.032108 0.029881 0.000000 0.000000 0.000000 0.033246 0.000000 1.000000 -0.000000 
2.561000 0.808631 0.128027 0.062595 0.032084 0.029995 0.000000 0.000000 0.000000 0.033348 0.000000 1.000000 0.000000 
2.562000 0.808375 0.128065 0.062556 0.032059 0.030110 0.000000 0.000000 0.000000 0.033450 0.000000 1.000000 0.000000 
2.563000 0.808120 0.128104 0.062517 0.032035 0.030224 0.000000 0.000000 0.000000 0.033551 0.000000 1.000000 0.000000 
2.564000 0.807866 0.128143 0.062478 0.032011 0.030338 0.000000 0.000000 0.000000 0.033653 0.000000 1.000000 0.000000 
2.565000 0.807611 0.128181 0.062440 0.031987 0.030453 0.000000 0.000000 0.000000 0.033755 0.000000 1.000000 0.000000 
2.566000 0.807356 0.128220 0.062401 0.031963 0.030567 0.000000 0.000000 0.000000 0.033857 0.000000 1.000000 0.000000 
2.567000 0.807101 0.128258 0.062362 0.031939 0.030682 0.000000 0.000000 0.000000 0.033958 0.000000 1.000000 0.000000 
2.568000 0.806847 0.128297 0.062323 0.031915 0.030797 0.000000 0.000000 0.000000 0.034059 0.000000 1.000000 0.000000 
2.569000 0.806592 0.128335 0.062284 0.031890 0.030911 0.000000 0.000000 0.000000 0.034161 0.000000 1.000000 -0.000000 
2.570000 0.806338 0.128374 0.062245 0.031866 0.031026 0.000000 0.000000 0.000000 0.034262 0.000000 1.000000 0.000000 
2.571000 0.806084 0.128412 0.062206 0.031842 0.031141 0.000000 0.000000 0.000000 0.034363 0.000000 1.000000 -0.000000 
2.572000 0.805830 0.128450 0.062168 0.031818 0.031256 0.000000 0.000000 0.000000 0.034464 0.000000 1.000000 0.000000 
2.573000 0.805576 0.128488 0.062129 0.031794 0.031370 0.000000 0.000000 0.000000 0.034565 0.000000 1.000000 0.000000 
2.574000 0.805322 0.128527 0.062090 0.031770 0.031485 0.000000 0.000000 0.000000 0.034666 0.000000 1.000000 0.000000 
2.575000 0.805068 0.128565 0.062051 0.031746 0.031600 0.000000 0.000000 0.000000 0.034767 0.000000 1.000000 0.000000 
2.576000 0.804814 0.128603 0.062013 0.031722 0.031715 0.000000 0.000000 0.000000 0.034868 0.000000 1.000000 0.000000 
2.577000 0.804561 0.128641 0.061974 0.031698 0.031830 0.000000 0.000000 0.000000 0.034969 0.000000 1.000000 0.000000 
2.578000 0.804307 0.128679 0.061935 0.031674 0.031945 0.000000 0.000000 0.000000 0.035069 0.000000 1.000000 0.000000 
2.579000 0.804054 0.128717 0.061897 0.031650 0.032060 0.000000 0.000000 0.000000 0.035170 0.000000 1.000000 0.000000 
2.580000 0.803800 0.128755 0.061858 0.031626 0.032175 0.000000 0.000000 0.000000 0.035270 0.000000 1.000000 0.000000 
2.581000 0.803547 0.128792 0.061820 0.031602 0.032290 0.000000 0.000000 0.000000 0.035371 0.000000 1.000000 -0.000000 
2.582000 0.803294 0.128830 0.061781 0.031578 0.032405 0.000000 0.000000 0.000000 0.035471 0.000000 1.000000 0.000000 
2.583000 0.803041 0.128868 0.061742 0.031554 0.032520 0.000000 0.000000 0.000000 0.035571 0.000000 1.000000 0.000000 
2.584000 0.802788 0.128906 0.061704 0.031531 0.032636 0.000000 0.000000 0.000000 0.035671 0.000000 1.000000 -0.000000 
2.585000 0.802535 0.128943 0.061665 0.031507 0.032751 0.000000 0.000000 0.000000 0.035771 0.000000 1.000000 -0.000000 
2.586000 0.802282 0.128981 0.061627 0.031483 0.032866 0.000000 0.000000 0.000000 0.035871 0.000000 1.000000 0.000000 
2.587000 0.802029 0.129018 0.061588 0.031459 0.032981 0.000000 0.000000 0.000000 0.035971 0.000000 1.000000 0.000000 
2.588000 0.801777 0.129056 0.061550 0.031435 0.033097 0.000000 0.000000 0.000000 0.036071 0.000000 1.000000 0.000000 
2.589000 0.801524 0.129093 0.061512 0.031411 0.033212 0.000000 0.000000 0.000000 0.036170 0.000000 1.000000 -0.000000 
2.590000 0.801272 0.129131 0.061473 0.031387 0.033327 0.000000 0.000000 0.000000 0.036270 0.000000 1.000000 -0.000000 
2.591000 0.801020 0.129168 0.061435 0.031364 0.033443 0.000000 0.000000 0.000000 0.036370 0.000000 1.000000 0.000000 
2.592000 0.800767 0.129205 0.061397 0.031340 0.033558 0.000000 0.000000 0.000000 0.036469 0.000000 1.000000 0.000000 
2.593000 0.800515 0.129243 0.061358 0.031316 0.033674 0.000000 0.000000 0.000000 0.036568 0.000000 1.000000 -0.000000 
2.594000 0.800263 0.129280 0.061320 0.031292 0.033789 0.000000 0.000000 0.000000 0.036668 0.000000 1.000000 0.000000 
2.595000 0.800012 0.129317 0.061282 0.031268 0.033905 0.000000 0.000000 0.000000 0.036767 0.000000 1.000000 -0.000000 
2.596000 0.799760 0.129354 0.061243 0.031245 0.034020 0.000000 0.000000 0.000000 0.036866 0.000000 1.000000 0.000000 
2.597000 0.799508 0.129391 0.061205 0.031221 0.034136 0.000000 0.000000 0.000000 0.036965 0.000000 1.000000 -0.000000 
2.598000 0.799256 0.129428 0.061167 0.031197 0.034251 0.000000 0.000000 0.000000 0.037064 0.000000 1.000000 0.000000 
2.599000 0.799005 0.129465 0.061129 0.031174 0.034367 0.000000 0.000000 0.000000 0.037163 0.000000 1.000000 0.000000 
2.600000 0.798754 0.129502 0.061091 0.031150 0.034483 0.000000 0.000000 0.000000 0.037262 0.000000 1.000000 0.000000 
2.601000 0.798502 0.129539 0.061052 0.031126 0.034598 0.000000 0.000000 0.000000 0.037360 0.000000 1.000000 0.000000 
2.602000 0.798251 0.129576 0.061014 0.031102 0.034714 0.000000 0.000000 0.000000 0.037459 0.000000 1.000000 0.000000 
2.603000 0.798000 0.129613 0.060976 0.031079 0.034830 0.000000 0.000000 0.000000 0.037558 0.000000 1.000000 0.000000 
2.604000 0.797749 0.129649 0.060938 0.031055 0.034946 0.000000 0.000000 0.000000 0.037656 0.000000 1.000000 0.000000 
2.605000 0.797498 0.129686 0.060900 0.031031 0.035061 0.000000 0.000000 0.000000 0.037755 0.000000 1.000000 -0.000000 
2.606000 0.797247 0.129723 0.060862 0.031008 0.035177 0.000000 0.000000 0.000000 0.037853 0.000000 1.000000 0.000000 
2.607000 0.796997 0.129759 0.060824 0.030984 0.035293 0.000000 0.000000 0.000000 0.037951 0.000000 1.000000 0.000000 
2.608000 0.796746 0.129796 0.060786 0.030961 0.035409 0.000000 0.000000 0.000000 0.038049 0.000000 1.000000 -0.000000 
2.609000 0.796495 0.129832 0.060748 0.030937 0.035525 0.000000 0.000000 0.000000 0.038147 0.000000 1.000000 -0.000000 
2.610000 0.796245 0.129869 0.060710 0.030913 0.035641 0.000000 0.000000 0.000000 0.038245 0.000000 1.000000 -0.000000 
2.611000 0.795995 0.129905 0.060672 0.030890 0.035757 0.000000 0.000000 0.000000 0.038343 0.000000 1.000000 0.000000 
2.612000 0.795745 0.129942 0.060634 0.030866 0.035873 0.000000 0.000000 0.000000 0.038441 0.000000 1.000000 0.000000 
2.613000 0.795494 0.129978 0.060596 0.030843 0.035989 0.000000 0.000000 0.000000 0.038539 0.000000 1.000000 0.000000 
2.614000 0.795244 0.130014 0.060558 0.030819 0.036105 0.000000 0.000000 0.000000 0.038637 0.000000 1.000000 0.000000 
2.615000 0.794995 0.130050 0.060521 0.030796 0.036221 0.000000 0.000000 0.000000 0.038734 0.000000 1.000000 -0.000000 
2.616000 0.794745 0.130087 0.060483 0.030772 0.036337 0.000000 0.000000 0.000000 0.038832 0.000000 1.000000 -0.000000 
2.617000 0.794495 0.130123 0.060445 0.030749 0.036453 0.000000 0.000000 0.000000 0.038929 0.000000 1.000000 -0.000000 
2.618000 0.794245 0.130159 0.060407 0.030725 0.036569 0.000000 0.000000 0.000000 0.039026 0.000000 1.000000 0.000000 
2.619000 0.793996 0.130195 0.060369 0.030702 0.036685 0.000000 0.000000 0.000000 0.039124 0.000000 1.000000 0.000000 
2.620000 0.793747 0.130231 0.060332 0.030678 0.036802 0.000000 0.000000 0.000000 0.039221 0.000000 1.000000 0.000000 
2.621000 0.793497 0.130267 0.060294 0.030655 0.036918 0.000000 0.000000 0.000000 0.039318 0.000000 1.000000 0.000000 
2.622000 0.793248 0.130303 0.060256 0.030632 0.037034 0.000000 0.000000 0.000000 0.039415 0.000000 1.000000 0.000000 
2.623000 0.792999 0.130339 0.060219 0.030608 0.037150 0.000000 0.000000 0.000000 0.039512 0.000000 1.000000 0.000000 
2.624000 0.792750 0.130375 0.060181 0.030585 0.037267 0.000000 0.000000 0.000000 0.039609 0.000000 1.000000 -0.000000 
2.625000 0.792501 0.130410 0.060143 0.030561 0.037383 0.000000 0.000000 0.000000 0.039706 0.000000 1.000000 0.000000 
2.626000 0.792252 0.130446 0.060106 0.030538 0.037499 0.000000 0.000000 0.000000 0.039802 0.000000 1.000000 -0.000000 
2.627000 0.792004 0.130482 0.060068 0.030515 0.037616 0.000000 0.000000 0.000000 0.039899 0.000000 1.000000 -0.000000 
2.628000 0.791755 0.130517 0.060030 0.030491 0.037732 0.000000 0.000000 0.000000 0.039996 0.000000 1.000000 0.000000 
2.629000 0.791507 0.130553 0.059993 0.030468 0.037848 0.000000 0.000000 0.000000 0.040092 0.000000 1.000000 0.000000 
2.630000 0.791258 0.130589 0.059955 0.030445 0.037965 0.000000 0.000000 0.000000 0.040189 0.000000 1.000000 -0.000000 
2.631000 0.791010 0.130624 0.059918 0.030421 0.038081 0.000000 0.000000 0.000000 0.040285 0.000000 1.000000 -0.000000 
2.632000 0.790762 0.130660 0.059880 0.030398 0.038198 0.000000 0.000000 0.000000 0.040381 0.000000 1.000000 -0.000000 
2.633000 0.790514 0.130695 0.059843 0.030375 0.038314 0.000000 0.000000 0.000000 0.040477 0.000000 1.000000 -0.000000 
2.634000 0.790266 0.130730 0.059806 0.030351 0.038431 0.000000 0.000000 0.000000 0.040573 0.000000 1.000000 -0.000000 
2.635000 0.790018 0.130766 0.059768 0.030328 0.038547 0.000000 0.000000 0.000000 0.040669 0.000000 1.000000 -0.000000 
2.636000 0.789770 0.130801 0.059731 0.030305 0.038664 0.000000 0.000000 0.000000 0.040765 0.000000 1.000000 0.000000 
2.637000 0.789522 0.130836 0.059693 0.030282 0.038780 0.000000 0.000000 0.000000 0.040861 0.000000 1.000000 -0.000000 
2.638000 0.789275 0.130871 0.059656 0.030258 0.038897 0.000000 0.000000 0.000000 0.040957 0.000000 1.000000 -0.000000 
2.639000 0.789027 0.130907 0.059619 0.030235 0.039014 0.000000 0.000000 0.000000 0.041053 0.000000 1.000000 0.000000 
2.640000 0.788780 0.130942 0.059581 0.030212 0.039130 0.000000 0.000000 0.000000 0.041148 0.000000 1.000000 0.000000 
2.641000 0.788533 0.130977 0.059544 0.030189 0.039247 0.000000 0.000000 0.000000 0.041244 0.000000 1.000000 0.000000 
2.642000 0.788285 0.131012 0.059507 0.030166 0.039363 0.000000 0.000000 0.000000 0.041339 0.000000 1.000000 -0.000000 
2.643000 0.788038 0.131047 0.059470 0.030143 0.039480 0.000000 0.000000 0.000000 0.041435 0.000000 1.000000 -0.000000 
2.644000 0.787791 0.131082 0.059432 0.030119 0.039597 0.000000 0.000000 0.000000 0.041530 0.000000 1.000000 0.000000 
2.645000 0.787545 0.131117 0.059395 0.030096 0.039714 0.000000 0.000000 0.000000 0.041625 0.000000 1.000000 0.000000 
2.646000 0.787298 0.131151 0.059358 0.030073 0.039830 0.000000 0.000000 0.000000 0.041720 0.000000 1.000000 0.000000 
2.647000 0.787051 0.131186 0.059321 0.030050 0.039947 0.000000 0.000000 0.000000 0.041816 0.000000 1.000000 -0.000000 
2.648000 0.786805 0.131221 0.059284 0.030027 0.040064 0.000000 0.000000 0.000000 0.041911 0.000000 1.000000 0.000000 
2.649000 0.786558 0.131256 0.059246 0.030004 0.040181 0.000000 0.000000 0.000000 0.042005 0.000000 1.000000 -0.000000 
2.650000 0.786312 0.131290 0.059209 0.029981 0.040297 0.000000 0.000000 0.000000 0.042100 0.000000 1.000000 -0.000000 
2.651000 0.786065 0.131325 0.059172 0.029958 0.040414 0.000000 0.000000 0.000000 0.042195 0.000000 1.000000 0.000000 
2.652000 0.785819 0.131360 0.059135 0.029935 0.040531 0.000000 0.000000 0.000000 0.042290 0.000000 1.000000 0.000000 
2.653000 0.785573 0.131394 0.059098 0.029912 0.040648 0.000000 0.000000 0.000000 0.042384 0.000000 1.000000 -0.000000 
2.654000 0.785327 0.131429 0.059061 0.029889 0.040765 0.000000 0.000000 0.000000 0.042479 0.000000 1.000000 0.000000 
2.655000 0.785082 0.131463 0.059024 0.029866 0.040882 0.000000 0.000000 0.000000 0.042573 0.000000 1.000000 -0.000000 
2.656000 0.784836 0.131498 0.058987 0.029843 0.040999 0.000000 0.000000 0.000000 0.042668 0.000000 1.000000 0.000000 
2.657000 0.784590 0.131532 0.058950 0.029820 0.041116 0.000000 0.000000 0.000000 0.042762 0.000000 1.000000 0.000000 
2.658000 0.784345 0.131566 0.058913 0.029797 0.041233 0.000000 0.000000 0.000000 0.042856 0.000000 1.000000 0.000000 
2.659000 0.784099 0.131601 0.058876 0.029774 0.041350 0.000000 0.000000 0.000000 0.042951 0.000000 1.000000 0.000000 
2.660000 0.783854 0.131635 0.058840 0.029751 0.041467 0.000000 0.000000 0.000000 0.043045 0.000000 1.000000 -0.000000 
2.661000 0.783609 0.131669 0.058803 0.029728 0.041584 0.000000 0.000000 0.000000 0.043139 0.000000 1.000000 0.000000 
2.662000 0.783364 0.131703 0.058766 0.029705 0.041701 0.000000 0.000000 0.000000 0.043233 0.000000 1.000000 0.000000 
2.663000 0.783118 0.131737 0.058729 0.029682 0.041818 0.000000 0.000000 0.000000 0.043326 0.000000 1.000000 0.000000 
2.664000 0.782874 0.131771 0.058692 0.029659 0.041935 0.000000 0.000000 0.000000 0.043420 0.000000 1.000000 0.000000 
2.665000 0.782629 0.131806 0.058655 0.029636 0.042052 0.000000 0.000000 0.000000 0.043514 0.000000 1.000000 -0.000000 
2.666000 0.782384 0.131840 0.058619 0.029613 0.042169 0.000000 0.000000 0.000000 0.043608 0.000000 1.000000 0.000000 
2.667000 0.782139 0.131873 0.058582 0.029590 0.042286 0.000000 0.000000 0.000000 0.043701 0.000000 1.000000 0.000000 
2.668000 0.781895 0.131907 0.058545 0.029568 0.042403 0.000000 0.000000 0.000000 0.043795 0.000000 1.000000 -0.000000 
2.669000 0.781651 0.131941 0.058509 0.029545 0.042520 0.000000 0.000000 0.000000 0.043888 0.000000 1.000000 -0.000000 
2.670000 0.781406 0.131975 0.058472 0.029522 0.042637 0.000000 0.000000 0.000000 0.043981 0.000000 1.000000 -0.000000 
2.671000 0.781162 0.132009 0.058435 0.029499 0.042755 0.000000 0.000000 0.000000 0.044075 0.000000 1.000000 0.000000 
2.672000 0.780918 0.132043 0.058399 0.029476 0.042872 0.000000 0.000000 0.000000 0.044168 0.000000 1.000000 0.000000 
2.673000 0.780674 0.132076 0.058362 0.029454 0.042989 0.000000 0.000000 0.000000 0.044261 0.000000 1.000000 0.000000 
2.674000 0.780430 0.132110 0.058325 0.029431 0.043106 0.000000 0.000000 0.000000 0.044354 0.000000 1.000000 0.000000 
2.675000 0.780186 0.132144 0.058289 0.029408 0.043223 0.000000 0.000000 0.000000 0.044447 0.000000 1.000000 0.000000 
2.676000 0.779943 0.132177 0.058252 0.029385 0.043341 0.000000 0.000000 0.000000 0.044540 0.000000 1.000000 0.000000 
2.677000 0.779699 0.132211 0.058216 0.029363 0.043458 0.000000 0.000000 0.000000 0.044632 0.000000 1.000000 -0.000000 
2.678000 0.779456 0.132244 0.058179 0.029340 0.043575 0.000000 0.000000 0.000000 0.044725 0.000000 1.000000 0.000000 
2.679000 0.779212 0.132278 0.058143 0.029317 0.043692 0.000000 0.000000 0.000000 0.044818 0.000000 1.000000 -0.000000 
2.680000 0.778969 0.132311 0.058106 0.029294 0.043810 0.000000 0.000000 0.000000 0.044910 0.000000 1.000000 0.000000 
2.681000 0.778726 0.132344 0.058070 0.029272 0.043927 0.000000 0.000000 0.000000 0.045003 0.000000 1.000000 0.000000 
2.682000 0.778483 0.132378 0.058033 0.029249 0.044044 0.000000 0.000000 0.000000 0.045095 0.000000 1.000000 -0.000000 
2.683000 0.778240 0.132411 0.057997 0.029226 0.044162 0.000000 0.000000 0.000000 0.045188 0.000000 1.000000 -0.000000 
2.684000 0.777997 0.132444 0.057961 0.029204 0.044279 0.000000 0.000000 0.000000 0.045280 0.000000 1.000000 -0.000000 
2.685000 0.777754 0.132477 0.057924 0.029181 0.044396 0.000000 0.000000 0.000000 0.045372 0.000000 1.000000 0.000000 
2.686000 0.777511 0.132511 0.057888 0.029158 0.044514 0.000000 0.000000 0.000000 0.045464 0.000000 1.000000 -0.000000 
2.687000 0.777269 0.132544 0.057852 0.029136 0.044631 0.000000 0.000000 0.000000 0.045556 0.000000 1.000000 0.000000 
2.688000 0.777026 0.132577 0.057815 0.029113 0.044748 0.000000 0.000000 0.000000 0.045648 0.000000 1.000000 0.000000 
2.689000 0.776784 0.132610 0.057779 0.029091 0.044866 0.000000 0.000000 0.000000 0.045740 0.000000 1.000000 -0.000000 
2.690000 0.776542 0.132643 0.057743 0.029068 0.044983 0.000000 0.000000 0.000000 0.045832 0.000000 1.000000 0.000000 
2.691000 0.776300 0.132676 0.057706 0.029046 0.045101 0.000000 0.000000 0.000000 0.045924 0.000000 1.000000 0.000000 
2.692000 0.776058 0.132709 0.057670 0.029023 0.045218 0.000000 0.000000 0.000000 0.046016 0.000000 1.000000 0.000000 
2.693000 0.775816 0.132742 0.057634 0.029000 0.045336 0.000000 0.000000 0.000000 0.046107 0.000000 1.000000 0.000000 
2.694000 0.775574 0.132774 0.057598 0.028978 0.045453 0.000000 0.000000 0.000000 0.046199 0.000000 1.000000 -0.000000 
2.695000 0.775332 0.132807 0.057562 0.028955 0.045570 0.000000 0.000000 0.000000 0.046290 0.000000 1.000000 0.000000 
2.696000 0.775091 0.132840 0.057526 0.028933 0.045688 0.000000 0.000000 0.000000 0.046382 0.000000 1.000000 0.000000 
2.697000 0.774849 0.132873 0.057489 0.028910 0.045805 0.000000 0.000000 0.000000 0.046473 0.000000 1.000000 0.000000 
2.698000 0.774608 0.132905 0.057453 0.028888 0.045923 0.000000 0.000000 0.000000 0.046564 0.000000 1.000000 0.000000 
2.699000 0.774366 0.132938 0.057417 0.028865 0.046040 0.000000 0.000000 0.000000 0.046655 0.000000 1.000000 0.000000 
2.700000 0.774125 0.132971 0.057381 0.028843 0.046158 0.000000 0.000000 0.000000 0.046746 0.000000 1.000000 0.000000 
2.701000 0.773884 0.133003 0.057345 0.028821 0.046275 0.000000 0.000000 0.000000 0.046837 0.000000 1.000000 -0.000000 
2.702000 0.773643 0.133036 0.057309 0.028798 0.046393 0.000000 0.000000 0.000000 0.046928 0.000000 1.000000 0.000000 
2.703000 0.773402 0.133068 0.057273 0.028776 0.046510 0.000000 0.000000 0.000000 0.047019 0.000000 1.000000 0.000000 
2.704000 0.773161 0.133101 0.057237 0.028753 0.046628 0.000000 0.000000 0.000000 0.047110 0.000000 1.000000 0.000000 
2.705000 0.772921 0.133133 0.057201 0.028731 0.046746 0.000000 0.000000 0.000000 0.047201 0.000000 1.000000 0.000000 
2.706000 0.772680 0.133165 0.057165 0.028709 0.046863 0.000000 0.000000 0.000000 0.047291 0.000000 1.000000 0.000000 
2.707000 0.772440 0.133198 0.057129 0.028686 0.046981 0.000000 0.000000 0.000000 0.047382 0.000000 1.000000 0.000000 
2.708000 0.772199 0.133230 0.057093 0.028664 0.047098 0.000000 0.000000 0.000000 0.047472 0.000000 1.000000 0.000000 
2.709000 0.771959 0.133262 0.057058 0.028642 0.047216 0.000000 0.000000 0.000000 0.047563 0.000000 1.000000 0.000000 
2.710000 0.771719 0.133294 0.057022 0.028619 0.047334 0.000000 0.000000 0.000000 0.047653 0.000000 1.000000 0.000000 
2.711000 0.771479 0.133326 0.056986 0.028597 0.047451 0.000000 0.000000 0.000000 0.047744 0.000000 1.000000 -0.000000 
2.712000 0.771239 0.133359 0.056950 0.028575 0.047569 0.000000 0.000000 0.000000 0.047834 0.000000 1.000000 -0.000000 
2.713000 0.770999 0.133391 0.056914 0.028552 0.047686 0.000000 0.000000 0.000000 0.047924 0.000000 1.000000 -0.000000 
2.714000 0.770759 0.133423 0.056879 0.028530 0.047804 0.000000 0.000000 0.000000 0.048014 0.000000 1.000000 0.000000 
2.715000 0.770520 0.133455 0.056843 0.028508 0.047922 0.000000 0.000000 0.000000 0.048104 0.000000 1.000000 -0.000000 
2.716000 0.770280 0.133487 0.056807 0.028486 0.048039 0.000000 0.000000 0.000000 0.048194 0.000000 1.000000 -0.000000 
2.717000 0.770041 0.133518 0.056771 0.028463 0.048157 0.000000 0.000000 0.000000 0.048284 0.000000 1.000000 0.000000 
2.718000 0.769801 0.133550 0.056736 0.028441 0.048275 0.000000 0.000000 0.000000 0.048374 0.000000 1.000000 -0.000000 
2.719000 0.769562 0.133582 0.056700 0.028419 0.048392 0.000000 0.000000 0.000000 0.048463 0.000000 1.000000 -0.000000 
2.720000 0.769323 0.133614 0.056664 0.028397 0.048510 0.000000 0.000000 0.000000 0.048553 0.000000 1.000000 0.000000 
2.721000 0.769084 0.133646 0.056629 0.028374 0.048628 0.000000 0.000000 0.000000 0.048643 0.000000 1.000000 -0.000000 
2.722000 0.768845 0.133677 0.056593 0.028352 0.048745 0.000000 0.000000 0.000000 0.048732 0.000000 1.000000 0.000000 
2.723000 0.768606 0.133709 0.056558 0.028330 0.048863 0.000000 0.000000 0.000000 0.048821 0.000000 1.000000 0.000000 
2.724000 0.768367 0.133741 0.056522 0.028308 0.048981 0.000000 0.000000 0.000000 0.048911 0.000000 1.000000 -0.000000 
2.725000 0.768129 0.133772 0.056486 0.028286 0.049099 0.000000 0.000000 0.000000 0.049000 0.000000 1.000000 0.000000 
2.726000 0.767890 0.133804 0.056451 0.028264 0.049216 0.000000 0.000000 0.000000 0.049089 0.000000 1.000000 0.000000 
2.727000 0.767652 0.133835 0.056415 0.028242 0.049334 0.000000 0.000000 0.000000 0.049178 0.000000 1.000000 0.000000 
2.728000 0.767414 0.133867 0.056380 0.028219 0.049452 0.000000 0.000000 0.000000 0.049268 0.000000 1.000000 0.000000 
2.729000 0.767175 0.133898 0.056344 0.028197 0.049570 0.000000 0.000000 0.000000 0.049357 0.000000 1.000000 0.000000 
2.730000 0.766937 0.133930 0.056309 0.028175 0.049687 0.000000 0.000000 0.000000 0.049446 0.000000 1.000000 -0.000000 
2.731000 0.766699 0.133961 0.056274 0.028153 0.049805 0.000000 0.000000 0.000000 0.049534 0.000000 1.000000 0.000000 
2.732000 0.766461 0.133992 0.056238 0.028131 0.049923 0.000000 0.000000 0.000000 0.049623 0.000000 1.000000 0.000000 
2.733000 0.766224 0.134024 0.056203 0.028109 0.050041 0.000000 0.000000 0.000000 0.049712 0.000000 1.000000 -0.000000 
2.734000 0.765986 0.134055 0.056167 0.028087 0.050158 0.000000 0.000000 0.000000 0.049801 0.000000 1.000000 -0.000000 
2.735000 0.765748 0.134086 0.056132 0.028065 0.050276 0.000000 0.000000 0.000000 0.049889 0.000000 1.000000 0.000000 
2.736000 0.765511 0.134117 0.056097 0.028043 0.050394 0.000000 0.000000 0.000000 0.049978 0.000000 1.000000 0.000000 
2.737000 0.765274 0.134149 0.056061 0.028021 0.050512 0.000000 0.000000 0.000000 0.050066 0.000000 1.000000 0.000000 
2.738000 0.765036 0.134180 0.056026 0.027999 0.050630 0.000000 0.000000 0.000000 0.050154 0.000000 1.000000 0.000000 
2.739000 0.764799 0.134211 0.055991 0.027977 0.050747 0.000000 0.000000 0.000000 0.050243 0.000000 1.000000 0.000000 
2.740000 0.764562 0.134242 0.055956 0.027955 0.050865 0.000000 0.000000 0.000000 0.050331 0.000000 1.000000 0.000000 
2.741000 0.764325 0.134273 0.055920 0.027933 0.050983 0.000000 0.000000 0.000000 0.050419 0.000000 1.000000 -0.000000 
2.742000 0.764088 0.134304 0.055885 0.027911 0.051101 0.000000 0.000000 0.000000 0.050507 0.000000 1.000000 -0.000000 
2.743000 0.763852 0.134335 0.055850 0.027889 0.051219 0.000000 0.000000 0.000000 0.050595 0.000000 1.000000 -0.000000 
2.744000 0.763615 0.134365 0.055815 0.027867 0.051336 0.000000 0.000000 0.000000 0.050683 0.000000 1.000000 0.000000 
2.745000 0.763378 0.134396 0.055780 0.027845 0.051454 0.000000 0.000000 0.000000 0.050771 0.000000 1.000000 0.000000 
2.746000 0.763142 0.134427 0.055745 0.027824 0.051572 0.000000 0.000000 0.000000 0.050859 0.000000 1.000000 -0.000000 
2.747000 0.762906 0.134458 0.055710 0.027802 0.051690 0.000000 0.000000 0.000000 0.050947 0.000000 1.000000 0.000000 
2.748000 0.762669 0.134489 0.055674 0.027780 0.051808 0.000000 0.000000 0.000000 0.051034 0.000000 1.000000 0.000000 
2.749000 0.762433 0.134519 0.055639 0.027758 0.051926 0.000000 0.000000 0.000000 0.051122 0.000000 1.000000 -0.000000 
2.750000 0.762197 0.134550 0.055604 0.027736 0.052044 0.000000 0.000000 0.000000 0.051209 0.000000 1.000000 0.000000 
2.751000 0.761961 0.134580 0.055569 0.027714 0.052161 0.000000 0.000000 0.000000 0.051297 0.000000 1.000000 -0.000000 
2.752000 0.761726 0.134611 0.055534 0.027692 0.052279 0.000000 0.000000 0.000000 0.051384 0.000000 1.000000 -0.000000 
2.753000 0.761490 0.134642 0.055499 0.027671 0.052397 0.000000 0.000000 0.000000 0.051472 0.000000 1.000000 -0.000000 
2.754000 0.761254 0.134672 0.055464 0.027649 0.052515 0.000000 0.000000 0.000000 0.051559 0.000000 1.000000 -0.000000 
2.755000 0.761019 0.134702 0.055429 0.027627 0.052633 0.000000 0.000000 0.000000 0.051646 0.000000 1.000000 0.000000 
2.756000 0.760783 0.134733 0.055395 0.027605 0.052751 0.000000 0.000000 0.000000 0.051733 0.000000 1.000000 0.000000 
2.757000 0.760548 0.134763 0.055360 0.027584 0.052869 0.000000 0.000000 0.000000 0.051820 0.000000 1.000000 -0.000000 
2.758000 0.760313 0.134794 0.055325 0.027562 0.052986 0.000000 0.000000 0.000000 0.051907 0.000000 1.000000 0.000000 
2.759000 0.760078 0.134824 0.055290 0.027540 0.053104 0.000000 0.000000 0.000000 0.051994 0.000000 1.000000 -0.000000 
2.760000 0.759843 0.134854 0.055255 0.027518 0.053222 0.000000 0.000000 0.000000 0.052081 0.000000 1.000000 -0.000000 
2.761000 0.759608 0.134884 0.055220 0.027497 0.053340 0.000000 0.000000 0.000000 0.052168 0.000000 1.000000 -0.000000 
2.762000 0.759373 0.134915 0.055185 0.027475 0.053458 0.000000 0.000000 0.000000 0.052254 0.000000 1.000000 -0.000000 
2.763000 0.759139 0.134945 0.055151 0.027453 0.053576 0.000000 0.000000 0.000000 0.052341 0.000000 1.000000 -0.000000 
2.764000 0.758904 0.134975 0.055116 0.027432 0.053694 0.000000 0.000000 0.000000 0.052427 0.000000 1.000000 -0.000000 
2.765000 0.758669 0.135005 0.055081 0.027410 0.053812 0.000000 0.000000 0.000000 0.052514 0.000000 1.000000 -0.000000 
2.766000 0.758435 0.135035 0.055046 0.027388 0.053929 0.000000 0.000000 0.000000 0.052600 0.000000 1.000000 -0.000000 
2.767000 0.758201 0.135065 0.055012 0.027367 0.054047 0.000000 0.000000 0.000000 0.052687 0.000000 1.000000 0.000000 
2.768000 0.757967 0.135095 0.054977 0.027345 0.054165 0.000000 0.000000 0.000000 0.052773 0.000000 1.000000 0.000000 
2.769000 0.757733 0.135125 0.054942 0.027323 0.054283 0.000000 0.000000 0.000000 0.052859 0.000000 1.000000 -0.000000 
2.770000 0.757499 0.135155 0.054908 0.027302 0.054401 0.000000 0.000000 0.000000 0.052945 0.000000 1.000000 0.000000 
2.771000 0.757265 0.135185 0.054873 0.027280 0.054519 0.000000 0.000000 0.000000 0.053031 0.000000 1.000000 -0.000000 
2.772000 0.757031 0.135215 0.054838 0.027259 0.054637 0.000000 0.000000 0.000000 0.053117 0.000000 1.000000 0.000000 
2.773000 0.756798 0.135244 0.054804 0.027237 0.054755 0.000000 0.000000 0.000000 0.053203 0.000000 1.000000 -0.000000 
2.774000 0.756564 0.135274 0.054769 0.027216 0.054873 0.000000 0.000000 0.000000 0.053289 0.000000 1.000000 0.000000 
2.775000 0.756331 0.135304 0.054735 0.027194 0.054991 0.000000 0.000000 0.000000 0.053375 0.000000 1.000000 -0.000000 
2.776000 0.756097 0.135333 0.054700 0.027172 0.055108 0.000000 0.000000 0.000000 0.053461 0.000000 1.000000 -0.000000 
2.777000 0.755864 0.135363 0.054666 0.027151 0.055226 0.000000 0.000000 0.000000 0.053547 0.000000 1.000000 -0.000000 
2.778000 0.755631 0.135393 0.054631 0.027129 0.055344 0.000000 0.000000 0.000000 0.053632 0.000000 1.000000 -0.000000 
2.779000 0.755398 0.135422 0.054597 0.027108 0.055462 0.000000 0.000000 0.000000 0.053718 0.000000 1.000000 -0.000000 
2.780000 0.755165 0.135452 0.054562 0.027086 0.055580 0.000000 0.000000 0.000000 0.053803 0.000000 1.000000 -0.000000 
2.781000 0.754932 0.135481 0.054528 0.027065 0.055698 0.000000 0.000000 0.000000 0.053889 0.000000 1.000000 0.000000 
2.782000 0.754699 0.135511 0.054493 0.027044 0.055816 0.000000 0.000000 0.000000 0.053974 0.000000 1.000000 -0.000000 
2.783000 0.754467 0.135540 0.054459 0.027022 0.055934 0.000000 0.000000 0.000000 0.054059 0.000000 1.000000 0.000000 
2.784000 0.754234 0.135570 0.054425 0.027001 0.056052 0.000000 0.000000 0.000000 0.054144 0.000000 1.000000 -0.000000 
2.785000 0.754002 0.135599 0.054390 0.026979 0.056170 0.000000 0.000000 0.000000 0.054229 0.000000 1.000000 -0.000000 
2.786000 0.753770 0.135628 0.054356 0.026958 0.056288 0.000000 0.000000 0.000000 0.054315 0.000000 1.000000 -0.000000 
2.787000 0.753538 0.135658 0.054322 0.026936 0.056405 0.000000 0.000000 0.000000 0.054400 0.000000 1.000000 0.000000 
2.788000 0.753305 0.135687 0.054287 0.026915 0.056523 0.000000 0.000000 0.000000 0.054484 0.000000 1.000000 0.000000 
2.789000 0.753073 0.135716 0.054253 0.026894 0.056641 0.000000 0.000000 0.000000 0.054569 0.000000 1.000000 -0.000000 
2.790000 0.752842 0.135745 0.054219 0.026872 0.056759 0.000000 0.000000 0.000000 0.054654 0.000000 1.000000 -0.000000 
2.791000 0.752610 0.135774 0.054185 0.026851 0.056877 0.000000 0.000000 0.000000 0.054739 0.000000 1.000000 0.000000 
2.792000 0.752378 0.135803 0.054150 0.026830 0.056995 0.000000 0.000000 0.000000 0.054824 0.000000 1.000000 0.000000 
2.793000 0.752147 0.135833 0.054116 0.026808 0.057113 0.000000 0.000000 0.000000 0.054908 0.000000 1.000000 -0.000000 
2.794000 0.751915 0.135862 0.054082 0.026787 0.057231 0.000000 0.000000 0.000000 0.054993 0.000000 1.000000 0.000000 
2.795000 0.751684 0.135891 0.054048 0.026766 0.057349 0.000000 0.000000 0.000000 0.055077 0.000000 1.000000 0.000000 
2.796000 0.751452 0.135920 0.054014 0.026744 0.057467 0.000000 0.000000 0.000000 0.055162 0.000000 1.000000 0.000000 
2.797000 0.751221 0.135948 0.053979 0.026723 0.057584 0.000000 0.000000 0.000000 0.055246 0.000000 1.000000 0.000000 
2.798000 0.750990 0.135977 0.053945 0.026702 0.057702 0.000000 0.000000 0.000000 0.055330 0.000000 1.000000 0.000000 
2.799000 0.750759 0.136006 0.053911 0.026681 0.057820 0.000000 0.000000 0.000000 0.055414 0.000000 1.000000 0.000000 
2.800000 0.750528 0.136035 0.053877 0.026659 0.057938 0.000000 0.000000 0.000000 0.055498 0.000000 1.000000 0.000000 
2.801000 0.750298 0.136064 0.053843 0.026638 0.058056 0.000000 0.000000 0.000000 0.055583 0.000000 1.000000 0.000000 
2.802000 0.750067 0.136093 0.053809 0.026617 0.058174 0.000000 0.000000 0.000000 0.055667 0.000000 1.000000 0.000000 
2.803000 0.749837 0.136121 0.053775 0.026596 0.058292 0.000000 0.000000 0.000000 0.055750 0.000000 1.000000 0.000000 
2.804000 0.749606 0.136150 0.053741 0.026574 0.058410 0.000000 0.000000 0.000000 0.055834 0.000000 1.000000 0.000000 
2.805000 0.749376 0.136179 0.053707 0.026553 0.058527 0.000000 0.000000 0.000000 0.055918 0.000000 1.000000 0.000000 
2.806000 0.749146 0.136207 0.053673 0.026532 0.058645 0.000000 0.000000 0.000000 0.056002 0.000000 1.000000 -0.000000 
2.807000 0.748915 0.136236 0.053639 0.026511 0.058763 0.000000 0.000000 0.000000 0.056086 0.000000 1.000000 -0.000000 
2.808000 0.748685 0.136264 0.053605 0.026490 0.058881 0.000000 0.000000 0.000000 0.056169 0.000000 1.000000 -0.000000 
2.809000 0.748456 0.136293 0.053571 0.026469 0.058999 0.000000 0.000000 0.000000 0.056253 0.000000 1.000000 0.000000 
2.810000 0.748226 0.136321 0.053538 0.026448 0.059117 0.000000 0.000000 0.000000 0.056336 0.000000 1.000000 -0.000000 
2.811000 0.747996 0.136350 0.053504 0.026426 0.059235 0.000000 0.000000 0.000000 0.056420 0.000000 1.000000 0.000000 
2.812000 0.747766 0.136378 0.053470 0.026405 0.059353 0.000000 0.000000 0.000000 0.056503 0.000000 1.000000 0.000000 
2.813000 0.747537 0.136406 0.053436 0.026384 0.059470 0.000000 0.000000 0.000000 0.056586 0.000000 1.000000 -0.000000 
2.814000 0.747307 0.136435 0.053402 0.026363 0.059588 0.000000 0.000000 0.000000 0.056669 0.000000 1.000000 0.000000 
2.815000 0.747078 0.136463 0.053369 0.026342 0.059706 0.000000 0.000000 0.000000 0.056753 0.000000 1.000000 0.000000 
2.816000 0.746849 0.136491 0.053335 0.026321 0.059824 0.000000 0.000000 0.000000 0.056836 0.000000 1.000000 -0.000000 
2.817000 0.746620 0.136520 0.053301 0.026300 0.059942 0.000000 0.000000 0.000000 0.056919 0.000000 1.000000 -0.000000 
2.818000 0.746391 0.136548 0.053267 0.026279 0.060060 0.000000 0.000000 0.000000 0.057002 0.000000 1.000000 0.000000 
2.819000 0.746162 0.136576 0.053234 0.026258 0.060178 0.000000 0.000000 0.000000 0.057085 0.000000 1.000000 -0.000000 
2.820000 0.745933 0.136604 0.053200 0.026237 0.060295 0.000000 0.000000 0.000000 0.057167 0.000000 1.000000 -0.000000 
2.821000 0.745705 0.136632 0.053166 0.026216 0.060413 0.000000 0.000000 0.000000 0.057250 0.000000 1.000000 0.000000 
2.822000 0.745476 0.136660 0.053133 0.026195 0.060531 0.000000 0.000000 0.000000 0.057333 0.000000 1.000000 0.000000 
2.823000 0.745247 0.136688 0.053099 0.026174 0.060649 0.000000 0.000000 0.000000 0.057415 0.000000 1.000000 0.000000 
2.824000 0.745019 0.136716 0.053065 0.026153 0.060767 0.000000 0.000000 0.000000 0.057498 0.000000 1.000000 0.000000 
2.825000 0.744791 0.136744 0.053032 0.026132 0.060884 0.000000 0.000000 0.000000 0.057580 0.000000 1.000000 -0.000000 
2.826000 0.744563 0.136772 0.052998 0.026111 0.061002 0.000000 0.000000 0.000000 0.057663 0.000000 1.000000 0.000000 
2.827000 0.744335 0.136800 0.052965 0.026090 0.061120 0.000000 0.000000 0.000000 0.057745 0.000000 1.000000 -0.000000 
2.828000 0.744107 0.136828 0.052931 0.026069 0.061238 0.000000 0.000000 0.000000 0.057828 0.000000 1.000000 -0.000000 
2.829000 0.743879 0.136856 0.052898 0.026048 0.061356 0.000000 0.000000 0.000000 0.057910 0.000000 1.000000 0.000000 
2.830000 0.743651 0.136883 0.052864 0.026027 0.061474 0.000000 0.000000 0.000000 0.057992 0.000000 1.000000 0.000000 
2.831000 0.743423 0.136911 0.052831 0.026007 0.061591 0.000000 0.000000 0.000000 0.058074 0.000000 1.000000 0.000000 
2.832000 0.743196 0.136939 0.052797 0.025986 0.061709 0.000000 0.000000 0.000000 0.058156 0.000000 1.000000 0.000000 
2.833000 0.742968 0.136967 0.052764 0.025965 0.061827 0.000000 0.000000 0.000000 0.058238 0.000000 1.000000 -0.000000 
2.834000 0.742741 0.136994 0.052730 0.025944 0.061945 0.000000 0.000000 0.000000 0.058320 0.000000 1.000000 0.000000 
2.835000 0.742514 0.137022 0.052697 0.025923 0.062062 0.000000 0.000000 0.000000 0.058402 0.000000 1.000000 -0.000000 
2.836000 0.742287 0.137049 0.052663 0.025902 0.062180 0.000000 0.000000 0.000000 0.058484 0.000000 1.000000 -0.000000 
2.837000 0.742060 0.137077 0.052630 0.025881 0.062298 0.000000 0.000000 0.000000 0.058565 0.000000 1.000000 -0.000000 
2.838000 0.741833 0.137105 0.052597 0.025861 0.062416 0.000000 0.000000 0.000000 0.058647 0.000000 1.000000 -0.000000 
2.839000 0.741606 0.137132 0.052563 0.025840 0.062533 0.000000 0.000000 0.000000 0.058729 0.000000 1.000000 0.000000 
2.840000 0.741379 0.137159 0.052530 0.025819 0.062651 0.000000 0.000000 0.000000 0.058810 0.000000 1.000000 0.000000 
2.841000 0.741152 0.137187 0.052497 0.025798 0.062769 0.000000 0.000000 0.000000 0.058892 0.000000 1.000000 0.000000 
2.842000 0.740926 0.137214 0.052464 0.025778 0.062887 0.000000 0.000000 0.000000 0.058973 0.000000 1.000000 -0.000000 
2.843000 0.740699 0.137242 0.052430 0.025757 0.063004 0.000000 0.000000 0.000000 0.059055 0.000000 1.000000 -0.000000 
2.844000 0.740473 0.137269 0.052397 0.025736 0.063122 0.000000 0.000000 0.000000 0.059136 0.000000 1.000000 0.000000 
2.845000 0.740247 0.137296 0.052364 0.025715 0.063240 0.000000 0.000000 0.000000 0.059217 0.000000 1.000000 0.000000 
2.846000 0.740021 0.137323 0.052331 0.025695 0.063358 0.000000 0.000000 0.000000 0.059298 0.000000 1.000000 0.000000 
2.847000 0.739795 0.137351 0.052297 0.025674 0.063475 0.000000 0.000000 0.000000 0.059379 0.000000 1.000000 -0.000000 
2.848000 0.739569 0.137378 0.052264 0.025653 0.063593 0.000000 0.000000 0.000000 0.059460 0.000000 1.000000 0.000000 
2.849000 0.739343 0.137405 0.052231 0.025633 0.063711 0.000000 0.000000 0.000000 0.059541 0.000000 1.000000 0.000000 
2.850000 0.739117 0.137432 0.052198 0.025612 0.063828 0.000000 0.000000 0.000000 0.059622 0.000000 1.000000 0.000000 
2.851000 0.738892 0.137459 0.052165 0.025591 0.063946 0.000000 0.000000 0.000000 0.059703 0.000000 1.000000 0.000000 
2.852000 0.738666 0.137486 0.052132 0.025571 0.064064 0.000000 0.000000 0.000000 0.059784 0.000000 1.000000 0.000000 
2.853000 0.738441 0.137513 0.052099 0.025550 0.064181 0.000000 0.000000 0.000000 0.059865 0.000000 1.000000 -0.000000 
2.854000 0.738215 0.137540 0.052066 0.025529 0.064299 0.000000 0.000000 0.000000 0.059945 0.000000 1.000000 -0.000000 
2.855000 0.737990 0.137567 0.052033 0.025509 0.064417 0.000000 0.000000 0.000000 0.060026 0.000000 1.000000 -0.000000 
2.856000 0.737765 0.137594 0.052000 0.025488 0.064534 0.000000 0.000000 0.000000 0.060106 0.000000 1.000000 -0.000000 
2.857000 0.737540 0.137621 0.051967 0.025468 0.064652 0.000000 0.000000 0.000000 0.060187 0.000000 1.000000 0.000000 
2.858000 0.737315 0.137648 0.051934 0.025447 0.064770 0.000000 0.000000 0.000000 0.060267 0.000000 1.000000 0.000000 
2.859000 0.737090 0.137675 0.051901 0.025426 0.064887 0.000000 0.000000 0.000000 0.060348 0.000000 1.000000 -0.000000 
2.860000 0.736866 0.137702 0.051868 0.025406 0.065005 0.000000 0.000000 0.000000 0.060428 0.000000 1.000000 -0.000000 
2.861000 0.736641 0.137728 0.051835 0.025385 0.065123 0.000000 0.000000 0.000000 0.060508 0.000000 1.000000 -0.000000 
2.862000 0.736417 0.137755 0.051802 0.025365 0.065240 0.000000 0.000000 0.000000 0.060588 0.000000 1.000000 0.000000 
2.863000 0.736192 0.137782 0.051769 0.025344 0.065358 0.000000 0.000000 0.000000 0.060668 0.000000 1.000000 -0.000000 
2.864000 0.735968 0.137808 0.051736 0.025324 0.065475 0.000000 0.000000 0.000000 0.060748 0.000000 1.000000 0.000000 
2.865000 0.735744 0.137835 0.051703 0.025303 0.065593 0.000000 0.000000 0.000000 0.060828 0.000000 1.000000 0.000000 
2.866000 0.735520 0.137862 0.051671 0.025283 0.065711 0.000000 0.000000 0.000000 0.060908 0.000000 1.000000 0.000000 
2.867000 0.735296 0.137888 0.051638 0.025262 0.065828 0.000000 0.000000 0.000000 0.060988 0.000000 1.000000 0.000000 
2.868000 0.735072 0.137915 0.051605 0.025242 0.065946 0.000000 0.000000 0.000000 0.061068 0.000000 1.000000 -0.000000 
2.869000 0.734848 0.137941 0.051572 0.025221 0.066063 0.000000 0.000000 0.000000 0.061148 0.000000 1.000000 -0.000000 
2.870000 0.734624 0.137968 0.051539 0.025201 0.066181 0.000000 0.000000 0.000000 0.061227 0.000000 1.000000 0.000000 
2.871000 0.734401 0.137994 0.051507 0.025181 0.066298 0.000000 0.000000 0.000000 0.061307 0.000000 1.000000 0.000000 
2.872000 0.734177 0.138021 0.051474 0.025160 0.066416 0.000000 0.000000 0.000000 0.061386 0.000000 1.000000 0.000000 
2.873000 0.733954 0.138047 0.051441 0.025140 0.066533 0.000000 0.000000 0.000000 0.061466 0.000000 1.000000 0.000000 
2.874000 0.733731 0.138073 0.051409 0.025119 0.066651 0.000000 0.000000 0.000000 0.061545 0.000000 1.000000 -0.000000 
2.875000 0.733507 0.138100 0.051376 0.025099 0.066768 0.000000 0.000000 0.000000 0.061625 0.000000 1.000000 -0.000000 
2.876000 0.733284 0.138126 0.051343 0.025079 0.066886 0.000000 0.000000 0.000000 0.061704 0.000000 1.000000 -0.000000 
2.877000 0.733061 0.138152 0.051311 0.025058 0.067003 0.000000 0.000000 0.000000 0.061783 0.000000 1.000000 -0.000000 
2.878000 0.732838 0.138178 0.051278 0.025038 0.067121 0.000000 0.000000 0.000000 0.061862 0.000000 1.000000 -0.000000 
2.879000 0.732616 0.138204 0.051245 0.025018 0.067238 0.000000 0.000000 0.000000 0.061941 0.000000 1.000000 -0.000000 
2.880000 0.732393 0.138231 0.051213 0.024997 0.067356 0.000000 0.000000 0.000000 0.062020 0.000000 1.000000 0.000000 
2.881000 0.732170 0.138257 0.051180 0.024977 0.067473 0.000000 0.000000 0.000000 0.062099 0.000000 1.000000 0.000000 
2.882000 0.731948 0.138283 0.051148 0.024957 0.067591 0.000000 0.000000 0.000000 0.062178 0.000000 1.000000 -0.000000 
2.883000 0.731726 0.138309 0.051115 0.024936 0.067708 0.000000 0.000000 0.000000 0.062257 0.000000 1.000000 -0.000000 
2.884000 0.731503 0.138335 0.051083 0.024916 0.067826 0.000000 0.000000 0.000000 0.062336 0.000000 1.000000 -0.000000 
2.885000 0.731281 0.138361 0.051050 0.024896 0.067943 0.000000 0.000000 0.000000 0.062415 0.000000 1.000000 -0.000000 
2.886000 0.731059 0.138387 0.051018 0.024876 0.068061 0.000000 0.000000 0.000000 0.062493 0.000000 1.000000 0.000000 
2.887000 0.730837 0.138413 0.050985 0.024855 0.068178 0.000000 0.000000 0.000000 0.062572 0.000000 1.000000 0.000000 
2.888000 0.730615 0.138439 0.050953 0.024835 0.068295 0.000000 0.000000 0.000000 0.062651 0.000000 1.000000 -0.000000 
2.889000 0.730394 0.138465 0.050921 0.024815 0.068413 0.000000 0.000000 0.000000 0.062729 0.000000 1.000000 -0.000000 
2.890000 0.730172 0.138490 0.050888 0.024795 0.068530 0.000000 0.000000 0.000000 0.062808 0.000000 1.000000 0.000000 
2.891000 0.729950 0.138516 0.050856 0.024774 0.068648 0.000000 0.000000 0.000000 0.062886 0.000000 1.000000 -0.000000 
2.892000 0.729729 0.138542 0.050823 0.024754 0.068765 0.000000 0.000000 0.000000 0.062964 0.000000 1.000000 0.000000 
2.893000 0.729507 0.138568 0.050791 0.024734 0.068882 0.000000 0.000000 0.000000 0.063042 0.000000 1.000000 0.000000 
2.894000 0.729286 0.138593 0.050759 0.024714 0.069000 0.000000 0.000000 0.000000 0.063121 0.000000 1.000000 0.000000 
2.895000 0.729065 0.138619 0.050726 0.024694 0.069117 0.000000 0.000000 0.000000 0.063199 0.000000 1.000000 0.000000 
2.896000 0.728844 0.138645 0.050694 0.024674 0.069234 0.000000 0.000000 0.000000 0.063277 0.000000 1.000000 0.000000 
2.897000 0.728623 0.138670 0.050662 0.024654 0.069352 0.000000 0.000000 0.000000 0.063355 0.000000 1.000000 -0.000000 
2.898000 0.728402 0.138696 0.050630 0.024633 0.069469 0.000000 0.000000 0.000000 0.063433 0.000000 1.000000 0.000000 
2.899000 0.728181 0.138721 0.050597 0.024613 0.069586 0.000000 0.000000 0.000000 0.063511 0.000000 1.000000 -0.000000 
2.900000 0.727961 0.138747 0.050565 0.024593 0.069704 0.000000 0.000000 0.000000 0.063589 0.000000 1.000000 0.000000 
2.901000 0.727740 0.138773 0.050533 0.024573 0.069821 0.000000 0.000000 0.000000 0.063666 0.000000 1.000000 0.000000 
2.902000 0.727520 0.138798 0.050501 0.024553 0.069938 0.000000 0.000000 0.000000 0.063744 0.000000 1.000000 -0.000000 
2.903000 0.727299 0.138823 0.050469 0.024533 0.070055 0.000000 0.000000 0.000000 0.063822 0.000000 1.000000 -0.000000 
2.904000 0.727079 0.138849 0.050437 0.024513 0.070173 0.000000 0.000000 0.000000 0.063899 0.000000 1.000000 0.000000 
2.905000 0.726859 0.138874 0.050404 0.024493 0.070290 0.000000 0.000000 0.000000 0.063977 0.000000 1.000000 -0.000000 
2.906000 0.726639 0.138900 0.050372 0.024473 0.070407 0.000000 0.000000 0.000000 0.064054 0.000000 1.000000 0.000000 
2.907000 0.726419 0.138925 0.050340 0.024453 0.070524 0.000000 0.000000 0.000000 0.064132 0.000000 1.000000 -0.000000 
2.908000 0.726199 0.138950 0.050308 0.024433 0.070642 0.000000 0.000000 0.000000 0.064209 0.000000 1.000000 -0.000000 
2.909000 0.725979 0.138975 0.050276 0.024413 0.070759 0.000000 0.000000 0.000000 0.064286 0.000000 1.000000 -0.000000 
2.910000 0.725760 0.139001 0.050244 0.024393 0.070876 0.000000 0.000000 0.000000 0.064364 0.000000 1.000000 -0.000000 
2.911000 0.725540 0.139026 0.050212 0.024373 0.070993 0.000000 0.000000 0.000000 0.064441 0.000000 1.000000 -0.000000 
2.912000 0.725321 0.139051 0.050180 0.024353 0.071110 0.000000 0.000000 0.000000 0.064518 0.000000 1.000000 -0.000000 
2.913000 0.725101 0.139076 0.050148 0.024333 0.071228 0.000000 0.000000 0.000000 0.064595 0.000000 1.000000 -0.000000 
2.914000 0.724882 0.139101 0.050116 0.024313 0.071345 0.000000 0.000000 0.000000 0.064672 0.000000 1.000000 0.000000 
2.915000 0.724663 0.139126 0.050084 0.024293 0.071462 0.000000 0.000000 0.000000 0.064749 0.000000 1.000000 -0.000000 
2.916000 0.724444 0.139151 0.050052 0.024273 0.071579 0.000000 0.000000 0.000000 0.064826 0.000000 1.000000 -0.000000 
2.917000 0.724225 0.139176 0.050020 0.024253 0.071696 0.000000 0.000000 0.000000 0.064903 0.000000 1.000000 0.000000 
2.918000 0.724006 0.139201 0.049988 0.024233 0.071813 0.000000 0.000000 0.000000 0.064979 0.000000 1.000000 -0.000000 
2.919000 0.723787 0.139226 0.049957 0.024213 0.071930 0.000000 0.000000 0.000000 0.065056 0.000000 1.000000 -0.000000 
2.920000 0.723569 0.139251 0.049925 0.024194 0.072047 0.000000 0.000000 0.000000 0.065133 0.000000 1.000000 0.000000 
2.921000 0.723350 0.139276 0.049893 0.024174 0.072164 0.000000 0.000000 0.000000 0.065209 0.000000 1.000000 0.000000 
2.922000 0.723132 0.139301 0.049861 0.024154 0.072282 0.000000 0.000000 0.000000 0.065286 0.000000 1.000000 0.000000 
2.923000 0.722913 0.139326 0.049829 0.024134 0.072399 0.000000 0.000000 0.000000 0.065362 0.000000 1.000000 -0.000000 
2.924000 0.722695 0.139350 0.049797 0.024114 0.072516 0.000000 0.000000 0.000000 0.065439 0.000000 1.000000 -0.000000 
2.925000 0.722477 0.139375 0.049766 0.024094 0.072633 0.000000 0.000000 0.000000 0.065515 0.000000 1.000000 -0.000000 
2.926000 0.722259 0.139400 0.049734 0.024075 0.072750 0.000000 0.000000 0.000000 0.065592 0.000000 1.000000 -0.000000 
2.927000 0.722041 0.139425 0.049702 0.024055 0.072867 0.000000 0.000000 0.000000 0.065668 0.000000 1.000000 0.000000 
2.928000 0.721823 0.139449 0.049671 0.024035 0.072984 0.000000 0.000000 0.000000 0.065744 0.000000 1.000000 -0.000000 
2.929000 0.721605 0.139474 0.049639 0.024015 0.073101 0.000000 0.000000 0.000000 0.065820 0.000000 1.000000 0.000000 
2.930000 0.721388 0.139499 0.049607 0.023995 0.073218 0.000000 0.000000 0.000000 0.065896 0.000000 1.000000 -0.000000 
2.931000 0.721170 0.139523 0.049575 0.023976 0.073335 0.000000 0.000000 0.000000 0.065972 0.000000 1.000000 -0.000000 
2.932000 0.720953 0.139548 0.049544 0.023956 0.073452 0.000000 0.000000 0.000000 0.066048 0.000000 1.000000 -0.000000 
2.933000 0.720735 0.139572 0.049512 0.023936 0.073569 0.000000 0.000000 0.000000 0.066124 0.000000 1.000000 -0.000000 
2.934000 0.720518 0.139597 0.049481 0.023916 0.073686 0.000000 0.000000 0.000000 0.066200 0.000000 1.000000 0.000000 
2.935000 0.720301 0.139621 0.049449 0.023897 0.073802 0.000000 0.000000 0.000000 0.066276 0.000000 1.000000 -0.000000 
2.936000 0.720084 0.139646 0.049417 0.023877 0.073919 0.000000 0.000000 0.000000 0.066351 0.000000 1.000000 -0.000000 
2.937000 0.719867 0.139670 0.049386 0.023857 0.074036 0.000000 0.000000 0.000000 0.066427 0.000000 1.000000 0.000000 
2.938000 0.719650 0.139695 0.049354 0.023838 0.074153 0.000000 0.000000 0.000000 0.066503 0.000000 1.000000 -0.000000 
2.939000 0.719433 0.139719 0.049323 0.023818 0.074270 0.000000 0.000000 0.000000 0.066578 0.000000 1.000000 0.000000 
2.940000 0.719216 0.139743 0.049291 0.023798 0.074387 0.000000 0.000000 0.000000 0.066654 0.000000 1.000000 -0.000000 
2.941000 0.719000 0.139767 0.049260 0.023779 0.074504 0.000000 0.000000 0.000000 0.066729 0.000000 1.000000 0.000000 
2.942000 0.718783 0.139792 0.049228 0.023759 0.074621 0.000000 0.000000 0.000000 0.066804 0.000000 1.000000 0.000000 
2.943000 0.718567 0.139816 0.049197 0.023739 0.074737 0.000000 0.000000 0.000000 0.066880 0.000000 1.000000 -0.000000 
2.944000 0.718351 0.139840 0.049165 0.023720 0.074854 0.000000 0.000000 0.000000 0.066955 0.000000 1.000000 0.000000 
2.945000 0.718135 0.139864 0.049134 0.023700 0.074971 0.000000 0.000000 0.000000 0.067030 0.000000 1.000000 0.000000 
2.946000 0.717918 0.139889 0.049103 0.023681 0.075088 0.000000 0.000000 0.000000 0.067105 0.000000 1.000000 0.000000 
2.947000 0.717702 0.139913 0.049071 0.023661 0.075205 0.000000 0.000000 0.000000 0.067180 0.000000 1.000000 -0.000000 
2.948000 0.717487 0.139937 0.049040 0.023641 0.075321 0.000000 0.000000 0.000000 0.067255 0.000000 1.000000 0.000000 
2.949000 0.717271 0.139961 0.049009 0.023622 0.075438 0.000000 0.000000 0.000000 0.067330 0.000000 1.000000 0.000000 
2.950000 0.717055 0.139985 0.048977 0.023602 0.075555 0.000000 0.000000 0.000000 0.067405 0.000000 1.000000 0.000000 
2.951000 0.716840 0.140009 0.048946 0.023583 0.075671 0.000000 0.000000 0.000000 0.067480 0.000000 1.000000 -0.000000 
2.952000 0.716624 0.140033 0.048915 0.023563 0.075788 0.000000 0.000000 0.000000 0.067555 0.000000 1.000000 -0.000000 
2.953000 0.716409 0.140057 0.048883 0.023544 0.075905 0.000000 0.000000 0.000000 0.067630 0.000000 1.000000 -0.000000 
2.954000 0.716193 0.140081 0.048852 0.023524 0.076022 0.000000 0.000000 0.000000 0.067704 0.000000 1.000000 -0.000000 
2.955000 0.715978 0.140105 0.048821 0.023505 0.076138 0.000000 0.000000 0.000000 0.067779 0.000000 1.000000 0.000000 
2.956000 0.715763 0.140128 0.048790 0.023485 0.076255 0.000000 0.000000 0.000000 0.067854 0.000000 1.000000 -0.000000 
2.957000 0.715548 0.140152 0.048758 0.023466 0.076372 0.000000 0.000000 0.000000 0.067928 0.000000 1.000000 0.000000 
2.958000 0.715333 0.140176 0.048727 0.023446 0.076488 0.000000 0.000000 0.000000 0.068003 0.000000 1.000000 0.000000 
2.959000 0.715118 0.140200 0.048696 0.023427 0.076605 0.000000 0.000000 0.000000 0.068077 0.000000 1.000000 0.000000 
2.960000 0.714904 0.140224 0.048665 0.023407 0.076721 0.000000 0.000000 0.000000 0.068151 0.000000 1.000000 -0.000000 
2.961000 0.714689 0.140247 0.048634 0.023388 0.076838 0.000000 0.000000 0.000000 0.068226 0.000000 1.000000 -0.000000 
2.962000 0.714475 0.140271 0.048603 0.023369 0.076955 0.000000 0.000000 0.000000 0.068300 0.000000 1.000000 0.000000 
2.963000 0.714260 0.140295 0.048571 0.023349 0.077071 0.000000 0.000000 0.000000 0.068374 0.000000 1.000000 -0.000000 
2.964000 0.714046 0.140318 0.048540 0.023330 0.077188 0.000000 0.000000 0.000000 0.068448 0.000000 1.000000 -0.000000 
2.965000 0.713832 0.140342 0.048509 0.023310 0.077304 0.000000 0.000000 0.000000 0.068522 0.000000 1.000000 -0.000000 
2.966000 0.713618 0.140365 0.048478 0.023291 0.077421 0.000000 0.000000 0.000000 0.068596 0.000000 1.000000 -0.000000 
2.967000 0.713404 0.140389 0.048447 0.023272 0.077537 0.000000 0.000000 0.000000 0.068670 0.000000 1.000000 -0.000000 
2.968000 0.713190 0.140413 0.048416 0.023252 0.077654 0.000000 0.000000 0.000000 0.068744 0.000000 1.000000 0.000000 
2.969000 0.712976 0.140436 0.048385 0.023233 0.077770 0.000000 0.000000 0.000000 0.068818 0.000000 1.000000 0.000000 
2.970000 0.712762 0.140459 0.048354 0.023214 0.077887 0.000000 0.000000 0.000000 0.068892 0.000000 1.000000 0.000000 
2.971000 0.712549 0.140483 0.048323 0.023194 0.078003 0.000000 0.000000 0.000000 0.068965 0.000000 1.000000 -0.000000 
2.972000 0.712335 0.140506 0.048292 0.023175 0.078120 0.000000 0.000000 0.000000 0.069039 0.000000 1.000000 0.000000 
2.973000 0.712122 0.140530 0.048261 0.023156 0.078236 0.000000 0.000000 0.000000 0.069113 0.000000 1.000000 0.000000 
2.974000 0.711908 0.140553 0.048230 0.023136 0.078353 0.000000 0.000000 0.000000 0.069186 0.000000 1.000000 0.000000 
2.975000 0.711695 0.140576 0.048200 0.023117 0.078469 0.000000 0.000000 0.000000 0.069260 0.000000 1.000000 0.000000 
2.976000 0.711482 0.140600 0.048169 0.023098 0.078585 0.000000 0.000000 0.000000 0.069333 0.000000 1.000000 -0.000000 
2.977000 0.711269 0.140623 0.048138 0.023079 0.078702 0.000000 0.000000 0.000000 0.069407 0.000000 1.000000 -0.000000 
2.978000 0.711056 0.140646 0.048107 0.023059 0.078818 0.000000 0.000000 0.000000 0.069480 0.000000 1.000000 0.000000 
2.979000 0.710843 0.140669 0.048076 0.023040 0.078934 0.000000 0.000000 0.000000 0.069553 0.000000 1.000000 -0.000000 
2.980000 0.710630 0.140693 0.048045 0.023021 0.079051 0.000000 0.000000 0.000000 0.069626 0.000000 1.000000 -0.000000 
2.981000 0.710418 0.140716 0.048014 0.023002 0.079167 0.000000 0.000000 0.000000 0.069700 0.000000 1.000000 -0.000000 
2.982000 0.710205 0.140739 0.047984 0.022983 0.079283 0.000000 0.000000 0.000000 0.069773 0.000000 1.000000 0.000000 
2.983000 0.709993 0.140762 0.047953 0.022963 0.079400 0.000000 0.000000 0.000000 0.069846 0.000000 1.000000 0.000000 
2.984000 0.709780 0.140785 0.047922 0.022944 0.079516 0.000000 0.000000 0.000000 0.069919 0.000000 1.000000 0.000000 
2.985000 0.709568 0.140808 0.047891 0.022925 0.079632 0.000000 0.000000 0.000000 0.069992 0.000000 1.000000 -0.000000 
2.986000 0.709356 0.140831 0.047861 0.022906 0.079748 0.000000 0.000000 0.000000 0.070065 0.000000 1.000000 0.000000 
2.987000 0.709144 0.140854 0.047830 0.022887 0.079865 0.000000 0.000000 0.000000 0.070137 0.000000 1.000000 -0.000000 
2.988000 0.708932 0.140877 0.047799 0.022868 0.079981 0.000000 0.000000 0.000000 0.070210 0.000000 1.000000 0.000000 
2.989000 0.708720 0.140900 0.047769 0.022848 0.080097 0.000000 0.000000 0.000000 0.070283 0.000000 1.000000 -0.000000 
2.990000 0.708508 0.140923 0.047738 0.022829 0.080213 0.000000 0.000000 0.000000 0.070356 0.000000 1.000000 0.000000 
2.991000 0.708297 0.140946 0.047707 0.022810 0.080329 0.000000 0.000000 0.000000 0.070428 0.000000 1.000000 0.000000 
2.992000 0.708085 0.140969 0.047677 0.022791 0.080446 0.000000 0.000000 0.000000 0.070501 0.000000 1.000000 0.000000 
2.993000 0.707874 0.140991 0.047646 0.022772 0.080562 0.000000 0.000000 0.000000 0.070573 0.000000 1.000000 0.000000 
2.994000 0.707662 0.141014 0.047616 0.022753 0.080678 0.000000 0.000000 0.000000 0.070646 0.000000 1.000000 -0.000000 
2.995000 0.707451 0.141037 0.047585 0.022734 0.080794 0.000000 0.000000 0.000000 0.070718 0.000000 1.000000 -0.000000 
2.996000 0.707240 0.141060 0.047554 0.022715 0.080910 0.000000 0.000000 0.000000 0.070790 0.000000 1.000000 0.000000 
2.997000 0.707029 0.141082 0.047524 0.022696 0.081026 0.000000 0.000000 0.000000 0.070863 0.000000 1.000000 -0.000000 
2.998000 0.706818 0.141105 0.047493 0.022677 0.081142 0.000000 0.000000 0.000000 0.070935 0.000000 1.000000 -0.000000 
2.999000 0.706607 0.141128 0.047463 0.022658 0.081258 0.000000 0.000000 0.000000 0.071007 0.000000 1.000000 -0.000000 
3.000000 0.706396 0.141150 0.047432 0.022639 0.081374 0.000000 0.000000 0.000000 0.071079 0.000000 1.000000 0.000000 
3.001000 0.706185 0.141173 0.047402 0.022620 0.081490 0.000000 0.000000 0.000000 0.071151 0.000000 1.000000 -0.000000 
3.002000 0.705975 0.141196 0.047372 0.022601 0.081606 0.000000 0.000000 0.000000 0.071223 0.000000 1.000000 -0.000000 
3.003000 0.705764 0.141218 0.047341 0.022582 0.081722 0.000000 0.000000 0.000000 0.071295 0.000000 1.000000 0.000000 
3.004000 0.705554 0.141241 0.047311 0.022563 0.081838 0.000000 0.000000 0.000000 0.071367 0.000000 1.000000 -0.000000 
3.005000 0.705343 0.141263 0.047280 0.022544 0.081954 0.000000 0.000000 0.000000 0.071439 0.000000 1.000000 0.000000 
3.006000 0.705133 0.141286 0.047250 0.022525 0.082070 0.000000 0.000000 0.000000 0.071511 0.000000 1.000000 0.000000 
3.007000 0.704923 0.141308 0.047220 0.022506 0.082186 0.000000 0.000000 0.000000 0.071583 0.000000 1.000000 -0.000000 
3.008000 0.704713 0.141331 0.047189 0.022487 0.082302 0.000000 0.000000 0.000000 0.071654 0.000000 1.000000 -0.000000 
3.009000 0.704503 0.141353 0.047159 0.022468 0.082418 0.000000 0.000000 0.000000 0.071726 0.000000 1.000000 -0.000000 
3.010000 0.704293 0.141375 0.047129 0.022449 0.082534 0.000000 0.000000 0.000000 0.071798 0.000000 1.000000 0.000000 
3.011000 0.704083 0.141398 0.047098 0.022430 0.082650 0.000000 0.000000 0.000000 0.071869 0.000000 1.000000 -0.000000 
3.012000 0.703874 0.141420 0.047068 0.022411 0.082766 0.000000 0.000000 0.000000 0.071941 0.000000 1.000000 0.000000 
3.013000 0.703664 0.141442 0.047038 0.022393 0.082881 0.000000 0.000000 0.000000 0.072012 0.000000 1.000000 -0.000000 
3.014000 0.703455 0.141465 0.047008 0.022374 0.082997 0.000000 0.000000 0.000000 0.072083 0.000000 1.000000 0.000000 
3.015000 0.703245 0.141487 0.046977 0.022355 0.083113 0.000000 0.000000 0.000000 0.072155 0.000000 1.000000 0.000000 
3.016000 0.703036 0.141509 0.046947 0.022336 0.083229 0.000000 0.000000 0.000000 0.072226 0.000000 1.000000 0.000000 
3.017000 0.702827 0.141531 0.046917 0.022317 0.083345 0.000000 0.000000 0.000000 0.072297 0.000000 1.000000 -0.000000 
3.018000 0.702618 0.141553 0.046887 0.022298 0.083460 0.000000 0.000000 0.000000 0.072368 0.000000 1.000000 -0.000000 
3.019000 0.702409 0.141575 0.046857 0.022280 0.083576 0.000000 0.000000 0.000000 0.072439 0.000000 1.000000 -0.000000 
3.020000 0.702200 0.141598 0.046826 0.022261 0.083692 0.000000 0.000000 0.000000 0.072510 0.000000 1.000000 0.000000 
3.021000 0.701991 0.141620 0.046796 0.022242 0.083808 0.000000 0.000000 0.000000 0.072581 0.000000 1.000000 -0.000000 
3.022000 0.701783 0.141642 0.046766 0.022223 0.083923 0.000000 0.000000 0.000000 0.072652 0.000000 1.000000 0.000000 
3.023000 0.701574 0.141664 0.046736 0.022204 0.084039 0.000000 0.000000 0.000000 0.072723 0.000000 1.000000 0.000000 
3.024000 0.701366 0.141686 0.046706 0.022186 0.084155 0.000000 0.000000 0.000000 0.072794 0.000000 1.000000 -0.000000 
3.025000 0.701157 0.141708 0.046676 0.022167 0.084270 0.000000 0.000000 0.000000 0.072865 0.000000 1.000000 -0.000000 
3.026000 0.700949 0.141730 0.046646 0.022148 0.084386 0.000000 0.000000 0.000000 0.072936 0.000000 1.000000 0.000000 
3.027000 0.700741 0.141752 0.046616 0.022130 0.084502 0.000000 0.000000 0.000000 0.073006 0.000000 1.000000 0.000000 
3.028000 0.700533 0.141773 0.046586 0.022111 0.084617 0.000000 0.000000 0.000000 0.073077 0.000000 1.000000 -0.000000 
3.029000 0.700325 0.141795 0.046556 0.022092 0.084733 0.000000 0.000000 0.000000 0.073147 0.000000 1.000000 -0.000000 
3.030000 0.700117 0.141817 0.046526 0.022073 0.084848 0.000000 0.000000 0.000000 0.073218 0.000000 1.000000 0.000000 
3.031000 0.699909 0.141839 0.046496 0.022055 0.084964 0.000000 0.000000 0.000000 0.073288 0.000000 1.000000 0.000000 
3.032000 0.699701 0.141861 0.046466 0.022036 0.085079 0.000000 0.000000 0.000000 0.073359 0.000000 1.000000 -0.000000 
3.033000 0.699493 0.141883 0.046436 0.022017 0.085195 0.000000 0.000000 0.000000 0.073429 0.000000 1.000000 0.000000 
3.034000 0.699286 0.141904 0.046406 0.021999 0.085310 0.000000 0.000000 0.000000 0.073499 0.000000 1.000000 -0.000000 
3.035000 0.699078 0.141926 0.046376 0.021980 0.085426 0.000000 0.000000 0.000000 0.073570 0.000000 1.000000 0.000000 
3.036000 0.698871 0.141948 0.046346 0.021962 0.085541 0.000000 0.000000 0.000000 0.073640 0.000000 1.000000 -0.000000 
3.037000 0.698664 0.141969 0.046316 0.021943 0.085657 0.000000 0.000000 0.000000 0.073710 0.000000 1.000000 -0.000000 
3.038000 0.698457 0.141991 0.046287 0.021924 0.085772 0.000000 0.000000 0.000000 0.073780 0.000000 1.000000 0.000000 
3.039000 0.698250 0.142013 0.046257 0.021906 0.085888 0.000000 0.000000 0.000000 0.073850 0.000000 1.000000 0.000000 
3.040000 0.698043 0.142034 0.046227 0.021887 0.086003 0.000000 0.000000 0.000000 0.073920 0.000000 1.000000 -0.000000 
3.041000 0.697836 0.142056 0.046197 0.021869 0.086118 0.000000 0.000000 0.000000 0.073990 0.000000 1.000000 0.000000 
3.042000 0.697629 0.142077 0.046167 0.021850 0.086234 0.000000 0.000000 0.000000 0.074060 0.000000 1.000000 -0.000000 
3.043000 0.697422 0.142099 0.046138 0.021831 0.086349 0.000000 0.000000 0.000000 0.074130 0.000000 1.000000 -0.000000 
3.044000 0.697216 0.142120 0.046108 0.021813 0.086464 0.000000 0.000000 0.000000 0.074200 0.000000 1.000000 -0.000000 
3.045000 0.697009 0.142142 0.046078 0.021794 0.086580 0.000000 0.000000 0.000000 0.074269 0.000000 1.000000 -0.000000 
3.046000 0.696803 0.142163 0.046048 0.021776 0.086695 0.000000 0.000000 0.000000 0.074339 0.000000 1.000000 0.000000 
3.047000 0.696597 0.142185 0.046019 0.021757 0.086810 0.000000 0.000000 0.000000 0.074409 0.000000 1.000000 0.000000 
3.048000 0.696390 0.142206 0.045989 0.021739 0.086926 0.000000 0.000000 0.000000 0.074478 0.000000 1.000000 0.000000 
3.049000 0.696184 0.142227 0.045959 0.021720 0.087041 0.000000 0.000000 0.000000 0.074548 0.000000 1.000000 0.000000 
3.050000 0.695978 0.142249 0.045930 0.021702 0.087156 0.000000 0.000000 0.000000 0.074617 0.000000 1.000000 -0.000000 
3.051000 0.695772 0.142270 0.045900 0.021683 0.087271 0.000000 0.000000 0.000000 0.074687 0.000000 1.000000 -0.000000 
3.052000 0.695566 0.142291 0.045870 0.021665 0.087386 0.000000 0.000000 0.000000 0.074756 0.000000 1.000000 -0.000000 
3.053000 0.695361 0.142312 0.045841 0.021646 0.087502 0.000000 0.000000 0.000000 0.074825 0.000000 1.000000 -0.000000 
3.054000 0.695155 0.142334 0.045811 0.021628 0.087617 0.000000 0.000000 0.000000 0.074895 0.000000 1.000000 -0.000000 
3.055000 0.694949 0.142355 0.045782 0.021610 0.087732 0.000000 0.000000 0.000000 0.074964 0.000000 1.000000 -0.000000 
3.056000 0.694744 0.142376 0.045752 0.021591 0.087847 0.000000 0.000000 0.000000 0.075033 0.000000 1.000000 0.000000 
3.057000 0.694539 0.142397 0.045722 0.021573 0.087962 0.000000 0.000000 0.000000 0.075102 0.000000 1.000000 -0.000000 
3.058000 0.694333 0.142418 0.045693 0.021554 0.088077 0.000000 0.000000 0.000000 0.075171 0.000000 1.000000 0.000000 
3.059000 0.694128 0.142439 0.045663 0.021536 0.088192 0.000000 0.000000 0.000000 0.075240 0.000000 1.000000 0.000000 
3.060000 0.693923 0.142461 0.045634 0.021518 0.088307 0.000000 0.000000 0.000000 0.075309 0.000000 1.000000 -0.000000 
3.061000 0.693718 0.142482 0.045604 0.021499 0.088422 0.000000 0.000000 0.000000 0.075378 0.000000 1.000000 0.000000 
3.062000 0.693513 0.142503 0.045575 0.021481 0.088537 0.000000 0.000000 0.000000 0.075447 0.000000 1.000000 -0.000000 
3.063000 0.693308 0.142524 0.045546 0.021462 0.088652 0.000000 0.000000 0.000000 0.075516 0.000000 1.000000 -0.000000 
3.064000 0.693104 0.142545 0.045516 0.021444 0.088767 0.000000 0.000000 0.000000 0.075584 0.000000 1.000000 0.000000 
3.065000 0.692899 0.142566 0.045487 0.021426 0.088882 0.000000 0.000000 0.000000 0.075653 0.000000 1.000000 -0.000000 
3.066000 0.692695 0.142586 0.045457 0.021407 0.088997 0.000000 0.000000 0.000000 0.075722 0.000000 1.000000 -0.000000 
3.067000 0.692490 0.142607 0.045428 0.021389 0.089112 0.000000 0.000000 0.000000 0.075790 0.000000 1.000000 -0.000000 
3.068000 0.692286 0.142628 0.045399 0.021371 0.089227 0.000000 0.000000 0.000000 0.075859 0.000000 1.000000 -0.000000 
3.069000 0.692082 0.142649 0.045369 0.021353 0.089342 0.000000 0.000000 0.000000 0.075927 0.000000 1.000000 -0.000000 
3.070000 0.691877 0.142670 0.045340 0.021334 0.089457 0.000000 0.000000 0.000000 0.075996 0.000000 1.000000 -0.000000 
3.071000 0.691673 0.142691 0.045311 0.021316 0.089572 0.000000 0.000000 0.000000 0.076064 0.000000 1.000000 -0.000000 
3.072000 0.691469 0.142712 0.045281 0.021298 0.089687 0.000000 0.000000 0.000000 0.076132 0.000000 1.000000 0.000000 
3.073000 0.691266 0.142732 0.045252 0.021280 0.089801 0.000000 0.000000 0.000000 0.076201 0.000000 1.000000 0.000000 
3.074000 0.691062 0.142753 0.045223 0.021261 0.089916 0.000000 0.000000 0.000000 0.076269 0.000000 1.000000 0.000000 
3.075000 0.690858 0.142774 0.045193 0.021243 0.090031 0.000000 0.000000 0.000000 0.076337 0.000000 1.000000 -0.000000 
3.076000 0.690655 0.142794 0.045164 0.021225 0.090146 0.000000 0.000000 0.000000 0.076405 0.000000 1.000000 0.000000 
3.077000 0.690451 0.142815 0.045135 0.021207 0.090261 0.000000 0.000000 0.000000 0.076473 0.000000 1.000000 -0.000000 
3.078000 0.690248 0.142836 0.045106 0.021188 0.090375 0.000000 0.000000 0.000000 0.076541 0.000000 1.000000 -0.000000 
3.079000 0.690044 0.142856 0.045077 0.021170 0.090490 0.000000 0.000000 0.000000 0.076609 0.000000 1.000000 0.000000 
3.080000 0.689841 0.142877 0.045047 0.021152 0.090605 0.000000 0.000000 0.000000 0.076677 0.000000 1.000000 0.000000 
3.081000 0.689638 0.142897 0.045018 0.021134 0.090719 0.000000 0.000000 0.000000 0.076745 0.000000 1.000000 -0.000000 
3.082000 0.689435 0.142918 0.044989 0.021116 0.090834 0.000000 0.000000 0.000000 0.076813 0.000000 1.000000 0.000000 
3.083000 0.689232 0.142939 0.044960 0.021098 0.090949 0.000000 0.000000 0.000000 0.076881 0.000000 1.000000 -0.000000 
3.084000 0.689029 0.142959 0.044931 0.021080 0.091063 0.000000 0.000000 0.000000 0.076949 0.000000 1.000000 0.000000 
3.085000 0.688827 0.142979 0.044902 0.021061 0.091178 0.000000 0.000000 0.000000 0.077016 0.000000 1.000000 0.000000 
3.086000 0.688624 0.143000 0.044873 0.021043 0.091292 0.000000 0.000000 0.000000 0.077084 0.000000 1.000000 -0.000000 
3.087000 0.688421 0.143020 0.044844 0.021025 0.091407 0.000000 0.000000 0.000000 0.077151 0.000000 1.000000 -0.000000 
3.088000 0.688219 0.143041 0.044815 0.021007 0.091522 0.000000 0.000000 0.000000 0.077219 0.000000 1.000000 0.000000 
3.089000 0.688016 0.143061 0.044786 0.020989 0.091636 0.000000 0.000000 0.000000 0.077286 0.000000 1.000000 0.000000 
3.090000 0.687814 0.143081 0.044757 0.020971 0.091751 0.000000 0.000000 0.000000 0.077354 0.000000 1.000000 -0.000000 
3.091000 0.687612 0.143102 0.044728 0.020953 0.091865 0.000000 0.000000 0.000000 0.077421 0.000000 1.000000 0.000000 
3.092000 0.687410 0.143122 0.044699 0.020935 0.091979 0.000000 0.000000 0.000000 0.077489 0.000000 1.000000 0.000000 
3.093000 0.687208 0.143142 0.044670 0.020917 0.092094 0.000000 0.000000 0.000000 0.077556 0.000000 1.000000 0.000000 
3.094000 0.687006 0.143163 0.044641 0.020899 0.092208 0.000000 0.000000 0.000000 0.077623 0.000000 1.000000 0.000000 
3.095000 0.686804 0.143183 0.044612 0.020881 0.092323 0.000000 0.000000 0.000000 0.077690 0.000000 1.000000 -0.000000 
3.096000 0.686602 0.143203 0.044583 0.020863 0.092437 0.000000 0.000000 0.000000 0.077757 0.000000 1.000000 0.000000 
3.097000 0.686401 0.143223 0.044554 0.020845 0.092552 0.000000 0.000000 0.000000 0.077824 0.000000 1.000000 0.000000 
3.098000 0.686199 0.143243 0.044525 0.020827 0.092666 0.000000 0.000000 0.000000 0.077891 0.000000 1.000000 0.000000 
3.099000 0.685998 0.143263 0.044496 0.020809 0.092780 0.000000 0.000000 0.000000 0.077958 0.000000 1.000000 0.000000 
3.100000 0.685796 0.143284 0.044467 0.020791 0.092895 0.000000 0.000000 0.000000 0.078025 0.000000 1.000000 0.000000 
3.101000 0.685595 0.143304 0.044439 0.020773 0.093009 0.000000 0.000000 0.000000 0.078092 0.000000 1.000000 -0.000000 
3.102000 0.685394 0.143324 0.044410 0.020755 0.093123 0.000000 0.000000 0.000000 0.078159 0.000000 1.000000 0.000000 
3.103000 0.685193 0.143344 0.044381 0.020737 0.093237 0.000000 0.000000 0.000000 0.078226 0.000000 1.000000 -0.000000 
3.104000 0.684992 0.143364 0.044352 0.020719 0.093352 0.000000 0.000000 0.000000 0.078293 0.000000 1.000000 0.000000 
3.105000 0.684791 0.143384 0.044323 0.020701 0.093466 0.000000 0.000000 0.000000 0.078359 0.000000 1.000000 -0.000000 
3.106000 0.684590 0.143404 0.044295 0.020683 0.093580 0.000000 0.000000 0.000000 0.078426 0.000000 1.000000 -0.000000 
3.107000 0.684390 0.143424 0.044266 0.020665 0.093694 0.000000 0.000000 0.000000 0.078493 0.000000 1.000000 0.000000 
3.108000 0.684189 0.143444 0.044237 0.020647 0.093808 0.000000 0.000000 0.000000 0.078559 0.000000 1.000000 -0.000000 
3.109000 0.683988 0.143463 0.044208 0.020630 0.093923 0.000000 0.000000 0.000000 0.078626 0.000000 1.000000 -0.000000 
3.110000 0.683788 0.143483 0.044180 0.020612 0.094037 0.000000 0.000000 0.000000 0.078692 0.000000 1.000000 0.000000 
3.111000 0.683588 0.143503 0.044151 0.020594 0.094151 0.000000 0.000000 0.000000 0.078758 0.000000 1.000000 0.000000 
3.112000 0.683387 0.143523 0.044122 0.020576 0.094265 0.000000 0.000000 0.000000 0.078825 0.000000 1.000000 0.000000 
3.113000 0.683187 0.143543 0.044094 0.020558 0.094379 0.000000 0.000000 0.000000 0.078891 0.000000 1.000000 0.000000 
3.114000 0.682987 0.143563 0.044065 0.020540 0.094493 0.000000 0.000000 0.000000 0.078957 0.000000 1.000000 -0.000000 
3.115000 0.682787 0.143582 0.044036 0.020523 0.094607 0.000000 0.000000 0.000000 0.079023 0.000000 1.000000 -0.000000 
3.116000 0.682587 0.143602 0.044008 0.020505 0.094721 0.000000 0.000000 0.000000 0.079090 0.000000 1.000000 -0.000000 
3.117000 0.682388 0.143622 0.043979 0.020487 0.094835 0.000000 0.000000 0.000000 0.079156 0.000000 1.000000 0.000000 
3.118000 0.682188 0.143641 0.043951 0.020469 0.094949 0.000000 0.000000 0.000000 0.079222 0.000000 1.000000 0.000000 
3.119000 0.681988 0.143661 0.043922 0.020451 0.095063 0.000000 0.000000 0.000000 0.079288 0.000000 1.000000 0.000000 
3.120000 0.681789 0.143681 0.043894 0.020434 0.095177 0.000000 0.000000 0.000000 0.079354 0.000000 1.000000 0.000000 
3.121000 0.681589 0.143700 0.043865 0.020416 0.095291 0.000000 0.000000 0.000000 0.079420 0.000000 1.000000 -0.000000 
3.122000 0.681390 0.143720 0.043836 0.020398 0.095405 0.000000 0.000000 0.000000 0.079485 0.000000 1.000000 -0.000000 
3.123000 0.681191 0.143740 0.043808 0.020380 0.095519 0.000000 0.000000 0.000000 0.079551 0.000000 1.000000 -0.000000 
3.124000 0.680992 0.143759 0.043780 0.020363 0.095632 0.000000 0.000000 0.000000 0.079617 0.000000 1.000000 -0.000000 
3.125000 0.680792 0.143779 0.043751 0.020345 0.095746 0.000000 0.000000 0.000000 0.079683 0.000000 1.000000 -0.000000 
3.126000 0.680594 0.143798 0.043723 0.020327 0.095860 0.000000 0.000000 0.000000 0.079748 0.000000 1.000000 0.000000 
3.127000 0.680395 0.143818 0.043694 0.020309 0.095974 0.000000 0.000000 0.000000 0.079814 0.000000 1.000000 -0.000000 
3.128000 0.680196 0.143837 0.043666 0.020292 0.096088 0.000000 0.000000 0.000000 0.079879 0.000000 1.000000 0.000000 
3.129000 0.679997 0.143856 0.043637 0.020274 0.096201 0.000000 0.000000 0.000000 0.079945 0.000000 1.000000 0.000000 
3.130000 0.679799 0.143876 0.043609 0.020256 0.096315 0.000000 0.000000 0.000000 0.080010 0.000000 1.000000 -0.000000 
3.131000 0.679600 0.143895 0.043581 0.020239 0.096429 0.000000 0.000000 0.000000 0.080076 0.000000 1.000000 -0.000000 
3.132000 0.679402 0.143915 0.043552 0.020221 0.096543 0.000000 0.000000 0.000000 0.080141 0.000000 1.000000 -0.000000 
3.133000 0.679203 0.143934 0.043524 0.020204 0.096656 0.000000 0.000000 0.000000 0.080207 0.000000 1.000000 -0.000000 
3.134000 0.679005 0.143953 0.043496 0.020186 0.096770 0.000000 0.000000 0.000000 0.080272 0.000000 1.000000 0.000000 
3.135000 0.678807 0.143973 0.043467 0.020168 0.096883 0.000000 0.000000 0.000000 0.080337 0.000000 1.000000 -0.000000 
3.136000 0.678609 0.143992 0.043439 0.020151 0.096997 0.000000 0.000000 0.000000 0.080402 0.000000 1.000000 0.000000 
3.137000 0.678411 0.144011 0.043411 0.020133 0.097111 0.000000 0.000000 0.000000 0.080467 0.000000 1.000000 0.000000 
3.138000 0.678213 0.144030 0.043382 0.020115 0.097224 0.000000 0.000000 0.000000 0.080532 0.000000 1.000000 0.000000 
3.139000 0.678015 0.144050 0.043354 0.020098 0.097338 0.000000 0.000000 0.000000 0.080597 0.000000 1.000000 -0.000000 
3.140000 0.677817 0.144069 0.043326 0.020080 0.097451 0.000000 0.000000 0.000000 0.080662 0.000000 1.000000 0.000000 
3.141000 0.677620 0.144088 0.043298 0.020063 0.097565 0.000000 0.000000 0.000000 0.080727 0.000000 1.000000 -0.000000 
3.142000 0.677422 0.144107 0.043270 0.020045 0.097678 0.000000 0.000000 0.000000 0.080792 0.000000 1.000000 0.000000 
3.143000 0.677225 0.144126 0.043241 0.020028 0.097792 0.000000 0.000000 0.000000 0.080857 0.000000 1.000000 0.000000 
3.144000 0.677028 0.144145 0.043213 0.020010 0.097905 0.000000 0.000000 0.000000 0.080922 0.000000 1.000000 0.000000 
3.145000 0.676830 0.144164 0.043185 0.019993 0.098019 0.000000 0.000000 0.000000 0.080987 0.000000 1.000000 0.000000 
3.146000 0.676633 0.144183 0.043157 0.019975 0.098132 0.000000 0.000000 0.000000 0.081051 0.000000 1.000000 -0.000000 
3.147000 0.676436 0.144202 0.043129 0.019958 0.098245 0.000000 0.000000 0.000000 0.081116 0.000000 1.000000 -0.000000 
3.148000 0.676239 0.144221 0.043101 0.019940 0.098359 0.000000 0.000000 0.000000 0.081181 0.000000 1.000000 0.000000 
3.149000 0.676042 0.144240 0.043073 0.019923 0.098472 0.000000 0.000000 0.000000 0.081245 0.000000 1.000000 -0.000000 
3.150000 0.675845 0.144259 0.043044 0.019905 0.098586 0.000000 0.000000 0.000000 0.081310 0.000000 1.000000 0.000000 
3.151000 0.675649 0.144278 0.043016 0.019888 0.098699 0.000000 0.000000 0.000000 0.081374 0.000000 1.000000 0.000000 
3.152000 0.675452 0.144297 0.042988 0.019870 0.098812 0.000000 0.000000 0.000000 0.081439 0.000000 1.000000 -0.000000 
3.153000 0.675256 0.144316 0.042960 0.019853 0.098925 0.000000 0.000000 0.000000 0.081503 0.000000 1.000000 0.000000 
3.154000 0.675059 0.144335 0.042932 0.019835 0.099039 0.000000 0.000000 0.000000 0.081567 0.000000 1.000000 -0.000000 
3.155000 0.674863 0.144354 0.042904 0.019818 0.099152 0.000000 0.000000 0.000000 0.081632 0.000000 1.000000 0.000000 
3.156000 0.674667 0.144373 0.042876 0.019801 0.099265 0.000000 0.000000 0.000000 0.081696 0.000000 1.000000 0.000000 
3.157000 0.674470 0.144391 0.042848 0.019783 0.099378 0.000000 0.000000 0.000000 0.081760 0.000000 1.000000 0.000000 
3.158000 0.674274 0.144410 0.042820 0.019766 0.099491 0.000000 0.000000 0.000000 0.081824 0.000000 1.000000 0.000000 
3.159000 0.674078 0.144429 0.042792 0.019749 0.099605 0.000000 0.000000 0.000000 0.081888 0.000000 1.000000 -0.000000 
3.160000 0.673882 0.144448 0.042764 0.019731 0.099718 0.000000 0.000000 0.000000 0.081952 0.000000 1.000000 -0.000000 
3.161000 0.673687 0.144466 0.042737 0.019714 0.099831 0.000000 0.000000 0.000000 0.082016 0.000000 1.000000 0.000000 
3.162000 0.673491 0.144485 0.042709 0.019696 0.099944 0.000000 0.000000 0.000000 0.082080 0.000000 1.000000 0.000000 
3.163000 0.673295 0.144504 0.042681 0.019679 0.100057 0.000000 0.000000 0.000000 0.082144 0.000000 1.000000 0.000000 
3.164000 0.673100 0.144523 0.042653 0.019662 0.100170 0.000000 0.000000 0.000000 0.082208 0.000000 1.000000 -0.000000 
3.165000 0.672904 0.144541 0.042625 0.019644 0.100283 0.000000 0.000000 0.000000 0.082272 0.000000 1.000000 0.000000 
3.166000 0.672709 0.144560 0.042597 0.019627 0.100396 0.000000 0.000000 0.000000 0.082335 0.000000 1.000000 0.000000 
3.167000 0.672514 0.144578 0.042569 0.019610 0.100509 0.000000 0.000000 0.000000 0.082399 0.000000 1.000000 0.000000 
3.168000 0.672318 0.144597 0.042542 0.019593 0.100622 0.000000 0.000000 0.000000 0.082463 0.000000 1.000000 0.000000 
3.169000 0.672123 0.144615 0.042514 0.019575 0.100735 0.000000 0.000000 0.000000 0.082526 0.000000 1.000000 -0.000000 
3.170000 0.671928 0.144634 0.042486 0.019558 0.100848 0.000000 0.000000 0.000000 0.082590 0.000000 1.000000 0.000000 
3.171000 0.671733 0.144653 0.042458 0.019541 0.100961 0.000000 0.000000 0.000000 0.082653 0.000000 1.000000 0.000000 
3.172000 0.671539 0.144671 0.042431 0.019524 0.101073 0.000000 0.000000 0.000000 0.082717 0.000000 1.000000 -0.000000 
3.173000 0.671344 0.144689 0.042403 0.019506 0.101186 0.000000 0.000000 0.000000 0.082780 0.000000 1.000000 -0.000000 
3.174000 0.671149 0.144708 0.042375 0.019489 0.101299 0.000000 0.000000 0.000000 0.082844 0.000000 1.000000 0.000000 
3.175000 0.670955 0.144726 0.042347 0.019472 0.101412 0.000000 0.000000 0.000000 0.082907 0.000000 1.000000 0.000000 
3.176000 0.670760 0.144745 0.042320 0.019455 0.101525 0.000000 0.000000 0.000000 0.082970 0.000000 1.000000 0.000000 
3.177000 0.670566 0.144763 0.042292 0.019437 0.101638 0.000000 0.000000 0.000000 0.083034 0.000000 1.000000 0.000000 
3.178000 0.670371 0.144781 0.042264 0.019420 0.101750 0.000000 0.000000 0.000000 0.083097 0.000000 1.000000 -0.000000 
3.179000 0.670177 0.144800 0.042237 0.019403 0.101863 0.000000 0.000000 0.000000 0.083160 0.000000 1.000000 -0.000000 
3.180000 0.669983 0.144818 0.042209 0.019386 0.101976 0.000000 0.000000 0.000000 0.083223 0.000000 1.000000 0.000000 
3.181000 0.669789 0.144836 0.042181 0.019369 0.102088 0.000000 0.000000 0.000000 0.083286 0.000000 1.000000 -0.000000 
3.182000 0.669595 0.144855 0.042154 0.019352 0.102201 0.000000 0.000000 0.000000 0.083349 0.000000 1.000000 0.000000 
3.183000 0.669401 0.144873 0.042126 0.019334 0.102314 0.000000 0.000000 0.000000 0.083412 0.000000 1.000000 -0.000000 
3.184000 0.669208 0.144891 0.042099 0.019317 0.102426 0.000000 0.000000 0.000000 0.083475 0.000000 1.000000 0.000000 
3.185000 0.669014 0.144909 0.042071 0.019300 0.102539 0.000000 0.000000 0.000000 0.083538 0.000000 1.000000 0.000000 
3.186000 0.668820 0.144928 0.042044 0.019283 0.102651 0.000000 0.000000 0.000000 0.083601 0.000000 1.000000 -0.000000 
3.187000 0.668627 0.144946 0.042016 0.019266 0.102764 0.000000 0.000000 0.000000 0.083664 0.000000 1.000000 -0.000000 
3.188000 0.668433 0.144964 0.041989 0.019249 0.102876 0.000000 0.000000 0.000000 0.083726 0.000000 1.000000 0.000000 
3.189000 0.668240 0.144982 0.041961 0.019232 0.102989 0.000000 0.000000 0.000000 0.083789 0.000000 1.000000 -0.000000 
3.190000 0.668047 0.145000 0.041934 0.019215 0.103101 0.000000 0.000000 0.000000 0.083852 0.000000 1.000000 -0.000000 
3.191000 0.667854 0.145018 0.041906 0.019198 0.103214 0.000000 0.000000 0.000000 0.083914 0.000000 1.000000 0.000000 
3.192000 0.667661 0.145036 0.041879 0.019181 0.103326 0.000000 0.000000 0.000000 0.083977 0.000000 1.000000 -0.000000 
3.193000 0.667468 0.145054 0.041851 0.019164 0.103439 0.000000 0.000000 0.000000 0.084039 0.000000 1.000000 0.000000 
3.194000 0.667275 0.145072 0.041824 0.019147 0.103551 0.000000 0.000000 0.000000 0.084102 0.000000 1.000000 -0.000000 
3.195000 0.667082 0.145090 0.041797 0.019130 0.103664 0.000000 0.000000 0.000000 0.084164 0.000000 1.000000 -0.000000 
3.196000 0.666889 0.145108 0.041769 0.019113 0.103776 0.000000 0.000000 0.000000 0.084227 0.000000 1.000000 0.000000 
3.197000 0.666697 0.145126 0.041742 0.019096 0.103888 0.000000 0.000000 0.000000 0.084289 0.000000 1.000000 0.000000 
3.198000 0.666504 0.145144 0.041714 0.019079 0.104001 0.000000 0.000000 0.000000 0.084351 0.000000 1.000000 -0.000000 
3.199000 0.666312 0.145162 0.041687 0.019062 0.104113 0.000000 0.000000 0.000000 0.084413 0.000000 1.000000 0.000000 
3.200000 0.666119 0.145180 0.041660 0.019045 0.104225 0.000000 0.000000 0.000000 0.084476 0.000000 1.000000 0.000000 
3.201000 0.665927 0.145198 0.041632 0.019028 0.104337 0.000000 0.000000 0.000000 0.084538 0.000000 1.000000 0.000000 
3.202000 0.665735 0.145216 0.041605 0.019011 0.104450 0.000000 0.000000 0.000000 0.084600 0.000000 1.000000 0.000000 
3.203000 0.665543 0.145233 0.041578 0.018994 0.104562 0.000000 0.000000 0.000000 0.084662 0.000000 1.000000 0.000000 
3.204000 0.665351 0.145251 0.041551 0.018977 0.104674 0.000000 0.000000 0.000000 0.084724 0.000000 1.000000 -0.000000 
3.205000 0.665159 0.145269 0.041523 0.018960 0.104786 0.000000 0.000000 0.000000 0.084786 0.000000 1.000000 0.000000 
3.206000 0.664967 0.145287 0.041496 0.018943 0.104898 0.000000 0.000000 0.000000 0.084848 0.000000 1.000000 0.000000 
3.207000 0.664775 0.145305 0.041469 0.018926 0.105010 0.000000 0.000000 0.000000 0.084910 0.000000 1.000000 0.000000 
3.208000 0.664584 0.145322 0.041442 0.018909 0.105122 0.000000 0.000000 0.000000 0.084972 0.000000 1.000000 0.000000 
3.209000 0.664392 0.145340 0.041414 0.018892 0.105235 0.000000 0.000000 0.000000 0.085033 0.000000 1.000000 -0.000000 
3.210000 0.664201 0.145358 0.041387 0.018875 0.105347 0.000000 0.000000 0.000000 0.085095 0.000000 1.000000 -0.000000 
3.211000 0.664009 0.145375 0.041360 0.018859 0.105459 0.000000 0.000000 0.000000 0.085157 0.000000 1.000000 0.000000 
3.212000 0.663818 0.145393 0.041333 0.018842 0.105571 0.000000 0.000000 0.000000 0.085218 0.000000 1.000000 -0.000000 
3.213000 0.663627 0.145411 0.041306 0.018825 0.105683 0.000000 0.000000 0.000000 0.085280 0.000000 1.000000 -0.000000 
3.214000 0.663436 0.145428 0.041279 0.018808 0.105795 0.000000 0.000000 0.000000 0.085342 0.000000 1.000000 -0.000000 
3.215000 0.663245 0.145446 0.041252 0.018791 0.105907 0.000000 0.000000 0.000000 0.085403 0.000000 1.000000 -0.000000 
3.216000 0.663054 0.145463 0.041225 0.018774 0.106018 0.000000 0.000000 0.000000 0.085465 0.000000 1.000000 0.000000 
3.217000 0.662863 0.145481 0.041197 0.018758 0.106130 0.000000 0.000000 0.000000 0.085526 0.000000 1.000000 -0.000000 
3.218000 0.662672 0.145498 0.041170 0.018741 0.106242 0.000000 0.000000 0.000000 0.085587 0.000000 1.000000 0.000000 
3.219000 0.662481 0.145516 0.041143 0.018724 0.106354 0.000000 0.000000 0.000000 0.085649 0.000000 1.000000 -0.000000 
3.220000 0.662291 0.145533 0.041116 0.018707 0.106466 0.000000 0.000000 0.000000 0.085710 0.000000 1.000000 0.000000 
3.221000 0.662100 0.145551 0.041089 0.018690 0.106578 0.000000 0.000000 0.000000 0.085771 0.000000 1.000000 -0.000000 
3.222000 0.661910 0.145568 0.041062 0.018674 0.106689 0.000000 0.000000 0.000000 0.085832 0.000000 1.000000 0.000000 
3.223000 0.661719 0.145586 0.041035 0.018657 0.106801 0.000000 0.000000 0.000000 0.085894 0.000000 1.000000 -0.000000 
3.224000 0.661529 0.145603 0.041008 0.018640 0.106913 0.000000 0.000000 0.000000 0.085955 0.000000 1.000000 0.000000 
3.225000 0.661339 0.145621 0.040981 0.018623 0.107025 0.000000 0.000000 0.000000 0.086016 0.000000 1.000000 -0.000000 
3.226000 0.661149 0.145638 0.040954 0.018607 0.107136 0.000000 0.000000 0.000000 0.086077 0.000000 1.000000 -0.000000 
3.227000 0.660959 0.145655 0.040927 0.018590 0.107248 0.000000 0.000000 0.000000 0.086138 0.000000 1.000000 -0.000000 
3.228000 0.660769 0.145673 0.040901 0.018573 0.107360 0.000000 0.000000 0.000000 0.086199 0.000000 1.000000 -0.000000 
3.229000 0.660579 0.145690 0.040874 0.018557 0.107471 0.000000 0.000000 0.000000 0.086260 0.000000 1.000000 0.000000 
3.230000 0.660389 0.145707 0.040847 0.018540 0.107583 0.000000 0.000000 0.000000 0.086321 0.000000 1.000000 -0.000000 
3.231000 0.660200 0.145724 0.040820 0.018523 0.107695 0.000000 0.000000 0.000000 0.086381 0.000000 1.000000 0.000000 
3.232000 0.660010 0.145742 0.040793 0.018507 0.107806 0.000000 0.000000 0.000000 0.086442 0.000000 1.000000 -0.000000 
3.233000 0.659821 0.145759 0.040766 0.018490 0.107918 0.000000 0.000000 0.000000 0.086503 0.000000 1.000000 0.000000 
3.234000 0.659631 0.145776 0.040739 0.018473 0.108029 0.000000 0.000000 0.000000 0.086564 0.000000 1.000000 0.000000 
3.235000 0.659442 0.145793 0.040713 0.018457 0.108141 0.000000 0.000000 0.000000 0.086624 0.000000 1.000000 0.000000 
3.236000 0.659253 0.145811 0.040686 0.018440 0.108252 0.000000 0.000000 0.000000 0.086685 0.000000 1.000000 -0.000000 
3.237000 0.659064 0.145828 0.040659 0.018423 0.108364 0.000000 0.000000 0.000000 0.086745 0.000000 1.000000 -0.000000 
3.238000 0.658874 0.145845 0.040632 0.018407 0.108475 0.000000 0.000000 0.000000 0.086806 0.000000 1.000000 0.000000 
3.239000 0.658685 0.145862 0.040605 0.018390 0.108586 0.000000 0.000000 0.000000 0.086866 0.000000 1.000000 0.000000 
3.240000 0.658497 0.145879 0.040579 0.018374 0.108698 0.000000 0.000000 0.000000 0.086927 0.000000 1.000000 0.000000 
3.241000 0.658308 0.145896 0.040552 0.018357 0.108809 0.000000 0.000000 0.000000 0.086987 0.000000 1.000000 0.000000 
3.242000 0.658119 0.145913 0.040525 0.018340 0.108920 0.000000 0.000000 0.000000 0.087047 0.000000 1.000000 -0.000000 
3.243000 0.657930 0.145930 0.040499 0.018324 0.109032 0.000000 0.000000 0.000000 0.087108 0.000000 1.000000 0.000000 
3.244000 0.657742 0.145947 0.040472 0.018307 0.109143 0.000000 0.000000 0.000000 0.087168 0.000000 1.000000 0.000000 
3.245000 0.657553 0.145964 0.040445 0.018291 0.109254 0.000000 0.000000 0.000000 0.087228 0.000000 1.000000 -0.000000 
3.246000 0.657365 0.145981 0.040419 0.018274 0.109366 0.000000 0.000000 0.000000 0.087288 0.000000 1.000000 0.000000 
3.247000 0.657177 0.145998 0.040392 0.018258 0.109477 0.000000 0.000000 0.000000 0.087348 0.000000 1.000000 -0.000000 
3.248000 0.656989 0.146015 0.040365 0.018241 0.109588 0.000000 0.000000 0.000000 0.087408 0.000000 1.000000 0.000000 
3.249000 0.656801 0.146032 0.040339 0.018225 0.109699 0.000000 0.000000 0.000000 0.087468 0.000000 1.000000 0.000000 
3.250000 0.656612 0.146049 0.040312 0.018208 0.109810 0.000000 0.000000 0.000000 0.087528 0.000000 1.000000 0.000000 
3.251000 0.656425 0.146066 0.040286 0.018192 0.109921 0.000000 0.000000 0.000000 0.087588 0.000000 1.000000 0.000000 
3.252000 0.656237 0.146083 0.040259 0.018175 0.110033 0.000000 0.000000 0.000000 0.087648 0.000000 1.000000 -0.000000 
3.253000 0.656049 0.146099 0.040232 0.018159 0.110144 0.000000 0.000000 0.000000 0.087708 0.000000 1.000000 -0.000000 
3.254000 0.655861 0.146116 0.040206 0.018142 0.110255 0.000000 0.000000 0.000000 0.087768 0.000000 1.000000 0.000000 
3.255000 0.655674 0.146133 0.040179 0.018126 0.110366 0.000000 0.000000 0.000000 0.087828 0.000000 1.000000 -0.000000 
3.256000 0.655486 0.146150 0.040153 0.018110 0.110477 0.000000 0.000000 0.000000 0.087887 0.000000 1.000000 -0.000000 
3.257000 0.655299 0.146167 0.040126 0.018093 0.110588 0.000000 0.000000 0.000000 0.087947 0.000000 1.000000 0.000000 
3.258000 0.655111 0.146183 0.040100 0.018077 0.110699 0.000000 0.000000 0.000000 0.088007 0.000000 1.000000 0.000000 
3.259000 0.654924 0.146200 0.040073 0.018060 0.110810 0.000000 0.000000 0.000000 0.088066 0.000000 1.000000 -0.000000 
3.260000 0.654737 0.146217 0.040047 0.018044 0.110921 0.000000 0.000000 0.000000 0.088126 0.000000 1.000000 -0.000000 
3.261000 0.654550 0.146233 0.040021 0.018028 0.111031 0.000000 0.000000 0.000000 0.088185 0.000000 1.000000 -0.000000 
3.262000 0.654363 0.146250 0.039994 0.018011 0.111142 0.000000 0.000000 0.000000 0.088245 0.000000 1.000000 0.000000 
3.263000 0.654176 0.146267 0.039968 0.017995 0.111253 0.000000 0.000000 0.000000 0.088304 0.000000 1.000000 -0.000000 
3.264000 0.653989 0.146283 0.039941 0.017978 0.111364 0.000000 0.000000 0.000000 0.088364 0.000000 1.000000 0.000000 
3.265000 0.653802 0.146300 0.039915 0.017962 0.111475 0.000000 0.000000 0.000000 0.088423 0.000000 1.000000 -0.000000 
3.266000 0.653616 0.146317 0.039889 0.017946 0.111586 0.000000 0.000000 0.000000 0.088482 0.000000 1.000000 0.000000 
3.267000 0.653429 0.146333 0.039862 0.017929 0.111696 0.000000 0.000000 0.000000 0.088541 0.000000 1.000000 -0.000000 
3.268000 0.653243 0.146350 0.039836 0.017913 0.111807 0.000000 0.000000 0.000000 0.088601 0.000000 1.000000 -0.000000 
3.269000 0.653056 0.146366 0.039810 0.017897 0.111918 0.000000 0.000000 0.000000 0.088660 0.000000 1.000000 -0.000000 
3.270000 0.652870 0.146383 0.039783 0.017880 0.112029 0.000000 0.000000 0.000000 0.088719 0.000000 1.000000 -0.000000 
3.271000 0.652684 0.146399 0.039757 0.017864 0.112139 0.000000 0.000000 0.000000 0.088778 0.000000 1.000000 -0.000000 
3.272000 0.652497 0.146416 0.039731 0.017848 0.112250 0.000000 0.000000 0.000000 0.088837 0.000000 1.000000 0.000000 
3.273000 0.652311 0.146432 0.039704 0.017832 0.112360 0.000000 0.000000 0.000000 0.088896 0.000000 1.000000 -0.000000 
3.274000 0.652125 0.146449 0.039678 0.017815 0.112471 0.000000 0.000000 0.000000 0.088955 0.000000 1.000000 0.000000 
3.275000 0.651939 0.146465 0.039652 0.017799 0.112582 0.000000 0.000000 0.000000 0.089014 0.000000 1.000000 -0.000000 
3.276000 0.651754 0.146481 0.039626 0.017783 0.112692 0.000000 0.000000 0.000000 0.089073 0.000000 1.000000 0.000000 
3.277000 0.651568 0.146498 0.039599 0.017767 0.112803 0.000000 0.000000 0.000000 0.089132 0.000000 1.000000 0.000000 
3.278000 0.651382 0.146514 0.039573 0.017750 0.112913 0.000000 0.000000 0.000000 0.089190 0.000000 1.000000 0.000000 
3.279000 0.651197 0.146530 0.039547 0.017734 0.113024 0.000000 0.000000 0.000000 0.089249 0.000000 1.000000 -0.000000 
3.280000 0.651011 0.146547 0.039521 0.017718 0.113134 0.000000 0.000000 0.000000 0.089308 0.000000 1.000000 -0.000000 
3.281000 0.650826 0.146563 0.039495 0.017702 0.113245 0.000000 0.000000 0.000000 0.089366 0.000000 1.000000 -0.000000 
3.282000 0.650641 0.146579 0.039469 0.017686 0.113355 0.000000 0.000000 0.000000 0.089425 0.000000 1.000000 0.000000 
3.283000 0.650455 0.146596 0.039443 0.017669 0.113465 0.000000 0.000000 0.000000 0.089484 0.000000 1.000000 -0.000000 
3.284000 0.650270 0.146612 0.039416 0.017653 0.113576 0.000000 0.000000 0.000000 0.089542 0.000000 1.000000 0.000000 
3.285000 0.650085 0.146628 0.039390 0.017637 0.113686 0.000000 0.000000 0.000000 0.089601 0.000000 1.000000 0.000000 
3.286000 0.649900 0.146644 0.039364 0.017621 0.113796 0.000000 0.000000 0.000000 0.089659 0.000000 1.000000 0.000000 
3.287000 0.649715 0.146661 0.039338 0.017605 0.113907 0.000000 0.000000 0.000000 0.089718 0.000000 1.000000 0.000000 
3.288000 0.649530 0.146677 0.039312 0.017589 0.114017 0.000000 0.000000 0.000000 0.089776 0.000000 1.000000 -0.000000 
3.289000 0.649346 0.146693 0.039286 0.017573 0.114127 0.000000 0.000000 0.000000 0.089834 0.000000 1.000000 0.000000 
3.290000 0.649161 0.146709 0.039260 0.017556 0.114237 0.000000 0.000000 0.000000 0.089893 0.000000 1.000000 0.000000 
3.291000 0.648976 0.146725 0.039234 0.017540 0.114348 0.000000 0.000000 0.000000 0.089951 0.000000 1.000000 -0.000000 
3.292000 0.648792 0.146741 0.039208 0.017524 0.114458 0.000000 0.000000 0.000000 0.090009 0.000000 1.000000 0.000000 
3.293000 0.648608 0.146757 0.039182 0.017508 0.114568 0.000000 0.000000 0.000000 0.090067 0.000000 1.000000 -0.000000 
3.294000 0.648423 0.146773 0.039156 0.017492 0.114678 0.000000 0.000000 0.000000 0.090125 0.000000 1.000000 0.000000 
3.295000 0.648239 0.146790 0.039130 0.017476 0.114788 0.000000 0.000000 0.000000 0.090183 0.000000 1.000000 -0.000000 
3.296000 0.648055 0.146806 0.039104 0.017460 0.114898 0.000000 0.000000 0.000000 0.090241 0.000000 1.000000 0.000000 
3.297000 0.647871 0.146822 0.039078 0.017444 0.115008 0.000000 0.000000 0.000000 0.090299 0.000000 1.000000 0.000000 
3.298000 0.647687 0.146838 0.039052 0.017428 0.115118 0.000000 0.000000 0.000000 0.090357 0.000000 1.000000 0.000000 
3.299000 0.647503 0.146854 0.039027 0.017412 0.115228 0.000000 0.000000 0.000000 0.090415 0.000000 1.000000 0.000000 
3.300000 0.647319 0.146870 0.039001 0.017396 0.115338 0.000000 0.000000 0.000000 0.090473 0.000000 1.000000 -0.000000 
3.301000 0.647135 0.146885 0.038975 0.017380 0.115448 0.000000 0.000000 0.000000 0.090531 0.000000 1.000000 -0.000000 
3.302000 0.646952 0.146901 0.038949 0.017364 0.115558 0.000000 0.000000 0.000000 0.090589 0.000000 1.000000 -0.000000 
3.303000 0.646768 0.146917 0.038923 0.017348 0.115668 0.000000 0.000000 0.000000 0.090646 0.000000 1.000000 -0.000000 
3.304000 0.646585 0.146933 0.038897 0.017332 0.115778 0.000000 0.000000 0.000000 0.090704 0.000000 1.000000 0.000000 
3.305000 0.646401 0.146949 0.038871 0.017316 0.115888 0.000000 0.000000 0.000000 0.090762 0.000000 1.000000 -0.000000 
3.306000 0.646218 0.146965 0.038846 0.017300 0.115998 0.000000 0.000000 0.000000 0.090819 0.000000 1.000000 -0.000000 
3.307000 0.646035 0.146981 0.038820 0.017284 0.116108 0.000000 0.000000 0.000000 0.090877 0.000000 1.000000 0.000000 
3.308000 0.645852 0.146997 0.038794 0.017268 0.116217 0.000000 0.000000 0.000000 0.090934 0.000000 1.000000 0.000000 
3.309000 0.645669 0.147012 0.038768 0.017252 0.116327 0.000000 0.000000 0.000000 0.090992 0.000000 1.000000 0.000000 
3.310000 0.645486 0.147028 0.038743 0.017236 0.116437 0.000000 0.000000 0.000000 0.091049 0.000000 1.000000 0.000000 
3.311000 0.645303 0.147044 0.038717 0.017220 0.116547 0.000000 0.000000 0.000000 0.091107 0.000000 1.000000 -0.000000 
3.312000 0.645120 0.147060 0.038691 0.017204 0.116656 0.000000 0.000000 0.000000 0.091164 0.000000 1.000000 -0.000000 
3.313000 0.644937 0.147075 0.038665 0.017189 0.116766 0.000000 0.000000 0.000000 0.091221 0.000000 1.000000 0.000000 
3.314000 0.644754 0.147091 0.038640 0.017173 0.116876 0.000000 0.000000 0.000000 0.091279 0.000000 1.000000 -0.000000 
3.315000 0.644572 0.147107 0.038614 0.017157 0.116985 0.000000 0.000000 0.000000 0.091336 0.000000 1.000000 -0.000000 
3.316000 0.644389 0.147122 0.038588 0.017141 0.117095 0.000000 0.000000 0.000000 0.091393 0.000000 1.000000 -0.000000 
3.317000 0.644207 0.147138 0.038563 0.017125 0.117205 0.000000 0.000000 0.000000 0.091450 0.000000 1.000000 -0.000000 
3.318000 0.644025 0.147154 0.038537 0.017109 0.117314 0.000000 0.000000 0.000000 0.091507 0.000000 1.000000 0.000000 
3.319000 0.643842 0.147169 0.038512 0.017093 0.117424 0.000000 0.000000 0.000000 0.091565 0.000000 1.000000 0.000000 
3.320000 0.643660 0.147185 0.038486 0.017078 0.117533 0.000000 0.000000 0.000000 0.091622 0.000000 1.000000 -0.000000 
3.321000 0.643478 0.147201 0.038460 0.017062 0.117643 0.000000 0.000000 0.000000 0.091679 0.000000 1.000000 -0.000000 
3.322000 0.643296 0.147216 0.038435 0.017046 0.117752 0.000000 0.000000 0.000000 0.091736 0.000000 1.000000 0.000000 
3.323000 0.643114 0.147232 0.038409 0.017030 0.117862 0.000000 0.000000 0.000000 0.091792 0.000000 1.000000 0.000000 
3.324000 0.642932 0.147247 0.038384 0.017014 0.117971 0.000000 0.000000 0.000000 0.091849 0.000000 1.000000 0.000000 
3.325000 0.642751 0.147263 0.038358 0.016999 0.118080 0.000000 0.000000 0.000000 0.091906 0.000000 1.000000 0.000000 
3.326000 0.642569 0.147278 0.038333 0.016983 0.118190 0.000000 0.000000 0.000000 0.091963 0.000000 1.000000 -0.000000 
3.327000 0.642387 0.147294 0.038307 0.016967 0.118299 0.000000 0.000000 0.000000 0.092020 0.000000 1.000000 0.000000 
3.328000 0.642206 0.147309 0.038282 0.016951 0.118408 0.000000 0.000000 0.000000 0.092076 0.000000 1.000000 -0.000000 
3.329000 0.642025 0.147325 0.038256 0.016935 0.118518 0.000000 0.000000 0.000000 0.092133 0.000000 1.000000 0.000000 
3.330000 0.641843 0.147340 0.038231 0.016920 0.118627 0.000000 0.000000 0.000000 0.092190 0.000000 1.000000 0.000000 
3.331000 0.641662 0.147356 0.038205 0.016904 0.118736 0.000000 0.000000 0.000000 0.092246 0.000000 1.000000 0.000000 
3.332000 0.641481 0.147371 0.038180 0.016888 0.118845 0.000000 0.000000 0.000000 0.092303 0.000000 1.000000 -0.000000 
3.333000 0.641300 0.147386 0.038154 0.016873 0.118955 0.000000 0.000000 0.000000 0.092359 0.000000 1.000000 -0.000000 
3.334000 0.641119 0.147402 0.038129 0.016857 0.119064 0.000000 0.000000 0.000000 0.092416 0.000000 1.000000 0.000000 
3.335000 0.640938 0.147417 0.038104 0.016841 0.119173 0.000000 0.000000 0.000000 0.092472 0.000000 1.000000 0.000000 
3.336000 0.640757 0.147432 0.038078 0.016826 0.119282 0.000000 0.000000 0.000000 0.092529 0.000000 1.000000 -0.000000 
3.337000 0.640576 0.147448 0.038053 0.016810 0.119391 0.000000 0.000000 0.000000 0.092585 0.000000 1.000000 0.000000 
3.338000 0.640395 0.147463 0.038027 0.016794 0.119500 0.000000 0.000000 0.000000 0.092641 0.000000 1.000000 -0.000000 
3.339000 0.640215 0.147478 0.038002 0.016779 0.119609 0.000000 0.000000 0.000000 0.092698 0.000000 1.000000 0.000000 
3.340000 0.640034 0.147494 0.037977 0.016763 0.119718 0.000000 0.000000 0.000000 0.092754 0.000000 1.000000 0.000000 
3.341000 0.639854 0.147509 0.037951 0.016747 0.119827 0.000000 0.000000 0.000000 0.092810 0.000000 1.000000 -0.000000 
3.342000 0.639673 0.147524 0.037926 0.016732 0.119936 0.000000 0.000000 0.000000 0.092866 0.000000 1.000000 0.000000 
3.343000 0.639493 0.147539 0.037901 0.016716 0.120045 0.000000 0.000000 0.000000 0.092922 0.000000 1.000000 0.000000 
3.344000 0.639313 0.147554 0.037876 0.016700 0.120154 0.000000 0.000000 0.000000 0.092978 0.000000 1.000000 0.000000 
3.345000 0.639133 0.147570 0.037850 0.016685 0.120263 0.000000 0.000000 0.000000 0.093034 0.000000 1.000000 0.000000 
3.346000 0.638953 0.147585 0.037825 0.016669 0.120372 0.000000 0.000000 0.000000 0.093090 0.000000 1.000000 -0.000000 
3.347000 0.638773 0.147600 0.037800 0.016654 0.120481 0.000000 0.000000 0.000000 0.093146 0.000000 1.000000 0.000000 
3.348000 0.638593 0.147615 0.037775 0.016638 0.120590 0.000000 0.000000 0.000000 0.093202 0.000000 1.000000 -0.000000 
3.349000 0.638413 0.147630 0.037749 0.016622 0.120698 0.000000 0.000000 0.000000 0.093258 0.000000 1.000000 -0.000000 
3.350000 0.638234 0.147645 0.037724 0.016607 0.120807 0.000000 0.000000 0.000000 0.093314 0.000000 1.000000 -0.000000 
3.351000 0.638054 0.147660 0.037699 0.016591 0.120916 0.000000 0.000000 0.000000 0.093370 0.000000 1.000000 0.000000 
3.352000 0.637874 0.147675 0.037674 0.016576 0.121025 0.000000 0.000000 0.000000 0.093426 0.000000 1.000000 -0.000000 
3.353000 0.637695 0.147690 0.037649 0.016560 0.121133 0.000000 0.000000 0.000000 0.093481 0.000000 1.000000 -0.000000 
3.354000 0.637515 0.147705 0.037624 0.016545 0.121242 0.000000 0.000000 0.000000 0.093537 0.000000 1.000000 0.000000 
3.355000 0.637336 0.147720 0.037599 0.016529 0.121351 0.000000 0.000000 0.000000 0.093593 0.000000 1.000000 0.000000 
3.356000 0.637157 0.147735 0.037573 0.016514 0.121459 0.000000 0.000000 0.000000 0.093648 0.000000 1.000000 0.000000 
3.357000 0.636978 0.147750 0.037548 0.016498 0.121568 0.000000 0.000000 0.000000 0.093704 0.000000 1.000000 -0.000000 
3.358000 0.636799 0.147765 0.037523 0.016483 0.121677 0.000000 0.000000 0.000000 0.093759 0.000000 1.000000 -0.000000 
3.359000 0.636620 0.147780 0.037498 0.016467 0.121785 0.000000 0.000000 0.000000 0.093815 0.000000 1.000000 -0.000000 
3.360000 0.636441 0.147795 0.037473 0.016452 0.121894 0.000000 0.000000 0.000000 0.093870 0.000000 1.000000 -0.000000 
3.361000 0.636262 0.147810 0.037448 0.016436 0.122002 0.000000 0.000000 0.000000 0.093926 0.000000 1.000000 -0.000000 
3.362000 0.636083 0.147825 0.037423 0.016421 0.122111 0.000000 0.000000 0.000000 0.093981 0.000000 1.000000 -0.000000 
3.363000 0.635905 0.147840 0.037398 0.016406 0.122219 0.000000 0.000000 0.000000 0.094036 0.000000 1.000000 0.000000 
3.364000 0.635726 0.147855 0.037373 0.016390 0.122328 0.000000 0.000000 0.000000 0.094092 0.000000 1.000000 -0.000000 
3.365000 0.635547 0.147870 0.037348 0.016375 0.122436 0.000000 0.000000 0.000000 0.094147 0.000000 1.000000 0.000000 
3.366000 0.635369 0.147884 0.037323 0.016359 0.122544 0.000000 0.000000 0.000000 0.094202 0.000000 1.000000 0.000000 
3.367000 0.635191 0.147899 0.037298 0.016344 0.122653 0.000000 0.000000 0.000000 0.094257 0.000000 1.000000 0.000000 
3.368000 0.635012 0.147914 0.037273 0.016329 0.122761 0.000000 0.000000 0.000000 0.094312 0.000000 1.000000 0.000000 
3.369000 0.634834 0.147929 0.037248 0.016313 0.122869 0.000000 0.000000 0.000000 0.094367 0.000000 1.000000 0.000000 
3.370000 0.634656 0.147944 0.037223 0.016298 0.122978 0.000000 0.000000 0.000000 0.094422 0.000000 1.000000 0.000000 
3.371000 0.634478 0.147958 0.037198 0.016282 0.123086 0.000000 0.000000 0.000000 0.094477 0.000000 1.000000 0.000000 
3.372000 0.634300 0.147973 0.037174 0.016267 0.123194 0.000000 0.000000 0.000000 0.094532 0.000000 1.000000 -0.000000 
3.373000 0.634122 0.147988 0.037149 0.016252 0.123302 0.000000 0.000000 0.000000 0.094587 0.000000 1.000000 0.000000 
3.374000 0.633945 0.148003 0.037124 0.016236 0.123411 0.000000 0.000000 0.000000 0.094642 0.000000 1.000000 -0.000000 
3.375000 0.633767 0.148017 0.037099 0.016221 0.123519 0.000000 0.000000 0.000000 0.094697 0.000000 1.000000 0.000000 
3.376000 0.633589 0.148032 0.037074 0.016206 0.123627 0.000000 0.000000 0.000000 0.094752 0.000000 1.000000 -0.000000 
3.377000 0.633412 0.148047 0.037049 0.016191 0.123735 0.000000 0.000000 0.000000 0.094807 0.000000 1.000000 -0.000000 
3.378000 0.633234 0.148061 0.037025 0.016175 0.123843 0.000000 0.000000 0.000000 0.094861 0.000000 1.000000 0.000000 
3.379000 0.633057 0.148076 0.037000 0.016160 0.123951 0.000000 0.000000 0.000000 0.094916 0.000000 1.000000 0.000000 
3.380000 0.632879 0.148090 0.036975 0.016145 0.124059 0.000000 0.000000 0.000000 0.094971 0.000000 1.000000 -0.000000 
3.381000 0.632702 0.148105 0.036950 0.016129 0.124167 0.000000 0.000000 0.000000 0.095025 0.000000 1.000000 0.000000 
3.382000 0.632525 0.148120 0.036925 0.016114 0.124275 0.000000 0.000000 0.000000 0.095080 0.000000 1.000000 -0.000000 
3.383000 0.632348 0.148134 0.036901 0.016099 0.124383 0.000000 0.000000 0.000000 0.095135 0.000000 1.000000 -0.000000 
3.384000 0.632171 0.148149 0.036876 0.016084 0.124491 0.000000 0.000000 0.000000 0.095189 0.000000 1.000000 0.000000 
3.385000 0.631994 0.148163 0.036851 0.016068 0.124599 0.000000 0.000000 0.000000 0.095244 0.000000 1.000000 0.000000 
3.386000 0.631817 0.148178 0.036827 0.016053 0.124707 0.000000 0.000000 0.000000 0.095298 0.000000 1.000000 0.000000 
3.387000 0.631641 0.148192 0.036802 0.016038 0.124815 0.000000 0.000000 0.000000 0.095352 0.000000 1.000000 0.000000 
3.388000 0.631464 0.148207 0.036777 0.016023 0.124923 0.000000 0.000000 0.000000 0.095407 0.000000 1.000000 -0.000000 
3.389000 0.631287 0.148221 0.036753 0.016008 0.125031 0.000000 0.000000 0.000000 0.095461 0.000000 1.000000 0.000000 
3.390000 0.631111 0.148236 0.036728 0.015992 0.125138 0.000000 0.000000 0.000000 0.095515 0.000000 1.000000 0.000000 
3.391000 0.630934 0.148250 0.036703 0.015977 0.125246 0.000000 0.000000 0.000000 0.095570 0.000000 1.000000 0.000000 
3.392000 0.630758 0.148264 0.036679 0.015962 0.125354 0.000000 0.000000 0.000000 0.095624 0.000000 1.000000 0.000000 
3.393000 0.630582 0.148279 0.036654 0.015947 0.125462 0.000000 0.000000 0.000000 0.095678 0.000000 1.000000 0.000000 
3.394000 0.630406 0.148293 0.036629 0.015932 0.125569 0.000000 0.000000 0.000000 0.095732 0.000000 1.000000 0.000000 
3.395000 0.630229 0.148307 0.036605 0.015917 0.125677 0.000000 0.000000 0.000000 0.095786 0.000000 1.000000 0.000000 
3.396000 0.630053 0.148322 0.036580 0.015901 0.125785 0.000000 0.000000 0.000000 0.095840 0.000000 1.000000 0.000000 
3.397000 0.629877 0.148336 0.036556 0.015886 0.125892 0.000000 0.000000 0.000000 0.095894 0.000000 1.000000 -0.000000 
3.398000 0.629701 0.148350 0.036531 0.015871 0.126000 0.000000 0.000000 0.000000 0.095948 0.000000 1.000000 -0.000000 
3.399000 0.629526 0.148365 0.036507 0.015856 0.126107 0.000000 0.000000 0.000000 0.096002 0.000000 1.000000 -0.000000 
3.400000 0.629350 0.148379 0.036482 0.015841 0.126215 0.000000 0.000000 0.000000 0.096056 0.000000 1.000000 0.000000 
3.401000 0.629174 0.148393 0.036458 0.015826 0.126323 0.000000 0.000000 0.000000 0.096110 0.000000 1.000000 -0.000000 
3.402000 0.628999 0.148408 0.036433 0.015811 0.126430 0.000000 0.000000 0.000000 0.096164 0.000000 1.000000 0.000000 
3.403000 0.628823 0.148422 0.036409 0.015796 0.126538 0.000000 0.000000 0.000000 0.096217 0.000000 1.000000 -0.000000 
3.404000 0.628648 0.148436 0.036384 0.015781 0.126645 0.000000 0.000000 0.000000 0.096271 0.000000 1.000000 -0.000000 
3.405000 0.628472 0.148450 0.036360 0.015766 0.126752 0.000000 0.000000 0.000000 0.096325 0.000000 1.000000 0.000000 
3.406000 0.628297 0.148464 0.036335 0.015751 0.126860 0.000000 0.000000 0.000000 0.096378 0.000000 1.000000 -0.000000 
3.407000 0.628122 0.148479 0.036311 0.015736 0.126967 0.000000 0.000000 0.000000 0.096432 0.000000 1.000000 0.000000 
3.408000 0.627947 0.148493 0.036287 0.015721 0.127075 0.000000 0.000000 0.000000 0.096486 0.000000 1.000000 -0.000000 
3.409000 0.627772 0.148507 0.036262 0.015706 0.127182 0.000000 0.000000 0.000000 0.096539 0.000000 1.000000 -0.000000 
3.410000 0.627597 0.148521 0.036238 0.015691 0.127289 0.000000 0.000000 0.000000 0.096593 0.000000 1.000000 0.000000 
3.411000 0.627422 0.148535 0.036213 0.015676 0.127396 0.000000 0.000000 0.000000 0.096646 0.000000 1.000000 -0.000000 
3.412000 0.627247 0.148549 0.036189 0.015661 0.127504 0.000000 0.000000 0.000000 0.096700 0.000000 1.000000 -0.000000 
3.413000 0.627073 0.148563 0.036165 0.015646 0.127611 0.000000 0.000000 0.000000 0.096753 0.000000 1.000000 0.000000 
3.414000 0.626898 0.148577 0.036140 0.015631 0.127718 0.000000 0.000000 0.000000 0.096806 0.000000 1.000000 -0.000000 
3.415000 0.626723 0.148591 0.036116 0.015616 0.127825 0.000000 0.000000 0.000000 0.096860 0.000000 1.000000 -0.000000 
3.416000 0.626549 0.148606 0.036092 0.015601 0.127932 0.000000 0.000000 0.000000 0.096913 0.000000 1.000000 -0.000000 
3.417000 0.626375 0.148620 0.036067 0.015586 0.128040 0.000000 0.000000 0.000000 0.096966 0.000000 1.000000 -0.000000 
3.418000 0.626200 0.148634 0.036043 0.015571 0.128147 0.000000 0.000000 0.000000 0.097020 0.000000 1.000000 -0.000000 
3.419000 0.626026 0.148648 0.036019 0.015556 0.128254 0.000000 0.000000 0.000000 0.097073 0.000000 1.000000 0.000000 
3.420000 0.625852 0.148662 0.035995 0.015541 0.128361 0.000000 0.000000 0.000000 0.097126 0.000000 1.000000 -0.000000 
3.421000 0.625678 0.148675 0.035970 0.015526 0.128468 0.000000 0.000000 0.000000 0.097179 0.000000 1.000000 -0.000000 
3.422000 0.625504 0.148689 0.035946 0.015511 0.128575 0.000000 0.000000 0.000000 0.097232 0.000000 1.000000 -0.000000 
3.423000 0.625330 0.148703 0.035922 0.015496 0.128682 0.000000 0.000000 0.000000 0.097285 0.000000 1.000000 -0.000000 
3.424000 0.625156 0.148717 0.035898 0.015481 0.128789 0.000000 0.000000 0.000000 0.097338 0.000000 1.000000 0.000000 
3.425000 0.624982 0.148731 0.035874 0.015467 0.128896 0.000000 0.000000 0.000000 0.097391 0.000000 1.000000 -0.000000 
3.426000 0.624808 0.148745 0.035849 0.015452 0.129003 0.000000 0.000000 0.000000 0.097444 0.000000 1.000000 -0.000000 
3.427000 0.624635 0.148759 0.035825 0.015437 0.129109 0.000000 0.000000 0.000000 0.097497 0.000000 1.000000 0.000000 
3.428000 0.624461 0.148773 0.035801 0.015422 0.129216 0.000000 0.000000 0.000000 0.097550 0.000000 1.000000 0.000000 
3.429000 0.624288 0.148787 0.035777 0.015407 0.129323 0.000000 0.000000 0.000000 0.097602 0.000000 1.000000 -0.000000 
3.430000 0.624114 0.148800 0.035753 0.015392 0.129430 0.000000 0.000000 0.000000 0.097655 0.000000 1.000000 0.000000 
3.431000 0.623941 0.148814 0.035729 0.015378 0.129537 0.000000 0.000000 0.000000 0.097708 0.000000 1.000000 0.000000 
3.432000 0.623768 0.148828 0.035705 0.015363 0.129643 0.000000 0.000000 0.000000 0.097761 0.000000 1.000000 0.000000 
3.433000 0.623595 0.148842 0.035681 0.015348 0.129750 0.000000 0.000000 0.000000 0.097813 0.000000 1.000000 0.000000 
3.434000 0.623422 0.148856 0.035657 0.015333 0.129857 0.000000 0.000000 0.000000 0.097866 0.000000 1.000000 -0.000000 
3.435000 0.623249 0.148869 0.035633 0.015318 0.129963 0.000000 0.000000 0.000000 0.097918 0.000000 1.000000 0.000000 
3.436000 0.623076 0.148883 0.035609 0.015304 0.130070 0.000000 0.000000 0.000000 0.097971 0.000000 1.000000 -0.000000 
3.437000 0.622903 0.148897 0.035584 0.015289 0.130177 0.000000 0.000000 0.000000 0.098024 0.000000 1.000000 0.000000 
3.438000 0.622730 0.148911 0.035560 0.015274 0.130283 0.000000 0.000000 0.000000 0.098076 0.000000 1.000000 -0.000000 
3.439000 0.622557 0.148924 0.035536 0.015259 0.130390 0.000000 0.000000 0.000000 0.098128 0.000000 1.000000 0.000000 
3.440000 0.622385 0.148938 0.035512 0.015245 0.130496 0.000000 0.000000 0.000000 0.098181 0.000000 1.000000 0.000000 
3.441000 0.622212 0.148952 0.035489 0.015230 0.130603 0.000000 0.000000 0.000000 0.098233 0.000000 1.000000 0.000000 
3.442000 0.622040 0.148965 0.035465 0.015215 0.130709 0.000000 0.000000 0.000000 0.098286 0.000000 1.000000 0.000000 
3.443000 0.621867 0.148979 0.035441 0.015200 0.130816 0.000000 0.000000 0.000000 0.098338 0.000000 1.000000 -0.000000 
3.444000 0.621695 0.148992 0.035417 0.015186 0.130922 0.000000 0.000000 0.000000 0.098390 0.000000 1.000000 -0.000000 
3.445000 0.621523 0.149006 0.035393 0.015171 0.131029 0.000000 0.000000 0.000000 0.098442 0.000000 1.000000 0.000000 
3.446000 0.621351 0.149020 0.035369 0.015156 0.131135 0.000000 0.000000 0.000000 0.098494 0.000000 1.000000 -0.000000 
3.447000 0.621179 0.149033 0.035345 0.015142 0.131241 0.000000 0.000000 0.000000 0.098547 0.000000 1.000000 -0.000000 
3.448000 0.621007 0.149047 0.035321 0.015127 0.131348 0.000000 0.000000 0.000000 0.098599 0.000000 1.000000 -0.000000 
3.449000 0.620835 0.149060 0.035297 0.015112 0.131454 0.000000 0.000000 0.000000 0.098651 0.000000 1.000000 -0.000000 
3.450000 0.620663 0.149074 0.035273 0.015098 0.131560 0.000000 0.000000 0.000000 0.098703 0.000000 1.000000 -0.000000 
3.451000 0.620491 0.149087 0.035250 0.015083 0.131667 0.000000 0.000000 0.000000 0.098755 0.000000 1.000000 0.000000 
3.452000 0.620319 0.149101 0.035226 0.015068 0.131773 0.000000 0.000000 0.000000 0.098807 0.000000 1.000000 0.000000 
3.453000 0.620148 0.149114 0.035202 0.015054 0.131879 0.000000 0.000000 0.000000 0.098859 0.000000 1.000000 -0.000000 
3.454000 0.619976 0.149128 0.035178 0.015039 0.131985 0.000000 0.000000 0.000000 0.098911 0.000000 1.000000 0.000000 
3.455000 0.619805 0.149141 0.035154 0.015025 0.132091 0.000000 0.000000 0.000000 0.098962 0.000000 1.000000 0.000000 
3.456000 0.619633 0.149155 0.035131 0.015010 0.132198 0.000000 0.000000 0.000000 0.099014 0.000000 1.000000 -0.000000 
3.457000 0.619462 0.149168 0.035107 0.014995 0.132304 0.000000 0.000000 0.000000 0.099066 0.000000 1.000000 0.000000 
3.458000 0.619291 0.149182 0.035083 0.014981 0.132410 0.000000 0.000000 0.000000 0.099118 0.000000 1.000000 -0.000000 
3.459000 0.619120 0.149195 0.035059 0.014966 0.132516 0.000000 0.000000 0.000000 0.099169 0.000000 1.000000 -0.000000 
3.460000 0.618948 0.149208 0.035036 0.014952 0.132622 0.000000 0.000000 0.000000 0.099221 0.000000 1.000000 0.000000 
3.461000 0.618777 0.149222 0.035012 0.014937 0.132728 0.000000 0.000000 0.000000 0.099273 0.000000 1.000000 -0.000000 
3.462000 0.618607 0.149235 0.034988 0.014923 0.132834 0.000000 0.000000 0.000000 0.099324 0.000000 1.000000 0.000000 
3.463000 0.618436 0.149249 0.034964 0.014908 0.132940 0.000000 0.000000 0.000000 0.099376 0.000000 1.000000 -0.000000 
3.464000 0.618265 0.149262 0.034941 0.014894 0.133046 0.000000 0.000000 0.000000 0.099427 0.000000 1.000000 0.000000 
3.465000 0.618094 0.149275 0.034917 0.014879 0.133152 0.000000 0.000000 0.000000 0.099479 0.000000 1.000000 0.000000 
3.466000 0.617924 0.149288 0.034893 0.014865 0.133258 0.000000 0.000000 0.000000 0.099530 0.000000 1.000000 -0.000000 
3.467000 0.617753 0.149302 0.034870 0.014850 0.133363 0.000000 0.000000 0.000000 0.099582 0.000000 1.000000 -0.000000 
3.468000 0.617582 0.149315 0.034846 0.014836 0.133469 0.000000 0.000000 0.000000 0.099633 0.000000 1.000000 -0.000000 
3.469000 0.617412 0.149328 0.034823 0.014821 0.133575 0.000000 0.000000 0.000000 0.099685 0.000000 1.000000 -0.000000 
3.470000 0.617242 0.149342 0.034799 0.014807 0.133681 0.000000 0.000000 0.000000 0.099736 0.000000 1.000000 0.000000 
3.471000 0.617071 0.149355 0.034775 0.014792 0.133787 0.000000 0.000000 0.000000 0.099787 0.000000 1.000000 0.000000 
3.472000 0.616901 0.149368 0.034752 0.014778 0.133892 0.000000 0.000000 0.000000 0.099838 0.000000 1.000000 0.000000 
3.473000 0.616731 0.149381 0.034728 0.014763 0.133998 0.000000 0.000000 0.000000 0.099890 0.000000 1.000000 -0.000000 
3.474000 0.616561 0.149394 0.034705 0.014749 0.134104 0.000000 0.000000 0.000000 0.099941 0.000000 1.000000 -0.000000 
3.475000 0.616391 0.149408 0.034681 0.014734 0.134209 0.000000 0.000000 0.000000 0.099992 0.000000 1.000000 -0.000000 
3.476000 0.616221 0.149421 0.034658 0.014720 0.134315 0.000000 0.000000 0.000000 0.100043 0.000000 1.000000 -0.000000 
3.477000 0.616052 0.149434 0.034634 0.014706 0.134421 0.000000 0.000000 0.000000 0.100094 0.000000 1.000000 -0.000000 
3.478000 0.615882 0.149447 0.034611 0.014691 0.134526 0.000000 0.000000 0.000000 0.100145 0.000000 1.000000 -0.000000 
3.479000 0.615712 0.149460 0.034587 0.014677 0.134632 0.000000 0.000000 0.000000 0.100196 0.000000 1.000000 -0.000000 
3.480000 0.615543 0.149473 0.034564 0.014662 0.134737 0.000000 0.000000 0.000000 0.100247 0.000000 1.000000 0.000000 
3.481000 0.615373 0.149486 0.034540 0.014648 0.134843 0.000000 0.000000 0.000000 0.100298 0.000000 1.000000 -0.000000 
3.482000 0.615204 0.149499 0.034517 0.014634 0.134948 0.000000 0.000000 0.000000 0.100349 0.000000 1.000000 -0.000000 
3.483000 0.615034 0.149512 0.034493 0.014619 0.135054 0.000000 0.000000 0.000000 0.100400 0.000000 1.000000 -0.000000 
3.484000 0.614865 0.149526 0.034470 0.014605 0.135159 0.000000 0.000000 0.000000 0.100451 0.000000 1.000000 0.000000 
3.485000 0.614696 0.149539 0.034447 0.014591 0.135264 0.000000 0.000000 0.000000 0.100501 0.000000 1.000000 -0.000000 
3.486000 0.614527 0.149552 0.034423 0.014576 0.135370 0.000000 0.000000 0.000000 0.100552 0.000000 1.000000 0.000000 
3.487000 0.614358 0.149565 0.034400 0.014562 0.135475 0.000000 0.000000 0.000000 0.100603 0.000000 1.000000 0.000000 
3.488000 0.614189 0.149578 0.034377 0.014548 0.135580 0.000000 0.000000 0.000000 0.100653 0.000000 1.000000 -0.000000 
3.489000 0.614020 0.149591 0.034353 0.014533 0.135686 0.000000 0.000000 0.000000 0.100704 0.000000 1.000000 -0.000000 
3.490000 0.613851 0.149604 0.034330 0.014519 0.135791 0.000000 0.000000 0.000000 0.100755 0.000000 1.000000 -0.000000 
3.491000 0.613682 0.149616 0.034306 0.014505 0.135896 0.000000 0.000000 0.000000 0.100805 0.000000 1.000000 -0.000000 
3.492000 0.613513 0.149629 0.034283 0.014491 0.136001 0.000000 0.000000 0.000000 0.100856 0.000000 1.000000 -0.000000 
3.493000 0.613345 0.149642 0.034260 0.014476 0.136107 0.000000 0.000000 0.000000 0.100906 0.000000 1.000000 0.000000 
3.494000 0.613176 0.149655 0.034237 0.014462 0.136212 0.000000 0.000000 0.000000 0.100957 0.000000 1.000000 0.000000 
3.495000 0.613008 0.149668 0.034213 0.014448 0.136317 0.000000 0.000000 0.000000 0.101007 0.000000 1.000000 -0.000000 
3.496000 0.612839 0.149681 0.034190 0.014433 0.136422 0.000000 0.000000 0.000000 0.101057 0.000000 1.000000 -0.000000 
3.497000 0.612671 0.149694 0.034167 0.014419 0.136527 0.000000 0.000000 0.000000 0.101108 0.000000 1.000000 -0.000000 
3.498000 0.612503 0.149707 0.034144 0.014405 0.136632 0.000000 0.000000 0.000000 0.101158 0.000000 1.000000 -0.000000 
3.499000 0.612335 0.149720 0.034120 0.014391 0.136737 0.000000 0.000000 0.000000 0.101208 0.000000 1.000000 -0.000000 
3.500000 0.612167 0.149732 0.034097 0.014377 0.136842 0.000000 0.000000 0.000000 0.101259 0.000000 1.000000 0.000000 
3.501000 0.611999 0.149745 0.034074 0.014362 0.136947 0.000000 0.000000 0.000000 0.101309 0.000000 1.000000 0.000000 
3.502000 0.611831 0.149758 0.034051 0.014348 0.137052 0.000000 0.000000 0.000000 0.101359 0.000000 1.000000 -0.000000 
3.503000 0.611663 0.149771 0.034028 0.014334 0.137157 0.000000 0.000000 0.000000 0.101409 0.000000 1.000000 0.000000 
3.504000 0.611495 0.149784 0.034004 0.014320 0.137262 0.000000 0.000000 0.000000 0.101459 0.000000 1.000000 -0.000000 
3.505000 0.611327 0.149796 0.033981 0.014306 0.137367 0.000000 0.000000 0.000000 0.101509 0.000000 1.000000 -0.000000 
3.506000 0.611160 0.149809 0.033958 0.014292 0.137472 0.000000 0.000000 0.000000 0.101559 0.000000 1.000000 -0.000000 
3.507000 0.610992 0.149822 0.033935 0.014277 0.137577 0.000000 0.000000 0.000000 0.101609 0.000000 1.000000 -0.000000 
3.508000 0.610825 0.149835 0.033912 0.014263 0.137681 0.000000 0.000000 0.000000 0.101659 0.000000 1.000000 0.000000 
3.509000 0.610657 0.149847 0.033889 0.014249 0.137786 0.000000 0.000000 0.000000 0.101709 0.000000 1.000000 -0.000000 
3.510000 0.610490 0.149860 0.033866 0.014235 0.137891 0.000000 0.000000 0.000000 0.101759 0.000000 1.000000 -0.000000 
3.511000 0.610323 0.149873 0.033843 0.014221 0.137996 0.000000 0.000000 0.000000 0.101809 0.000000 1.000000 0.000000 
3.512000 0.610155 0.149885 0.033820 0.014207 0.138100 0.000000 0.000000 0.000000 0.101859 0.000000 1.000000 0.000000 
3.513000 0.609988 0.149898 0.033797 0.014193 0.138205 0.000000 0.000000 0.000000 0.101909 0.000000 1.000000 -0.000000 
3.514000 0.609821 0.149911 0.033774 0.014179 0.138310 0.000000 0.000000 0.000000 0.101959 0.000000 1.000000 -0.000000 
3.515000 0.609654 0.149923 0.033751 0.014165 0.138414 0.000000 0.000000 0.000000 0.102008 0.000000 1.000000 -0.000000 
3.516000 0.609487 0.149936 0.033727 0.014150 0.138519 0.000000 0.000000 0.000000 0.102058 0.000000 1.000000 0.000000 
3.517000 0.609320 0.149949 0.033704 0.014136 0.138623 0.000000 0.000000 0.000000 0.102108 0.000000 1.000000 -0.000000 
3.518000 0.609154 0.149961 0.033682 0.014122 0.138728 0.000000 0.000000 0.000000 0.102157 0.000000 1.000000 -0.000000 
3.519000 0.608987 0.149974 0.033659 0.014108 0.138832 0.000000 0.000000 0.000000 0.102207 0.000000 1.000000 -0.000000 
3.520000 0.608820 0.149986 0.033636 0.014094 0.138937 0.000000 0.000000 0.000000 0.102256 0.000000 1.000000 -0.000000 
3.521000 0.608654 0.149999 0.033613 0.014080 0.139041 0.000000 0.000000 0.000000 0.102306 0.000000 1.000000 -0.000000 
3.522000 0.608487 0.150011 0.033590 0.014066 0.139146 0.000000 0.000000 0.000000 0.102355 0.000000 1.000000 -0.000000 
3.523000 0.608321 0.150024 0.033567 0.014052 0.139250 0.000000 0.000000 0.000000 0.102405 0.000000 1.000000 0.000000 
3.524000 0.608155 0.150036 0.033544 0.014038 0.139355 0.000000 0.000000 0.000000 0.102454 0.000000 1.000000 -0.000000 
3.525000 0.607988 0.150049 0.033521 0.014024 0.139459 0.000000 0.000000 0.000000 0.102504 0.000000 1.000000 -0.000000 
3.526000 0.607822 0.150061 0.033498 0.014010 0.139563 0.000000 0.000000 0.000000 0.102553 0.000000 1.000000 0.000000 
3.527000 0.607656 0.150074 0.033475 0.013996 0.139668 0.000000 0.000000 0.000000 0.102602 0.000000 1.000000 -0.000000 
3.528000 0.607490 0.150086 0.033452 0.013982 0.139772 0.000000 0.000000 0.000000 0.102652 0.000000 1.000000 -0.000000 
3.529000 0.607324 0.150099 0.033430 0.013968 0.139876 0.000000 0.000000 0.000000 0.102701 0.000000 1.000000 0.000000 
3.530000 0.607158 0.150111 0.033407 0.013954 0.139980 0.000000 0.000000 0.000000 0.102750 0.000000 1.000000 0.000000 
3.531000 0.606992 0.150124 0.033384 0.013941 0.140085 0.000000 0.000000 0.000000 0.102799 0.000000 1.000000 -0.000000 
3.532000 0.606827 0.150136 0.033361 0.013927 0.140189 0.000000 0.000000 0.000000 0.102848 0.000000 1.000000 0.000000 
3.533000 0.606661 0.150148 0.033338 0.013913 0.140293 0.000000 0.000000 0.000000 0.102898 0.000000 1.000000 0.000000 
3.534000 0.606495 0.150161 0.033315 0.013899 0.140397 0.000000 0.000000 0.000000 0.102947 0.000000 1.000000 -0.000000 
3.535000 0.606330 0.150173 0.033293 0.013885 0.140501 0.000000 0.000000 0.000000 0.102996 0.000000 1.000000 -0.000000 
3.536000 0.606164 0.150186 0.033270 0.013871 0.140605 0.000000 0.000000 0.000000 0.103045 0.000000 1.000000 -0.000000 
3.537000 0.605999 0.150198 0.033247 0.013857 0.140709 0.000000 0.000000 0.000000 0.103094 0.000000 1.000000 -0.000000 
3.538000 0.605834 0.150210 0.033224 0.013843 0.140813 0.000000 0.000000 0.000000 0.103143 0.000000 1.000000 -0.000000 
3.539000 0.605669 0.150223 0.033202 0.013829 0.140917 0.000000 0.000000 0.000000 0.103192 0.000000 1.000000 -0.000000 
3.540000 0.605503 0.150235 0.033179 0.013815 0.141021 0.000000 0.000000 0.000000 0.103240 0.000000 1.000000 -0.000000 
3.541000 0.605338 0.150247 0.033156 0.013802 0.141125 0.000000 0.000000 0.000000 0.103289 0.000000 1.000000 0.000000 
3.542000 0.605173 0.150260 0.033134 0.013788 0.141229 0.000000 0.000000 0.000000 0.103338 0.000000 1.000000 -0.000000 
3.543000 0.605008 0.150272 0.033111 0.013774 0.141333 0.000000 0.000000 0.000000 0.103387 0.000000 1.000000 0.000000 
3.544000 0.604844 0.150284 0.033088 0.013760 0.141437 0.000000 0.000000 0.000000 0.103436 0.000000 1.000000 -0.000000 
3.545000 0.604679 0.150296 0.033066 0.013746 0.141541 0.000000 0.000000 0.000000 0.103484 0.000000 1.000000 -0.000000 
3.546000 0.604514 0.150309 0.033043 0.013732 0.141645 0.000000 0.000000 0.000000 0.103533 0.000000 1.000000 -0.000000 
3.547000 0.604349 0.150321 0.033020 0.013719 0.141748 0.000000 0.000000 0.000000 0.103582 0.000000 1.000000 0.000000 
3.548000 0.604185 0.150333 0.032998 0.013705 0.141852 0.000000 0.000000 0.000000 0.103630 0.000000 1.000000 0.000000 
3.549000 0.604020 0.150345 0.032975 0.013691 0.141956 0.000000 0.000000 0.000000 0.103679 0.000000 1.000000 -0.000000 
3.550000 0.603856 0.150357 0.032953 0.013677 0.142060 0.000000 0.000000 0.000000 0.103727 0.000000 1.000000 0.000000 
3.551000 0.603691 0.150369 0.032930 0.013664 0.142163 0.000000 0.000000 0.000000 0.103776 0.000000 1.000000 -0.000000 
3.552000 0.603527 0.150382 0.032908 0.013650 0.142267 0.000000 0.000000 0.000000 0.103824 0.000000 1.000000 0.000000 
3.553000 0.603363 0.150394 0.032885 0.013636 0.142371 0.000000 0.000000 0.000000 0.103873 0.000000 1.000000 -0.000000 
3.554000 0.603199 0.150406 0.032862 0.013622 0.142474 0.000000 0.000000 0.000000 0.103921 0.000000 1.000000 -0.000000 
3.555000 0.603035 0.150418 0.032840 0.013609 0.142578 0.000000 0.000000 0.000000 0.103969 0.000000 1.000000 0.000000 
3.556000 0.602871 0.150430 0.032817 0.013595 0.142681 0.000000 0.000000 0.000000 0.104018 0.000000 1.000000 -0.000000 
3.557000 0.602707 0.150442 0.032795 0.013581 0.142785 0.000000 0.000000 0.000000 0.104066 0.000000 1.000000 -0.000000 
3.558000 0.602543 0.150454 0.032772 0.013567 0.142888 0.000000 0.000000 0.000000 0.104114 0.000000 1.000000 0.000000 
3.559000 0.602379 0.150466 0.032750 0.013554 0.142992 0.000000 0.000000 0.000000 0.104163 0.000000 1.000000 -0.000000 
3.560000 0.602215 0.150478 0.032728 0.013540 0.143095 0.000000 0.000000 0.000000 0.104211 0.000000 1.000000 -0.000000 
3.561000 0.602052 0.150491 0.032705 0.013526 0.143199 0.000000 0.000000 0.000000 0.104259 0.000000 1.000000 -0.000000 
3.562000 0.601888 0.150503 0.032683 0.013513 0.143302 0.000000 0.000000 0.000000 0.104307 0.000000 1.000000 0.000000 
3.563000 0.601725 0.150515 0.032660 0.013499 0.143405 0.000000 0.000000 0.000000 0.104355 0.000000 1.000000 -0.000000 
3.564000 0.601561 0.150527 0.032638 0.013485 0.143509 0.000000 0.000000 0.000000 0.104403 0.000000 1.000000 0.000000 
3.565000 0.601398 0.150539 0.032615 0.013472 0.143612 0.000000 0.000000 0.000000 0.104451 0.000000 1.000000 0.000000 
3.566000 0.601235 0.150551 0.032593 0.013458 0.143715 0.000000 0.000000 0.000000 0.104499 0.000000 1.000000 -0.000000 
3.567000 0.601071 0.150563 0.032571 0.013444 0.143819 0.000000 0.000000 0.000000 0.104547 0.000000 1.000000 -0.000000 
3.568000 0.600908 0.150574 0.032548 0.013431 0.143922 0.000000 0.000000 0.000000 0.104595 0.000000 1.000000 0.000000 
3.569000 0.600745 0.150586 0.032526 0.013417 0.144025 0.000000 0.000000 0.000000 0.104643 0.000000 1.000000 -0.000000 
3.570000 0.600582 0.150598 0.032504 0.013404 0.144128 0.000000 0.000000 0.000000 0.104691 0.000000 1.000000 -0.000000 
3.571000 0.600419 0.150610 0.032481 0.013390 0.144231 0.000000 0.000000 0.000000 0.104739 0.000000 1.000000 -0.000000 
3.572000 0.600256 0.150622 0.032459 0.013376 0.144335 0.000000 0.000000 0.000000 0.104787 0.000000 1.000000 0.000000 
3.573000 0.600094 0.150634 0.032437 0.013363 0.144438 0.000000 0.000000 0.000000 0.104835 0.000000 1.000000 -0.000000 
3.574000 0.599931 0.150646 0.032414 0.013349 0.144541 0.000000 0.000000 0.000000 0.104882 0.000000 1.000000 -0.000000 
3.575000 0.599768 0.150658 0.032392 0.013336 0.144644 0.000000 0.000000 0.000000 0.104930 0.000000 1.000000 -0.000000 
3.576000 0.599606 0.150670 0.032370 0.013322 0.144747 0.000000 0.000000 0.000000 0.104978 0.000000 1.000000 -0.000000 
3.577000 0.599443 0.150682 0.032348 0.013309 0.144850 0.000000 0.000000 0.000000 0.105025 0.000000 1.000000 -0.000000 
3.578000 0.599281 0.150693 0.032325 0.013295 0.144953 0.000000 0.000000 0.000000 0.105073 0.000000 1.000000 -0.000000 
3.579000 0.599118 0.150705 0.032303 0.013282 0.145056 0.000000 0.000000 0.000000 0.105120 0.000000 1.000000 -0.000000 
3.580000 0.598956 0.150717 0.032281 0.013268 0.145159 0.000000 0.000000 0.000000 0.105168 0.000000 1.000000 -0.000000 
3.581000 0.598794 0.150729 0.032259 0.013255 0.145262 0.000000 0.000000 0.000000 0.105216 0.000000 1.000000 -0.000000 
3.582000 0.598632 0.150741 0.032237 0.013241 0.145365 0.000000 0.000000 0.000000 0.105263 0.000000 1.000000 0.000000 
3.583000 0.598470 0.150752 0.032214 0.013228 0.145467 0.000000 0.000000 0.000000 0.105310 0.000000 1.000000 -0.000000 
3.584000 0.598308 0.150764 0.032192 0.013214 0.145570 0.000000 0.000000 0.000000 0.105358 0.000000 1.000000 0.000000 
3.585000 0.598146 0.150776 0.032170 0.013201 0.145673 0.000000 0.000000 0.000000 0.105405 0.000000 1.000000 -0.000000 
3.586000 0.597984 0.150788 0.032148 0.013187 0.145776 0.000000 0.000000 0.000000 0.105453 0.000000 1.000000 -0.000000 
3.587000 0.597822 0.150799 0.032126 0.013174 0.145879 0.000000 0.000000 0.000000 0.105500 0.000000 1.000000 -0.000000 
3.588000 0.597660 0.150811 0.032104 0.013160 0.145981 0.000000 0.000000 0.000000 0.105547 0.000000 1.000000 -0.000000 
3.589000 0.597499 0.150823 0.032082 0.013147 0.146084 0.000000 0.000000 0.000000 0.105594 0.000000 1.000000 0.000000 
3.590000 0.597337 0.150835 0.032059 0.013133 0.146187 0.000000 0.000000 0.000000 0.105642 0.000000 1.000000 -0.000000 
3.591000 0.597176 0.150846 0.032037 0.013120 0.146289 0.000000 0.000000 0.000000 0.105689 0.000000 1.000000 -0.000000 
3.592000 0.597014 0.150858 0.032015 0.013107 0.146392 0.000000 0.000000 0.000000 0.105736 0.000000 1.000000 -0.000000 
3.593000 0.596853 0.150870 0.031993 0.013093 0.146494 0.000000 0.000000 0.000000 0.105783 0.000000 1.000000 0.000000 
3.594000 0.596691 0.150881 0.031971 0.013080 0.146597 0.000000 0.000000 0.000000 0.105830 0.000000 1.000000 -0.000000 
3.595000 0.596530 0.150893 0.031949 0.013066 0.146700 0.000000 0.000000 0.000000 0.105877 0.000000 1.000000 0.000000 
3.596000 0.596369 0.150905 0.031927 0.013053 0.146802 0.000000 0.000000 0.000000 0.105924 0.000000 1.000000 -0.000000 
3.597000 0.596208 0.150916 0.031905 0.013040 0.146905 0.000000 0.000000 0.000000 0.105971 0.000000 1.000000 0.000000 
3.598000 0.596047 0.150928 0.031883 0.013026 0.147007 0.000000 0.000000 0.000000 0.106018 0.000000 1.000000 0.000000 
3.599000 0.595886 0.150939 0.031861 0.013013 0.147109 0.000000 0.000000 0.000000 0.106065 0.000000 1.000000 -0.000000 
3.600000 0.595725 0.150951 0.031839 0.013000 0.147212 0.000000 0.000000 0.000000 0.106112 0.000000 1.000000 0.000000 
3.601000 0.595564 0.150962 0.031817 0.012986 0.147314 0.000000 0.000000 0.000000 0.106159 0.000000 1.000000 -0.000000 
3.602000 0.595404 0.150974 0.031795 0.012973 0.147417 0.000000 0.000000 0.000000 0.106206 0.000000 1.000000 -0.000000 
3.603000 0.595243 0.150986 0.031773 0.012960 0.147519 0.000000 0.000000 0.000000 0.106253 0.000000 1.000000 -0.000000 
3.604000 0.595082 0.150997 0.031751 0.012946 0.147621 0.000000 0.000000 0.000000 0.106299 0.000000 1.000000 -0.000000 
3.605000 0.594922 0.151009 0.031730 0.012933 0.147723 0.000000 0.000000 0.000000 0.106346 0.000000 1.000000 -0.000000 
3.606000 0.594761 0.151020 0.031708 0.012920 0.147826 0.000000 0.000000 0.000000 0.106393 0.000000 1.000000 0.000000 
3.607000 0.594601 0.151032 0.031686 0.012906 0.147928 0.000000 0.000000 0.000000 0.106440 0.000000 1.000000 -0.000000 
3.608000 0.594441 0.151043 0.031664 0.012893 0.148030 0.000000 0.000000 0.000000 0.106486 0.000000 1.000000 0.000000 
3.609000 0.594280 0.151055 0.031642 0.012880 0.148132 0.000000 0.000000 0.000000 0.106533 0.000000 1.000000 0.000000 
3.610000 0.594120 0.151066 0.031620 0.012867 0.148234 0.000000 0.000000 0.000000 0.106579 0.000000 1.000000 -0.000000 
3.611000 0.593960 0.151078 0.031598 0.012853 0.148337 0.000000 0.000000 0.000000 0.106626 0.000000 1.000000 -0.000000 
3.612000 0.593800 0.151089 0.031577 0.012840 0.148439 0.000000 0.000000 0.000000 0.106672 0.000000 1.000000 -0.000000 
3.613000 0.593640 0.151100 0.031555 0.012827 0.148541 0.000000 0.000000 0.000000 0.106719 0.000000 1.000000 -0.000000 
3.614000 0.593480 0.151112 0.031533 0.012814 0.148643 0.000000 0.000000 0.000000 0.106765 0.000000 1.000000 -0.000000 
3.615000 0.593320 0.151123 0.031511 0.012800 0.148745 0.000000 0.000000 0.000000 0.106812 0.000000 1.000000 0.000000 
3.616000 0.593161 0.151135 0.031489 0.012787 0.148847 0.000000 0.000000 0.000000 0.106858 0.000000 1.000000 0.000000 
3.617000 0.593001 0.151146 0.031468 0.012774 0.148949 0.000000 0.000000 0.000000 0.106905 0.000000 1.000000 -0.000000 
3.618000 0.592841 0.151157 0.031446 0.012761 0.149051 0.000000 0.000000 0.000000 0.106951 0.000000 1.000000 -0.000000 
3.619000 0.592682 0.151169 0.031424 0.012748 0.149152 0.000000 0.000000 0.000000 0.106997 0.000000 1.000000 -0.000000 
3.620000 0.592522 0.151180 0.031402 0.012734 0.149254 0.000000 0.000000 0.000000 0.107043 0.000000 1.000000 -0.000000 
3.621000 0.592363 0.151191 0.031381 0.012721 0.149356 0.000000 0.000000 0.000000 0.107090 0.000000 1.000000 -0.000000 
3.622000 0.592203 0.151203 0.031359 0.012708 0.149458 0.000000 0.000000 0.000000 0.107136 0.000000 1.000000 -0.000000 
3.623000 0.592044 0.151214 0.031337 0.012695 0.149560 0.000000 0.000000 0.000000 0.107182 0.000000 1.000000 -0.000000 
3.624000 0.591885 0.151225 0.031316 0.012682 0.149662 0.000000 0.000000 0.000000 0.107228 0.000000 1.000000 0.000000 
3.625000 0.591726 0.151237 0.031294 0.012669 0.149763 0.000000 0.000000 0.000000 0.107274 0.000000 1.000000 -0.000000 
3.626000 0.591567 0.151248 0.031272 0.012655 0.149865 0.000000 0.000000 0.000000 0.107320 0.000000 1.000000 -0.000000 
3.627000 0.591408 0.151259 0.031251 0.012642 0.149967 0.000000 0.000000 0.000000 0.107366 0.000000 1.000000 -0.000000 
3.628000 0.591249 0.151270 0.031229 0.012629 0.150068 0.000000 0.000000 0.000000 0.107412 0.000000 1.000000 0.000000 
3.629000 0.591090 0.151282 0.031207 0.012616 0.150170 0.000000 0.000000 0.000000 0.107458 0.000000 1.000000 0.000000 
3.630000 0.590931 0.151293 0.031186 0.012603 0.150272 0.000000 0.000000 0.000000 0.107504 0.000000 1.000000 -0.000000 
3.631000 0.590772 0.151304 0.031164 0.012590 0.150373 0.000000 0.000000 0.000000 0.107550 0.000000 1.000000 0.000000 
3.632000 0.590614 0.151315 0.031143 0.012577 0.150475 0.000000 0.000000 0.000000 0.107596 0.000000 1.000000 0.000000 
3.633000 0.590455 0.151327 0.031121 0.012564 0.150576 0.000000 0.000000 0.000000 0.107642 0.000000 1.000000 -0.000000 
3.634000 0.590296 0.151338 0.031099 0.012551 0.150678 0.000000 0.000000 0.000000 0.107688 0.000000 1.000000 -0.000000 
3.635000 0.590138 0.151349 0.031078 0.012538 0.150779 0.000000 0.000000 0.000000 0.107734 0.000000 1.000000 0.000000 
3.636000 0.589980 0.151360 0.031056 0.012525 0.150881 0.000000 0.000000 0.000000 0.107779 0.000000 1.000000 -0.000000 
3.637000 0.589821 0.151371 0.031035 0.012512 0.150982 0.000000 0.000000 0.000000 0.107825 0.000000 1.000000 -0.000000 
3.638000 0.589663 0.151383 0.031013 0.012499 0.151084 0.000000 0.000000 0.000000 0.107871 0.000000 1.000000 0.000000 
3.639000 0.589505 0.151394 0.030992 0.012485 0.151185 0.000000 0.000000 0.000000 0.107916 0.000000 1.000000 -0.000000 
3.640000 0.589347 0.151405 0.030970 0.012472 0.151286 0.000000 0.000000 0.000000 0.107962 0.000000 1.000000 0.000000 
3.641000 0.589189 0.151416 0.030949 0.012459 0.151388 0.000000 0.000000 0.000000 0.108008 0.000000 1.000000 -0.000000 
3.642000 0.589031 0.151427 0.030927 0.012446 0.151489 0.000000 0.000000 0.000000 0.108053 0.000000 1.000000 0.000000 
3.643000 0.588873 0.151438 0.030906 0.012433 0.151590 0.000000 0.000000 0.000000 0.108099 0.000000 1.000000 0.000000 
3.644000 0.588715 0.151449 0.030884 0.012421 0.151692 0.000000 0.000000 0.000000 0.108144 0.000000 1.000000 -0.000000 
3.645000 0.588557 0.151460 0.030863 0.012408 0.151793 0.000000 0.000000 0.000000 0.108190 0.000000 1.000000 -0.000000 
3.646000 0.588399 0.151471 0.030842 0.012395 0.151894 0.000000 0.000000 0.000000 0.108235 0.000000 1.000000 -0.000000 
3.647000 0.588242 0.151482 0.030820 0.012382 0.151995 0.000000 0.000000 0.000000 0.108281 0.000000 1.000000 -0.000000 
3.648000 0.588084 0.151493 0.030799 0.012369 0.152096 0.000000 0.000000 0.000000 0.108326 0.000000 1.000000 -0.000000 
3.649000 0.587927 0.151504 0.030777 0.012356 0.152197 0.000000 0.000000 0.000000 0.108371 0.000000 1.000000 0.000000 
3.650000 0.587769 0.151515 0.030756 0.012343 0.152299 0.000000 0.000000 0.000000 0.108417 0.000000 1.000000 -0.000000 
3.651000 0.587612 0.151527 0.030735 0.012330 0.152400 0.000000 0.000000 0.000000 0.108462 0.000000 1.000000 -0.000000 
3.652000 0.587455 0.151538 0.030713 0.012317 0.152501 0.000000 0.000000 0.000000 0.108507 0.000000 1.000000 0.000000 
3.653000 0.587297 0.151548 0.030692 0.012304 0.152602 0.000000 0.000000 0.000000 0.108552 0.000000 1.000000 -0.000000 
3.654000 0.587140 0.151559 0.030671 0.012291 0.152703 0.000000 0.000000 0.000000 0.108598 0.000000 1.000000 -0.000000 
3.655000 0.586983 0.151570 0.030649 0.012278 0.152804 0.000000 0.000000 0.000000 0.108643 0.000000 1.000000 -0.000000 
3.656000 0.586826 0.151581 0.030628 0.012265 0.152904 0.000000 0.000000 0.000000 0.108688 0.000000 1.000000 -0.000000 
3.657000 0.586669 0.151592 0.030607 0.012253 0.153005 0.000000 0.000000 0.000000 0.108733 0.000000 1.000000 -0.000000 
3.658000 0.586512 0.151603 0.030585 0.012240 0.153106 0.000000 0.000000 0.000000 0.108778 0.000000 1.000000 -0.000000 
3.659000 0.586355 0.151614 0.030564 0.012227 0.153207 0.000000 0.000000 0.000000 0.108823 0.000000 1.000000 -0.000000 
3.660000 0.586199 0.151625 0.030543 0.012214 0.153308 0.000000 0.000000 0.000000 0.108868 0.000000 1.000000 -0.000000 
3.661000 0.586042 0.151636 0.030522 0.012201 0.153409 0.000000 0.000000 0.000000 0.108913 0.000000 1.000000 -0.000000 
3.662000 0.585885 0.151647 0.030500 0.012188 0.153510 0.000000 0.000000 0.000000 0.108958 0.000000 1.000000 -0.000000 
3.663000 0.585729 0.151658 0.030479 0.012175 0.153610 0.000000 0.000000 0.000000 0.109003 0.000000 1.000000 -0.000000 
3.664000 0.585572 0.151669 0.030458 0.012163 0.153711 0.000000 0.000000 0.000000 0.109048 0.000000 1.000000 0.000000 
3.665000 0.585416 0.151680 0.030437 0.012150 0.153812 0.000000 0.000000 0.000000 0.109093 0.000000 1.000000 0.000000 
3.666000 0.585260 0.151690 0.030416 0.012137 0.153912 0.000000 0.000000 0.000000 0.109138 0.000000 1.000000 -0.000000 
3.667000 0.585103 0.151701 0.030395 0.012124 0.154013 0.000000 0.000000 0.000000 0.109182 0.000000 1.000000 -0.000000 
3.668000 0.584947 0.151712 0.030373 0.012111 0.154114 0.000000 0.000000 0.000000 0.109227 0.000000 1.000000 -0.000000 
3.669000 0.584791 0.151723 0.030352 0.012099 0.154214 0.000000 0.000000 0.000000 0.109272 0.000000 1.000000 0.000000 
3.670000 0.584635 0.151734 0.030331 0.012086 0.154315 0.000000 0.000000 0.000000 0.109317 0.000000 1.000000 0.000000 
3.671000 0.584479 0.151745 0.030310 0.012073 0.154415 0.000000 0.000000 0.000000 0.109361 0.000000 1.000000 0.000000 
3.672000 0.584323 0.151755 0.030289 0.012060 0.154516 0.000000 0.000000 0.000000 0.109406 0.000000 1.000000 -0.000000 
3.673000 0.584167 0.151766 0.030268 0.012048 0.154616 0.000000 0.000000 0.000000 0.109451 0.000000 1.000000 0.000000 
3.674000 0.584011 0.151777 0.030247 0.012035 0.154717 0.000000 0.000000 0.000000 0.109495 0.000000 1.000000 -0.000000 
3.675000 0.583855 0.151788 0.030226 0.012022 0.154817 0.000000 0.000000 0.000000 0.109540 0.000000 1.000000 0.000000 
3.676000 0.583700 0.151798 0.030205 0.012010 0.154918 0.000000 0.000000 0.000000 0.109584 0.000000 1.000000 -0.000000 
3.677000 0.583544 0.151809 0.030183 0.011997 0.155018 0.000000 0.000000 0.000000 0.109629 0.000000 1.000000 -0.000000 
3.678000 0.583389 0.151820 0.030162 0.011984 0.155118 0.000000 0.000000 0.000000 0.109673 0.000000 1.000000 -0.000000 
3.679000 0.583233 0.151831 0.030141 0.011971 0.155219 0.000000 0.000000 0.000000 0.109718 0.000000 1.000000 -0.000000 
3.680000 0.583078 0.151841 0.030120 0.011959 0.155319 0.000000 0.000000 0.000000 0.109762 0.000000 1.000000 -0.000000 
3.681000 0.582922 0.151852 0.030099 0.011946 0.155419 0.000000 0.000000 0.000000 0.109806 0.000000 1.000000 -0.000000 
3.682000 0.582767 0.151863 0.030078 0.011933 0.155519 0.000000 0.000000 0.000000 0.109851 0.000000 1.000000 -0.000000 
3.683000 0.582612 0.151873 0.030057 0.011921 0.155620 0.000000 0.000000 0.000000 0.109895 0.000000 1.000000 0.000000 
3.684000 0.582457 0.151884 0.030036 0.011908 0.155720 0.000000 0.000000 0.000000 0.109939 0.000000 1.000000 -0.000000 
3.685000 0.582302 0.151895 0.030015 0.011895 0.155820 0.000000 0.000000 0.000000 0.109984 0.000000 1.000000 -0.000000 
3.686000 0.582147 0.151905 0.029994 0.011883 0.155920 0.000000 0.000000 0.000000 0.110028 0.000000 1.000000 -0.000000 
3.687000 0.581992 0.151916 0.029974 0.011870 0.156020 0.000000 0.000000 0.000000 0.110072 0.000000 1.000000 0.000000 
3.688000 0.581837 0.151927 0.029953 0.011858 0.156120 0.000000 0.000000 0.000000 0.110116 0.000000 1.000000 -0.000000 
3.689000 0.581682 0.151937 0.029932 0.011845 0.156220 0.000000 0.000000 0.000000 0.110160 0.000000 1.000000 0.000000 
3.690000 0.581527 0.151948 0.029911 0.011832 0.156321 0.000000 0.000000 0.000000 0.110205 0.000000 1.000000 -0.000000 
3.691000 0.581373 0.151958 0.029890 0.011820 0.156421 0.000000 0.000000 0.000000 0.110249 0.000000 1.000000 -0.000000 
3.692000 0.581218 0.151969 0.029869 0.011807 0.156521 0.000000 0.000000 0.000000 0.110293 0.000000 1.000000 0.000000 
3.693000 0.581063 0.151980 0.029848 0.011795 0.156620 0.000000 0.000000 0.000000 0.110337 0.000000 1.000000 0.000000 
3.694000 0.580909 0.151990 0.029827 0.011782 0.156720 0.000000 0.000000 0.000000 0.110381 0.000000 1.000000 -0.000000 
3.695000 0.580754 0.152001 0.029806 0.011770 0.156820 0.000000 0.000000 0.000000 0.110425 0.000000 1.000000 0.000000 
3.696000 0.580600 0.152011 0.029786 0.011757 0.156920 0.000000 0.000000 0.000000 0.110469 0.000000 1.000000 -0.000000 
3.697000 0.580446 0.152022 0.029765 0.011744 0.157020 0.000000 0.000000 0.000000 0.110512 0.000000 1.000000 -0.000000 
3.698000 0.580292 0.152032 0.029744 0.011732 0.157120 0.000000 0.000000 0.000000 0.110556 0.000000 1.000000 0.000000 
3.699000 0.580137 0.152043 0.029723 0.011719 0.157220 0.000000 0.000000 0.000000 0.110600 0.000000 1.000000 0.000000 
3.700000 0.579983 0.152053 0.029702 0.011707 0.157319 0.000000 0.000000 0.000000 0.110644 0.000000 1.000000 0.000000 
3.701000 0.579829 0.152064 0.029682 0.011694 0.157419 0.000000 0.000000 0.000000 0.110688 0.000000 1.000000 0.000000 
3.702000 0.579675 0.152074 0.029661 0.011682 0.157519 0.000000 0.000000 0.000000 0.110732 0.000000 1.000000 0.000000 
3.703000 0.579521 0.152085 0.029640 0.011669 0.157619 0.000000 0.000000 0.000000 0.110775 0.000000 1.000000 -0.000000 
3.704000 0.579368 0.152095 0.029619 0.011657 0.157718 0.000000 0.000000 0.000000 0.110819 0.000000 1.000000 0.000000 
3.705000 0.579214 0.152106 0.029599 0.011644 0.157818 0.000000 0.000000 0.000000 0.110863 0.000000 1.000000 -0.000000 
3.706000 0.579060 0.152116 0.029578 0.011632 0.157918 0.000000 0.000000 0.000000 0.110906 0.000000 1.000000 0.000000 
3.707000 0.578907 0.152127 0.029557 0.011619 0.158017 0.000000 0.000000 0.000000 0.110950 0.000000 1.000000 0.000000 
3.708000 0.578753 0.152137 0.029537 0.011607 0.158117 0.000000 0.000000 0.000000 0.110993 0.000000 1.000000 -0.000000 
3.709000 0.578599 0.152147 0.029516 0.011595 0.158216 0.000000 0.000000 0.000000 0.111037 0.000000 1.000000 -0.000000 
3.710000 0.578446 0.152158 0.029495 0.011582 0.158316 0.000000 0.000000 0.000000 0.111080 0.000000 1.000000 -0.000000 
3.711000 0.578293 0.152168 0.029475 0.011570 0.158415 0.000000 0.000000 0.000000 0.111124 0.000000 1.000000 -0.000000 
3.712000 0.578139 0.152179 0.029454 0.011557 0.158515 0.000000 0.000000 0.000000 0.111167 0.000000 1.000000 -0.000000 
3.713000 0.577986 0.152189 0.029433 0.011545 0.158614 0.000000 0.000000 0.000000 0.111211 0.000000 1.000000 0.000000 
3.714000 0.577833 0.152199 0.029413 0.011532 0.158713 0.000000 0.000000 0.000000 0.111254 0.000000 1.000000 -0.000000 
3.715000 0.577680 0.152210 0.029392 0.011520 0.158813 0.000000 0.000000 0.000000 0.111298 0.000000 1.000000 -0.000000 
3.716000 0.577527 0.152220 0.029371 0.011508 0.158912 0.000000 0.000000 0.000000 0.111341 0.000000 1.000000 -0.000000 
3.717000 0.577374 0.152230 0.029351 0.011495 0.159012 0.000000 0.000000 0.000000 0.111384 0.000000 1.000000 -0.000000 
3.718000 0.577221 0.152241 0.029330 0.011483 0.159111 0.000000 0.000000 0.000000 0.111428 0.000000 1.000000 -0.000000 
3.719000 0.577068 0.152251 0.029310 0.011471 0.159210 0.000000 0.000000 0.000000 0.111471 0.000000 1.000000 -0.000000 
3.720000 0.576915 0.152261 0.029289 0.011458 0.159309 0.000000 0.000000 0.000000 0.111514 0.000000 1.000000 -0.000000 
3.721000 0.576763 0.152272 0.029269 0.011446 0.159409 0.000000 0.000000 0.000000 0.111557 0.000000 1.000000 -0.000000 
3.722000 0.576610 0.152282 0.029248 0.011433 0.159508 0.000000 0.000000 0.000000 0.111600 0.000000 1.000000 -0.000000 
3.723000 0.576457 0.152292 0.029228 0.011421 0.159607 0.000000 0.000000 0.000000 0.111644 0.000000 1.000000 0.000000 
3.724000 0.576305 0.152302 0.029207 0.011409 0.159706 0.000000 0.000000 0.000000 0.111687 0.000000 1.000000 -0.000000 
3.725000 0.576152 0.152313 0.029187 0.011397 0.159805 0.000000 0.000000 0.000000 0.111730 0.000000 1.000000 0.000000 
3.726000 0.576000 0.152323 0.029166 0.011384 0.159904 0.000000 0.000000 0.000000 0.111773 0.000000 1.000000 -0.000000 
3.727000 0.575848 0.152333 0.029146 0.011372 0.160003 0.000000 0.000000 0.000000 0.111816 0.000000 1.000000 0.000000 
3.728000 0.575695 0.152343 0.029125 0.011360 0.160102 0.000000 0.000000 0.000000 0.111859 0.000000 1.000000 -0.000000 
3.729000 0.575543 0.152354 0.029105 0.011347 0.160201 0.000000 0.000000 0.000000 0.111902 0.000000 1.000000 -0.000000 
3.730000 0.575391 0.152364 0.029084 0.011335 0.160300 0.000000 0.000000 0.000000 0.111945 0.000000 1.000000 0.000000 
3.731000 0.575239 0.152374 0.029064 0.011323 0.160399 0.000000 0.000000 0.000000 0.111988 0.000000 1.000000 -0.000000 
3.732000 0.575087 0.152384 0.029043 0.011311 0.160498 0.000000 0.000000 0.000000 0.112030 0.000000 1.000000 -0.000000 
3.733000 0.574935 0.152394 0.029023 0.011298 0.160597 0.000000 0.000000 0.000000 0.112073 0.000000 1.000000 -0.000000 
3.734000 0.574783 0.152405 0.029003 0.011286 0.160696 0.000000 0.000000 0.000000 0.112116 0.000000 1.000000 -0.000000 
3.735000 0.574631 0.152415 0.028982 0.011274 0.160795 0.000000 0.000000 0.000000 0.112159 0.000000 1.000000 0.000000 
3.736000 0.574480 0.152425 0.028962 0.011262 0.160894 0.000000 0.000000 0.000000 0.112202 0.000000 1.000000 0.000000 
3.737000 0.574328 0.152435 0.028941 0.011249 0.160992 0.000000 0.000000 0.000000 0.112244 0.000000 1.000000 -0.000000 
3.738000 0.574176 0.152445 0.028921 0.011237 0.161091 0.000000 0.000000 0.000000 0.112287 0.000000 1.000000 0.000000 
3.739000 0.574025 0.152455 0.028901 0.011225 0.161190 0.000000 0.000000 0.000000 0.112330 0.000000 1.000000 -0.000000 
3.740000 0.573873 0.152466 0.028880 0.011213 0.161289 0.000000 0.000000 0.000000 0.112372 0.000000 1.000000 -0.000000 
3.741000 0.573722 0.152476 0.028860 0.011201 0.161387 0.000000 0.000000 0.000000 0.112415 0.000000 1.000000 0.000000 
3.742000 0.573571 0.152486 0.028840 0.011188 0.161486 0.000000 0.000000 0.000000 0.112458 0.000000 1.000000 0.000000 
3.743000 0.573419 0.152496 0.028819 0.011176 0.161585 0.000000 0.000000 0.000000 0.112500 0.000000 1.000000 0.000000 
3.744000 0.573268 0.152506 0.028799 0.011164 0.161683 0.000000 0.000000 0.000000 0.112543 0.000000 1.000000 -0.000000 
3.745000 0.573117 0.152516 0.028779 0.011152 0.161782 0.000000 0.000000 0.000000 0.112585 0.000000 1.000000 -0.000000 
3.746000 0.572966 0.152526 0.028759 0.011140 0.161880 0.000000 0.000000 0.000000 0.112628 0.000000 1.000000 -0.000000 
3.747000 0.572815 0.152536 0.028738 0.011128 0.161979 0.000000 0.000000 0.000000 0.112670 0.000000 1.000000 -0.000000 
3.748000 0.572664 0.152546 0.028718 0.011115 0.162077 0.000000 0.000000 0.000000 0.112712 0.000000 1.000000 0.000000 
3.749000 0.572513 0.152556 0.028698 0.011103 0.162176 0.000000 0.000000 0.000000 0.112755 0.000000 1.000000 -0.000000 
3.750000 0.572362 0.152566 0.028678 0.011091 0.162274 0.000000 0.000000 0.000000 0.112797 0.000000 1.000000 -0.000000 
3.751000 0.572211 0.152576 0.028658 0.011079 0.162373 0.000000 0.000000 0.000000 0.112840 0.000000 1.000000 -0.000000 
3.752000 0.572061 0.152586 0.028637 0.011067 0.162471 0.000000 0.000000 0.000000 0.112882 0.000000 1.000000 0.000000 
3.753000 0.571910 0.152596 0.028617 0.011055 0.162570 0.000000 0.000000 0.000000 0.112924 0.000000 1.000000 -0.000000 
3.754000 0.571759 0.152606 0.028597 0.011043 0.162668 0.000000 0.000000 0.000000 0.112966 0.000000 1.000000 -0.000000 
3.755000 0.571609 0.152616 0.028577 0.011031 0.162766 0.000000 0.000000 0.000000 0.113009 0.000000 1.000000 0.000000 
3.756000 0.571458 0.152626 0.028557 0.011019 0.162865 0.000000 0.000000 0.000000 0.113051 0.000000 1.000000 -0.000000 
3.757000 0.571308 0.152636 0.028537 0.011007 0.162963 0.000000 0.000000 0.000000 0.113093 0.000000 1.000000 -0.000000 
3.758000 0.571158 0.152646 0.028516 0.010995 0.163061 0.000000 0.000000 0.000000 0.113135 0.000000 1.000000 0.000000 
3.759000 0.571007 0.152656 0.028496 0.010983 0.163159 0.000000 0.000000 0.000000 0.113177 0.000000 1.000000 -0.000000 
3.760000 0.570857 0.152666 0.028476 0.010971 0.163258 0.000000 0.000000 0.000000 0.113219 0.000000 1.000000 -0.000000 
3.761000 0.570707 0.152676 0.028456 0.010959 0.163356 0.000000 0.000000 0.000000 0.113261 0.000000 1.000000 -0.000000 
3.762000 0.570557 0.152686 0.028436 0.010947 0.163454 0.000000 0.000000 0.000000 0.113303 0.000000 1.000000 0.000000 
3.763000 0.570407 0.152696 0.028416 0.010935 0.163552 0.000000 0.000000 0.000000 0.113345 0.000000 1.000000 -0.000000 
3.764000 0.570257 0.152706 0.028396 0.010922 0.163650 0.000000 0.000000 0.000000 0.113387 0.000000 1.000000 -0.000000 
3.765000 0.570107 0.152716 0.028376 0.010911 0.163748 0.000000 0.000000 0.000000 0.113429 0.000000 1.000000 -0.000000 
3.766000 0.569957 0.152725 0.028356 0.010899 0.163846 0.000000 0.000000 0.000000 0.113471 0.000000 1.000000 -0.000000 
3.767000 0.569808 0.152735 0.028336 0.010887 0.163944 0.000000 0.000000 0.000000 0.113513 0.000000 1.000000 -0.000000 
3.768000 0.569658 0.152745 0.028316 0.010875 0.164042 0.000000 0.000000 0.000000 0.113555 0.000000 1.000000 -0.000000 
3.769000 0.569508 0.152755 0.028296 0.010863 0.164140 0.000000 0.000000 0.000000 0.113597 0.000000 1.000000 -0.000000 
3.770000 0.569359 0.152765 0.028276 0.010851 0.164238 0.000000 0.000000 0.000000 0.113638 0.000000 1.000000 -0.000000 
3.771000 0.569209 0.152775 0.028256 0.010839 0.164336 0.000000 0.000000 0.000000 0.113680 0.000000 1.000000 0.000000 
3.772000 0.569060 0.152785 0.028236 0.010827 0.164434 0.000000 0.000000 0.000000 0.113722 0.000000 1.000000 0.000000 
3.773000 0.568910 0.152794 0.028216 0.010815 0.164532 0.000000 0.000000 0.000000 0.113764 0.000000 1.000000 -0.000000 
3.774000 0.568761 0.152804 0.028196 0.010803 0.164629 0.000000 0.000000 0.000000 0.113805 0.000000 1.000000 -0.000000 
3.775000 0.568612 0.152814 0.028176 0.010791 0.164727 0.000000 0.000000 0.000000 0.113847 0.000000 1.000000 -0.000000 
3.776000 0.568463 0.152824 0.028156 0.010779 0.164825 0.000000 0.000000 0.000000 0.113889 0.000000 1.000000 0.000000 
3.777000 0.568313 0.152834 0.028136 0.010767 0.164923 0.000000 0.000000 0.000000 0.113930 0.000000 1.000000 -0.000000 
3.778000 0.568164 0.152843 0.028116 0.010755 0.165020 0.000000 0.000000 0.000000 0.113972 0.000000 1.000000 -0.000000 
3.779000 0.568015 0.152853 0.028096 0.010743 0.165118 0.000000 0.000000 0.000000 0.114013 0.000000 1.000000 -0.000000 
3.780000 0.567866 0.152863 0.028077 0.010732 0.165216 0.000000 0.000000 0.000000 0.114055 0.000000 1.000000 -0.000000 
3.781000 0.567718 0.152873 0.028057 0.010720 0.165313 0.000000 0.000000 0.000000 0.114096 0.000000 1.000000 0.000000 
3.782000 0.567569 0.152882 0.028037 0.010708 0.165411 0.000000 0.000000 0.000000 0.114138 0.000000 1.000000 0.000000 
3.783000 0.567420 0.152892 0.028017 0.010696 0.165509 0.000000 0.000000 0.000000 0.114179 0.000000 1.000000 -0.000000 
3.784000 0.567271 0.152902 0.027997 0.010684 0.165606 0.000000 0.000000 0.000000 0.114221 0.000000 1.000000 -0.000000 
3.785000 0.567123 0.152912 0.027977 0.010672 0.165704 0.000000 0.000000 0.000000 0.114262 0.000000 1.000000 -0.000000 
3.786000 0.566974 0.152921 0.027957 0.010660 0.165801 0.000000 0.000000 0.000000 0.114303 0.000000 1.000000 -0.000000 
3.787000 0.566826 0.152931 0.027938 0.010649 0.165899 0.000000 0.000000 0.000000 0.114345 0.000000 1.000000 -0.000000 
3.788000 0.566677 0.152941 0.027918 0.010637 0.165996 0.000000 0.000000 0.000000 0.114386 0.000000 1.000000 -0.000000 
3.789000 0.566529 0.152950 0.027898 0.010625 0.166094 0.000000 0.000000 0.000000 0.114427 0.000000 1.000000 0.000000 
3.790000 0.566381 0.152960 0.027878 0.010613 0.166191 0.000000 0.000000 0.000000 0.114468 0.000000 1.000000 -0.000000 
3.791000 0.566232 0.152970 0.027859 0.010601 0.166288 0.000000 0.000000 0.000000 0.114510 0.000000 1.000000 -0.000000 
3.792000 0.566084 0.152979 0.027839 0.010590 0.166386 0.000000 0.000000 0.000000 0.114551 0.000000 1.000000 -0.000000 
3.793000 0.565936 0.152989 0.027819 0.010578 0.166483 0.000000 0.000000 0.000000 0.114592 0.000000 1.000000 -0.000000 
3.794000 0.565788 0.152999 0.027799 0.010566 0.166580 0.000000 0.000000 0.000000 0.114633 0.000000 1.000000 -0.000000 
3.795000 0.565640 0.153008 0.027780 0.010554 0.166678 0.000000 0.000000 0.000000 0.114674 0.000000 1.000000 -0.000000 
3.796000 0.565492 0.153018 0.027760 0.010543 0.166775 0.000000 0.000000 0.000000 0.114715 0.000000 1.000000 -0.000000 
3.797000 0.565344 0.153028 0.027740 0.010531 0.166872 0.000000 0.000000 0.000000 0.114756 0.000000 1.000000 -0.000000 
3.798000 0.565196 0.153037 0.027721 0.010519 0.166969 0.000000 0.000000 0.000000 0.114797 0.000000 1.000000 -0.000000 
3.799000 0.565049 0.153047 0.027701 0.010507 0.167066 0.000000 0.000000 0.000000 0.114838 0.000000 1.000000 -0.000000 
3.800000 0.564901 0.153056 0.027681 0.010496 0.167164 0.000000 0.000000 0.000000 0.114879 0.000000 1.000000 0.000000 
3.801000 0.564753 0.153066 0.027662 0.010484 0.167261 0.000000 0.000000 0.000000 0.114920 0.000000 1.000000 -0.000000 
3.802000 0.564606 0.153075 0.027642 0.010472 0.167358 0.000000 0.000000 0.000000 0.114961 0.000000 1.000000 0.000000 
3.803000 0.564458 0.153085 0.027622 0.010461 0.167455 0.000000 0.000000 0.000000 0.115002 0.000000 1.000000 -0.000000 
3.804000 0.564311 0.153095 0.027603 0.010449 0.167552 0.000000 0.000000 0.000000 0.115043 0.000000 1.000000 -0.000000 
3.805000 0.564163 0.153104 0.027583 0.010437 0.167649 0.000000 0.000000 0.000000 0.115084 0.000000 1.000000 0.000000 
3.806000 0.564016 0.153114 0.027564 0.010426 0.167746 0.000000 0.000000 0.000000 0.115124 0.000000 1.000000 -0.000000 
3.807000 0.563869 0.153123 0.027544 0.010414 0.167843 0.000000 0.000000 0.000000 0.115165 0.000000 1.000000 -0.000000 
3.808000 0.563722 0.153133 0.027524 0.010402 0.167940 0.000000 0.000000 0.000000 0.115206 0.000000 1.000000 0.000000 
3.809000 0.563574 0.153142 0.027505 0.010391 0.168037 0.000000 0.000000 0.000000 0.115247 0.000000 1.000000 -0.000000 
3.810000 0.563427 0.153152 0.027485 0.010379 0.168134 0.000000 0.000000 0.000000 0.115287 0.000000 1.000000 -0.000000 
3.811000 0.563280 0.153161 0.027466 0.010367 0.168230 0.000000 0.000000 0.000000 0.115328 0.000000 1.000000 0.000000 
3.812000 0.563133 0.153171 0.027446 0.010356 0.168327 0.000000 0.000000 0.000000 0.115369 0.000000 1.000000 0.000000 
3.813000 0.562987 0.153180 0.027427 0.010344 0.168424 0.000000 0.000000 0.000000 0.115409 0.000000 1.000000 -0.000000 
3.814000 0.562840 0.153190 0.027407 0.010333 0.168521 0.000000 0.000000 0.000000 0.115450 0.000000 1.000000 -0.000000 
3.815000 0.562693 0.153199 0.027388 0.010321 0.168618 0.000000 0.000000 0.000000 0.115490 0.000000 1.000000 0.000000 
3.816000 0.562546 0.153209 0.027368 0.010309 0.168714 0.000000 0.000000 0.000000 0.115531 0.000000 1.000000 0.000000 
3.817000 0.562400 0.153218 0.027349 0.010298 0.168811 0.000000 0.000000 0.000000 0.115571 0.000000 1.000000 -0.000000 
3.818000 0.562253 0.153227 0.027329 0.010286 0.168908 0.000000 0.000000 0.000000 0.115612 0.000000 1.000000 -0.000000 
3.819000 0.562106 0.153237 0.027310 0.010275 0.169004 0.000000 0.000000 0.000000 0.115652 0.000000 1.000000 0.000000 
3.820000 0.561960 0.153246 0.027290 0.010263 0.169101 0.000000 0.000000 0.000000 0.115693 0.000000 1.000000 0.000000 
3.821000 0.561814 0.153256 0.027271 0.010252 0.169197 0.000000 0.000000 0.000000 0.115733 0.000000 1.000000 -0.000000 
3.822000 0.561667 0.153265 0.027252 0.010240 0.169294 0.000000 0.000000 0.000000 0.115774 0.000000 1.000000 -0.000000 
3.823000 0.561521 0.153275 0.027232 0.010228 0.169391 0.000000 0.000000 0.000000 0.115814 0.000000 1.000000 -0.000000 
3.824000 0.561375 0.153284 0.027213 0.010217 0.169487 0.000000 0.000000 0.000000 0.115854 0.000000 1.000000 -0.000000 
3.825000 0.561229 0.153293 0.027193 0.010205 0.169584 0.000000 0.000000 0.000000 0.115894 0.000000 1.000000 -0.000000 
3.826000 0.561083 0.153303 0.027174 0.010194 0.169680 0.000000 0.000000 0.000000 0.115935 0.000000 1.000000 0.000000 
3.827000 0.560937 0.153312 0.027155 0.010182 0.169776 0.000000 0.000000 0.000000 0.115975 0.000000 1.000000 0.000000 
3.828000 0.560791 0.153321 0.027135 0.010171 0.169873 0.000000 0.000000 0.000000 0.116015 0.000000 1.000000 -0.000000 
3.829000 0.560645 0.153331 0.027116 0.010159 0.169969 0.000000 0.000000 0.000000 0.116055 0.000000 1.000000 0.000000 
3.830000 0.560499 0.153340 0.027097 0.010148 0.170066 0.000000 0.000000 0.000000 0.116095 0.000000 1.000000 -0.000000 
3.831000 0.560353 0.153349 0.027077 0.010136 0.170162 0.000000 0.000000 0.000000 0.116136 0.000000 1.000000 -0.000000 
3.832000 0.560207 0.153359 0.027058 0.010125 0.170258 0.000000 0.000000 0.000000 0.116176 0.000000 1.000000 -0.000000 
3.833000 0.560062 0.153368 0.027039 0.010113 0.170354 0.000000 0.000000 0.000000 0.116216 0.000000 1.000000 0.000000 
3.834000 0.559916 0.153377 0.027020 0.010102 0.170451 0.000000 0.000000 0.000000 0.116256 0.000000 1.000000 -0.000000 
3.835000 0.559771 0.153387 0.027000 0.010091 0.170547 0.000000 0.000000 0.000000 0.116296 0.000000 1.000000 -0.000000 
3.836000 0.559625 0.153396 0.026981 0.010079 0.170643 0.000000 0.000000 0.000000 0.116336 0.000000 1.000000 0.000000 
3.837000 0.559480 0.153405 0.026962 0.010068 0.170739 0.000000 0.000000 0.000000 0.116376 0.000000 1.000000 0.000000 
3.838000 0.559334 0.153415 0.026943 0.010056 0.170835 0.000000 0.000000 0.000000 0.116416 0.000000 1.000000 -0.000000 
3.839000 0.559189 0.153424 0.026923 0.010045 0.170932 0.000000 0.000000 0.000000 0.116456 0.000000 1.000000 -0.000000 
3.840000 0.559044 0.153433 0.026904 0.010034 0.171028 0.000000 0.000000 0.000000 0.116496 0.000000 1.000000 0.000000 
3.841000 0.558899 0.153442 0.026885 0.010022 0.171124 0.000000 0.000000 0.000000 0.116535 0.000000 1.000000 0.000000 
3.842000 0.558754 0.153452 0.026866 0.010011 0.171220 0.000000 0.000000 0.000000 0.116575 0.000000 1.000000 -0.000000 
3.843000 0.558608 0.153461 0.026846 0.009999 0.171316 0.000000 0.000000 0.000000 0.116615 0.000000 1.000000 -0.000000 
3.844000 0.558463 0.153470 0.026827 0.009988 0.171412 0.000000 0.000000 0.000000 0.116655 0.000000 1.000000 0.000000 
3.845000 0.558319 0.153479 0.026808 0.009977 0.171508 0.000000 0.000000 0.000000 0.116695 0.000000 1.000000 -0.000000 
3.846000 0.558174 0.153489 0.026789 0.009965 0.171604 0.000000 0.000000 0.000000 0.116734 0.000000 1.000000 -0.000000 
3.847000 0.558029 0.153498 0.026770 0.009954 0.171699 0.000000 0.000000 0.000000 0.116774 0.000000 1.000000 0.000000 
3.848000 0.557884 0.153507 0.026751 0.009943 0.171795 0.000000 0.000000 0.000000 0.116814 0.000000 1.000000 -0.000000 
3.849000 0.557739 0.153516 0.026732 0.009931 0.171891 0.000000 0.000000 0.000000 0.116853 0.000000 1.000000 -0.000000 
3.850000 0.557595 0.153525 0.026712 0.009920 0.171987 0.000000 0.000000 0.000000 0.116893 0.000000 1.000000 -0.000000 
3.851000 0.557450 0.153534 0.026693 0.009909 0.172083 0.000000 0.000000 0.000000 0.116932 0.000000 1.000000 -0.000000 
3.852000 0.557306 0.153544 0.026674 0.009897 0.172179 0.000000 0.000000 0.000000 0.116972 0.000000 1.000000 -0.000000 
3.853000 0.557161 0.153553 0.026655 0.009886 0.172274 0.000000 0.000000 0.000000 0.117012 0.000000 1.000000 0.000000 
3.854000 0.557017 0.153562 0.026636 0.009875 0.172370 0.000000 0.000000 0.000000 0.117051 0.000000 1.000000 -0.000000 
3.855000 0.556873 0.153571 0.026617 0.009863 0.172466 0.000000 0.000000 0.000000 0.117091 0.000000 1.000000 -0.000000 
3.856000 0.556728 0.153580 0.026598 0.009852 0.172561 0.000000 0.000000 0.000000 0.117130 0.000000 1.000000 -0.000000 
3.857000 0.556584 0.153589 0.026579 0.009841 0.172657 0.000000 0.000000 0.000000 0.117169 0.000000 1.000000 -0.000000 
3.858000 0.556440 0.153598 0.026560 0.009830 0.172753 0.000000 0.000000 0.000000 0.117209 0.000000 1.000000 -0.000000 
3.859000 0.556296 0.153608 0.026541 0.009818 0.172848 0.000000 0.000000 0.000000 0.117248 0.000000 1.000000 -0.000000 
3.860000 0.556152 0.153617 0.026522 0.009807 0.172944 0.000000 0.000000 0.000000 0.117288 0.000000 1.000000 -0.000000 
3.861000 0.556008 0.153626 0.026503 0.009796 0.173039 0.000000 0.000000 0.000000 0.117327 0.000000 1.000000 -0.000000 
3.862000 0.555864 0.153635 0.026484 0.009785 0.173135 0.000000 0.000000 0.000000 0.117366 0.000000 1.000000 -0.000000 
3.863000 0.555720 0.153644 0.026465 0.009773 0.173230 0.000000 0.000000 0.000000 0.117406 0.000000 1.000000 -0.000000 
3.864000 0.555576 0.153653 0.026446 0.009762 0.173326 0.000000 0.000000 0.000000 0.117445 0.000000 1.000000 -0.000000 
3.865000 0.555433 0.153662 0.026427 0.009751 0.173421 0.000000 0.000000 0.000000 0.117484 0.000000 1.000000 -0.000000 
3.866000 0.555289 0.153671 0.026408 0.009740 0.173517 0.000000 0.000000 0.000000 0.117523 0.000000 1.000000 -0.000000 
3.867000 0.555145 0.153680 0.026389 0.009729 0.173612 0.000000 0.000000 0.000000 0.117562 0.000000 1.000000 0.000000 
3.868000 0.555002 0.153689 0.026370 0.009717 0.173707 0.000000 0.000000 0.000000 0.117602 0.000000 1.000000 -0.000000 
3.869000 0.554858 0.153698 0.026351 0.009706 0.173803 0.000000 0.000000 0.000000 0.117641 0.000000 1.000000 0.000000 
3.870000 0.554715 0.153707 0.026333 0.009695 0.173898 0.000000 0.000000 0.000000 0.117680 0.000000 1.000000 -0.000000 
3.871000 0.554571 0.153716 0.026314 0.009684 0.173993 0.000000 0.000000 0.000000 0.117719 0.000000 1.000000 0.000000 
3.872000 0.554428 0.153725 0.026295 0.009673 0.174089 0.000000 0.000000 0.000000 0.117758 0.000000 1.000000 -0.000000 
3.873000 0.554285 0.153734 0.026276 0.009662 0.174184 0.000000 0.000000 0.000000 0.117797 0.000000 1.000000 -0.000000 
3.874000 0.554142 0.153743 0.026257 0.009650 0.174279 0.000000 0.000000 0.000000 0.117836 0.000000 1.000000 -0.000000 
3.875000 0.553999 0.153752 0.026238 0.009639 0.174374 0.000000 0.000000 0.000000 0.117875 0.000000 1.000000 0.000000 
3.876000 0.553855 0.153761 0.026219 0.009628 0.174469 0.000000 0.000000 0.000000 0.117914 0.000000 1.000000 -0.000000 
3.877000 0.553712 0.153770 0.026201 0.009617 0.174564 0.000000 0.000000 0.000000 0.117953 0.000000 1.000000 -0.000000 
3.878000 0.553569 0.153779 0.026182 0.009606 0.174660 0.000000 0.000000 0.000000 0.117992 0.000000 1.000000 0.000000 
3.879000 0.553427 0.153788 0.026163 0.009595 0.174755 0.000000 0.000000 0.000000 0.118030 0.000000 1.000000 0.000000 
3.880000 0.553284 0.153797 0.026144 0.009584 0.174850 0.000000 0.000000 0.000000 0.118069 0.000000 1.000000 -0.000000 
3.881000 0.553141 0.153806 0.026125 0.009573 0.174945 0.000000 0.000000 0.000000 0.118108 0.000000 1.000000 -0.000000 
3.882000 0.552998 0.153815 0.026107 0.009562 0.175040 0.000000 0.000000 0.000000 0.118147 0.000000 1.000000 0.000000 
3.883000 0.552856 0.153824 0.026088 0.009551 0.175135 0.000000 0.000000 0.000000 0.118186 0.000000 1.000000 -0.000000 
3.884000 0.552713 0.153833 0.026069 0.009539 0.175230 0.000000 0.000000 0.000000 0.118224 0.000000 1.000000 0.000000 
3.885000 0.552570 0.153842 0.026050 0.009528 0.175325 0.000000 0.000000 0.000000 0.118263 0.000000 1.000000 -0.000000 
3.886000 0.552428 0.153851 0.026032 0.009517 0.175419 0.000000 0.000000 0.000000 0.118302 0.000000 1.000000 -0.000000 
3.887000 0.552286 0.153860 0.026013 0.009506 0.175514 0.000000 0.000000 0.000000 0.118340 0.000000 1.000000 -0.000000 
3.888000 0.552143 0.153869 0.025994 0.009495 0.175609 0.000000 0.000000 0.000000 0.118379 0.000000 1.000000 -0.000000 
3.889000 0.552001 0.153878 0.025976 0.009484 0.175704 0.000000 0.000000 0.000000 0.118418 0.000000 1.000000 -0.000000 
3.890000 0.551859 0.153886 0.025957 0.009473 0.175799 0.000000 0.000000 0.000000 0.118456 0.000000 1.000000 0.000000 
3.891000 0.551716 0.153895 0.025938 0.009462 0.175893 0.000000 0.000000 0.000000 0.118495 0.000000 1.000000 0.000000 
3.892000 0.551574 0.153904 0.025920 0.009451 0.175988 0.000000 0.000000 0.000000 0.118533 0.000000 1.000000 0.000000 
3.893000 0.551432 0.153913 0.025901 0.009440 0.176083 0.000000 0.000000 0.000000 0.118572 0.000000 1.000000 -0.000000 
3.894000 0.551290 0.153922 0.025882 0.009429 0.176178 0.000000 0.000000 0.000000 0.118610 0.000000 1.000000 0.000000 
3.895000 0.551148 0.153931 0.025864 0.009418 0.176272 0.000000 0.000000 0.000000 0.118649 0.000000 1.000000 -0.000000 
3.896000 0.551006 0.153940 0.025845 0.009407 0.176367 0.000000 0.000000 0.000000 0.118687 0.000000 1.000000 -0.000000 
3.897000 0.550865 0.153948 0.025826 0.009396 0.176461 0.000000 0.000000 0.000000 0.118726 0.000000 1.000000 -0.000000 
3.898000 0.550723 0.153957 0.025808 0.009385 0.176556 0.000000 0.000000 0.000000 0.118764 0.000000 1.000000 -0.000000 
3.899000 0.550581 0.153966 0.025789 0.009374 0.176651 0.000000 0.000000 0.000000 0.118802 0.000000 1.000000 -0.000000 
3.900000 0.550439 0.153975 0.025771 0.009363 0.176745 0.000000 0.000000 0.000000 0.118841 0.000000 1.000000 0.000000 
3.901000 0.550298 0.153984 0.025752 0.009353 0.176840 0.000000 0.000000 0.000000 0.118879 0.000000 1.000000 -0.000000 
3.902000 0.550156 0.153992 0.025734 0.009342 0.176934 0.000000 0.000000 0.000000 0.118917 0.000000 1.000000 -0.000000 
3.903000 0.550015 0.154001 0.025715 0.009331 0.177028 0.000000 0.000000 0.000000 0.118956 0.000000 1.000000 0.000000 
3.904000 0.549873 0.154010 0.025696 0.009320 0.177123 0.000000 0.000000 0.000000 0.118994 0.000000 1.000000 -0.000000 
3.905000 0.549732 0.154019 0.025678 0.009309 0.177217 0.000000 0.000000 0.000000 0.119032 0.000000 1.000000 -0.000000 
3.906000 0.549591 0.154028 0.025659 0.009298 0.177312 0.000000 0.000000 0.000000 0.119070 0.000000 1.000000 0.000000 
3.907000 0.549449 0.154036 0.025641 0.009287 0.177406 0.000000 0.000000 0.000000 0.119108 0.000000 1.000000 0.000000 
3.908000 0.549308 0.154045 0.025622 0.009276 0.177500 0.000000 0.000000 0.000000 0.119146 0.000000 1.000000 -0.000000 
3.909000 0.549167 0.154054 0.025604 0.009265 0.177595 0.000000 0.000000 0.000000 0.119185 0.000000 1.000000 0.000000 
3.910000 0.549026 0.154063 0.025585 0.009254 0.177689 0.000000 0.000000 0.000000 0.119223 0.000000 1.000000 -0.000000 
3.911000 0.548885 0.154071 0.025567 0.009244 0.177783 0.000000 0.000000 0.000000 0.119261 0.000000 1.000000 0.000000 
3.912000 0.548744 0.154080 0.025549 0.009233 0.177877 0.000000 0.000000 0.000000 0.119299 0.000000 1.000000 -0.000000 
3.913000 0.548603 0.154089 0.025530 0.009222 0.177971 0.000000 0.000000 0.000000 0.119337 0.000000 1.000000 -0.000000 
3.914000 0.548462 0.154097 0.025512 0.009211 0.178066 0.000000 0.000000 0.000000 0.119375 0.000000 1.000000 -0.000000 
3.915000 0.548321 0.154106 0.025493 0.009200 0.178160 0.000000 0.000000 0.000000 0.119413 0.000000 1.000000 -0.000000 
3.916000 0.548181 0.154115 0.025475 0.009189 0.178254 0.000000 0.000000 0.000000 0.119451 0.000000 1.000000 0.000000 
3.917000 0.548040 0.154124 0.025456 0.009179 0.178348 0.000000 0.000000 0.000000 0.119488 0.000000 1.000000 0.000000 
3.918000 0.547899 0.154132 0.025438 0.009168 0.178442 0.000000 0.000000 0.000000 0.119526 0.000000 1.000000 -0.000000 
3.919000 0.547759 0.154141 0.025420 0.009157 0.178536 0.000000 0.000000 0.000000 0.119564 0.000000 1.000000 -0.000000 
3.920000 0.547618 0.154150 0.025401 0.009146 0.178630 0.000000 0.000000 0.000000 0.119602 0.000000 1.000000 -0.000000 
3.921000 0.547478 0.154158 0.025383 0.009135 0.178724 0.000000 0.000000 0.000000 0.119640 0.000000 1.000000 -0.000000 
3.922000 0.547338 0.154167 0.025365 0.009125 0.178818 0.000000 0.000000 0.000000 0.119678 0.000000 1.000000 -0.000000 
3.923000 0.547197 0.154176 0.025346 0.009114 0.178912 0.000000 0.000000 0.000000 0.119715 0.000000 1.000000 -0.000000 
3.924000 0.547057 0.154184 0.025328 0.009103 0.179006 0.000000 0.000000 0.000000 0.119753 0.000000 1.000000 -0.000000 
3.925000 0.546917 0.154193 0.025310 0.009092 0.179100 0.000000 0.000000 0.000000 0.119791 0.000000 1.000000 0.000000 
3.926000 0.546777 0.154201 0.025291 0.009082 0.179193 0.000000 0.000000 0.000000 0.119828 0.000000 1.000000 -0.000000 
3.927000 0.546637 0.154210 0.025273 0.009071 0.179287 0.000000 0.000000 0.000000 0.119866 0.000000 1.000000 0.000000 
3.928000 0.546497 0.154219 0.025255 0.009060 0.179381 0.000000 0.000000 0.000000 0.119904 0.000000 1.000000 0.000000 
3.929000 0.546357 0.154227 0.025237 0.009050 0.179475 0.000000 0.000000 0.000000 0.119941 0.000000 1.000000 0.000000 
3.930000 0.546217 0.154236 0.025218 0.009039 0.179569 0.000000 0.000000 0.000000 0.119979 0.000000 1.000000 -0.000000 
3.931000 0.546077 0.154245 0.025200 0.009028 0.179662 0.000000 0.000000 0.000000 0.120016 0.000000 1.000000 0.000000 
3.932000 0.545937 0.154253 0.025182 0.009017 0.179756 0.000000 0.000000 0.000000 0.120054 0.000000 1.000000 -0.000000 
3.933000 0.545797 0.154262 0.025164 0.009007 0.179850 0.000000 0.000000 0.000000 0.120091 0.000000 1.000000 0.000000 
3.934000 0.545657 0.154270 0.025145 0.008996 0.179943 0.000000 0.000000 0.000000 0.120129 0.000000 1.000000 0.000000 
3.935000 0.545518 0.154279 0.025127 0.008985 0.180037 0.000000 0.000000 0.000000 0.120166 0.000000 1.000000 0.000000 
3.936000 0.545378 0.154287 0.025109 0.008975 0.180131 0.000000 0.000000 0.000000 0.120204 0.000000 1.000000 -0.000000 
3.937000 0.545239 0.154296 0.025091 0.008964 0.180224 0.000000 0.000000 0.000000 0.120241 0.000000 1.000000 -0.000000 
3.938000 0.545099 0.154305 0.025073 0.008953 0.180318 0.000000 0.000000 0.000000 0.120279 0.000000 1.000000 0.000000 
3.939000 0.544960 0.154313 0.025054 0.008943 0.180411 0.000000 0.000000 0.000000 0.120316 0.000000 1.000000 -0.000000 
3.940000 0.544821 0.154322 0.025036 0.008932 0.180505 0.000000 0.000000 0.000000 0.120353 0.000000 1.000000 -0.000000 
3.941000 0.544681 0.154330 0.025018 0.008921 0.180598 0.000000 0.000000 0.000000 0.120391 0.000000 1.000000 -0.000000 
3.942000 0.544542 0.154339 0.025000 0.008911 0.180692 0.000000 0.000000 0.000000 0.120428 0.000000 1.000000 -0.000000 
3.943000 0.544403 0.154347 0.024982 0.008900 0.180785 0.000000 0.000000 0.000000 0.120465 0.000000 1.000000 0.000000 
3.944000 0.544264 0.154356 0.024964 0.008890 0.180878 0.000000 0.000000 0.000000 0.120502 0.000000 1.000000 -0.000000 
3.945000 0.544125 0.154364 0.024946 0.008879 0.180972 0.000000 0.000000 0.000000 0.120540 0.000000 1.000000 -0.000000 
3.946000 0.543986 0.154373 0.024928 0.008868 0.181065 0.000000 0.000000 0.000000 0.120577 0.000000 1.000000 0.000000 
3.947000 0.543847 0.154381 0.024909 0.008858 0.181158 0.000000 0.000000 0.000000 0.120614 0.000000 1.000000 -0.000000 
3.948000 0.543708 0.154390 0.024891 0.008847 0.181252 0.000000 0.000000 0.000000 0.120651 0.000000 1.000000 -0.000000 
3.949000 0.543569 0.154398 0.024873 0.008837 0.181345 0.000000 0.000000 0.000000 0.120688 0.000000 1.000000 -0.000000 
3.950000 0.543430 0.154407 0.024855 0.008826 0.181438 0.000000 0.000000 0.000000 0.120725 0.000000 1.000000 0.000000 
3.951000 0.543291 0.154415 0.024837 0.008816 0.181531 0.000000 0.000000 0.000000 0.120762 0.000000 1.000000 0.000000 
3.952000 0.543153 0.154423 0.024819 0.008805 0.181624 0.000000 0.000000 0.000000 0.120799 0.000000 1.000000 0.000000 
3.953000 0.543014 0.154432 0.024801 0.008794 0.181718 0.000000 0.000000 0.000000 0.120836 0.000000 1.000000 -0.000000 
3.954000 0.542876 0.154440 0.024783 0.008784 0.181811 0.000000 0.000000 0.000000 0.120873 0.000000 1.000000 -0.000000 
3.955000 0.542737 0.154449 0.024765 0.008773 0.181904 0.000000 0.000000 0.000000 0.120910 0.000000 1.000000 0.000000 
3.956000 0.542599 0.154457 0.024747 0.008763 0.181997 0.000000 0.000000 0.000000 0.120947 0.000000 1.000000 -0.000000 
3.957000 0.542460 0.154466 0.024729 0.008752 0.182090 0.000000 0.000000 0.000000 0.120984 0.000000 1.000000 -0.000000 
3.958000 0.542322 0.154474 0.024711 0.008742 0.182183 0.000000 0.000000 0.000000 0.121021 0.000000 1.000000 -0.000000 
3.959000 0.542184 0.154482 0.024693 0.008731 0.182276 0.000000 0.000000 0.000000 0.121058 0.000000 1.000000 0.000000 
3.960000 0.542046 0.154491 0.024675 0.008721 0.182369 0.000000 0.000000 0.000000 0.121095 0.000000 1.000000 0.000000 
3.961000 0.541907 0.154499 0.024657 0.008710 0.182462 0.000000 0.000000 0.000000 0.121132 0.000000 1.000000 -0.000000 
3.962000 0.541769 0.154508 0.024639 0.008700 0.182555 0.000000 0.000000 0.000000 0.121168 0.000000 1.000000 0.000000 
3.963000 0.541631 0.154516 0.024621 0.008689 0.182648 0.000000 0.000000 0.000000 0.121205 0.000000 1.000000 0.000000 
3.964000 0.541493 0.154524 0.024604 0.008679 0.182740 0.000000 0.000000 0.000000 0.121242 0.000000 1.000000 0.000000 
3.965000 0.541355 0.154533 0.024586 0.008669 0.182833 0.000000 0.000000 0.000000 0.121279 0.000000 1.000000 -0.000000 
3.966000 0.541217 0.154541 0.024568 0.008658 0.182926 0.000000 0.000000 0.000000 0.121315 0.000000 1.000000 -0.000000 
3.967000 0.541080 0.154550 0.024550 0.008648 0.183019 0.000000 0.000000 0.000000 0.121352 0.000000 1.000000 0.000000 
3.968000 0.540942 0.154558 0.024532 0.008637 0.183112 0.000000 0.000000 0.000000 0.121389 0.000000 1.000000 -0.000000 
3.969000 0.540804 0.154566 0.024514 0.008627 0.183204 0.000000 0.000000 0.000000 0.121425 0.000000 1.000000 -0.000000 
3.970000 0.540666 0.154575 0.024496 0.008616 0.183297 0.000000 0.000000 0.000000 0.121462 0.000000 1.000000 0.000000 
3.971000 0.540529 0.154583 0.024479 0.008606 0.183390 0.000000 0.000000 0.000000 0.121498 0.000000 1.000000 -0.000000 
3.972000 0.540391 0.154591 0.024461 0.008596 0.183482 0.000000 0.000000 0.000000 0.121535 0.000000 1.000000 -0.000000 
3.973000 0.540254 0.154600 0.024443 0.008585 0.183575 0.000000 0.000000 0.000000 0.121572 0.000000 1.000000 0.000000 
3.974000 0.540116 0.154608 0.024425 0.008575 0.183668 0.000000 0.000000 0.000000 0.121608 0.000000 1.000000 -0.000000 
3.975000 0.539979 0.154616 0.024407 0.008564 0.183760 0.000000 0.000000 0.000000 0.121644 0.000000 1.000000 -0.000000 
3.976000 0.539842 0.154625 0.024389 0.008554 0.183853 0.000000 0.000000 0.000000 0.121681 0.000000 1.000000 0.000000 
3.977000 0.539704 0.154633 0.024372 0.008544 0.183945 0.000000 0.000000 0.000000 0.121717 0.000000 1.000000 -0.000000 
3.978000 0.539567 0.154641 0.024354 0.008533 0.184038 0.000000 0.000000 0.000000 0.121754 0.000000 1.000000 0.000000 
3.979000 0.539430 0.154649 0.024336 0.008523 0.184130 0.000000 0.000000 0.000000 0.121790 0.000000 1.000000 -0.000000 
3.980000 0.539293 0.154658 0.024318 0.008513 0.184223 0.000000 0.000000 0.000000 0.121827 0.000000 1.000000 0.000000 
3.981000 0.539156 0.154666 0.024301 0.008502 0.184315 0.000000 0.000000 0.000000 0.121863 0.000000 1.000000 -0.000000 
3.982000 0.539019 0.154674 0.024283 0.008492 0.184408 0.000000 0.000000 0.000000 0.121899 0.000000 1.000000 -0.000000 
3.983000 0.538882 0.154682 0.024265 0.008482 0.184500 0.000000 0.000000 0.000000 0.121935 0.000000 1.000000 -0.000000 
3.984000 0.538745 0.154691 0.024248 0.008471 0.184592 0.000000 0.000000 0.000000 0.121972 0.000000 1.000000 -0.000000 
3.985000 0.538608 0.154699 0.024230 0.008461 0.184685 0.000000 0.000000 0.000000 0.122008 0.000000 1.000000 0.000000 
3.986000 0.538472 0.154707 0.024212 0.008451 0.184777 0.000000 0.000000 0.000000 0.122044 0.000000 1.000000 -0.000000 
3.987000 0.538335 0.154715 0.024194 0.008441 0.184869 0.000000 0.000000 0.000000 0.122080 0.000000 1.000000 -0.000000 
3.988000 0.538198 0.154724 0.024177 0.008430 0.184961 0.000000 0.000000 0.000000 0.122117 0.000000 1.000000 -0.000000 
3.989000 0.538062 0.154732 0.024159 0.008420 0.185054 0.000000 0.000000 0.000000 0.122153 0.000000 1.000000 0.000000 
3.990000 0.537925 0.154740 0.024142 0.008410 0.185146 0.000000 0.000000 0.000000 0.122189 0.000000 1.000000 0.000000 
3.991000 0.537789 0.154748 0.024124 0.008399 0.185238 0.000000 0.000000 0.000000 0.122225 0.000000 1.000000 0.000000 
3.992000 0.537652 0.154757 0.024106 0.008389 0.185330 0.000000 0.000000 0.000000 0.122261 0.000000 1.000000 -0.000000 
3.993000 0.537516 0.154765 0.024089 0.008379 0.185422 0.000000 0.000000 0.000000 0.122297 0.000000 1.000000 0.000000 
3.994000 0.537380 0.154773 0.024071 0.008369 0.185514 0.000000 0.000000 0.000000 0.122333 0.000000 1.000000 -0.000000 
3.995000 0.537243 0.154781 0.024053 0.008358 0.185606 0.000000 0.000000 0.000000 0.122369 0.000000 1.000000 0.000000 
3.996000 0.537107 0.154789 0.024036 0.008348 0.185698 0.000000 0.000000 0.000000 0.122405 0.000000 1.000000 -0.000000 
3.997000 0.536971 0.154797 0.024018 0.008338 0.185790 0.000000 0.000000 0.000000 0.122441 0.000000 1.000000 0.000000 
3.998000 0.536835 0.154806 0.024001 0.008328 0.185882 0.000000 0.000000 0.000000 0.122477 0.000000 1.000000 -0.000000 
3.999000 0.536699 0.154814 0.023983 0.008318 0.185974 0.000000 0.000000 0.000000 0.122513 0.000000 1.000000 0.000000 
4.000000 0.536563 0.154822 0.023966 0.008307 0.186066 0.000000 0.000000 0.000000 0.122549 0.000000 1.000000 -0.000000 
4.001000 0.536427 0.154830 0.023948 0.008297 0.186158 0.000000 0.000000 0.000000 0.122585 0.000000 1.000000 -0.000000 
4.002000 0.536291 0.154838 0.023931 0.008287 0.186250 0.000000 0.000000 0.000000 0.122621 0.000000 1.000000 -0.000000 
4.003000 0.536155 0.154846 0.023913 0.008277 0.186342 0.000000 0.000000 0.000000 0.122656 0.000000 1.000000 0.000000 
4.004000 0.536019 0.154854 0.023896 0.008267 0.186434 0.000000 0.000000 0.000000 0.122692 0.000000 1.000000 -0.000000 
4.005000 0.535884 0.154863 0.023878 0.008257 0.186526 0.000000 0.000000 0.000000 0.122728 0.000000 1.000000 0.000000 
4.006000 0.535748 0.154871 0.023861 0.008246 0.186617 0.000000 0.000000 0.000000 0.122764 0.000000 1.000000 0.000000 
4.007000 0.535613 0.154879 0.023843 0.008236 0.186709 0.000000 0.000000 0.000000 0.122799 0.000000 1.000000 0.000000 
4.008000 0.535477 0.154887 0.023826 0.008226 0.186801 0.000000 0.000000 0.000000 0.122835 0.000000 1.000000 0.000000 
4.009000 0.535341 0.154895 0.023808 0.008216 0.186893 0.000000 0.000000 0.000000 0.122871 0.000000 1.000000 0.000000 
4.010000 0.535206 0.154903 0.023791 0.008206 0.186984 0.000000 0.000000 0.000000 0.122906 0.000000 1.000000 -0.000000 
4.011000 0.535071 0.154911 0.023773 0.008196 0.187076 0.000000 0.000000 0.000000 0.122942 0.000000 1.000000 0.000000 
4.012000 0.534935 0.154919 0.023756 0.008186 0.187168 0.000000 0.000000 0.000000 0.122978 0.000000 1.000000 -0.000000 
4.013000 0.534800 0.154927 0.023739 0.008176 0.187259 0.000000 0.000000 0.000000 0.123013 0.000000 1.000000 -0.000000 
4.014000 0.534665 0.154935 0.023721 0.008166 0.187351 0.000000 0.000000 0.000000 0.123049 0.000000 1.000000 0.000000 
4.015000 0.534530 0.154944 0.023704 0.008155 0.187442 0.000000 0.000000 0.000000 0.123084 0.000000 1.000000 -0.000000 
4.016000 0.534395 0.154952 0.023686 0.008145 0.187534 0.000000 0.000000 0.000000 0.123120 0.000000 1.000000 -0.000000 
4.017000 0.534260 0.154960 0.023669 0.008135 0.187625 0.000000 0.000000 0.000000 0.123155 0.000000 1.000000 -0.000000 
4.018000 0.534125 0.154968 0.023652 0.008125 0.187717 0.000000 0.000000 0.000000 0.123191 0.000000 1.000000 -0.000000 
4.019000 0.533990 0.154976 0.023634 0.008115 0.187808 0.000000 0.000000 0.000000 0.123226 0.000000 1.000000 0.000000 
4.020000 0.533855 0.154984 0.023617 0.008105 0.187900 0.000000 0.000000 0.000000 0.123262 0.000000 1.000000 -0.000000 
4.021000 0.533720 0.154992 0.023600 0.008095 0.187991 0.000000 0.000000 0.000000 0.123297 0.000000 1.000000 -0.000000 
4.022000 0.533585 0.155000 0.023582 0.008085 0.188083 0.000000 0.000000 0.000000 0.123333 0.000000 1.000000 0.000000 
4.023000 0.533450 0.155008 0.023565 0.008075 0.188174 0.000000 0.000000 0.000000 0.123368 0.000000 1.000000 0.000000 
4.024000 0.533316 0.155016 0.023548 0.008065 0.188265 0.000000 0.000000 0.000000 0.123403 0.000000 1.000000 0.000000 
4.025000 0.533181 0.155024 0.023530 0.008055 0.188356 0.000000 0.000000 0.000000 0.123439 0.000000 1.000000 -0.000000 
4.026000 0.533047 0.155032 0.023513 0.008045 0.188448 0.000000 0.000000 0.000000 0.123474 0.000000 1.000000 0.000000 
4.027000 0.532912 0.155040 0.023496 0.008035 0.188539 0.000000 0.000000 0.000000 0.123509 0.000000 1.000000 -0.000000 
4.028000 0.532778 0.155048 0.023479 0.008025 0.188630 0.000000 0.000000 0.000000 0.123544 0.000000 1.000000 0.000000 
4.029000 0.532643 0.155056 0.023461 0.008015 0.188721 0.000000 0.000000 0.000000 0.123580 0.000000 1.000000 0.000000 
4.030000 0.532509 0.155064 0.023444 0.008005 0.188813 0.000000 0.000000 0.000000 0.123615 0.000000 1.000000 -0.000000 
4.031000 0.532375 0.155072 0.023427 0.007995 0.188904 0.000000 0.000000 0.000000 0.123650 0.000000 1.000000 0.000000 
4.032000 0.532240 0.155080 0.023410 0.007985 0.188995 0.000000 0.000000 0.000000 0.123685 0.000000 1.000000 -0.000000 
4.033000 0.532106 0.155088 0.023392 0.007975 0.189086 0.000000 0.000000 0.000000 0.123720 0.000000 1.000000 0.000000 
4.034000 0.531972 0.155096 0.023375 0.007965 0.189177 0.000000 0.000000 0.000000 0.123755 0.000000 1.000000 0.000000 
4.035000 0.531838 0.155104 0.023358 0.007955 0.189268 0.000000 0.000000 0.000000 0.123790 0.000000 1.000000 0.000000 
4.036000 0.531704 0.155112 0.023341 0.007945 0.189359 0.000000 0.000000 0.000000 0.123825 0.000000 1.000000 0.000000 
4.037000 0.531570 0.155120 0.023324 0.007936 0.189450 0.000000 0.000000 0.000000 0.123860 0.000000 1.000000 -0.000000 
4.038000 0.531436 0.155128 0.023306 0.007926 0.189541 0.000000 0.000000 0.000000 0.123895 0.000000 1.000000 0.000000 
4.039000 0.531302 0.155135 0.023289 0.007916 0.189632 0.000000 0.000000 0.000000 0.123930 0.000000 1.000000 0.000000 
4.040000 0.531168 0.155143 0.023272 0.007906 0.189723 0.000000 0.000000 0.000000 0.123965 0.000000 1.000000 0.000000 
4.041000 0.531035 0.155151 0.023255 0.007896 0.189814 0.000000 0.000000 0.000000 0.124000 0.000000 1.000000 0.000000 
4.042000 0.530901 0.155159 0.023238 0.007886 0.189905 0.000000 0.000000 0.000000 0.124035 0.000000 1.000000 0.000000 
4.043000 0.530767 0.155167 0.023221 0.007876 0.189995 0.000000 0.000000 0.000000 0.124070 0.000000 1.000000 0.000000 
4.044000 0.530634 0.155175 0.023204 0.007866 0.190086 0.000000 0.000000 0.000000 0.124105 0.000000 1.000000 -0.000000 
4.045000 0.530500 0.155183 0.023187 0.007856 0.190177 0.000000 0.000000 0.000000 0.124140 0.000000 1.000000 -0.000000 
4.046000 0.530367 0.155191 0.023170 0.007847 0.190268 0.000000 0.000000 0.000000 0.124175 0.000000 1.000000 -0.000000 
4.047000 0.530233 0.155199 0.023152 0.007837 0.190359 0.000000 0.000000 0.000000 0.124210 0.000000 1.000000 0.000000 
4.048000 0.530100 0.155207 0.023135 0.007827 0.190449 0.000000 0.000000 0.000000 0.124244 0.000000 1.000000 0.000000 
4.049000 0.529966 0.155214 0.023118 0.007817 0.190540 0.000000 0.000000 0.000000 0.124279 0.000000 1.000000 -0.000000 
4.050000 0.529833 0.155222 0.023101 0.007807 0.190631 0.000000 0.000000 0.000000 0.124314 0.000000 1.000000 -0.000000 
4.051000 0.529700 0.155230 0.023084 0.007797 0.190721 0.000000 0.000000 0.000000 0.124349 0.000000 1.000000 0.000000 
4.052000 0.529567 0.155238 0.023067 0.007788 0.190812 0.000000 0.000000 0.000000 0.124383 0.000000 1.000000 0.000000 
4.053000 0.529434 0.155246 0.023050 0.007778 0.190902 0.000000 0.000000 0.000000 0.124418 0.000000 1.000000 -0.000000 
4.054000 0.529301 0.155254 0.023033 0.007768 0.190993 0.000000 0.000000 0.000000 0.124453 0.000000 1.000000 -0.000000 
4.055000 0.529168 0.155262 0.023016 0.007758 0.191084 0.000000 0.000000 0.000000 0.124487 0.000000 1.000000 0.000000 
4.056000 0.529035 0.155269 0.022999 0.007748 0.191174 0.000000 0.000000 0.000000 0.124522 0.000000 1.000000 -0.000000 
4.057000 0.528902 0.155277 0.022982 0.007739 0.191265 0.000000 0.000000 0.000000 0.124556 0.000000 1.000000 -0.000000 
4.058000 0.528769 0.155285 0.022965 0.007729 0.191355 0.000000 0.000000 0.000000 0.124591 0.000000 1.000000 -0.000000 
4.059000 0.528636 0.155293 0.022948 0.007719 0.191445 0.000000 0.000000 0.000000 0.124625 0.000000 1.000000 0.000000 
4.060000 0.528503 0.155301 0.022931 0.007709 0.191536 0.000000 0.000000 0.000000 0.124660 0.000000 1.000000 -0.000000 
4.061000 0.528371 0.155309 0.022914 0.007700 0.191626 0.000000 0.000000 0.000000 0.124694 0.000000 1.000000 -0.000000 
4.062000 0.528238 0.155316 0.022898 0.007690 0.191717 0.000000 0.000000 0.000000 0.124729 0.000000 1.000000 0.000000 
4.063000 0.528106 0.155324 0.022881 0.007680 0.191807 0.000000 0.000000 0.000000 0.124763 0.000000 1.000000 -0.000000 
4.064000 0.527973 0.155332 0.022864 0.007670 0.191897 0.000000 0.000000 0.000000 0.124798 0.000000 1.000000 0.000000 
4.065000 0.527841 0.155340 0.022847 0.007661 0.191988 0.000000 0.000000 0.000000 0.124832 0.000000 1.000000 0.000000 
4.066000 0.527708 0.155348 0.022830 0.007651 0.192078 0.000000 0.000000 0.000000 0.124867 0.000000 1.000000 -0.000000 
4.067000 0.527576 0.155355 0.022813 0.007641 0.192168 0.000000 0.000000 0.000000 0.124901 0.000000 1.000000 -0.000000 
4.068000 0.527443 0.155363 0.022796 0.007632 0.192258 0.000000 0.000000 0.000000 0.124935 0.000000 1.000000 0.000000 
4.069000 0.527311 0.155371 0.022779 0.007622 0.192348 0.000000 0.000000 0.000000 0.124970 0.000000 1.000000 -0.000000 
4.070000 0.527179 0.155379 0.022762 0.007612 0.192439 0.000000 0.000000 0.000000 0.125004 0.000000 1.000000 -0.000000 
4.071000 0.527047 0.155386 0.022746 0.007603 0.192529 0.000000 0.000000 0.000000 0.125038 0.000000 1.000000 0.000000 
4.072000 0.526915 0.155394 0.022729 0.007593 0.192619 0.000000 0.000000 0.000000 0.125072 0.000000 1.000000 0.000000 
4.073000 0.526783 0.155402 0.022712 0.007583 0.192709 0.000000 0.000000 0.000000 0.125107 0.000000 1.000000 -0.000000 
4.074000 0.526651 0.155410 0.022695 0.007574 0.192799 0.000000 0.000000 0.000000 0.125141 0.000000 1.000000 -0.000000 
4.075000 0.526519 0.155417 0.022678 0.007564 0.192889 0.000000 0.000000 0.000000 0.125175 0.000000 1.000000 0.000000 
4.076000 0.526387 0.155425 0.022662 0.007554 0.192979 0.000000 0.000000 0.000000 0.125209 0.000000 1.000000 -0.000000 
4.077000 0.526255 0.155433 0.022645 0.007545 0.193069 0.000000 0.000000 0.000000 0.125243 0.000000 1.000000 -0.000000 
4.078000 0.526123 0.155440 0.022628 0.007535 0.193159 0.000000 0.000000 0.000000 0.125277 0.000000 1.000000 0.000000 
4.079000 0.525992 0.155448 0.022611 0.007525 0.193249 0.000000 0.000000 0.000000 0.125311 0.000000 1.000000 0.000000 
4.080000 0.525860 0.155456 0.022595 0.007516 0.193339 0.000000 0.000000 0.000000 0.125346 0.000000 1.000000 0.000000 
4.081000 0.525728 0.155464 0.022578 0.007506 0.193429 0.000000 0.000000 0.000000 0.125380 0.000000 1.000000 0.000000 
4.082000 0.525597 0.155471 0.022561 0.007497 0.193518 0.000000 0.000000 0.000000 0.125414 0.000000 1.000000 0.000000 
4.083000 0.525465 0.155479 0.022544 0.007487 0.193608 0.000000 0.000000 0.000000 0.125448 0.000000 1.000000 -0.000000 
4.084000 0.525334 0.155487 0.022528 0.007477 0.193698 0.000000 0.000000 0.000000 0.125482 0.000000 1.000000 0.000000 
4.085000 0.525202 0.155494 0.022511 0.007468 0.193788 0.000000 0.000000 0.000000 0.125516 0.000000 1.000000 0.000000 
4.086000 0.525071 0.155502 0.022494 0.007458 0.193878 0.000000 0.000000 0.000000 0.125550 0.000000 1.000000 0.000000 
4.087000 0.524940 0.155510 0.022478 0.007449 0.193967 0.000000 0.000000 0.000000 0.125583 0.000000 1.000000 0.000000 
4.088000 0.524808 0.155517 0.022461 0.007439 0.194057 0.000000 0.000000 0.000000 0.125617 0.000000 1.000000 0.000000 
4.089000 0.524677 0.155525 0.022444 0.007430 0.194147 0.000000 0.000000 0.000000 0.125651 0.000000 1.000000 0.000000 
4.090000 0.524546 0.155533 0.022428 0.007420 0.194236 0.000000 0.000000 0.000000 0.125685 0.000000 1.000000 -0.000000 
4.091000 0.524415 0.155540 0.022411 0.007411 0.194326 0.000000 0.000000 0.000000 0.125719 0.000000 1.000000 -0.000000 
4.092000 0.524284 0.155548 0.022394 0.007401 0.194416 0.000000 0.000000 0.000000 0.125753 0.000000 1.000000 0.000000 
4.093000 0.524153 0.155556 0.022378 0.007392 0.194505 0.000000 0.000000 0.000000 0.125786 0.000000 1.000000 -0.000000 
4.094000 0.524022 0.155563 0.022361 0.007382 0.194595 0.000000 0.000000 0.000000 0.125820 0.000000 1.000000 0.000000 
4.095000 0.523891 0.155571 0.022344 0.007372 0.194684 0.000000 0.000000 0.000000 0.125854 0.000000 1.000000 0.000000 
4.096000 0.523760 0.155579 0.022328 0.007363 0.194774 0.000000 0.000000 0.000000 0.125888 0.000000 1.000000 -0.000000 
4.097000 0.523629 0.155586 0.022311 0.007354 0.194863 0.000000 0.000000 0.000000 0.125921 0.000000 1.000000 -0.000000 
4.098000 0.523499 0.155594 0.022295 0.007344 0.194953 0.000000 0.000000 0.000000 0.125955 0.000000 1.000000 0.000000 
4.099000 0.523368 0.155601 0.022278 0.007335 0.195042 0.000000 0.000000 0.000000 0.125989 0.000000 1.000000 -0.000000 
4.100000 0.523237 0.155609 0.022262 0.007325 0.195131 0.000000 0.000000 0.000000 0.126022 0.000000 1.000000 -0.000000 
4.101000 0.523107 0.155617 0.022245 0.007316 0.195221 0.000000 0.000000 0.000000 0.126056 0.000000 1.000000 -0.000000 
4.102000 0.522976 0.155624 0.022229 0.007306 0.195310 0.000000 0.000000 0.000000 0.126090 0.000000 1.000000 0.000000 
4.103000 0.522846 0.155632 0.022212 0.007297 0.195399 0.000000 0.000000 0.000000 0.126123 0.000000 1.000000 -0.000000 
4.104000 0.522715 0.155639 0.022195 0.007287 0.195489 0.000000 0.000000 0.000000 0.126157 0.000000 1.000000 -0.000000 
4.105000 0.522585 0.155647 0.022179 0.007278 0.195578 0.000000 0.000000 0.000000 0.126190 0.000000 1.000000 0.000000 
4.106000 0.522454 0.155655 0.022162 0.007268 0.195667 0.000000 0.000000 0.000000 0.126224 0.000000 1.000000 0.000000 
4.107000 0.522324 0.155662 0.022146 0.007259 0.195756 0.000000 0.000000 0.000000 0.126257 0.000000 1.000000 0.000000 
4.108000 0.522194 0.155670 0.022130 0.007250 0.195846 0.000000 0.000000 0.000000 0.126291 0.000000 1.000000 0.000000 
4.109000 0.522064 0.155677 0.022113 0.007240 0.195935 0.000000 0.000000 0.000000 0.126324 0.000000 1.000000 0.000000 
4.110000 0.521934 0.155685 0.022097 0.007231 0.196024 0.000000 0.000000 0.000000 0.126357 0.000000 1.000000 0.000000 
4.111000 0.521804 0.155692 0.022080 0.007221 0.196113 0.000000 0.000000 0.000000 0.126391 0.000000 1.000000 -0.000000 
4.112000 0.521674 0.155700 0.022064 0.007212 0.196202 0.000000 0.000000 0.000000 0.126424 0.000000 1.000000 -0.000000 
4.113000 0.521544 0.155708 0.022047 0.007203 0.196291 0.000000 0.000000 0.000000 0.126458 0.000000 1.000000 -0.000000 
4.114000 0.521414 0.155715 0.022031 0.007193 0.196380 0.000000 0.000000 0.000000 0.126491 0.000000 1.000000 0.000000 
4.115000 0.521284 0.155723 0.022014 0.007184 0.196469 0.000000 0.000000 0.000000 0.126524 0.000000 1.000000 0.000000 
4.116000 0.521154 0.155730 0.021998 0.007175 0.196558 0.000000 0.000000 0.000000 0.126557 0.000000 1.000000 -0.000000 
4.117000 0.521024 0.155738 0.021982 0.007165 0.196647 0.000000 0.000000 0.000000 0.126591 0.000000 1.000000 -0.000000 
4.118000 0.520895 0.155745 0.021965 0.007156 0.196736 0.000000 0.000000 0.000000 0.126624 0.000000 1.000000 -0.000000 
4.119000 0.520765 0.155753 0.021949 0.007147 0.196825 0.000000 0.000000 0.000000 0.126657 0.000000 1.000000 -0.000000 
4.120000 0.520635 0.155760 0.021933 0.007137 0.196914 0.000000 0.000000 0.000000 0.126690 0.000000 1.000000 0.000000 
4.121000 0.520506 0.155768 0.021916 0.007128 0.197003 0.000000 0.000000 0.000000 0.126724 0.000000 1.000000 -0.000000 
4.122000 0.520376 0.155775 0.021900 0.007119 0.197092 0.000000 0.000000 0.000000 0.126757 0.000000 1.000000 0.000000 
4.123000 0.520247 0.155783 0.021884 0.007109 0.197181 0.000000 0.000000 0.000000 0.126790 0.000000 1.000000 0.000000 
4.124000 0.520117 0.155790 0.021867 0.007100 0.197269 0.000000 0.000000 0.000000 0.126823 0.000000 1.000000 -0.000000 
4.125000 0.519988 0.155798 0.021851 0.007091 0.197358 0.000000 0.000000 0.000000 0.126856 0.000000 1.000000 -0.000000 
4.126000 0.519859 0.155805 0.021835 0.007081 0.197447 0.000000 0.000000 0.000000 0.126889 0.000000 1.000000 0.000000 
4.127000 0.519730 0.155813 0.021818 0.007072 0.197536 0.000000 0.000000 0.000000 0.126922 0.000000 1.000000 0.000000 
4.128000 0.519600 0.155820 0.021802 0.007063 0.197624 0.000000 0.000000 0.000000 0.126955 0.000000 1.000000 -0.000000 
4.129000 0.519471 0.155828 0.021786 0.007054 0.197713 0.000000 0.000000 0.000000 0.126988 0.000000 1.000000 -0.000000 
4.130000 0.519342 0.155835 0.021769 0.007044 0.197802 0.000000 0.000000 0.000000 0.127021 0.000000 1.000000 -0.000000 
4.131000 0.519213 0.155842 0.021753 0.007035 0.197890 0.000000 0.000000 0.000000 0.127054 0.000000 1.000000 0.000000 
4.132000 0.519084 0.155850 0.021737 0.007026 0.197979 0.000000 0.000000 0.000000 0.127087 0.000000 1.000000 0.000000 
4.133000 0.518955 0.155857 0.021721 0.007017 0.198067 0.000000 0.000000 0.000000 0.127120 0.000000 1.000000 0.000000 
4.134000 0.518826 0.155865 0.021704 0.007007 0.198156 0.000000 0.000000 0.000000 0.127153 0.000000 1.000000 0.000000 
4.135000 0.518697 0.155872 0.021688 0.006998 0.198245 0.000000 0.000000 0.000000 0.127186 0.000000 1.000000 0.000000 
4.136000 0.518569 0.155880 0.021672 0.006989 0.198333 0.000000 0.000000 0.000000 0.127219 0.000000 1.000000 0.000000 
4.137000 0.518440 0.155887 0.021656 0.006980 0.198421 0.000000 0.000000 0.000000 0.127252 0.000000 1.000000 -0.000000 
4.138000 0.518311 0.155895 0.021640 0.006971 0.198510 0.000000 0.000000 0.000000 0.127284 0.000000 1.000000 0.000000 
4.139000 0.518183 0.155902 0.021623 0.006961 0.198598 0.000000 0.000000 0.000000 0.127317 0.000000 1.000000 0.000000 
4.140000 0.518054 0.155909 0.021607 0.006952 0.198687 0.000000 0.000000 0.000000 0.127350 0.000000 1.000000 -0.000000 
4.141000 0.517925 0.155917 0.021591 0.006943 0.198775 0.000000 0.000000 0.000000 0.127383 0.000000 1.000000 0.000000 
4.142000 0.517797 0.155924 0.021575 0.006934 0.198863 0.000000 0.000000 0.000000 0.127415 0.000000 1.000000 0.000000 
4.143000 0.517668 0.155932 0.021559 0.006925 0.198952 0.000000 0.000000 0.000000 0.127448 0.000000 1.000000 -0.000000 
4.144000 0.517540 0.155939 0.021543 0.006916 0.199040 0.000000 0.000000 0.000000 0.127481 0.000000 1.000000 0.000000 
4.145000 0.517412 0.155946 0.021527 0.006906 0.199128 0.000000 0.000000 0.000000 0.127513 0.000000 1.000000 -0.000000 
4.146000 0.517283 0.155954 0.021510 0.006897 0.199217 0.000000 0.000000 0.000000 0.127546 0.000000 1.000000 -0.000000 
4.147000 0.517155 0.155961 0.021494 0.006888 0.199305 0.000000 0.000000 0.000000 0.127579 0.000000 1.000000 -0.000000 
4.148000 0.517027 0.155969 0.021478 0.006879 0.199393 0.000000 0.000000 0.000000 0.127611 0.000000 1.000000 0.000000 
4.149000 0.516899 0.155976 0.021462 0.006870 0.199481 0.000000 0.000000 0.000000 0.127644 0.000000 1.000000 -0.000000 
4.150000 0.516771 0.155983 0.021446 0.006861 0.199569 0.000000 0.000000 0.000000 0.127677 0.000000 1.000000 -0.000000 
4.151000 0.516643 0.155991 0.021430 0.006852 0.199657 0.000000 0.000000 0.000000 0.127709 0.000000 1.000000 -0.000000 
4.152000 0.516515 0.155998 0.021414 0.006843 0.199746 0.000000 0.000000 0.000000 0.127742 0.000000 1.000000 0.000000 
4.153000 0.516387 0.156005 0.021398 0.006833 0.199834 0.000000 0.000000 0.000000 0.127774 0.000000 1.000000 0.000000 
4.154000 0.516259 0.156013 0.021382 0.006824 0.199922 0.000000 0.000000 0.000000 0.127807 0.000000 1.000000 -0.000000 
4.155000 0.516131 0.156020 0.021366 0.006815 0.200010 0.000000 0.000000 0.000000 0.127839 0.000000 1.000000 0.000000 
4.156000 0.516003 0.156027 0.021350 0.006806 0.200098 0.000000 0.000000 0.000000 0.127871 0.000000 1.000000 -0.000000 
4.157000 0.515876 0.156035 0.021334 0.006797 0.200186 0.000000 0.000000 0.000000 0.127904 0.000000 1.000000 -0.000000 
4.158000 0.515748 0.156042 0.021318 0.006788 0.200274 0.000000 0.000000 0.000000 0.127936 0.000000 1.000000 -0.000000 
4.159000 0.515620 0.156049 0.021302 0.006779 0.200362 0.000000 0.000000 0.000000 0.127969 0.000000 1.000000 -0.000000 
4.160000 0.515493 0.156057 0.021286 0.006770 0.200449 0.000000 0.000000 0.000000 0.128001 0.000000 1.000000 0.000000 
4.161000 0.515365 0.156064 0.021270 0.006761 0.200537 0.000000 0.000000 0.000000 0.128033 0.000000 1.000000 0.000000 
4.162000 0.515238 0.156071 0.021254 0.006752 0.200625 0.000000 0.000000 0.000000 0.128066 0.000000 1.000000 0.000000 
4.163000 0.515110 0.156079 0.021238 0.006743 0.200713 0.000000 0.000000 0.000000 0.128098 0.000000 1.000000 0.000000 
4.164000 0.514983 0.156086 0.021222 0.006734 0.200801 0.000000 0.000000 0.000000 0.128130 0.000000 1.000000 0.000000 
4.165000 0.514856 0.156093 0.021206 0.006725 0.200889 0.000000 0.000000 0.000000 0.128162 0.000000 1.000000 -0.000000 
4.166000 0.514728 0.156101 0.021190 0.006716 0.200976 0.000000 0.000000 0.000000 0.128195 0.000000 1.000000 -0.000000 
4.167000 0.514601 0.156108 0.021174 0.006707 0.201064 0.000000 0.000000 0.000000 0.128227 0.000000 1.000000 -0.000000 
4.168000 0.514474 0.156115 0.021158 0.006698 0.201152 0.000000 0.000000 0.000000 0.128259 0.000000 1.000000 0.000000 
4.169000 0.514347 0.156123 0.021142 0.006689 0.201239 0.000000 0.000000 0.000000 0.128291 0.000000 1.000000 0.000000 
4.170000 0.514220 0.156130 0.021127 0.006680 0.201327 0.000000 0.000000 0.000000 0.128323 0.000000 1.000000 0.000000 
4.171000 0.514093 0.156137 0.021111 0.006671 0.201415 0.000000 0.000000 0.000000 0.128356 0.000000 1.000000 0.000000 
4.172000 0.513966 0.156144 0.021095 0.006662 0.201502 0.000000 0.000000 0.000000 0.128388 0.000000 1.000000 0.000000 
4.173000 0.513839 0.156152 0.021079 0.006653 0.201590 0.000000 0.000000 0.000000 0.128420 0.000000 1.000000 0.000000 
4.174000 0.513712 0.156159 0.021063 0.006644 0.201677 0.000000 0.000000 0.000000 0.128452 0.000000 1.000000 -0.000000 
4.175000 0.513585 0.156166 0.021047 0.006635 0.201765 0.000000 0.000000 0.000000 0.128484 0.000000 1.000000 -0.000000 
4.176000 0.513458 0.156173 0.021031 0.006626 0.201852 0.000000 0.000000 0.000000 0.128516 0.000000 1.000000 -0.000000 
4.177000 0.513332 0.156181 0.021016 0.006617 0.201940 0.000000 0.000000 0.000000 0.128548 0.000000 1.000000 0.000000 
4.178000 0.513205 0.156188 0.021000 0.006608 0.202027 0.000000 0.000000 0.000000 0.128580 0.000000 1.000000 0.000000 
4.179000 0.513078 0.156195 0.020984 0.006599 0.202115 0.000000 0.000000 0.000000 0.128612 0.000000 1.000000 -0.000000 
4.180000 0.512952 0.156202 0.020968 0.006591 0.202202 0.000000 0.000000 0.000000 0.128644 0.000000 1.000000 -0.000000 
4.181000 0.512825 0.156210 0.020952 0.006582 0.202290 0.000000 0.000000 0.000000 0.128676 0.000000 1.000000 0.000000 
4.182000 0.512699 0.156217 0.020937 0.006573 0.202377 0.000000 0.000000 0.000000 0.128708 0.000000 1.000000 0.000000 
4.183000 0.512572 0.156224 0.020921 0.006564 0.202464 0.000000 0.000000 0.000000 0.128739 0.000000 1.000000 -0.000000 
4.184000 0.512446 0.156231 0.020905 0.006555 0.202552 0.000000 0.000000 0.000000 0.128771 0.000000 1.000000 -0.000000 
4.185000 0.512320 0.156239 0.020889 0.006546 0.202639 0.000000 0.000000 0.000000 0.128803 0.000000 1.000000 -0.000000 
4.186000 0.512193 0.156246 0.020874 0.006537 0.202726 0.000000 0.000000 0.000000 0.128835 0.000000 1.000000 0.000000 
4.187000 0.512067 0.156253 0.020858 0.006528 0.202813 0.000000 0.000000 0.000000 0.128867 0.000000 1.000000 0.000000 
4.188000 0.511941 0.156260 0.020842 0.006520 0.202901 0.000000 0.000000 0.000000 0.128899 0.000000 1.000000 0.000000 
4.189000 0.511815 0.156267 0.020826 0.006511 0.202988 0.000000 0.000000 0.000000 0.128930 0.000000 1.000000 -0.000000 
4.190000 0.511689 0.156275 0.020811 0.006502 0.203075 0.000000 0.000000 0.000000 0.128962 0.000000 1.000000 0.000000 
4.191000 0.511563 0.156282 0.020795 0.006493 0.203162 0.000000 0.000000 0.000000 0.128994 0.000000 1.000000 -0.000000 
4.192000 0.511437 0.156289 0.020779 0.006484 0.203249 0.000000 0.000000 0.000000 0.129025 0.000000 1.000000 -0.000000 
4.193000 0.511311 0.156296 0.020764 0.006475 0.203336 0.000000 0.000000 0.000000 0.129057 0.000000 1.000000 -0.000000 
4.194000 0.511185 0.156303 0.020748 0.006467 0.203423 0.000000 0.000000 0.000000 0.129089 0.000000 1.000000 0.000000 
4.195000 0.511059 0.156310 0.020732 0.006458 0.203510 0.000000 0.000000 0.000000 0.129120 0.000000 1.000000 0.000000 
4.196000 0.510933 0.156318 0.020717 0.006449 0.203597 0.000000 0.000000 0.000000 0.129152 0.000000 1.000000 0.000000 
4.197000 0.510807 0.156325 0.020701 0.006440 0.203684 0.000000 0.000000 0.000000 0.129184 0.000000 1.000000 0.000000 
4.198000 0.510682 0.156332 0.020685 0.006431 0.203771 0.000000 0.000000 0.000000 0.129215 0.000000 1.000000 0.000000 
4.199000 0.510556 0.156339 0.020670 0.006423 0.203858 0.000000 0.000000 0.000000 0.129247 0.000000 1.000000 0.000000 
4.200000 0.510430 0.156346 0.020654 0.006414 0.203945 0.000000 0.000000 0.000000 0.129278 0.000000 1.000000 -0.000000 
4.201000 0.510305 0.156353 0.020639 0.006405 0.204032 0.000000 0.000000 0.000000 0.129310 0.000000 1.000000 0.000000 
4.202000 0.510179 0.156361 0.020623 0.006396 0.204119 0.000000 0.000000 0.000000 0.129341 0.000000 1.000000 0.000000 
4.203000 0.510054 0.156368 0.020607 0.006388 0.204206 0.000000 0.000000 0.000000 0.129373 0.000000 1.000000 -0.000000 
4.204000 0.509928 0.156375 0.020592 0.006379 0.204292 0.000000 0.000000 0.000000 0.129404 0.000000 1.000000 0.000000 
4.205000 0.509803 0.156382 0.020576 0.006370 0.204379 0.000000 0.000000 0.000000 0.129436 0.000000 1.000000 0.000000 
4.206000 0.509678 0.156389 0.020561 0.006361 0.204466 0.000000 0.000000 0.000000 0.129467 0.000000 1.000000 0.000000 
4.207000 0.509553 0.156396 0.020545 0.006353 0.204553 0.000000 0.000000 0.000000 0.129498 0.000000 1.000000 0.000000 
4.208000 0.509427 0.156403 0.020530 0.006344 0.204639 0.000000 0.000000 0.000000 0.129530 0.000000 1.000000 -0.000000 
4.209000 0.509302 0.156410 0.020514 0.006335 0.204726 0.000000 0.000000 0.000000 0.129561 0.000000 1.000000 0.000000 
4.210000 0.509177 0.156418 0.020499 0.006327 0.204813 0.000000 0.000000 0.000000 0.129593 0.000000 1.000000 0.000000 
4.211000 0.509052 0.156425 0.020483 0.006318 0.204899 0.000000 0.000000 0.000000 0.129624 0.000000 1.000000 0.000000 
4.212000 0.508927 0.156432 0.020468 0.006309 0.204986 0.000000 0.000000 0.000000 0.129655 0.000000 1.000000 -0.000000 
4.213000 0.508802 0.156439 0.020452 0.006300 0.205073 0.000000 0.000000 0.000000 0.129686 0.000000 1.000000 -0.000000 
4.214000 0.508677 0.156446 0.020437 0.006292 0.205159 0.000000 0.000000 0.000000 0.129718 0.000000 1.000000 0.000000 
4.215000 0.508552 0.156453 0.020421 0.006283 0.205246 0.000000 0.000000 0.000000 0.129749 0.000000 1.000000 0.000000 
4.216000 0.508427 0.156460 0.020406 0.006274 0.205332 0.000000 0.000000 0.000000 0.129780 0.000000 1.000000 0.000000 
4.217000 0.508303 0.156467 0.020390 0.006266 0.205419 0.000000 0.000000 0.000000 0.129811 0.000000 1.000000 -0.000000 
4.218000 0.508178 0.156474 0.020375 0.006257 0.205505 0.000000 0.000000 0.000000 0.129842 0.000000 1.000000 0.000000 
4.219000 0.508053 0.156481 0.020359 0.006249 0.205592 0.000000 0.000000 0.000000 0.129874 0.000000 1.000000 -0.000000 
4.220000 0.507929 0.156489 0.020344 0.006240 0.205678 0.000000 0.000000 0.000000 0.129905 0.000000 1.000000 0.000000 
4.221000 0.507804 0.156496 0.020328 0.006231 0.205765 0.000000 0.000000 0.000000 0.129936 0.000000 1.000000 -0.000000 
4.222000 0.507679 0.156503 0.020313 0.006223 0.205851 0.000000 0.000000 0.000000 0.129967 0.000000 1.000000 0.000000 
4.223000 0.507555 0.156510 0.020298 0.006214 0.205937 0.000000 0.000000 0.000000 0.129998 0.000000 1.000000 0.000000 
4.224000 0.507431 0.156517 0.020282 0.006205 0.206024 0.000000 0.000000 0.000000 0.130029 0.000000 1.000000 0.000000 
4.225000 0.507306 0.156524 0.020267 0.006197 0.206110 0.000000 0.000000 0.000000 0.130060 0.000000 1.000000 -0.000000 
4.226000 0.507182 0.156531 0.020251 0.006188 0.206196 0.000000 0.000000 0.000000 0.130091 0.000000 1.000000 -0.000000 
4.227000 0.507058 0.156538 0.020236 0.006180 0.206282 0.000000 0.000000 0.000000 0.130122 0.000000 1.000000 0.000000 
4.228000 0.506933 0.156545 0.020221 0.006171 0.206369 0.000000 0.000000 0.000000 0.130153 0.000000 1.000000 -0.000000 
4.229000 0.506809 0.156552 0.020205 0.006163 0.206455 0.000000 0.000000 0.000000 0.130184 0.000000 1.000000 0.000000 
4.230000 0.506685 0.156559 0.020190 0.006154 0.206541 0.000000 0.000000 0.000000 0.130215 0.000000 1.000000 0.000000 
4.231000 0.506561 0.156566 0.020175 0.006145 0.206627 0.000000 0.000000 0.000000 0.130246 0.000000 1.000000 -0.000000 
4.232000 0.506437 0.156573 0.020159 0.006137 0.206713 0.000000 0.000000 0.000000 0.130277 0.000000 1.000000 -0.000000 
4.233000 0.506313 0.156580 0.020144 0.006128 0.206799 0.000000 0.000000 0.000000 0.130308 0.000000 1.000000 0.000000 
4.234000 0.506189 0.156587 0.020129 0.006120 0.206885 0.000000 0.000000 0.000000 0.130339 0.000000 1.000000 0.000000 
4.235000 0.506065 0.156594 0.020114 0.006111 0.206972 0.000000 0.000000 0.000000 0.130369 0.000000 1.000000 0.000000 
4.236000 0.505941 0.156601 0.020098 0.006103 0.207058 0.000000 0.000000 0.000000 0.130400 0.000000 1.000000 0.000000 
4.237000 0.505817 0.156608 0.020083 0.006094 0.207144 0.000000 0.000000 0.000000 0.130431 0.000000 1.000000 0.000000 
4.238000 0.505693 0.156615 0.020068 0.006086 0.207230 0.000000 0.000000 0.000000 0.130462 0.000000 1.000000 0.000000 
4.239000 0.505570 0.156622 0.020052 0.006077 0.207315 0.000000 0.000000 0.000000 0.130493 0.000000 1.000000 -0.000000 
4.240000 0.505446 0.156629 0.020037 0.006069 0.207401 0.000000 0.000000 0.000000 0.130523 0.000000 1.000000 -0.000000 
4.241000 0.505322 0.156636 0.020022 0.006060 0.207487 0.000000 0.000000 0.000000 0.130554 0.000000 1.000000 -0.000000 
4.242000 0.505199 0.156643 0.020007 0.006052 0.207573 0.000000 0.000000 0.000000 0.130585 0.000000 1.000000 -0.000000 
4.243000 0.505075 0.156650 0.019992 0.006043 0.207659 0.000000 0.000000 0.000000 0.130615 0.000000 1.000000 0.000000 
4.244000 0.504952 0.156657 0.019976 0.006035 0.207745 0.000000 0.000000 0.000000 0.130646 0.000000 1.000000 0.000000 
4.245000 0.504828 0.156664 0.019961 0.006026 0.207831 0.000000 0.000000 0.000000 0.130677 0.000000 1.000000 0.000000 
4.246000 0.504705 0.156671 0.019946 0.006018 0.207916 0.000000 0.000000 0.000000 0.130707 0.000000 1.000000 0.000000 
4.247000 0.504582 0.156678 0.019931 0.006009 0.208002 0.000000 0.000000 0.000000 0.130738 0.000000 1.000000 0.000000 
4.248000 0.504458 0.156685 0.019916 0.006001 0.208088 0.000000 0.000000 0.000000 0.130768 0.000000 1.000000 0.000000 
4.249000 0.504335 0.156692 0.019900 0.005993 0.208174 0.000000 0.000000 0.000000 0.130799 0.000000 1.000000 0.000000 
4.250000 0.504212 0.156699 0.019885 0.005984 0.208259 0.000000 0.000000 0.000000 0.130830 0.000000 1.000000 -0.000000 
4.251000 0.504089 0.156706 0.019870 0.005976 0.208345 0.000000 0.000000 0.000000 0.130860 0.000000 1.000000 -0.000000 
4.252000 0.503966 0.156713 0.019855 0.005967 0.208431 0.000000 0.000000 0.000000 0.130891 0.000000 1.000000 0.000000 
4.253000 0.503843 0.156720 0.019840 0.005959 0.208516 0.000000 0.000000 0.000000 0.130921 0.000000 1.000000 -0.000000 
4.254000 0.503720 0.156727 0.019825 0.005950 0.208602 0.000000 0.000000 0.000000 0.130952 0.000000 1.000000 0.000000 
4.255000 0.503597 0.156734 0.019810 0.005942 0.208687 0.000000 0.000000 0.000000 0.130982 0.000000 1.000000 0.000000 
4.256000 0.503474 0.156741 0.019795 0.005934 0.208773 0.000000 0.000000 0.000000 0.131012 0.000000 1.000000 0.000000 
4.257000 0.503351 0.156748 0.019779 0.005925 0.208859 0.000000 0.000000 0.000000 0.131043 0.000000 1.000000 -0.000000 
4.258000 0.503228 0.156754 0.019764 0.005917 0.208944 0.000000 0.000000 0.000000 0.131073 0.000000 1.000000 0.000000 
4.259000 0.503105 0.156761 0.019749 0.005909 0.209030 0.000000 0.000000 0.000000 0.131104 0.000000 1.000000 0.000000 
4.260000 0.502983 0.156768 0.019734 0.005900 0.209115 0.000000 0.000000 0.000000 0.131134 0.000000 1.000000 0.000000 
4.261000 0.502860 0.156775 0.019719 0.005892 0.209200 0.000000 0.000000 0.000000 0.131164 0.000000 1.000000 -0.000000 
4.262000 0.502737 0.156782 0.019704 0.005883 0.209286 0.000000 0.000000 0.000000 0.131195 0.000000 1.000000 0.000000 
4.263000 0.502615 0.156789 0.019689 0.005875 0.209371 0.000000 0.000000 0.000000 0.131225 0.000000 1.000000 0.000000 
4.264000 0.502492 0.156796 0.019674 0.005867 0.209456 0.000000 0.000000 0.000000 0.131255 0.000000 1.000000 0.000000 
4.265000 0.502370 0.156803 0.019659 0.005858 0.209542 0.000000 0.000000 0.000000 0.131285 0.000000 1.000000 0.000000 
4.266000 0.502247 0.156810 0.019644 0.005850 0.209627 0.000000 0.000000 0.000000 0.131316 0.000000 1.000000 0.000000 
4.267000 0.502125 0.156817 0.019629 0.005842 0.209712 0.000000 0.000000 0.000000 0.131346 0.000000 1.000000 -0.000000 
4.268000 0.502003 0.156824 0.019614 0.005834 0.209798 0.000000 0.000000 0.000000 0.131376 0.000000 1.000000 0.000000 
4.269000 0.501880 0.156830 0.019599 0.005825 0.209883 0.000000 0.000000 0.000000 0.131406 0.000000 1.000000 0.000000 
4.270000 0.501758 0.156837 0.019584 0.005817 0.209968 0.000000 0.000000 0.000000 0.131436 0.000000 1.000000 0.000000 
4.271000 0.501636 0.156844 0.019569 0.005809 0.210053 0.000000 0.000000 0.000000 0.131467 0.000000 1.000000 -0.000000 
4.272000 0.501514 0.156851 0.019554 0.005800 0.210138 0.000000 0.000000 0.000000 0.131497 0.000000 1.000000 0.000000 
4.273000 0.501392 0.156858 0.019539 0.005792 0.210224 0.000000 0.000000 0.000000 0.131527 0.000000 1.000000 0.000000 
4.274000 0.501270 0.156865 0.019524 0.005784 0.210309 0.000000 0.000000 0.000000 0.131557 0.000000 1.000000 0.000000 
4.275000 0.501148 0.156872 0.019509 0.005776 0.210394 0.000000 0.000000 0.000000 0.131587 0.000000 1.000000 -0.000000 
4.276000 0.501026 0.156879 0.019494 0.005767 0.210479 0.000000 0.000000 0.000000 0.131617 0.000000 1.000000 0.000000 
4.277000 0.500904 0.156885 0.019479 0.005759 0.210564 0.000000 0.000000 0.000000 0.131647 0.000000 1.000000 0.000000 
4.278000 0.500782 0.156892 0.019465 0.005751 0.210649 0.000000 0.000000 0.000000 0.131677 0.000000 1.000000 -0.000000 
4.279000 0.500660 0.156899 0.019450 0.005743 0.210734 0.000000 0.000000 0.000000 0.131707 0.000000 1.000000 -0.000000 
4.280000 0.500538 0.156906 0.019435 0.005734 0.210819 0.000000 0.000000 0.000000 0.131737 0.000000 1.000000 -0.000000 
4.281000 0.500416 0.156913 0.019420 0.005726 0.210904 0.000000 0.000000 0.000000 0.131767 0.000000 1.000000 0.000000 
4.282000 0.500295 0.156920 0.019405 0.005718 0.210989 0.000000 0.000000 0.000000 0.131797 0.000000 1.000000 -0.000000 
4.283000 0.500173 0.156927 0.019390 0.005710 0.211074 0.000000 0.000000 0.000000 0.131827 0.000000 1.000000 0.000000 
4.284000 0.500052 0.156933 0.019375 0.005702 0.211158 0.000000 0.000000 0.000000 0.131857 0.000000 1.000000 0.000000 
4.285000 0.499930 0.156940 0.019360 0.005693 0.211243 0.000000 0.000000 0.000000 0.131886 0.000000 1.000000 0.000000 
4.286000 0.499809 0.156947 0.019346 0.005685 0.211328 0.000000 0.000000 0.000000 0.131916 0.000000 1.000000 -0.000000 
4.287000 0.499687 0.156954 0.019331 0.005677 0.211413 0.000000 0.000000 0.000000 0.131946 0.000000 1.000000 0.000000 
4.288000 0.499566 0.156961 0.019316 0.005669 0.211498 0.000000 0.000000 0.000000 0.131976 0.000000 1.000000 0.000000 
4.289000 0.499444 0.156968 0.019301 0.005661 0.211582 0.000000 0.000000 0.000000 0.132006 0.000000 1.000000 0.000000 
4.290000 0.499323 0.156974 0.019286 0.005652 0.211667 0.000000 0.000000 0.000000 0.132036 0.000000 1.000000 0.000000 
4.291000 0.499202 0.156981 0.019272 0.005644 0.211752 0.000000 0.000000 0.000000 0.132065 0.000000 1.000000 -0.000000 
4.292000 0.499080 0.156988 0.019257 0.005636 0.211837 0.000000 0.000000 0.000000 0.132095 0.000000 1.000000 -0.000000 
4.293000 0.498959 0.156995 0.019242 0.005628 0.211921 0.000000 0.000000 0.000000 0.132125 0.000000 1.000000 0.000000 
4.294000 0.498838 0.157002 0.019227 0.005620 0.212006 0.000000 0.000000 0.000000 0.132154 0.000000 1.000000 -0.000000 
4.295000 0.498717 0.157008 0.019213 0.005612 0.212090 0.000000 0.000000 0.000000 0.132184 0.000000 1.000000 0.000000 
4.296000 0.498596 0.157015 0.019198 0.005604 0.212175 0.000000 0.000000 0.000000 0.132214 0.000000 1.000000 -0.000000 
4.297000 0.498475 0.157022 0.019183 0.005596 0.212260 0.000000 0.000000 0.000000 0.132243 0.000000 1.000000 0.000000 
4.298000 0.498354 0.157029 0.019168 0.005587 0.212344 0.000000 0.000000 0.000000 0.132273 0.000000 1.000000 -0.000000 
4.299000 0.498233 0.157036 0.019154 0.005579 0.212429 0.000000 0.000000 0.000000 0.132303 0.000000 1.000000 0.000000 
4.300000 0.498112 0.157042 0.019139 0.005571 0.212513 0.000000 0.000000 0.000000 0.132332 0.000000 1.000000 0.000000 
4.301000 0.497992 0.157049 0.019124 0.005563 0.212598 0.000000 0.000000 0.000000 0.132362 0.000000 1.000000 0.000000 
4.302000 0.497871 0.157056 0.019110 0.005555 0.212682 0.000000 0.000000 0.000000 0.132391 0.000000 1.000000 0.000000 
4.303000 0.497750 0.157063 0.019095 0.005547 0.212766 0.000000 0.000000 0.000000 0.132421 0.000000 1.000000 -0.000000 
4.304000 0.497629 0.157069 0.019080 0.005539 0.212851 0.000000 0.000000 0.000000 0.132450 0.000000 1.000000 0.000000 
4.305000 0.497509 0.157076 0.019066 0.005531 0.212935 0.000000 0.000000 0.000000 0.132480 0.000000 1.000000 -0.000000 
4.306000 0.497388 0.157083 0.019051 0.005523 0.213019 0.000000 0.000000 0.000000 0.132509 0.000000 1.000000 0.000000 
4.307000 0.497268 0.157090 0.019036 0.005515 0.213104 0.000000 0.000000 0.000000 0.132539 0.000000 1.000000 0.000000 
4.308000 0.497147 0.157097 0.019022 0.005507 0.213188 0.000000 0.000000 0.000000 0.132568 0.000000 1.000000 -0.000000 
4.309000 0.497027 0.157103 0.019007 0.005499 0.213272 0.000000 0.000000 0.000000 0.132598 0.000000 1.000000 0.000000 
4.310000 0.496906 0.157110 0.018992 0.005491 0.213357 0.000000 0.000000 0.000000 0.132627 0.000000 1.000000 -0.000000 
4.311000 0.496786 0.157117 0.018978 0.005483 0.213441 0.000000 0.000000 0.000000 0.132656 0.000000 1.000000 0.000000 
4.312000 0.496666 0.157124 0.018963 0.005475 0.213525 0.000000 0.000000 0.000000 0.132686 0.000000 1.000000 0.000000 
4.313000 0.496545 0.157130 0.018949 0.005467 0.213609 0.000000 0.000000 0.000000 0.132715 0.000000 1.000000 -0.000000 
4.314000 0.496425 0.157137 0.018934 0.005459 0.213693 0.000000 0.000000 0.000000 0.132744 0.000000 1.000000 0.000000 
4.315000 0.496305 0.157144 0.018919 0.005451 0.213777 0.000000 0.000000 0.000000 0.132774 0.000000 1.000000 0.000000 
4.316000 0.496185 0.157150 0.018905 0.005443 0.213862 0.000000 0.000000 0.000000 0.132803 0.000000 1.000000 -0.000000 
4.317000 0.496065 0.157157 0.018890 0.005435 0.213946 0.000000 0.000000 0.000000 0.132832 0.000000 1.000000 -0.000000 
4.318000 0.495945 0.157164 0.018876 0.005427 0.214030 0.000000 0.000000 0.000000 0.132862 0.000000 1.000000 0.000000 
4.319000 0.495825 0.157171 0.018861 0.005419 0.214114 0.000000 0.000000 0.000000 0.132891 0.000000 1.000000 0.000000 
4.320000 0.495705 0.157177 0.018847 0.005411 0.214198 0.000000 0.000000 0.000000 0.132920 0.000000 1.000000 0.000000 
4.321000 0.495585 0.157184 0.018832 0.005403 0.214282 0.000000 0.000000 0.000000 0.132949 0.000000 1.000000 0.000000 
4.322000 0.495465 0.157191 0.018818 0.005395 0.214366 0.000000 0.000000 0.000000 0.132978 0.000000 1.000000 -0.000000 
4.323000 0.495345 0.157197 0.018803 0.005387 0.214450 0.000000 0.000000 0.000000 0.133008 0.000000 1.000000 -0.000000 
4.324000 0.495226 0.157204 0.018789 0.005379 0.214533 0.000000 0.000000 0.000000 0.133037 0.000000 1.000000 0.000000 
4.325000 0.495106 0.157211 0.018774 0.005371 0.214617 0.000000 0.000000 0.000000 0.133066 0.000000 1.000000 0.000000 
4.326000 0.494986 0.157218 0.018760 0.005363 0.214701 0.000000 0.000000 0.000000 0.133095 0.000000 1.000000 -0.000000 
4.327000 0.494867 0.157224 0.018745 0.005355 0.214785 0.000000 0.000000 0.000000 0.133124 0.000000 1.000000 -0.000000 
4.328000 0.494747 0.157231 0.018731 0.005347 0.214869 0.000000 0.000000 0.000000 0.133153 0.000000 1.000000 0.000000 
4.329000 0.494627 0.157238 0.018716 0.005339 0.214953 0.000000 0.000000 0.000000 0.133182 0.000000 1.000000 0.000000 
4.330000 0.494508 0.157244 0.018702 0.005331 0.215036 0.000000 0.000000 0.000000 0.133211 0.000000 1.000000 0.000000 
4.331000 0.494389 0.157251 0.018687 0.005324 0.215120 0.000000 0.000000 0.000000 0.133240 0.000000 1.000000 0.000000 
4.332000 0.494269 0.157258 0.018673 0.005316 0.215204 0.000000 0.000000 0.000000 0.133269 0.000000 1.000000 -0.000000 
4.333000 0.494150 0.157264 0.018658 0.005308 0.215288 0.000000 0.000000 0.000000 0.133298 0.000000 1.000000 0.000000 
4.334000 0.494031 0.157271 0.018644 0.005300 0.215371 0.000000 0.000000 0.000000 0.133327 0.000000 1.000000 -0.000000 
4.335000 0.493911 0.157278 0.018630 0.005292 0.215455 0.000000 0.000000 0.000000 0.133356 0.000000 1.000000 0.000000 
4.336000 0.493792 0.157284 0.018615 0.005284 0.215539 0.000000 0.000000 0.000000 0.133385 0.000000 1.000000 0.000000 
4.337000 0.493673 0.157291 0.018601 0.005276 0.215622 0.000000 0.000000 0.000000 0.133414 0.000000 1.000000 0.000000 
4.338000 0.493554 0.157298 0.018586 0.005269 0.215706 0.000000 0.000000 0.000000 0.133443 0.000000 1.000000 0.000000 
4.339000 0.493435 0.157304 0.018572 0.005261 0.215789 0.000000 0.000000 0.000000 0.133472 0.000000 1.000000 0.000000 
4.340000 0.493316 0.157311 0.018558 0.005253 0.215873 0.000000 0.000000 0.000000 0.133500 0.000000 1.000000 -0.000000 
4.341000 0.493197 0.157318 0.018543 0.005245 0.215956 0.000000 0.000000 0.000000 0.133529 0.000000 1.000000 -0.000000 
4.342000 0.493078 0.157324 0.018529 0.005237 0.216040 0.000000 0.000000 0.000000 0.133558 0.000000 1.000000 -0.000000 
4.343000 0.492959 0.157331 0.018515 0.005229 0.216123 0.000000 0.000000 0.000000 0.133587 0.000000 1.000000 0.000000 
4.344000 0.492840 0.157338 0.018500 0.005222 0.216207 0.000000 0.000000 0.000000 0.133616 0.000000 1.000000 0.000000 
4.345000 0.492721 0.157344 0.018486 0.005214 0.216290 0.000000 0.000000 0.000000 0.133644 0.000000 1.000000 -0.000000 
4.346000 0.492602 0.157351 0.018472 0.005206 0.216374 0.000000 0.000000 0.000000 0.133673 0.000000 1.000000 -0.000000 
4.347000 0.492484 0.157358 0.018457 0.005198 0.216457 0.000000 0.000000 0.000000 0.133702 0.000000 1.000000 -0.000000 
4.348000 0.492365 0.157364 0.018443 0.005190 0.216540 0.000000 0.000000 0.000000 0.133731 0.000000 1.000000 0.000000 
4.349000 0.492246 0.157371 0.018429 0.005183 0.216624 0.000000 0.000000 0.000000 0.133759 0.000000 1.000000 0.000000 
4.350000 0.492128 0.157377 0.018415 0.005175 0.216707 0.000000 0.000000 0.000000 0.133788 0.000000 1.000000 0.000000 
4.351000 0.492009 0.157384 0.018400 0.005167 0.216790 0.000000 0.000000 0.000000 0.133817 0.000000 1.000000 0.000000 
4.352000 0.491891 0.157391 0.018386 0.005159 0.216873 0.000000 0.000000 0.000000 0.133845 0.000000 1.000000 -0.000000 
4.353000 0.491772 0.157397 0.018372 0.005152 0.216957 0.000000 0.000000 0.000000 0.133874 0.000000 1.000000 0.000000 
4.354000 0.491654 0.157404 0.018358 0.005144 0.217040 0.000000 0.000000 0.000000 0.133902 0.000000 1.000000 0.000000 
4.355000 0.491536 0.157411 0.018343 0.005136 0.217123 0.000000 0.000000 0.000000 0.133931 0.000000 1.000000 0.000000 
4.356000 0.491417 0.157417 0.018329 0.005128 0.217206 0.000000 0.000000 0.000000 0.133960 0.000000 1.000000 -0.000000 
4.357000 0.491299 0.157424 0.018315 0.005121 0.217289 0.000000 0.000000 0.000000 0.133988 0.000000 1.000000 0.000000 
4.358000 0.491181 0.157430 0.018301 0.005113 0.217372 0.000000 0.000000 0.000000 0.134017 0.000000 1.000000 0.000000 
4.359000 0.491063 0.157437 0.018287 0.005105 0.217455 0.000000 0.000000 0.000000 0.134045 0.000000 1.000000 0.000000 
4.360000 0.490944 0.157444 0.018272 0.005098 0.217539 0.000000 0.000000 0.000000 0.134074 0.000000 1.000000 -0.000000 
4.361000 0.490826 0.157450 0.018258 0.005090 0.217622 0.000000 0.000000 0.000000 0.134102 0.000000 1.000000 -0.000000 
4.362000 0.490708 0.157457 0.018244 0.005082 0.217705 0.000000 0.000000 0.000000 0.134130 0.000000 1.000000 0.000000 
4.363000 0.490590 0.157463 0.018230 0.005075 0.217788 0.000000 0.000000 0.000000 0.134159 0.000000 1.000000 0.000000 
4.364000 0.490472 0.157470 0.018216 0.005067 0.217871 0.000000 0.000000 0.000000 0.134187 0.000000 1.000000 0.000000 
4.365000 0.490354 0.157476 0.018202 0.005059 0.217953 0.000000 0.000000 0.000000 0.134216 0.000000 1.000000 0.000000 
4.366000 0.490236 0.157483 0.018187 0.005052 0.218036 0.000000 0.000000 0.000000 0.134244 0.000000 1.000000 -0.000000 
4.367000 0.490119 0.157490 0.018173 0.005044 0.218119 0.000000 0.000000 0.000000 0.134272 0.000000 1.000000 0.000000 
4.368000 0.490001 0.157496 0.018159 0.005036 0.218202 0.000000 0.000000 0.000000 0.134301 0.000000 1.000000 0.000000 
4.369000 0.489883 0.157503 0.018145 0.005029 0.218285 0.000000 0.000000 0.000000 0.134329 0.000000 1.000000 0.000000 
4.370000 0.489765 0.157509 0.018131 0.005021 0.218368 0.000000 0.000000 0.000000 0.134357 0.000000 1.000000 0.000000 
4.371000 0.489648 0.157516 0.018117 0.005013 0.218451 0.000000 0.000000 0.000000 0.134386 0.000000 1.000000 0.000000 
4.372000 0.489530 0.157522 0.018103 0.005006 0.218533 0.000000 0.000000 0.000000 0.134414 0.000000 1.000000 0.000000 
4.373000 0.489413 0.157529 0.018089 0.004998 0.218616 0.000000 0.000000 0.000000 0.134442 0.000000 1.000000 0.000000 
4.374000 0.489295 0.157536 0.018075 0.004990 0.218699 0.000000 0.000000 0.000000 0.134470 0.000000 1.000000 0.000000 
4.375000 0.489178 0.157542 0.018061 0.004983 0.218782 0.000000 0.000000 0.000000 0.134499 0.000000 1.000000 0.000000 
4.376000 0.489060 0.157549 0.018047 0.004975 0.218864 0.000000 0.000000 0.000000 0.134527 0.000000 1.000000 -0.000000 
4.377000 0.488943 0.157555 0.018033 0.004968 0.218947 0.000000 0.000000 0.000000 0.134555 0.000000 1.000000 -0.000000 
4.378000 0.488825 0.157562 0.018018 0.004960 0.219030 0.000000 0.000000 0.000000 0.134583 0.000000 1.000000 0.000000 
4.379000 0.488708 0.157568 0.018004 0.004952 0.219112 0.000000 0.000000 0.000000 0.134611 0.000000 1.000000 0.000000 
4.380000 0.488591 0.157575 0.017990 0.004945 0.219195 0.000000 0.000000 0.000000 0.134639 0.000000 1.000000 0.000000 
4.381000 0.488474 0.157581 0.017976 0.004937 0.219277 0.000000 0.000000 0.000000 0.134668 0.000000 1.000000 -0.000000 
4.382000 0.488357 0.157588 0.017962 0.004930 0.219360 0.000000 0.000000 0.000000 0.134696 0.000000 1.000000 0.000000 
4.383000 0.488239 0.157594 0.017948 0.004922 0.219442 0.000000 0.000000 0.000000 0.134724 0.000000 1.000000 0.000000 
4.384000 0.488122 0.157601 0.017934 0.004915 0.219525 0.000000 0.000000 0.000000 0.134752 0.000000 1.000000 -0.000000 
4.385000 0.488005 0.157608 0.017920 0.004907 0.219607 0.000000 0.000000 0.000000 0.134780 0.000000 1.000000 0.000000 
4.386000 0.487888 0.157614 0.017907 0.004900 0.219690 0.000000 0.000000 0.000000 0.134808 0.000000 1.000000 0.000000 
4.387000 0.487771 0.157621 0.017893 0.004892 0.219772 0.000000 0.000000 0.000000 0.134836 0.000000 1.000000 0.000000 
4.388000 0.487654 0.157627 0.017879 0.004885 0.219855 0.000000 0.000000 0.000000 0.134864 0.000000 1.000000 -0.000000 
4.389000 0.487538 0.157634 0.017865 0.004877 0.219937 0.000000 0.000000 0.000000 0.134892 0.000000 1.000000 0.000000 
4.390000 0.487421 0.157640 0.017851 0.004870 0.220019 0.000000 0.000000 0.000000 0.134920 0.000000 1.000000 0.000000 
4.391000 0.487304 0.157647 0.017837 0.004862 0.220102 0.000000 0.000000 0.000000 0.134948 0.000000 1.000000 0.000000 
4.392000 0.487187 0.157653 0.017823 0.004855 0.220184 0.000000 0.000000 0.000000 0.134976 0.000000 1.000000 0.000000 
4.393000 0.487071 0.157660 0.017809 0.004847 0.220266 0.000000 0.000000 0.000000 0.135004 0.000000 1.000000 0.000000 
4.394000 0.486954 0.157666 0.017795 0.004840 0.220349 0.000000 0.000000 0.000000 0.135031 0.000000 1.000000 0.000000 
4.395000 0.486837 0.157673 0.017781 0.004832 0.220431 0.000000 0.000000 0.000000 0.135059 0.000000 1.000000 0.000000 
4.396000 0.486721 0.157679 0.017767 0.004825 0.220513 0.000000 0.000000 0.000000 0.135087 0.000000 1.000000 0.000000 
4.397000 0.486604 0.157686 0.017753 0.004817 0.220595 0.000000 0.000000 0.000000 0.135115 0.000000 1.000000 0.000000 
4.398000 0.486488 0.157692 0.017740 0.004810 0.220677 0.000000 0.000000 0.000000 0.135143 0.000000 1.000000 0.000000 
4.399000 0.486371 0.157699 0.017726 0.004802 0.220759 0.000000 0.000000 0.000000 0.135171 0.000000 1.000000 0.000000 
4.400000 0.486255 0.157705 0.017712 0.004795 0.220842 0.000000 0.000000 0.000000 0.135198 0.000000 1.000000 0.000000 
4.401000 0.486139 0.157712 0.017698 0.004787 0.220924 0.000000 0.000000 0.000000 0.135226 0.000000 1.000000 -0.000000 
4.402000 0.486022 0.157718 0.017684 0.004780 0.221006 0.000000 0.000000 0.000000 0.135254 0.000000 1.000000 -0.000000 
4.403000 0.485906 0.157724 0.017670 0.004773 0.221088 0.000000 0.000000 0.000000 0.135282 0.000000 1.000000 0.000000 
4.404000 0.485790 0.157731 0.017657 0.004765 0.221170 0.000000 0.000000 0.000000 0.135309 0.000000 1.000000 0.000000 
4.405000 0.485674 0.157737 0.017643 0.004758 0.221252 0.000000 0.000000 0.000000 0.135337 0.000000 1.000000 -0.000000 
4.406000 0.485558 0.157744 0.017629 0.004750 0.221334 0.000000 0.000000 0.000000 0.135365 0.000000 1.000000 0.000000 
4.407000 0.485442 0.157750 0.017615 0.004743 0.221416 0.000000 0.000000 0.000000 0.135392 0.000000 1.000000 0.000000 
4.408000 0.485326 0.157757 0.017601 0.004736 0.221498 0.000000 0.000000 0.000000 0.135420 0.000000 1.000000 0.000000 
4.409000 0.485210 0.157763 0.017588 0.004728 0.221580 0.000000 0.000000 0.000000 0.135448 0.000000 1.000000 0.000000 
4.410000 0.485094 0.157770 0.017574 0.004721 0.221662 0.000000 0.000000 0.000000 0.135475 0.000000 1.000000 0.000000 
4.411000 0.484978 0.157776 0.017560 0.004713 0.221743 0.000000 0.000000 0.000000 0.135503 0.000000 1.000000 0.000000 
4.412000 0.484862 0.157783 0.017546 0.004706 0.221825 0.000000 0.000000 0.000000 0.135530 0.000000 1.000000 -0.000000 
4.413000 0.484746 0.157789 0.017533 0.004699 0.221907 0.000000 0.000000 0.000000 0.135558 0.000000 1.000000 0.000000 
4.414000 0.484630 0.157796 0.017519 0.004691 0.221989 0.000000 0.000000 0.000000 0.135585 0.000000 1.000000 0.000000 
4.415000 0.484514 0.157802 0.017505 0.004684 0.222071 0.000000 0.000000 0.000000 0.135613 0.000000 1.000000 0.000000 
4.416000 0.484399 0.157808 0.017491 0.004677 0.222152 0.000000 0.000000 0.000000 0.135640 0.000000 1.000000 0.000000 
4.417000 0.484283 0.157815 0.017478 0.004669 0.222234 0.000000 0.000000 0.000000 0.135668 0.000000 1.000000 0.000000 
4.418000 0.484168 0.157821 0.017464 0.004662 0.222316 0.000000 0.000000 0.000000 0.135695 0.000000 1.000000 0.000000 
4.419000 0.484052 0.157828 0.017450 0.004655 0.222398 0.000000 0.000000 0.000000 0.135723 0.000000 1.000000 -0.000000 
4.420000 0.483936 0.157834 0.017437 0.004647 0.222479 0.000000 0.000000 0.000000 0.135750 0.000000 1.000000 0.000000 
4.421000 0.483821 0.157841 0.017423 0.004640 0.222561 0.000000 0.000000 0.000000 0.135778 0.000000 1.000000 0.000000 
4.422000 0.483706 0.157847 0.017409 0.004633 0.222642 0.000000 0.000000 0.000000 0.135805 0.000000 1.000000 0.000000 
4.423000 0.483590 0.157853 0.017396 0.004625 0.222724 0.000000 0.000000 0.000000 0.135832 0.000000 1.000000 -0.000000 
4.424000 0.483475 0.157860 0.017382 0.004618 0.222806 0.000000 0.000000 0.000000 0.135860 0.000000 1.000000 -0.000000 
4.425000 0.483360 0.157866 0.017368 0.004611 0.222887 0.000000 0.000000 0.000000 0.135887 0.000000 1.000000 0.000000 
4.426000 0.483244 0.157873 0.017355 0.004604 0.222969 0.000000 0.000000 0.000000 0.135914 0.000000 1.000000 -0.000000 
4.427000 0.483129 0.157879 0.017341 0.004596 0.223050 0.000000 0.000000 0.000000 0.135942 0.000000 1.000000 0.000000 
4.428000 0.483014 0.157886 0.017328 0.004589 0.223132 0.000000 0.000000 0.000000 0.135969 0.000000 1.000000 0.000000 
4.429000 0.482899 0.157892 0.017314 0.004582 0.223213 0.000000 0.000000 0.000000 0.135996 0.000000 1.000000 0.000000 
4.430000 0.482784 0.157898 0.017300 0.004574 0.223294 0.000000 0.000000 0.000000 0.136023 0.000000 1.000000 0.000000 
4.431000 0.482669 0.157905 0.017287 0.004567 0.223376 0.000000 0.000000 0.000000 0.136051 0.000000 1.000000 0.000000 
4.432000 0.482554 0.157911 0.017273 0.004560 0.223457 0.000000 0.000000 0.000000 0.136078 0.000000 1.000000 -0.000000 
4.433000 0.482439 0.157918 0.017260 0.004553 0.223539 0.000000 0.000000 0.000000 0.136105 0.000000 1.000000 0.000000 
4.434000 0.482324 0.157924 0.017246 0.004546 0.223620 0.000000 0.000000 0.000000 0.136132 0.000000 1.000000 0.000000 
4.435000 0.482209 0.157930 0.017233 0.004538 0.223701 0.000000 0.000000 0.000000 0.136160 0.000000 1.000000 0.000000 
4.436000 0.482094 0.157937 0.017219 0.004531 0.223783 0.000000 0.000000 0.000000 0.136187 0.000000 1.000000 0.000000 
4.437000 0.481979 0.157943 0.017205 0.004524 0.223864 0.000000 0.000000 0.000000 0.136214 0.000000 1.000000 0.000000 
4.438000 0.481864 0.157950 0.017192 0.004517 0.223945 0.000000 0.000000 0.000000 0.136241 0.000000 1.000000 0.000000 
4.439000 0.481750 0.157956 0.017178 0.004509 0.224026 0.000000 0.000000 0.000000 0.136268 0.000000 1.000000 0.000000 
4.440000 0.481635 0.157962 0.017165 0.004502 0.224107 0.000000 0.000000 0.000000 0.136295 0.000000 1.000000 0.000000 
4.441000 0.481520 0.157969 0.017151 0.004495 0.224189 0.000000 0.000000 0.000000 0.136322 0.000000 1.000000 -0.000000 
4.442000 0.481406 0.157975 0.017138 0.004488 0.224270 0.000000 0.000000 0.000000 0.136349 0.000000 1.000000 -0.000000 
4.443000 0.481291 0.157981 0.017124 0.004481 0.224351 0.000000 0.000000 0.000000 0.136376 0.000000 1.000000 -0.000000 
4.444000 0.481177 0.157988 0.017111 0.004474 0.224432 0.000000 0.000000 0.000000 0.136403 0.000000 1.000000 -0.000000 
4.445000 0.481062 0.157994 0.017097 0.004466 0.224513 0.000000 0.000000 0.000000 0.136430 0.000000 1.000000 0.000000 
4.446000 0.480948 0.158001 0.017084 0.004459 0.224594 0.000000 0.000000 0.000000 0.136457 0.000000 1.000000 0.000000 
4.447000 0.480834 0.158007 0.017071 0.004452 0.224675 0.000000 0.000000 0.000000 0.136484 0.000000 1.000000 0.000000 
4.448000 0.480719 0.158013 0.017057 0.004445 0.224756 0.000000 0.000000 0.000000 0.136511 0.000000 1.000000 -0.000000 
4.449000 0.480605 0.158020 0.017044 0.004438 0.224837 0.000000 0.000000 0.000000 0.136538 0.000000 1.000000 0.000000 
4.450000 0.480491 0.158026 0.017030 0.004431 0.224918 0.000000 0.000000 0.000000 0.136565 0.000000 1.000000 0.000000 
4.451000 0.480377 0.158032 0.017017 0.004424 0.224999 0.000000 0.000000 0.000000 0.136592 0.000000 1.000000 0.000000 
4.452000 0.480262 0.158039 0.017003 0.004416 0.225080 0.000000 0.000000 0.000000 0.136619 0.000000 1.000000 0.000000 
4.453000 0.480148 0.158045 0.016990 0.004409 0.225161 0.000000 0.000000 0.000000 0.136646 0.000000 1.000000 0.000000 
4.454000 0.480034 0.158051 0.016977 0.004402 0.225242 0.000000 0.000000 0.000000 0.136673 0.000000 1.000000 -0.000000 
4.455000 0.479920 0.158058 0.016963 0.004395 0.225323 0.000000 0.000000 0.000000 0.136699 0.000000 1.000000 0.000000 
4.456000 0.479806 0.158064 0.016950 0.004388 0.225404 0.000000 0.000000 0.000000 0.136726 0.000000 1.000000 0.000000 
4.457000 0.479692 0.158070 0.016936 0.004381 0.225484 0.000000 0.000000 0.000000 0.136753 0.000000 1.000000 -0.000000 
4.458000 0.479578 0.158077 0.016923 0.004374 0.225565 0.000000 0.000000 0.000000 0.136780 0.000000 1.000000 -0.000000 
4.459000 0.479465 0.158083 0.016910 0.004367 0.225646 0.000000 0.000000 0.000000 0.136807 0.000000 1.000000 0.000000 
4.460000 0.479351 0.158089 0.016896 0.004360 0.225727 0.000000 0.000000 0.000000 0.136833 0.000000 1.000000 -0.000000 
4.461000 0.479237 0.158096 0.016883 0.004353 0.225807 0.000000 0.000000 0.000000 0.136860 0.000000 1.000000 0.000000 
4.462000 0.479123 0.158102 0.016870 0.004346 0.225888 0.000000 0.000000 0.000000 0.136887 0.000000 1.000000 -0.000000 
4.463000 0.479009 0.158108 0.016856 0.004339 0.225969 0.000000 0.000000 0.000000 0.136913 0.000000 1.000000 -0.000000 
4.464000 0.478896 0.158115 0.016843 0.004332 0.226049 0.000000 0.000000 0.000000 0.136940 0.000000 1.000000 0.000000 
4.465000 0.478782 0.158121 0.016830 0.004325 0.226130 0.000000 0.000000 0.000000 0.136967 0.000000 1.000000 -0.000000 
4.466000 0.478669 0.158127 0.016816 0.004318 0.226211 0.000000 0.000000 0.000000 0.136993 0.000000 1.000000 0.000000 
4.467000 0.478555 0.158134 0.016803 0.004311 0.226291 0.000000 0.000000 0.000000 0.137020 0.000000 1.000000 0.000000 
4.468000 0.478442 0.158140 0.016790 0.004304 0.226372 0.000000 0.000000 0.000000 0.137047 0.000000 1.000000 0.000000 
4.469000 0.478328 0.158146 0.016777 0.004297 0.226452 0.000000 0.000000 0.000000 0.137073 0.000000 1.000000 0.000000 
4.470000 0.478215 0.158153 0.016763 0.004290 0.226533 0.000000 0.000000 0.000000 0.137100 0.000000 1.000000 0.000000 
4.471000 0.478101 0.158159 0.016750 0.004283 0.226613 0.000000 0.000000 0.000000 0.137126 0.000000 1.000000 0.000000 
4.472000 0.477988 0.158165 0.016737 0.004276 0.226694 0.000000 0.000000 0.000000 0.137153 0.000000 1.000000 -0.000000 
4.473000 0.477875 0.158172 0.016724 0.004269 0.226774 0.000000 0.000000 0.000000 0.137179 0.000000 1.000000 0.000000 
4.474000 0.477762 0.158178 0.016710 0.004262 0.226855 0.000000 0.000000 0.000000 0.137206 0.000000 1.000000 -0.000000 
4.475000 0.477648 0.158184 0.016697 0.004255 0.226935 0.000000 0.000000 0.000000 0.137232 0.000000 1.000000 -0.000000 
4.476000 0.477535 0.158190 0.016684 0.004248 0.227015 0.000000 0.000000 0.000000 0.137259 0.000000 1.000000 0.000000 
4.477000 0.477422 0.158197 0.016671 0.004241 0.227096 0.000000 0.000000 0.000000 0.137285 0.000000 1.000000 -0.000000 
4.478000 0.477309 0.158203 0.016657 0.004234 0.227176 0.000000 0.000000 0.000000 0.137312 0.000000 1.000000 0.000000 
4.479000 0.477196 0.158209 0.016644 0.004227 0.227256 0.000000 0.000000 0.000000 0.137338 0.000000 1.000000 0.000000 
4.480000 0.477083 0.158216 0.016631 0.004220 0.227337 0.000000 0.000000 0.000000 0.137365 0.000000 1.000000 -0.000000 
4.481000 0.476970 0.158222 0.016618 0.004213 0.227417 0.000000 0.000000 0.000000 0.137391 0.000000 1.000000 0.000000 
4.482000 0.476857 0.158228 0.016605 0.004206 0.227497 0.000000 0.000000 0.000000 0.137417 0.000000 1.000000 0.000000 
4.483000 0.476744 0.158234 0.016592 0.004199 0.227577 0.000000 0.000000 0.000000 0.137444 0.000000 1.000000 0.000000 
4.484000 0.476632 0.158241 0.016578 0.004192 0.227657 0.000000 0.000000 0.000000 0.137470 0.000000 1.000000 -0.000000 
4.485000 0.476519 0.158247 0.016565 0.004185 0.227738 0.000000 0.000000 0.000000 0.137497 0.000000 1.000000 0.000000 
4.486000 0.476406 0.158253 0.016552 0.004178 0.227818 0.000000 0.000000 0.000000 0.137523 0.000000 1.000000 0.000000 
4.487000 0.476293 0.158260 0.016539 0.004171 0.227898 0.000000 0.000000 0.000000 0.137549 0.000000 1.000000 0.000000 
4.488000 0.476181 0.158266 0.016526 0.004165 0.227978 0.000000 0.000000 0.000000 0.137575 0.000000 1.000000 0.000000 
4.489000 0.476068 0.158272 0.016513 0.004158 0.228058 0.000000 0.000000 0.000000 0.137602 0.000000 1.000000 0.000000 
4.490000 0.475955 0.158278 0.016500 0.004151 0.228138 0.000000 0.000000 0.000000 0.137628 0.000000 1.000000 0.000000 
4.491000 0.475843 0.158285 0.016487 0.004144 0.228218 0.000000 0.000000 0.000000 0.137654 0.000000 1.000000 0.000000 
4.492000 0.475730 0.158291 0.016474 0.004137 0.228298 0.000000 0.000000 0.000000 0.137680 0.000000 1.000000 0.000000 
4.493000 0.475618 0.158297 0.016460 0.004130 0.228378 0.000000 0.000000 0.000000 0.137707 0.000000 1.000000 -0.000000 
4.494000 0.475506 0.158303 0.016447 0.004123 0.228458 0.000000 0.000000 0.000000 0.137733 0.000000 1.000000 0.000000 
4.495000 0.475393 0.158310 0.016434 0.004116 0.228538 0.000000 0.000000 0.000000 0.137759 0.000000 1.000000 -0.000000 
4.496000 0.475281 0.158316 0.016421 0.004110 0.228618 0.000000 0.000000 0.000000 0.137785 0.000000 1.000000 -0.000000 
4.497000 0.475169 0.158322 0.016408 0.004103 0.228698 0.000000 0.000000 0.000000 0.137811 0.000000 1.000000 -0.000000 
4.498000 0.475056 0.158328 0.016395 0.004096 0.228778 0.000000 0.000000 0.000000 0.137837 0.000000 1.000000 0.000000 
4.499000 0.474944 0.158335 0.016382 0.004089 0.228858 0.000000 0.000000 0.000000 0.137863 0.000000 1.000000 -0.000000 
4.500000 0.474832 0.158341 0.016369 0.004082 0.228937 0.000000 0.000000 0.000000 0.137890 0.000000 1.000000 0.000000 
4.501000 0.474720 0.158347 0.016356 0.004076 0.229017 0.000000 0.000000 0.000000 0.137916 0.000000 1.000000 0.000000 
4.502000 0.474608 0.158353 0.016343 0.004069 0.229097 0.000000 0.000000 0.000000 0.137942 0.000000 1.000000 0.000000 
4.503000 0.474496 0.158360 0.016330 0.004062 0.229177 0.000000 0.000000 0.000000 0.137968 0.000000 1.000000 0.000000 
4.504000 0.474384 0.158366 0.016317 0.004055 0.229257 0.000000 0.000000 0.000000 0.137994 0.000000 1.000000 0.000000 
4.505000 0.474272 0.158372 0.016304 0.004048 0.229336 0.000000 0.000000 0.000000 0.138020 0.000000 1.000000 0.000000 
4.506000 0.474160 0.158378 0.016291 0.004042 0.229416 0.000000 0.000000 0.000000 0.138046 0.000000 1.000000 0.000000 
4.507000 0.474048 0.158385 0.016278 0.004035 0.229496 0.000000 0.000000 0.000000 0.138072 0.000000 1.000000 -0.000000 
4.508000 0.473936 0.158391 0.016265 0.004028 0.229575 0.000000 0.000000 0.000000 0.138098 0.000000 1.000000 -0.000000 
4.509000 0.473824 0.158397 0.016252 0.004021 0.229655 0.000000 0.000000 0.000000 0.138124 0.000000 1.000000 0.000000 
4.510000 0.473713 0.158403 0.016239 0.004015 0.229734 0.000000 0.000000 0.000000 0.138150 0.000000 1.000000 0.000000 
4.511000 0.473601 0.158410 0.016226 0.004008 0.229814 0.000000 0.000000 0.000000 0.138175 0.000000 1.000000 0.000000 
4.512000 0.473489 0.158416 0.016213 0.004001 0.229894 0.000000 0.000000 0.000000 0.138201 0.000000 1.000000 0.000000 
4.513000 0.473378 0.158422 0.016201 0.003994 0.229973 0.000000 0.000000 0.000000 0.138227 0.000000 1.000000 0.000000 
4.514000 0.473266 0.158428 0.016188 0.003988 0.230053 0.000000 0.000000 0.000000 0.138253 0.000000 1.000000 0.000000 
4.515000 0.473154 0.158434 0.016175 0.003981 0.230132 0.000000 0.000000 0.000000 0.138279 0.000000 1.000000 0.000000 
4.516000 0.473043 0.158441 0.016162 0.003974 0.230212 0.000000 0.000000 0.000000 0.138305 0.000000 1.000000 -0.000000 
4.517000 0.472932 0.158447 0.016149 0.003967 0.230291 0.000000 0.000000 0.000000 0.138331 0.000000 1.000000 0.000000 
4.518000 0.472820 0.158453 0.016136 0.003961 0.230371 0.000000 0.000000 0.000000 0.138356 0.000000 1.000000 0.000000 
4.519000 0.472709 0.158459 0.016123 0.003954 0.230450 0.000000 0.000000 0.000000 0.138382 0.000000 1.000000 0.000000 
4.520000 0.472597 0.158465 0.016110 0.003947 0.230529 0.000000 0.000000 0.000000 0.138408 0.000000 1.000000 -0.000000 
4.521000 0.472486 0.158472 0.016097 0.003941 0.230609 0.000000 0.000000 0.000000 0.138434 0.000000 1.000000 0.000000 
4.522000 0.472375 0.158478 0.016085 0.003934 0.230688 0.000000 0.000000 0.000000 0.138459 0.000000 1.000000 0.000000 
4.523000 0.472264 0.158484 0.016072 0.003927 0.230767 0.000000 0.000000 0.000000 0.138485 0.000000 1.000000 0.000000 
4.524000 0.472152 0.158490 0.016059 0.003921 0.230847 0.000000 0.000000 0.000000 0.138511 0.000000 1.000000 -0.000000 
4.525000 0.472041 0.158496 0.016046 0.003914 0.230926 0.000000 0.000000 0.000000 0.138536 0.000000 1.000000 0.000000 
4.526000 0.471930 0.158503 0.016033 0.003907 0.231005 0.000000 0.000000 0.000000 0.138562 0.000000 1.000000 0.000000 
4.527000 0.471819 0.158509 0.016020 0.003901 0.231084 0.000000 0.000000 0.000000 0.138588 0.000000 1.000000 0.000000 
4.528000 0.471708 0.158515 0.016008 0.003894 0.231164 0.000000 0.000000 0.000000 0.138613 0.000000 1.000000 0.000000 
4.529000 0.471597 0.158521 0.015995 0.003887 0.231243 0.000000 0.000000 0.000000 0.138639 0.000000 1.000000 0.000000 
4.530000 0.471486 0.158527 0.015982 0.003881 0.231322 0.000000 0.000000 0.000000 0.138665 0.000000 1.000000 0.000000 
4.531000 0.471375 0.158534 0.015969 0.003874 0.231401 0.000000 0.000000 0.000000 0.138690 0.000000 1.000000 0.000000 
4.532000 0.471264 0.158540 0.015957 0.003867 0.231480 0.000000 0.000000 0.000000 0.138716 0.000000 1.000000 0.000000 
4.533000 0.471154 0.158546 0.015944 0.003861 0.231559 0.000000 0.000000 0.000000 0.138741 0.000000 1.000000 0.000000 
4.534000 0.471043 0.158552 0.015931 0.003854 0.231638 0.000000 0.000000 0.000000 0.138767 0.000000 1.000000 0.000000 
4.535000 0.470932 0.158558 0.015918 0.003848 0.231717 0.000000 0.000000 0.000000 0.138792 0.000000 1.000000 0.000000 
4.536000 0.470821 0.158565 0.015906 0.003841 0.231796 0.000000 0.000000 0.000000 0.138818 0.000000 1.000000 0.000000 
4.537000 0.470711 0.158571 0.015893 0.003834 0.231875 0.000000 0.000000 0.000000 0.138843 0.000000 1.000000 0.000000 
4.538000 0.470600 0.158577 0.015880 0.003828 0.231954 0.000000 0.000000 0.000000 0.138869 0.000000 1.000000 0.000000 
4.539000 0.470489 0.158583 0.015867 0.003821 0.232033 0.000000 0.000000 0.000000 0.138894 0.000000 1.000000 0.000000 
4.540000 0.470379 0.158589 0.015855 0.003815 0.232112 0.000000 0.000000 0.000000 0.138920 0.000000 1.000000 0.000000 
4.541000 0.470268 0.158595 0.015842 0.003808 0.232191 0.000000 0.000000 0.000000 0.138945 0.000000 1.000000 0.000000 
4.542000 0.470158 0.158602 0.015829 0.003802 0.232270 0.000000 0.000000 0.000000 0.138971 0.000000 1.000000 0.000000 
4.543000 0.470047 0.158608 0.015817 0.003795 0.232349 0.000000 0.000000 0.000000 0.138996 0.000000 1.000000 -0.000000 
4.544000 0.469937 0.158614 0.015804 0.003789 0.232428 0.000000 0.000000 0.000000 0.139021 0.000000 1.000000 -0.000000 
4.545000 0.469827 0.158620 0.015791 0.003782 0.232506 0.000000 0.000000 0.000000 0.139047 0.000000 1.000000 -0.000000 
4.546000 0.469716 0.158626 0.015779 0.003775 0.232585 0.000000 0.000000 0.000000 0.139072 0.000000 1.000000 0.000000 
4.547000 0.469606 0.158632 0.015766 0.003769 0.232664 0.000000 0.000000 0.000000 0.139097 0.000000 1.000000 -0.000000 
4.548000 0.469496 0.158638 0.015753 0.003762 0.232743 0.000000 0.000000 0.000000 0.139123 0.000000 1.000000 0.000000 
4.549000 0.469386 0.158645 0.015741 0.003756 0.232822 0.000000 0.000000 0.000000 0.139148 0.000000 1.000000 0.000000 
4.550000 0.469276 0.158651 0.015728 0.003749 0.232900 0.000000 0.000000 0.000000 0.139173 0.000000 1.000000 0.000000 
4.551000 0.469166 0.158657 0.015715 0.003743 0.232979 0.000000 0.000000 0.000000 0.139199 0.000000 1.000000 -0.000000 
4.552000 0.469055 0.158663 0.015703 0.003736 0.233058 0.000000 0.000000 0.000000 0.139224 0.000000 1.000000 0.000000 
4.553000 0.468945 0.158669 0.015690 0.003730 0.233136 0.000000 0.000000 0.000000 0.139249 0.000000 1.000000 0.000000 
4.554000 0.468835 0.158675 0.015678 0.003723 0.233215 0.000000 0.000000 0.000000 0.139274 0.000000 1.000000 0.000000 
4.555000 0.468726 0.158681 0.015665 0.003717 0.233293 0.000000 0.000000 0.000000 0.139300 0.000000 1.000000 -0.000000 
4.556000 0.468616 0.158688 0.015652 0.003710 0.233372 0.000000 0.000000 0.000000 0.139325 0.000000 1.000000 0.000000 
4.557000 0.468506 0.158694 0.015640 0.003704 0.233451 0.000000 0.000000 0.000000 0.139350 0.000000 1.000000 -0.000000 
4.558000 0.468396 0.158700 0.015627 0.003697 0.233529 0.000000 0.000000 0.000000 0.139375 0.000000 1.000000 0.000000 
4.559000 0.468286 0.158706 0.015615 0.003691 0.233608 0.000000 0.000000 0.000000 0.139400 0.000000 1.000000 0.000000 
4.560000 0.468176 0.158712 0.015602 0.003685 0.233686 0.000000 0.000000 0.000000 0.139425 0.000000 1.000000 0.000000 
4.561000 0.468067 0.158718 0.015590 0.003678 0.233765 0.000000 0.000000 0.000000 0.139450 0.000000 1.000000 0.000000 
4.562000 0.467957 0.158724 0.015577 0.003672 0.233843 0.000000 0.000000 0.000000 0.139476 0.000000 1.000000 0.000000 
4.563000 0.467847 0.158731 0.015565 0.003665 0.233921 0.000000 0.000000 0.000000 0.139501 0.000000 1.000000 -0.000000 
4.564000 0.467738 0.158737 0.015552 0.003659 0.234000 0.000000 0.000000 0.000000 0.139526 0.000000 1.000000 -0.000000 
4.565000 0.467628 0.158743 0.015540 0.003652 0.234078 0.000000 0.000000 0.000000 0.139551 0.000000 1.000000 0.000000 
4.566000 0.467519 0.158749 0.015527 0.003646 0.234157 0.000000 0.000000 0.000000 0.139576 0.000000 1.000000 0.000000 
4.567000 0.467409 0.158755 0.015515 0.003640 0.234235 0.000000 0.000000 0.000000 0.139601 0.000000 1.000000 0.000000 
4.568000 0.467300 0.158761 0.015502 0.003633 0.234313 0.000000 0.000000 0.000000 0.139626 0.000000 1.000000 -0.000000 
4.569000 0.467190 0.158767 0.015490 0.003627 0.234391 0.000000 0.000000 0.000000 0.139651 0.000000 1.000000 0.000000 
4.570000 0.467081 0.158773 0.015477 0.003620 0.234470 0.000000 0.000000 0.000000 0.139676 0.000000 1.000000 0.000000 
4.571000 0.466972 0.158779 0.015465 0.003614 0.234548 0.000000 0.000000 0.000000 0.139701 0.000000 1.000000 -0.000000 
4.572000 0.466863 0.158786 0.015452 0.003608 0.234626 0.000000 0.000000 0.000000 0.139726 0.000000 1.000000 0.000000 
4.573000 0.466753 0.158792 0.015440 0.003601 0.234704 0.000000 0.000000 0.000000 0.139751 0.000000 1.000000 -0.000000 
4.574000 0.466644 0.158798 0.015427 0.003595 0.234783 0.000000 0.000000 0.000000 0.139776 0.000000 1.000000 0.000000 
4.575000 0.466535 0.158804 0.015415 0.003589 0.234861 0.000000 0.000000 0.000000 0.139800 0.000000 1.000000 -0.000000 
4.576000 0.466426 0.158810 0.015403 0.003582 0.234939 0.000000 0.000000 0.000000 0.139825 0.000000 1.000000 0.000000 
4.577000 0.466317 0.158816 0.015390 0.003576 0.235017 0.000000 0.000000 0.000000 0.139850 0.000000 1.000000 0.000000 
4.578000 0.466208 0.158822 0.015378 0.003570 0.235095 0.000000 0.000000 0.000000 0.139875 0.000000 1.000000 0.000000 
4.579000 0.466099 0.158828 0.015365 0.003563 0.235173 0.000000 0.000000 0.000000 0.139900 0.000000 1.000000 0.000000 
4.580000 0.465990 0.158834 0.015353 0.003557 0.235251 0.000000 0.000000 0.000000 0.139925 0.000000 1.000000 -0.000000 
4.581000 0.465881 0.158840 0.015341 0.003551 0.235329 0.000000 0.000000 0.000000 0.139949 0.000000 1.000000 -0.000000 
4.582000 0.465772 0.158847 0.015328 0.003544 0.235407 0.000000 0.000000 0.000000 0.139974 0.000000 1.000000 -0.000000 
4.583000 0.465663 0.158853 0.015316 0.003538 0.235485 0.000000 0.000000 0.000000 0.139999 0.000000 1.000000 0.000000 
4.584000 0.465554 0.158859 0.015303 0.003532 0.235563 0.000000 0.000000 0.000000 0.140024 0.000000 1.000000 -0.000000 
4.585000 0.465446 0.158865 0.015291 0.003525 0.235641 0.000000 0.000000 0.000000 0.140049 0.000000 1.000000 0.000000 
4.586000 0.465337 0.158871 0.015279 0.003519 0.235719 0.000000 0.000000 0.000000 0.140073 0.000000 1.000000 0.000000 
4.587000 0.465228 0.158877 0.015266 0.003513 0.235797 0.000000 0.000000 0.000000 0.140098 0.000000 1.000000 -0.000000 
4.588000 0.465119 0.158883 0.015254 0.003506 0.235875 0.000000 0.000000 0.000000 0.140123 0.000000 1.000000 -0.000000 
4.589000 0.465011 0.158889 0.015242 0.003500 0.235953 0.000000 0.000000 0.000000 0.140147 0.000000 1.000000 0.000000 
4.590000 0.464902 0.158895 0.015229 0.003494 0.236030 0.000000 0.000000 0.000000 0.140172 0.000000 1.000000 -0.000000 
4.591000 0.464794 0.158901 0.015217 0.003488 0.236108 0.000000 0.000000 0.000000 0.140197 0.000000 1.000000 0.000000 
4.592000 0.464685 0.158907 0.015205 0.003481 0.236186 0.000000 0.000000 0.000000 0.140221 0.000000 1.000000 0.000000 
4.593000 0.464577 0.158913 0.015192 0.003475 0.236264 0.000000 0.000000 0.000000 0.140246 0.000000 1.000000 -0.000000 
4.594000 0.464468 0.158920 0.015180 0.003469 0.236342 0.000000 0.000000 0.000000 0.140270 0.000000 1.000000 0.000000 
4.595000 0.464360 0.158926 0.015168 0.003463 0.236419 0.000000 0.000000 0.000000 0.140295 0.000000 1.000000 0.000000 
4.596000 0.464252 0.158932 0.015156 0.003456 0.236497 0.000000 0.000000 0.000000 0.140320 0.000000 1.000000 0.000000 
4.597000 0.464143 0.158938 0.015143 0.003450 0.236575 0.000000 0.000000 0.000000 0.140344 0.000000 1.000000 0.000000 
4.598000 0.464035 0.158944 0.015131 0.003444 0.236652 0.000000 0.000000 0.000000 0.140369 0.000000 1.000000 0.000000 
4.599000 0.463927 0.158950 0.015119 0.003438 0.236730 0.000000 0.000000 0.000000 0.140393 0.000000 1.000000 -0.000000 
4.600000 0.463819 0.158956 0.015107 0.003432 0.236807 0.000000 0.000000 0.000000 0.140418 0.000000 1.000000 0.000000 
4.601000 0.463711 0.158962 0.015094 0.003425 0.236885 0.000000 0.000000 0.000000 0.140442 0.000000 1.000000 -0.000000 
4.602000 0.463603 0.158968 0.015082 0.003419 0.236963 0.000000 0.000000 0.000000 0.140467 0.000000 1.000000 0.000000 
4.603000 0.463494 0.158974 0.015070 0.003413 0.237040 0.000000 0.000000 0.000000 0.140491 0.000000 1.000000 0.000000 
4.604000 0.463386 0.158980 0.015058 0.003407 0.237118 0.000000 0.000000 0.000000 0.140516 0.000000 1.000000 -0.000000 
4.605000 0.463278 0.158986 0.015046 0.003401 0.237195 0.000000 0.000000 0.000000 0.140540 0.000000 1.000000 0.000000 
4.606000 0.463170 0.158992 0.015033 0.003394 0.237273 0.000000 0.000000 0.000000 0.140565 0.000000 1.000000 -0.000000 
4.607000 0.463063 0.158998 0.015021 0.003388 0.237350 0.000000 0.000000 0.000000 0.140589 0.000000 1.000000 -0.000000 
4.608000 0.462955 0.159004 0.015009 0.003382 0.237428 0.000000 0.000000 0.000000 0.140613 0.000000 1.000000 0.000000 
4.609000 0.462847 0.159010 0.014997 0.003376 0.237505 0.000000 0.000000 0.000000 0.140638 0.000000 1.000000 0.000000 
4.610000 0.462739 0.159017 0.014985 0.003370 0.237582 0.000000 0.000000 0.000000 0.140662 0.000000 1.000000 0.000000 
4.611000 0.462631 0.159023 0.014973 0.003364 0.237660 0.000000 0.000000 0.000000 0.140686 0.000000 1.000000 -0.000000 
4.612000 0.462524 0.159029 0.014960 0.003357 0.237737 0.000000 0.000000 0.000000 0.140711 0.000000 1.000000 -0.000000 
4.613000 0.462416 0.159035 0.014948 0.003351 0.237814 0.000000 0.000000 0.000000 0.140735 0.000000 1.000000 0.000000 
4.614000 0.462308 0.159041 0.014936 0.003345 0.237892 0.000000 0.000000 0.000000 0.140759 0.000000 1.000000 0.000000 
4.615000 0.462201 0.159047 0.014924 0.003339 0.237969 0.000000 0.000000 0.000000 0.140784 0.000000 1.000000 -0.000000 
4.616000 0.462093 0.159053 0.014912 0.003333 0.238046 0.000000 0.000000 0.000000 0.140808 0.000000 1.000000 0.000000 
4.617000 0.461986 0.159059 0.014900 0.003327 0.238123 0.000000 0.000000 0.000000 0.140832 0.000000 1.000000 0.000000 
4.618000 0.461878 0.159065 0.014888 0.003321 0.238201 0.000000 0.000000 0.000000 0.140856 0.000000 1.000000 0.000000 
4.619000 0.461771 0.159071 0.014876 0.003315 0.238278 0.000000 0.000000 0.000000 0.140881 0.000000 1.000000 0.000000 
4.620000 0.461663 0.159077 0.014863 0.003309 0.238355 0.000000 0.000000 0.000000 0.140905 0.000000 1.000000 0.000000 
4.621000 0.461556 0.159083 0.014851 0.003302 0.238432 0.000000 0.000000 0.000000 0.140929 0.000000 1.000000 0.000000 
4.622000 0.461449 0.159089 0.014839 0.003296 0.238509 0.000000 0.000000 0.000000 0.140953 0.000000 1.000000 0.000000 
4.623000 0.461341 0.159095 0.014827 0.003290 0.238586 0.000000 0.000000 0.000000 0.140977 0.000000 1.000000 -0.000000 
4.624000 0.461234 0.159101 0.014815 0.003284 0.238663 0.000000 0.000000 0.000000 0.141002 0.000000 1.000000 0.000000 
4.625000 0.461127 0.159107 0.014803 0.003278 0.238741 0.000000 0.000000 0.000000 0.141026 0.000000 1.000000 -0.000000 
4.626000 0.461020 0.159113 0.014791 0.003272 0.238818 0.000000 0.000000 0.000000 0.141050 0.000000 1.000000 -0.000000 
4.627000 0.460912 0.159119 0.014779 0.003266 0.238895 0.000000 0.000000 0.000000 0.141074 0.000000 1.000000 -0.000000 
4.628000 0.460805 0.159125 0.014767 0.003260 0.238972 0.000000 0.000000 0.000000 0.141098 0.000000 1.000000 0.000000 
4.629000 0.460698 0.159131 0.014755 0.003254 0.239049 0.000000 0.000000 0.000000 0.141122 0.000000 1.000000 -0.000000 
4.630000 0.460591 0.159137 0.014743 0.003248 0.239126 0.000000 0.000000 0.000000 0.141146 0.000000 1.000000 -0.000000 
4.631000 0.460484 0.159143 0.014731 0.003242 0.239202 0.000000 0.000000 0.000000 0.141170 0.000000 1.000000 0.000000 
4.632000 0.460377 0.159149 0.014719 0.003236 0.239279 0.000000 0.000000 0.000000 0.141194 0.000000 1.000000 -0.000000 
4.633000 0.460270 0.159155 0.014707 0.003230 0.239356 0.000000 0.000000 0.000000 0.141218 0.000000 1.000000 0.000000 
4.634000 0.460163 0.159161 0.014695 0.003224 0.239433 0.000000 0.000000 0.000000 0.141242 0.000000 1.000000 0.000000 
4.635000 0.460057 0.159167 0.014683 0.003218 0.239510 0.000000 0.000000 0.000000 0.141266 0.000000 1.000000 0.000000 
4.636000 0.459950 0.159173 0.014671 0.003212 0.239587 0.000000 0.000000 0.000000 0.141290 0.000000 1.000000 0.000000 
4.637000 0.459843 0.159179 0.014659 0.003206 0.239664 0.000000 0.000000 0.000000 0.141314 0.000000 1.000000 0.000000 
4.638000 0.459736 0.159185 0.014647 0.003200 0.239740 0.000000 0.000000 0.000000 0.141338 0.000000 1.000000 0.000000 
4.639000 0.459630 0.159191 0.014635 0.003194 0.239817 0.000000 0.000000 0.000000 0.141362 0.000000 1.000000 0.000000 
4.640000 0.459523 0.159197 0.014623 0.003188 0.239894 0.000000 0.000000 0.000000 0.141386 0.000000 1.000000 0.000000 
4.641000 0.459416 0.159203 0.014611 0.003182 0.239971 0.000000 0.000000 0.000000 0.141410 0.000000 1.000000 0.000000 
4.642000 0.459310 0.159209 0.014600 0.003176 0.240047 0.000000 0.000000 0.000000 0.141434 0.000000 1.000000 0.000000 
4.643000 0.459203 0.159215 0.014588 0.003170 0.240124 0.000000 0.000000 0.000000 0.141458 0.000000 1.000000 -0.000000 
4.644000 0.459097 0.159221 0.014576 0.003164 0.240201 0.000000 0.000000 0.000000 0.141481 0.000000 1.000000 0.000000 
4.645000 0.458990 0.159227 0.014564 0.003158 0.240277 0.000000 0.000000 0.000000 0.141505 0.000000 1.000000 0.000000 
4.646000 0.458884 0.159233 0.014552 0.003152 0.240354 0.000000 0.000000 0.000000 0.141529 0.000000 1.000000 -0.000000 
4.647000 0.458777 0.159239 0.014540 0.003146 0.240430 0.000000 0.000000 0.000000 0.141553 0.000000 1.000000 0.000000 
4.648000 0.458671 0.159245 0.014528 0.003140 0.240507 0.000000 0.000000 0.000000 0.141577 0.000000 1.000000 -0.000000 
4.649000 0.458565 0.159251 0.014516 0.003134 0.240584 0.000000 0.000000 0.000000 0.141600 0.000000 1.000000 -0.000000 
4.650000 0.458459 0.159257 0.014504 0.003129 0.240660 0.000000 0.000000 0.000000 0.141624 0.000000 1.000000 0.000000 
4.651000 0.458352 0.159263 0.014493 0.003123 0.240737 0.000000 0.000000 0.000000 0.141648 0.000000 1.000000 0.000000 
4.652000 0.458246 0.159269 0.014481 0.003117 0.240813 0.000000 0.000000 0.000000 0.141672 0.000000 1.000000 0.000000 
4.653000 0.458140 0.159275 0.014469 0.003111 0.240889 0.000000 0.000000 0.000000 0.141695 0.000000 1.000000 0.000000 
4.654000 0.458034 0.159281 0.014457 0.003105 0.240966 0.000000 0.000000 0.000000 0.141719 0.000000 1.000000 -0.000000 
4.655000 0.457928 0.159287 0.014445 0.003099 0.241042 0.000000 0.000000 0.000000 0.141743 0.000000 1.000000 -0.000000 
4.656000 0.457822 0.159293 0.014433 0.003093 0.241119 0.000000 0.000000 0.000000 0.141767 0.000000 1.000000 0.000000 
4.657000 0.457716 0.159299 0.014422 0.003087 0.241195 0.000000 0.000000 0.000000 0.141790 0.000000 1.000000 0.000000 
4.658000 0.457610 0.159305 0.014410 0.003081 0.241271 0.000000 0.000000 0.000000 0.141814 0.000000 1.000000 -0.000000 
4.659000 0.457504 0.159311 0.014398 0.003076 0.241348 0.000000 0.000000 0.000000 0.141837 0.000000 1.000000 -0.000000 
4.660000 0.457398 0.159317 0.014386 0.003070 0.241424 0.000000 0.000000 0.000000 0.141861 0.000000 1.000000 0.000000 
4.661000 0.457292 0.159323 0.014374 0.003064 0.241500 0.000000 0.000000 0.000000 0.141885 0.000000 1.000000 0.000000 
4.662000 0.457186 0.159329 0.014363 0.003058 0.241577 0.000000 0.000000 0.000000 0.141908 0.000000 1.000000 0.000000 
4.663000 0.457080 0.159335 0.014351 0.003052 0.241653 0.000000 0.000000 0.000000 0.141932 0.000000 1.000000 0.000000 
4.664000 0.456975 0.159341 0.014339 0.003046 0.241729 0.000000 0.000000 0.000000 0.141955 0.000000 1.000000 -0.000000 
4.665000 0.456869 0.159347 0.014327 0.003041 0.241805 0.000000 0.000000 0.000000 0.141979 0.000000 1.000000 0.000000 
4.666000 0.456763 0.159353 0.014316 0.003035 0.241881 0.000000 0.000000 0.000000 0.142002 0.000000 1.000000 -0.000000 
4.667000 0.456658 0.159359 0.014304 0.003029 0.241958 0.000000 0.000000 0.000000 0.142026 0.000000 1.000000 -0.000000 
4.668000 0.456552 0.159365 0.014292 0.003023 0.242034 0.000000 0.000000 0.000000 0.142049 0.000000 1.000000 -0.000000 
4.669000 0.456446 0.159371 0.014281 0.003017 0.242110 0.000000 0.000000 0.000000 0.142073 0.000000 1.000000 0.000000 
4.670000 0.456341 0.159377 0.014269 0.003011 0.242186 0.000000 0.000000 0.000000 0.142096 0.000000 1.000000 0.000000 
4.671000 0.456235 0.159383 0.014257 0.003006 0.242262 0.000000 0.000000 0.000000 0.142120 0.000000 1.000000 0.000000 
4.672000 0.456130 0.159389 0.014245 0.003000 0.242338 0.000000 0.000000 0.000000 0.142143 0.000000 1.000000 0.000000 
4.673000 0.456025 0.159395 0.014234 0.002994 0.242414 0.000000 0.000000 0.000000 0.142167 0.000000 1.000000 -0.000000 
4.674000 0.455919 0.159401 0.014222 0.002988 0.242490 0.000000 0.000000 0.000000 0.142190 0.000000 1.000000 -0.000000 
4.675000 0.455814 0.159407 0.014210 0.002983 0.242566 0.000000 0.000000 0.000000 0.142214 0.000000 1.000000 0.000000 
4.676000 0.455708 0.159412 0.014199 0.002977 0.242642 0.000000 0.000000 0.000000 0.142237 0.000000 1.000000 0.000000 
4.677000 0.455603 0.159418 0.014187 0.002971 0.242718 0.000000 0.000000 0.000000 0.142260 0.000000 1.000000 -0.000000 
4.678000 0.455498 0.159424 0.014175 0.002965 0.242794 0.000000 0.000000 0.000000 0.142284 0.000000 1.000000 0.000000 
4.679000 0.455393 0.159430 0.014164 0.002960 0.242870 0.000000 0.000000 0.000000 0.142307 0.000000 1.000000 0.000000 
4.680000 0.455288 0.159436 0.014152 0.002954 0.242946 0.000000 0.000000 0.000000 0.142330 0.000000 1.000000 -0.000000 
4.681000 0.455183 0.159442 0.014140 0.002948 0.243022 0.000000 0.000000 0.000000 0.142354 0.000000 1.000000 0.000000 
4.682000 0.455077 0.159448 0.014129 0.002942 0.243097 0.000000 0.000000 0.000000 0.142377 0.000000 1.000000 -0.000000 
4.683000 0.454972 0.159454 0.014117 0.002937 0.243173 0.000000 0.000000 0.000000 0.142400 0.000000 1.000000 0.000000 
4.684000 0.454867 0.159460 0.014106 0.002931 0.243249 0.000000 0.000000 0.000000 0.142424 0.000000 1.000000 -0.000000 
4.685000 0.454762 0.159466 0.014094 0.002925 0.243325 0.000000 0.000000 0.000000 0.142447 0.000000 1.000000 0.000000 
4.686000 0.454657 0.159472 0.014082 0.002919 0.243401 0.000000 0.000000 0.000000 0.142470 0.000000 1.000000 0.000000 
4.687000 0.454553 0.159478 0.014071 0.002914 0.243476 0.000000 0.000000 0.000000 0.142493 0.000000 1.000000 0.000000 
4.688000 0.454448 0.159484 0.014059 0.002908 0.243552 0.000000 0.000000 0.000000 0.142516 0.000000 1.000000 -0.000000 
4.689000 0.454343 0.159490 0.014048 0.002902 0.243628 0.000000 0.000000 0.000000 0.142540 0.000000 1.000000 0.000000 
4.690000 0.454238 0.159496 0.014036 0.002897 0.243703 0.000000 0.000000 0.000000 0.142563 0.000000 1.000000 0.000000 
4.691000 0.454133 0.159502 0.014025 0.002891 0.243779 0.000000 0.000000 0.000000 0.142586 0.000000 1.000000 0.000000 
4.692000 0.454029 0.159508 0.014013 0.002885 0.243855 0.000000 0.000000 0.000000 0.142609 0.000000 1.000000 0.000000 
4.693000 0.453924 0.159514 0.014002 0.002880 0.243930 0.000000 0.000000 0.000000 0.142632 0.000000 1.000000 -0.000000 
4.694000 0.453819 0.159519 0.013990 0.002874 0.244006 0.000000 0.000000 0.000000 0.142655 0.000000 1.000000 0.000000 
4.695000 0.453715 0.159525 0.013978 0.002868 0.244081 0.000000 0.000000 0.000000 0.142679 0.000000 1.000000 -0.000000 
4.696000 0.453610 0.159531 0.013967 0.002863 0.244157 0.000000 0.000000 0.000000 0.142702 0.000000 1.000000 0.000000 
4.697000 0.453506 0.159537 0.013955 0.002857 0.244232 0.000000 0.000000 0.000000 0.142725 0.000000 1.000000 0.000000 
4.698000 0.453401 0.159543 0.013944 0.002851 0.244308 0.000000 0.000000 0.000000 0.142748 0.000000 1.000000 0.000000 
4.699000 0.453297 0.159549 0.013932 0.002846 0.244383 0.000000 0.000000 0.000000 0.142771 0.000000 1.000000 0.000000 
4.700000 0.453192 0.159555 0.013921 0.002840 0.244459 0.000000 0.000000 0.000000 0.142794 0.000000 1.000000 -0.000000 
4.701000 0.453088 0.159561 0.013909 0.002835 0.244534 0.000000 0.000000 0.000000 0.142817 0.000000 1.000000 0.000000 
4.702000 0.452983 0.159567 0.013898 0.002829 0.244610 0.000000 0.000000 0.000000 0.142840 0.000000 1.000000 0.000000 
4.703000 0.452879 0.159573 0.013887 0.002823 0.244685 0.000000 0.000000 0.000000 0.142863 0.000000 1.000000 0.000000 
4.704000 0.452775 0.159579 0.013875 0.002818 0.244760 0.000000 0.000000 0.000000 0.142886 0.000000 1.000000 0.000000 
4.705000 0.452671 0.159585 0.013864 0.002812 0.244836 0.000000 0.000000 0.000000 0.142909 0.000000 1.000000 -0.000000 
4.706000 0.452566 0.159591 0.013852 0.002807 0.244911 0.000000 0.000000 0.000000 0.142932 0.000000 1.000000 0.000000 
4.707000 0.452462 0.159596 0.013841 0.002801 0.244986 0.000000 0.000000 0.000000 0.142955 0.000000 1.000000 -0.000000 
4.708000 0.452358 0.159602 0.013829 0.002795 0.245062 0.000000 0.000000 0.000000 0.142978 0.000000 1.000000 0.000000 
4.709000 0.452254 0.159608 0.013818 0.002790 0.245137 0.000000 0.000000 0.000000 0.143001 0.000000 1.000000 -0.000000 
4.710000 0.452150 0.159614 0.013806 0.002784 0.245212 0.000000 0.000000 0.000000 0.143024 0.000000 1.000000 -0.000000 
4.711000 0.452046 0.159620 0.013795 0.002779 0.245287 0.000000 0.000000 0.000000 0.143046 0.000000 1.000000 0.000000 
4.712000 0.451942 0.159626 0.013784 0.002773 0.245363 0.000000 0.000000 0.000000 0.143069 0.000000 1.000000 0.000000 
4.713000 0.451838 0.159632 0.013772 0.002768 0.245438 0.000000 0.000000 0.000000 0.143092 0.000000 1.000000 0.000000 
4.714000 0.451734 0.159638 0.013761 0.002762 0.245513 0.000000 0.000000 0.000000 0.143115 0.000000 1.000000 -0.000000 
4.715000 0.451630 0.159644 0.013749 0.002757 0.245588 0.000000 0.000000 0.000000 0.143138 0.000000 1.000000 -0.000000 
4.716000 0.451526 0.159650 0.013738 0.002751 0.245663 0.000000 0.000000 0.000000 0.143161 0.000000 1.000000 0.000000 
4.717000 0.451423 0.159656 0.013727 0.002745 0.245738 0.000000 0.000000 0.000000 0.143183 0.000000 1.000000 0.000000 
4.718000 0.451319 0.159662 0.013715 0.002740 0.245813 0.000000 0.000000 0.000000 0.143206 0.000000 1.000000 -0.000000 
4.719000 0.451215 0.159667 0.013704 0.002734 0.245888 0.000000 0.000000 0.000000 0.143229 0.000000 1.000000 -0.000000 
4.720000 0.451111 0.159673 0.013693 0.002729 0.245964 0.000000 0.000000 0.000000 0.143252 0.000000 1.000000 0.000000 
4.721000 0.451008 0.159679 0.013681 0.002723 0.246039 0.000000 0.000000 0.000000 0.143275 0.000000 1.000000 -0.000000 
4.722000 0.450904 0.159685 0.013670 0.002718 0.246114 0.000000 0.000000 0.000000 0.143297 0.000000 1.000000 -0.000000 
4.723000 0.450801 0.159691 0.013659 0.002712 0.246189 0.000000 0.000000 0.000000 0.143320 0.000000 1.000000 -0.000000 
4.724000 0.450697 0.159697 0.013647 0.002707 0.246263 0.000000 0.000000 0.000000 0.143343 0.000000 1.000000 0.000000 
4.725000 0.450593 0.159703 0.013636 0.002701 0.246338 0.000000 0.000000 0.000000 0.143365 0.000000 1.000000 -0.000000 
4.726000 0.450490 0.159709 0.013625 0.002696 0.246413 0.000000 0.000000 0.000000 0.143388 0.000000 1.000000 0.000000 
4.727000 0.450387 0.159715 0.013613 0.002690 0.246488 0.000000 0.000000 0.000000 0.143411 0.000000 1.000000 0.000000 
4.728000 0.450283 0.159721 0.013602 0.002685 0.246563 0.000000 0.000000 0.000000 0.143433 0.000000 1.000000 -0.000000 
4.729000 0.450180 0.159726 0.013591 0.002680 0.246638 0.000000 0.000000 0.000000 0.143456 0.000000 1.000000 0.000000 
4.730000 0.450076 0.159732 0.013580 0.002674 0.246713 0.000000 0.000000 0.000000 0.143479 0.000000 1.000000 0.000000 
4.731000 0.449973 0.159738 0.013568 0.002669 0.246788 0.000000 0.000000 0.000000 0.143501 0.000000 1.000000 0.000000 
4.732000 0.449870 0.159744 0.013557 0.002663 0.246862 0.000000 0.000000 0.000000 0.143524 0.000000 1.000000 0.000000 
4.733000 0.449767 0.159750 0.013546 0.002658 0.246937 0.000000 0.000000 0.000000 0.143546 0.000000 1.000000 0.000000 
4.734000 0.449663 0.159756 0.013535 0.002652 0.247012 0.000000 0.000000 0.000000 0.143569 0.000000 1.000000 -0.000000 
4.735000 0.449560 0.159762 0.013523 0.002647 0.247087 0.000000 0.000000 0.000000 0.143591 0.000000 1.000000 0.000000 
4.736000 0.449457 0.159768 0.013512 0.002642 0.247161 0.000000 0.000000 0.000000 0.143614 0.000000 1.000000 0.000000 
4.737000 0.449354 0.159774 0.013501 0.002636 0.247236 0.000000 0.000000 0.000000 0.143637 0.000000 1.000000 -0.000000 
4.738000 0.449251 0.159779 0.013490 0.002631 0.247311 0.000000 0.000000 0.000000 0.143659 0.000000 1.000000 -0.000000 
4.739000 0.449148 0.159785 0.013479 0.002625 0.247385 0.000000 0.000000 0.000000 0.143682 0.000000 1.000000 0.000000 
4.740000 0.449045 0.159791 0.013467 0.002620 0.247460 0.000000 0.000000 0.000000 0.143704 0.000000 1.000000 0.000000 
4.741000 0.448942 0.159797 0.013456 0.002614 0.247534 0.000000 0.000000 0.000000 0.143726 0.000000 1.000000 -0.000000 
4.742000 0.448839 0.159803 0.013445 0.002609 0.247609 0.000000 0.000000 0.000000 0.143749 0.000000 1.000000 0.000000 
4.743000 0.448736 0.159809 0.013434 0.002604 0.247684 0.000000 0.000000 0.000000 0.143771 0.000000 1.000000 0.000000 
4.744000 0.448633 0.159815 0.013423 0.002598 0.247758 0.000000 0.000000 0.000000 0.143794 0.000000 1.000000 0.000000 
4.745000 0.448531 0.159821 0.013411 0.002593 0.247833 0.000000 0.000000 0.000000 0.143816 0.000000 1.000000 -0.000000 
4.746000 0.448428 0.159826 0.013400 0.002588 0.247907 0.000000 0.000000 0.000000 0.143839 0.000000 1.000000 0.000000 
4.747000 0.448325 0.159832 0.013389 0.002582 0.247982 0.000000 0.000000 0.000000 0.143861 0.000000 1.000000 0.000000 
4.748000 0.448222 0.159838 0.013378 0.002577 0.248056 0.000000 0.000000 0.000000 0.143883 0.000000 1.000000 0.000000 
4.749000 0.448120 0.159844 0.013367 0.002572 0.248130 0.000000 0.000000 0.000000 0.143906 0.000000 1.000000 -0.000000 
4.750000 0.448017 0.159850 0.013356 0.002566 0.248205 0.000000 0.000000 0.000000 0.143928 0.000000 1.000000 0.000000 
4.751000 0.447915 0.159856 0.013345 0.002561 0.248279 0.000000 0.000000 0.000000 0.143950 0.000000 1.000000 0.000000 
4.752000 0.447812 0.159862 0.013333 0.002556 0.248354 0.000000 0.000000 0.000000 0.143973 0.000000 1.000000 0.000000 
4.753000 0.447710 0.159868 0.013322 0.002550 0.248428 0.000000 0.000000 0.000000 0.143995 0.000000 1.000000 0.000000 
4.754000 0.447607 0.159873 0.013311 0.002545 0.248502 0.000000 0.000000 0.000000 0.144017 0.000000 1.000000 0.000000 
4.755000 0.447505 0.159879 0.013300 0.002540 0.248577 0.000000 0.000000 0.000000 0.144040 0.000000 1.000000 0.000000 
4.756000 0.447402 0.159885 0.013289 0.002534 0.248651 0.000000 0.000000 0.000000 0.144062 0.000000 1.000000 0.000000 
4.757000 0.447300 0.159891 0.013278 0.002529 0.248725 0.000000 0.000000 0.000000 0.144084 0.000000 1.000000 -0.000000 
4.758000 0.447197 0.159897 0.013267 0.002524 0.248799 0.000000 0.000000 0.000000 0.144106 0.000000 1.000000 0.000000 
4.759000 0.447095 0.159903 0.013256 0.002518 0.248874 0.000000 0.000000 0.000000 0.144129 0.000000 1.000000 0.000000 
4.760000 0.446993 0.159909 0.013245 0.002513 0.248948 0.000000 0.000000 0.000000 0.144151 0.000000 1.000000 -0.000000 
4.761000 0.446891 0.159915 0.013234 0.002508 0.249022 0.000000 0.000000 0.000000 0.144173 0.000000 1.000000 0.000000 
4.762000 0.446788 0.159920 0.013223 0.002503 0.249096 0.000000 0.000000 0.000000 0.144195 0.000000 1.000000 0.000000 
4.763000 0.446686 0.159926 0.013212 0.002497 0.249170 0.000000 0.000000 0.000000 0.144217 0.000000 1.000000 -0.000000 
4.764000 0.446584 0.159932 0.013201 0.002492 0.249244 0.000000 0.000000 0.000000 0.144239 0.000000 1.000000 0.000000 
4.765000 0.446482 0.159938 0.013190 0.002487 0.249318 0.000000 0.000000 0.000000 0.144262 0.000000 1.000000 -0.000000 
4.766000 0.446380 0.159944 0.013179 0.002482 0.249392 0.000000 0.000000 0.000000 0.144284 0.000000 1.000000 0.000000 
4.767000 0.446278 0.159950 0.013168 0.002476 0.249467 0.000000 0.000000 0.000000 0.144306 0.000000 1.000000 -0.000000 
4.768000 0.446176 0.159956 0.013157 0.002471 0.249541 0.000000 0.000000 0.000000 0.144328 0.000000 1.000000 0.000000 
4.769000 0.446074 0.159961 0.013146 0.002466 0.249615 0.000000 0.000000 0.000000 0.144350 0.000000 1.000000 0.000000 
4.770000 0.445972 0.159967 0.013135 0.002461 0.249689 0.000000 0.000000 0.000000 0.144372 0.000000 1.000000 -0.000000 
4.771000 0.445870 0.159973 0.013124 0.002455 0.249763 0.000000 0.000000 0.000000 0.144394 0.000000 1.000000 -0.000000 
4.772000 0.445768 0.159979 0.013113 0.002450 0.249837 0.000000 0.000000 0.000000 0.144416 0.000000 1.000000 0.000000 
4.773000 0.445667 0.159985 0.013102 0.002445 0.249910 0.000000 0.000000 0.000000 0.144438 0.000000 1.000000 0.000000 
4.774000 0.445565 0.159991 0.013091 0.002440 0.249984 0.000000 0.000000 0.000000 0.144460 0.000000 1.000000 -0.000000 
4.775000 0.445463 0.159997 0.013080 0.002435 0.250058 0.000000 0.000000 0.000000 0.144482 0.000000 1.000000 -0.000000 
4.776000 0.445361 0.160002 0.013069 0.002429 0.250132 0.000000 0.000000 0.000000 0.144504 0.000000 1.000000 -0.000000 
4.777000 0.445260 0.160008 0.013058 0.002424 0.250206 0.000000 0.000000 0.000000 0.144526 0.000000 1.000000 0.000000 
4.778000 0.445158 0.160014 0.013047 0.002419 0.250280 0.000000 0.000000 0.000000 0.144548 0.000000 1.000000 0.000000 
4.779000 0.445056 0.160020 0.013036 0.002414 0.250354 0.000000 0.000000 0.000000 0.144570 0.000000 1.000000 0.000000 
4.780000 0.444955 0.160026 0.013025 0.002409 0.250427 0.000000 0.000000 0.000000 0.144592 0.000000 1.000000 0.000000 
4.781000 0.444853 0.160032 0.013014 0.002403 0.250501 0.000000 0.000000 0.000000 0.144614 0.000000 1.000000 0.000000 
4.782000 0.444752 0.160037 0.013003 0.002398 0.250575 0.000000 0.000000 0.000000 0.144636 0.000000 1.000000 -0.000000 
4.783000 0.444650 0.160043 0.012992 0.002393 0.250649 0.000000 0.000000 0.000000 0.144658 0.000000 1.000000 0.000000 
4.784000 0.444549 0.160049 0.012982 0.002388 0.250722 0.000000 0.000000 0.000000 0.144680 0.000000 1.000000 -0.000000 
4.785000 0.444448 0.160055 0.012971 0.002383 0.250796 0.000000 0.000000 0.000000 0.144701 0.000000 1.000000 0.000000 
4.786000 0.444346 0.160061 0.012960 0.002378 0.250870 0.000000 0.000000 0.000000 0.144723 0.000000 1.000000 0.000000 
4.787000 0.444245 0.160067 0.012949 0.002373 0.250943 0.000000 0.000000 0.000000 0.144745 0.000000 1.000000 0.000000 
4.788000 0.444144 0.160073 0.012938 0.002367 0.251017 0.000000 0.000000 0.000000 0.144767 0.000000 1.000000 0.000000 
4.789000 0.444042 0.160078 0.012927 0.002362 0.251091 0.000000 0.000000 0.000000 0.144789 0.000000 1.000000 0.000000 
4.790000 0.443941 0.160084 0.012916 0.002357 0.251164 0.000000 0.000000 0.000000 0.144811 0.000000 1.000000 0.000000 
4.791000 0.443840 0.160090 0.012906 0.002352 0.251238 0.000000 0.000000 0.000000 0.144832 0.000000 1.000000 -0.000000 
4.792000 0.443739 0.160096 0.012895 0.002347 0.251311 0.000000 0.000000 0.000000 0.144854 0.000000 1.000000 0.000000 
4.793000 0.443638 0.160102 0.012884 0.002342 0.251385 0.000000 0.000000 0.000000 0.144876 0.000000 1.000000 -0.000000 
4.794000 0.443537 0.160108 0.012873 0.002337 0.251458 0.000000 0.000000 0.000000 0.144898 0.000000 1.000000 -0.000000 
4.795000 0.443436 0.160113 0.012862 0.002332 0.251532 0.000000 0.000000 0.000000 0.144919 0.000000 1.000000 0.000000 
4.796000 0.443335 0.160119 0.012851 0.002327 0.251605 0.000000 0.000000 0.000000 0.144941 0.000000 1.000000 -0.000000 
4.797000 0.443234 0.160125 0.012841 0.002322 0.251679 0.000000 0.000000 0.000000 0.144963 0.000000 1.000000 0.000000 
4.798000 0.443133 0.160131 0.012830 0.002317 0.251752 0.000000 0.000000 0.000000 0.144984 0.000000 1.000000 0.000000 
4.799000 0.443032 0.160137 0.012819 0.002311 0.251825 0.000000 0.000000 0.000000 0.145006 0.000000 1.000000 0.000000 
4.800000 0.442931 0.160143 0.012808 0.002306 0.251899 0.000000 0.000000 0.000000 0.145028 0.000000 1.000000 -0.000000 
4.801000 0.442830 0.160148 0.012798 0.002301 0.251972 0.000000 0.000000 0.000000 0.145049 0.000000 1.000000 -0.000000 
4.802000 0.442729 0.160154 0.012787 0.002296 0.252046 0.000000 0.000000 0.000000 0.145071 0.000000 1.000000 0.000000 
4.803000 0.442628 0.160160 0.012776 0.002291 0.252119 0.000000 0.000000 0.000000 0.145093 0.000000 1.000000 -0.000000 
4.804000 0.442528 0.160166 0.012765 0.002286 0.252192 0.000000 0.000000 0.000000 0.145114 0.000000 1.000000 0.000000 
4.805000 0.442427 0.160172 0.012755 0.002281 0.252265 0.000000 0.000000 0.000000 0.145136 0.000000 1.000000 -0.000000 
4.806000 0.442326 0.160178 0.012744 0.002276 0.252339 0.000000 0.000000 0.000000 0.145158 0.000000 1.000000 0.000000 
4.807000 0.442226 0.160183 0.012733 0.002271 0.252412 0.000000 0.000000 0.000000 0.145179 0.000000 1.000000 -0.000000 
4.808000 0.442125 0.160189 0.012722 0.002266 0.252485 0.000000 0.000000 0.000000 0.145201 0.000000 1.000000 0.000000 
4.809000 0.442025 0.160195 0.012712 0.002261 0.252558 0.000000 0.000000 0.000000 0.145222 0.000000 1.000000 0.000000 
4.810000 0.441924 0.160201 0.012701 0.002256 0.252631 0.000000 0.000000 0.000000 0.145244 0.000000 1.000000 -0.000000 
4.811000 0.441823 0.160207 0.012690 0.002251 0.252705 0.000000 0.000000 0.000000 0.145265 0.000000 1.000000 -0.000000 
4.812000 0.441723 0.160212 0.012680 0.002246 0.252778 0.000000 0.000000 0.000000 0.145287 0.000000 1.000000 0.000000 
4.813000 0.441623 0.160218 0.012669 0.002241 0.252851 0.000000 0.000000 0.000000 0.145308 0.000000 1.000000 0.000000 
4.814000 0.441522 0.160224 0.012658 0.002236 0.252924 0.000000 0.000000 0.000000 0.145330 0.000000 1.000000 -0.000000 
4.815000 0.441422 0.160230 0.012648 0.002231 0.252997 0.000000 0.000000 0.000000 0.145351 0.000000 1.000000 0.000000 
4.816000 0.441322 0.160236 0.012637 0.002226 0.253070 0.000000 0.000000 0.000000 0.145373 0.000000 1.000000 -0.000000 
4.817000 0.441221 0.160242 0.012626 0.002221 0.253143 0.000000 0.000000 0.000000 0.145394 0.000000 1.000000 0.000000 
4.818000 0.441121 0.160247 0.012616 0.002216 0.253216 0.000000 0.000000 0.000000 0.145416 0.000000 1.000000 -0.000000 
4.819000 0.441021 0.160253 0.012605 0.002211 0.253289 0.000000 0.000000 0.000000 0.145437 0.000000 1.000000 0.000000 
4.820000 0.440921 0.160259 0.012594 0.002206 0.253362 0.000000 0.000000 0.000000 0.145458 0.000000 1.000000 0.000000 
4.821000 0.440820 0.160265 0.012584 0.002201 0.253435 0.000000 0.000000 0.000000 0.145480 0.000000 1.000000 -0.000000 
4.822000 0.440720 0.160271 0.012573 0.002197 0.253508 0.000000 0.000000 0.000000 0.145501 0.000000 1.000000 0.000000 
4.823000 0.440620 0.160276 0.012562 0.002192 0.253581 0.000000 0.000000 0.000000 0.145522 0.000000 1.000000 0.000000 
4.824000 0.440520 0.160282 0.012552 0.002187 0.253654 0.000000 0.000000 0.000000 0.145544 0.000000 1.000000 -0.000000 
4.825000 0.440420 0.160288 0.012541 0.002182 0.253727 0.000000 0.000000 0.000000 0.145565 0.000000 1.000000 0.000000 
4.826000 0.440320 0.160294 0.012531 0.002177 0.253799 0.000000 0.000000 0.000000 0.145586 0.000000 1.000000 0.000000 
4.827000 0.440220 0.160300 0.012520 0.002172 0.253872 0.000000 0.000000 0.000000 0.145608 0.000000 1.000000 0.000000 
4.828000 0.440120 0.160306 0.012509 0.002167 0.253945 0.000000 0.000000 0.000000 0.145629 0.000000 1.000000 -0.000000 
4.829000 0.440020 0.160311 0.012499 0.002162 0.254018 0.000000 0.000000 0.000000 0.145650 0.000000 1.000000 -0.000000 
4.830000 0.439921 0.160317 0.012488 0.002157 0.254091 0.000000 0.000000 0.000000 0.145672 0.000000 1.000000 -0.000000 
4.831000 0.439821 0.160323 0.012478 0.002152 0.254163 0.000000 0.000000 0.000000 0.145693 0.000000 1.000000 0.000000 
4.832000 0.439721 0.160329 0.012467 0.002147 0.254236 0.000000 0.000000 0.000000 0.145714 0.000000 1.000000 -0.000000 
4.833000 0.439621 0.160335 0.012457 0.002143 0.254309 0.000000 0.000000 0.000000 0.145735 0.000000 1.000000 0.000000 
4.834000 0.439522 0.160340 0.012446 0.002138 0.254382 0.000000 0.000000 0.000000 0.145757 0.000000 1.000000 -0.000000 
4.835000 0.439422 0.160346 0.012436 0.002133 0.254454 0.000000 0.000000 0.000000 0.145778 0.000000 1.000000 0.000000 
4.836000 0.439322 0.160352 0.012425 0.002128 0.254527 0.000000 0.000000 0.000000 0.145799 0.000000 1.000000 -0.000000 
4.837000 0.439223 0.160358 0.012415 0.002123 0.254599 0.000000 0.000000 0.000000 0.145820 0.000000 1.000000 0.000000 
4.838000 0.439123 0.160364 0.012404 0.002118 0.254672 0.000000 0.000000 0.000000 0.145841 0.000000 1.000000 -0.000000 
4.839000 0.439023 0.160369 0.012393 0.002113 0.254745 0.000000 0.000000 0.000000 0.145862 0.000000 1.000000 -0.000000 
4.840000 0.438924 0.160375 0.012383 0.002109 0.254817 0.000000 0.000000 0.000000 0.145884 0.000000 1.000000 0.000000 
4.841000 0.438824 0.160381 0.012372 0.002104 0.254890 0.000000 0.000000 0.000000 0.145905 0.000000 1.000000 0.000000 
4.842000 0.438725 0.160387 0.012362 0.002099 0.254962 0.000000 0.000000 0.000000 0.145926 0.000000 1.000000 -0.000000 
4.843000 0.438626 0.160393 0.012352 0.002094 0.255035 0.000000 0.000000 0.000000 0.145947 0.000000 1.000000 0.000000 
4.844000 0.438526 0.160398 0.012341 0.002089 0.255107 0.000000 0.000000 0.000000 0.145968 0.000000 1.000000 -0.000000 
4.845000 0.438427 0.160404 0.012331 0.002084 0.255180 0.000000 0.000000 0.000000 0.145989 0.000000 1.000000 0.000000 
4.846000 0.438328 0.160410 0.012320 0.002080 0.255252 0.000000 0.000000 0.000000 0.146010 0.000000 1.000000 0.000000 
4.847000 0.438228 0.160416 0.012310 0.002075 0.255325 0.000000 0.000000 0.000000 0.146031 0.000000 1.000000 0.000000 
4.848000 0.438129 0.160422 0.012299 0.002070 0.255397 0.000000 0.000000 0.000000 0.146052 0.000000 1.000000 -0.000000 
4.849000 0.438030 0.160427 0.012289 0.002065 0.255469 0.000000 0.000000 0.000000 0.146073 0.000000 1.000000 -0.000000 
4.850000 0.437931 0.160433 0.012278 0.002060 0.255542 0.000000 0.000000 0.000000 0.146094 0.000000 1.000000 0.000000 
4.851000 0.437832 0.160439 0.012268 0.002056 0.255614 0.000000 0.000000 0.000000 0.146115 0.000000 1.000000 0.000000 
4.852000 0.437732 0.160445 0.012258 0.002051 0.255686 0.000000 0.000000 0.000000 0.146136 0.000000 1.000000 0.000000 
4.853000 0.437633 0.160451 0.012247 0.002046 0.255759 0.000000 0.000000 0.000000 0.146157 0.000000 1.000000 0.000000 
4.854000 0.437534 0.160456 0.012237 0.002041 0.255831 0.000000 0.000000 0.000000 0.146178 0.000000 1.000000 -0.000000 
4.855000 0.437435 0.160462 0.012226 0.002037 0.255903 0.000000 0.000000 0.000000 0.146199 0.000000 1.000000 -0.000000 
4.856000 0.437336 0.160468 0.012216 0.002032 0.255976 0.000000 0.000000 0.000000 0.146220 0.000000 1.000000 -0.000000 
4.857000 0.437237 0.160474 0.012206 0.002027 0.256048 0.000000 0.000000 0.000000 0.146241 0.000000 1.000000 0.000000 
4.858000 0.437139 0.160480 0.012195 0.002022 0.256120 0.000000 0.000000 0.000000 0.146262 0.000000 1.000000 0.000000 
4.859000 0.437040 0.160485 0.012185 0.002018 0.256192 0.000000 0.000000 0.000000 0.146283 0.000000 1.000000 -0.000000 
4.860000 0.436941 0.160491 0.012174 0.002013 0.256264 0.000000 0.000000 0.000000 0.146304 0.000000 1.000000 0.000000 
4.861000 0.436842 0.160497 0.012164 0.002008 0.256336 0.000000 0.000000 0.000000 0.146325 0.000000 1.000000 0.000000 
4.862000 0.436743 0.160503 0.012154 0.002004 0.256409 0.000000 0.000000 0.000000 0.146345 0.000000 1.000000 0.000000 
4.863000 0.436645 0.160508 0.012143 0.001999 0.256481 0.000000 0.000000 0.000000 0.146366 0.000000 1.000000 -0.000000 
4.864000 0.436546 0.160514 0.012133 0.001994 0.256553 0.000000 0.000000 0.000000 0.146387 0.000000 1.000000 -0.000000 
4.865000 0.436447 0.160520 0.012123 0.001989 0.256625 0.000000 0.000000 0.000000 0.146408 0.000000 1.000000 0.000000 
4.866000 0.436349 0.160526 0.012112 0.001985 0.256697 0.000000 0.000000 0.000000 0.146429 0.000000 1.000000 0.000000 
4.867000 0.436250 0.160532 0.012102 0.001980 0.256769 0.000000 0.000000 0.000000 0.146450 0.000000 1.000000 0.000000 
4.868000 0.436151 0.160537 0.012092 0.001975 0.256841 0.000000 0.000000 0.000000 0.146470 0.000000 1.000000 -0.000000 
4.869000 0.436053 0.160543 0.012081 0.001971 0.256913 0.000000 0.000000 0.000000 0.146491 0.000000 1.000000 -0.000000 
4.870000 0.435954 0.160549 0.012071 0.001966 0.256985 0.000000 0.000000 0.000000 0.146512 0.000000 1.000000 -0.000000 
4.871000 0.435856 0.160555 0.012061 0.001961 0.257057 0.000000 0.000000 0.000000 0.146533 0.000000 1.000000 0.000000 
4.872000 0.435757 0.160561 0.012051 0.001957 0.257129 0.000000 0.000000 0.000000 0.146553 0.000000 1.000000 0.000000 
4.873000 0.435659 0.160566 0.012040 0.001952 0.257201 0.000000 0.000000 0.000000 0.146574 0.000000 1.000000 -0.000000 
4.874000 0.435561 0.160572 0.012030 0.001947 0.257273 0.000000 0.000000 0.000000 0.146595 0.000000 1.000000 -0.000000 
4.875000 0.435462 0.160578 0.012020 0.001943 0.257344 0.000000 0.000000 0.000000 0.146615 0.000000 1.000000 0.000000 
4.876000 0.435364 0.160584 0.012010 0.001938 0.257416 0.000000 0.000000 0.000000 0.146636 0.000000 1.000000 -0.000000 
4.877000 0.435266 0.160589 0.011999 0.001933 0.257488 0.000000 0.000000 0.000000 0.146657 0.000000 1.000000 0.000000 
4.878000 0.435167 0.160595 0.011989 0.001929 0.257560 0.000000 0.000000 0.000000 0.146677 0.000000 1.000000 0.000000 
4.879000 0.435069 0.160601 0.011979 0.001924 0.257632 0.000000 0.000000 0.000000 0.146698 0.000000 1.000000 -0.000000 
4.880000 0.434971 0.160607 0.011969 0.001920 0.257703 0.000000 0.000000 0.000000 0.146719 0.000000 1.000000 0.000000 
4.881000 0.434873 0.160613 0.011958 0.001915 0.257775 0.000000 0.000000 0.000000 0.146739 0.000000 1.000000 -0.000000 
4.882000 0.434775 0.160618 0.011948 0.001910 0.257847 0.000000 0.000000 0.000000 0.146760 0.000000 1.000000 0.000000 
4.883000 0.434677 0.160624 0.011938 0.001906 0.257919 0.000000 0.000000 0.000000 0.146781 0.000000 1.000000 0.000000 
4.884000 0.434579 0.160630 0.011928 0.001901 0.257990 0.000000 0.000000 0.000000 0.146801 0.000000 1.000000 -0.000000 
4.885000 0.434481 0.160636 0.011918 0.001897 0.258062 0.000000 0.000000 0.000000 0.146822 0.000000 1.000000 0.000000 
4.886000 0.434383 0.160641 0.011907 0.001892 0.258134 0.000000 0.000000 0.000000 0.146842 0.000000 1.000000 -0.000000 
4.887000 0.434285 0.160647 0.011897 0.001887 0.258205 0.000000 0.000000 0.000000 0.146863 0.000000 1.000000 0.000000 
4.888000 0.434187 0.160653 0.011887 0.001883 0.258277 0.000000 0.000000 0.000000 0.146883 0.000000 1.000000 0.000000 
4.889000 0.434089 0.160659 0.011877 0.001878 0.258348 0.000000 0.000000 0.000000 0.146904 0.000000 1.000000 -0.000000 
4.890000 0.433991 0.160665 0.011867 0.001874 0.258420 0.000000 0.000000 0.000000 0.146924 0.000000 1.000000 -0.000000 
4.891000 0.433893 0.160670 0.011856 0.001869 0.258492 0.000000 0.000000 0.000000 0.146945 0.000000 1.000000 0.000000 
4.892000 0.433796 0.160676 0.011846 0.001865 0.258563 0.000000 0.000000 0.000000 0.146965 0.000000 1.000000 0.000000 
4.893000 0.433698 0.160682 0.011836 0.001860 0.258635 0.000000 0.000000 0.000000 0.146986 0.000000 1.000000 -0.000000 
4.894000 0.433600 0.160688 0.011826 0.001855 0.258706 0.000000 0.000000 0.000000 0.147006 0.000000 1.000000 0.000000 
4.895000 0.433502 0.160693 0.011816 0.001851 0.258778 0.000000 0.000000 0.000000 0.147027 0.000000 1.000000 0.000000 
4.896000 0.433405 0.160699 0.011806 0.001846 0.258849 0.000000 0.000000 0.000000 0.147047 0.000000 1.000000 0.000000 
4.897000 0.433307 0.160705 0.011796 0.001842 0.258920 0.000000 0.000000 0.000000 0.147067 0.000000 1.000000 0.000000 
4.898000 0.433210 0.160711 0.011786 0.001837 0.258992 0.000000 0.000000 0.000000 0.147088 0.000000 1.000000 0.000000 
4.899000 0.433112 0.160717 0.011775 0.001833 0.259063 0.000000 0.000000 0.000000 0.147108 0.000000 1.000000 0.000000 
4.900000 0.433014 0.160722 0.011765 0.001828 0.259135 0.000000 0.000000 0.000000 0.147129 0.000000 1.000000 0.000000 
4.901000 0.432917 0.160728 0.011755 0.001824 0.259206 0.000000 0.000000 0.000000 0.147149 0.000000 1.000000 -0.000000 
4.902000 0.432820 0.160734 0.011745 0.001819 0.259277 0.000000 0.000000 0.000000 0.147169 0.000000 1.000000 0.000000 
4.903000 0.432722 0.160740 0.011735 0.001815 0.259349 0.000000 0.000000 0.000000 0.147190 0.000000 1.000000 -0.000000 
4.904000 0.432625 0.160745 0.011725 0.001810 0.259420 0.000000 0.000000 0.000000 0.147210 0.000000 1.000000 -0.000000 
4.905000 0.432527 0.160751 0.011715 0.001806 0.259491 0.000000 0.000000 0.000000 0.147230 0.000000 1.000000 0.000000 
4.906000 0.432430 0.160757 0.011705 0.001801 0.259562 0.000000 0.000000 0.000000 0.147251 0.000000 1.000000 0.000000 
4.907000 0.432333 0.160763 0.011695 0.001797 0.259634 0.000000 0.000000 0.000000 0.147271 0.000000 1.000000 -0.000000 
4.908000 0.432235 0.160768 0.011685 0.001792 0.259705 0.000000 0.000000 0.000000 0.147291 0.000000 1.000000 -0.000000 
4.909000 0.432138 0.160774 0.011675 0.001788 0.259776 0.000000 0.000000 0.000000 0.147311 0.000000 1.000000 -0.000000 
4.910000 0.432041 0.160780 0.011665 0.001783 0.259847 0.000000 0.000000 0.000000 0.147332 0.000000 1.000000 -0.000000 
4.911000 0.431944 0.160786 0.011655 0.001779 0.259918 0.000000 0.000000 0.000000 0.147352 0.000000 1.000000 0.000000 
4.912000 0.431847 0.160792 0.011645 0.001775 0.259990 0.000000 0.000000 0.000000 0.147372 0.000000 1.000000 -0.000000 
4.913000 0.431750 0.160797 0.011635 0.001770 0.260061 0.000000 0.000000 0.000000 0.147392 0.000000 1.000000 0.000000 
4.914000 0.431653 0.160803 0.011625 0.001766 0.260132 0.000000 0.000000 0.000000 0.147413 0.000000 1.000000 -0.000000 
4.915000 0.431556 0.160809 0.011615 0.001761 0.260203 0.000000 0.000000 0.000000 0.147433 0.000000 1.000000 0.000000 
4.916000 0.431459 0.160815 0.011605 0.001757 0.260274 0.000000 0.000000 0.000000 0.147453 0.000000 1.000000 0.000000 
4.917000 0.431362 0.160820 0.011595 0.001752 0.260345 0.000000 0.000000 0.000000 0.147473 0.000000 1.000000 0.000000 
4.918000 0.431265 0.160826 0.011585 0.001748 0.260416 0.000000 0.000000 0.000000 0.147493 0.000000 1.000000 -0.000000 
4.919000 0.431168 0.160832 0.011575 0.001744 0.260487 0.000000 0.000000 0.000000 0.147513 0.000000 1.000000 -0.000000 
4.920000 0.431071 0.160838 0.011565 0.001739 0.260558 0.000000 0.000000 0.000000 0.147534 0.000000 1.000000 0.000000 
4.921000 0.430974 0.160843 0.011555 0.001735 0.260629 0.000000 0.000000 0.000000 0.147554 0.000000 1.000000 0.000000 
4.922000 0.430877 0.160849 0.011545 0.001730 0.260700 0.000000 0.000000 0.000000 0.147574 0.000000 1.000000 0.000000 
4.923000 0.430780 0.160855 0.011535 0.001726 0.260771 0.000000 0.000000 0.000000 0.147594 0.000000 1.000000 0.000000 
4.924000 0.430684 0.160861 0.011525 0.001722 0.260842 0.000000 0.000000 0.000000 0.147614 0.000000 1.000000 0.000000 
4.925000 0.430587 0.160866 0.011515 0.001717 0.260913 0.000000 0.000000 0.000000 0.147634 0.000000 1.000000 0.000000 
4.926000 0.430490 0.160872 0.011505 0.001713 0.260983 0.000000 0.000000 0.000000 0.147654 0.000000 1.000000 0.000000 
4.927000 0.430394 0.160878 0.011495 0.001709 0.261054 0.000000 0.000000 0.000000 0.147674 0.000000 1.000000 -0.000000 
4.928000 0.430297 0.160884 0.011485 0.001704 0.261125 0.000000 0.000000 0.000000 0.147694 0.000000 1.000000 -0.000000 
4.929000 0.430201 0.160889 0.011476 0.001700 0.261196 0.000000 0.000000 0.000000 0.147714 0.000000 1.000000 0.000000 
4.930000 0.430104 0.160895 0.011466 0.001695 0.261267 0.000000 0.000000 0.000000 0.147734 0.000000 1.000000 -0.000000 
4.931000 0.430007 0.160901 0.011456 0.001691 0.261337 0.000000 0.000000 0.000000 0.147754 0.000000 1.000000 0.000000 
4.932000 0.429911 0.160907 0.011446 0.001687 0.261408 0.000000 0.000000 0.000000 0.147774 0.000000 1.000000 0.000000 
4.933000 0.429815 0.160913 0.011436 0.001682 0.261479 0.000000 0.000000 0.000000 0.147794 0.000000 1.000000 -0.000000 
4.934000 0.429718 0.160918 0.011426 0.001678 0.261550 0.000000 0.000000 0.000000 0.147814 0.000000 1.000000 0.000000 
4.935000 0.429622 0.160924 0.011416 0.001674 0.261620 0.000000 0.000000 0.000000 0.147834 0.000000 1.000000 0.000000 
4.936000 0.429525 0.160930 0.011406 0.001670 0.261691 0.000000 0.000000 0.000000 0.147854 0.000000 1.000000 -0.000000 
4.937000 0.429429 0.160936 0.011396 0.001665 0.261762 0.000000 0.000000 0.000000 0.147874 0.000000 1.000000 0.000000 
4.938000 0.429333 0.160941 0.011387 0.001661 0.261832 0.000000 0.000000 0.000000 0.147894 0.000000 1.000000 -0.000000 
4.939000 0.429236 0.160947 0.011377 0.001657 0.261903 0.000000 0.000000 0.000000 0.147914 0.000000 1.000000 0.000000 
4.940000 0.429140 0.160953 0.011367 0.001652 0.261973 0.000000 0.000000 0.000000 0.147934 0.000000 1.000000 0.000000 
4.941000 0.429044 0.160959 0.011357 0.001648 0.262044 0.000000 0.000000 0.000000 0.147953 0.000000 1.000000 -0.000000 
4.942000 0.428948 0.160964 0.011347 0.001644 0.262115 0.000000 0.000000 0.000000 0.147973 0.000000 1.000000 -0.000000 
4.943000 0.428852 0.160970 0.011338 0.001639 0.262185 0.000000 0.000000 0.000000 0.147993 0.000000 1.000000 -0.000000 
4.944000 0.428756 0.160976 0.011328 0.001635 0.262256 0.000000 0.000000 0.000000 0.148013 0.000000 1.000000 -0.000000 
4.945000 0.428660 0.160982 0.011318 0.001631 0.262326 0.000000 0.000000 0.000000 0.148033 0.000000 1.000000 0.000000 
4.946000 0.428564 0.160987 0.011308 0.001627 0.262397 0.000000 0.000000 0.000000 0.148053 0.000000 1.000000 0.000000 
4.947000 0.428468 0.160993 0.011298 0.001622 0.262467 0.000000 0.000000 0.000000 0.148072 0.000000 1.000000 -0.000000 
4.948000 0.428372 0.160999 0.011289 0.001618 0.262537 0.000000 0.000000 0.000000 0.148092 0.000000 1.000000 0.000000 
4.949000 0.428276 0.161005 0.011279 0.001614 0.262608 0.000000 0.000000 0.000000 0.148112 0.000000 1.000000 0.000000 
4.950000 0.428180 0.161010 0.011269 0.001610 0.262678 0.000000 0.000000 0.000000 0.148132 0.000000 1.000000 -0.000000 
4.951000 0.428084 0.161016 0.011259 0.001605 0.262749 0.000000 0.000000 0.000000 0.148151 0.000000 1.000000 0.000000 
4.952000 0.427988 0.161022 0.011249 0.001601 0.262819 0.000000 0.000000 0.000000 0.148171 0.000000 1.000000 -0.000000 
4.953000 0.427892 0.161028 0.011240 0.001597 0.262889 0.000000 0.000000 0.000000 0.148191 0.000000 1.000000 0.000000 
4.954000 0.427796 0.161033 0.011230 0.001593 0.262960 0.000000 0.000000 0.000000 0.148211 0.000000 1.000000 0.000000 
4.955000 0.427701 0.161039 0.011220 0.001589 0.263030 0.000000 0.000000 0.000000 0.148230 0.000000 1.000000 -0.000000 
4.956000 0.427605 0.161045 0.011211 0.001584 0.263100 0.000000 0.000000 0.000000 0.148250 0.000000 1.000000 -0.000000 
4.957000 0.427509 0.161051 0.011201 0.001580 0.263170 0.000000 0.000000 0.000000 0.148270 0.000000 1.000000 0.000000 
4.958000 0.427414 0.161056 0.011191 0.001576 0.263241 0.000000 0.000000 0.000000 0.148289 0.000000 1.000000 -0.000000 
4.959000 0.427318 0.161062 0.011181 0.001572 0.263311 0.000000 0.000000 0.000000 0.148309 0.000000 1.000000 -0.000000 
4.960000 0.427222 0.161068 0.011172 0.001568 0.263381 0.000000 0.000000 0.000000 0.148329 0.000000 1.000000 0.000000 
4.961000 0.427127 0.161074 0.011162 0.001563 0.263451 0.000000 0.000000 0.000000 0.148348 0.000000 1.000000 -0.000000 
4.962000 0.427031 0.161079 0.011152 0.001559 0.263522 0.000000 0.000000 0.000000 0.148368 0.000000 1.000000 -0.000000 
4.963000 0.426936 0.161085 0.011143 0.001555 0.263592 0.000000 0.000000 0.000000 0.148388 0.000000 1.000000 0.000000 
4.964000 0.426840 0.161091 0.011133 0.001551 0.263662 0.000000 0.000000 0.000000 0.148407 0.000000 1.000000 0.000000 
4.965000 0.426745 0.161097 0.011123 0.001547 0.263732 0.000000 0.000000 0.000000 0.148427 0.000000 1.000000 -0.000000 
4.966000 0.426649 0.161102 0.011114 0.001542 0.263802 0.000000 0.000000 0.000000 0.148446 0.000000 1.000000 -0.000000 
4.967000 0.426554 0.161108 0.011104 0.001538 0.263872 0.000000 0.000000 0.000000 0.148466 0.000000 1.000000 0.000000 
4.968000 0.426459 0.161114 0.011094 0.001534 0.263942 0.000000 0.000000 0.000000 0.148485 0.000000 1.000000 0.000000 
4.969000 0.426363 0.161120 0.011085 0.001530 0.264012 0.000000 0.000000 0.000000 0.148505 0.000000 1.000000 -0.000000 
4.970000 0.426268 0.161125 0.011075 0.001526 0.264082 0.000000 0.000000 0.000000 0.148524 0.000000 1.000000 -0.000000 
4.971000 0.426173 0.161131 0.011065 0.001522 0.264152 0.000000 0.000000 0.000000 0.148544 0.000000 1.000000 -0.000000 
4.972000 0.426078 0.161137 0.011056 0.001518 0.264222 0.000000 0.000000 0.000000 0.148563 0.000000 1.000000 0.000000 
4.973000 0.425982 0.161143 0.011046 0.001514 0.264292 0.000000 0.000000 0.000000 0.148583 0.000000 1.000000 -0.000000 
4.974000 0.425887 0.161148 0.011037 0.001509 0.264362 0.000000 0.000000 0.000000 0.148602 0.000000 1.000000 0.000000 
4.975000 0.425792 0.161154 0.011027 0.001505 0.264432 0.000000 0.000000 0.000000 0.148622 0.000000 1.000000 0.000000 
4.976000 0.425697 0.161160 0.011017 0.001501 0.264502 0.000000 0.000000 0.000000 0.148641 0.000000 1.000000 -0.000000 
4.977000 0.425602 0.161166 0.011008 0.001497 0.264572 0.000000 0.000000 0.000000 0.148661 0.000000 1.000000 -0.000000 
4.978000 0.425507 0.161171 0.010998 0.001493 0.264642 0.000000 0.000000 0.000000 0.148680 0.000000 1.000000 -0.000000 
4.979000 0.425412 0.161177 0.010989 0.001489 0.264711 0.000000 0.000000 0.000000 0.148700 0.000000 1.000000 0.000000 
4.980000 0.425317 0.161183 0.010979 0.001485 0.264781 0.000000 0.000000 0.000000 0.148719 0.000000 1.000000 0.000000 
4.981000 0.425222 0.161189 0.010969 0.001481 0.264851 0.000000 0.000000 0.000000 0.148738 0.000000 1.000000 0.000000 
4.982000 0.425127 0.161194 0.010960 0.001477 0.264921 0.000000 0.000000 0.000000 0.148758 0.000000 1.000000 0.000000 
4.983000 0.425032 0.161200 0.010950 0.001473 0.264991 0.000000 0.000000 0.000000 0.148777 0.000000 1.000000 0.000000 
4.984000 0.424937 0.161206 0.010941 0.001469 0.265060 0.000000 0.000000 0.000000 0.148796 0.000000 1.000000 -0.000000 
4.985000 0.424843 0.161212 0.010931 0.001465 0.265130 0.000000 0.000000 0.000000 0.148816 0.000000 1.000000 0.000000 
4.986000 0.424748 0.161217 0.010922 0.001460 0.265200 0.000000 0.000000 0.000000 0.148835 0.000000 1.000000 0.000000 
4.987000 0.424653 0.161223 0.010912 0.001456 0.265269 0.000000 0.000000 0.000000 0.148854 0.000000 1.000000 0.000000 
4.988000 0.424558 0.161229 0.010903 0.001452 0.265339 0.000000 0.000000 0.000000 0.148874 0.000000 1.000000 -0.000000 
4.989000 0.424464 0.161234 0.010893 0.001448 0.265409 0.000000 0.000000 0.000000 0.148893 0.000000 1.000000 -0.000000 
4.990000 0.424369 0.161240 0.010884 0.001444 0.265478 0.000000 0.000000 0.000000 0.148912 0.000000 1.000000 0.000000 
4.991000 0.424274 0.161246 0.010874 0.001440 0.265548 0.000000 0.000000 0.000000 0.148932 0.000000 1.000000 0.000000 
4.992000 0.424180 0.161252 0.010865 0.001436 0.265618 0.000000 0.000000 0.000000 0.148951 0.000000 1.000000 0.000000 
4.993000 0.424085 0.161257 0.010855 0.001432 0.265687 0.000000 0.000000 0.000000 0.148970 0.000000 1.000000 0.000000 
4.994000 0.423991 0.161263 0.010846 0.001428 0.265757 0.000000 0.000000 0.000000 0.148989 0.000000 1.000000 -0.000000 
4.995000 0.423896 0.161269 0.010836 0.001424 0.265826 0.000000 0.000000 0.000000 0.149009 0.000000 1.000000 0.000000 
4.996000 0.423802 0.161275 0.010827 0.001420 0.265896 0.000000 0.000000 0.000000 0.149028 0.000000 1.000000 -0.000000 
4.997000 0.423707 0.161280 0.010817 0.001416 0.265965 0.000000 0.000000 0.000000 0.149047 0.000000 1.000000 -0.000000 
4.998000 0.423613 0.161286 0.010808 0.001412 0.266035 0.000000 0.000000 0.000000 0.149066 0.000000 1.000000 -0.000000 
4.999000 0.423519 0.161292 0.010798 0.001408 0.266104 0.000000 0.000000 0.000000 0.149085 0.000000 1.000000 0.000000 
5.000000 0.423424 0.161298 0.010789 0.001404 0.266174 0.000000 0.000000 0.000000 0.149105 0.000000 1.000000 0.000000 
5.001000 0.423330 0.161303 0.010779 0.001400 0.266243 0.000000 0.000000 0.000000 0.149124 0.000000 1.000000 0.000000 
5.002000 0.423236 0.161309 0.010770 0.001396 0.266312 0.000000 0.000000 0.000000 0.149143 0.000000 1.000000 0.000000 
5.003000 0.423141 0.161315 0.010760 0.001392 0.266382 0.000000 0.000000 0.000000 0.149162 0.000000 1.000000 -0.000000 
5.004000 0.423047 0.161321 0.010751 0.001388 0.266451 0.000000 0.000000 0.000000 0.149181 0.000000 1.000000 0.000000 
5.005000 0.422953 0.161326 0.010742 0.001385 0.266520 0.000000 0.000000 0.000000 0.149200 0.000000 1.000000 -0.000000 
5.006000 0.422859 0.161332 0.010732 0.001381 0.266590 0.000000 0.000000 0.000000 0.149219 0.000000 1.000000 0.000000 
5.007000 0.422765 0.161338 0.010723 0.001377 0.266659 0.000000 0.000000 0.000000 0.149238 0.000000 1.000000 -0.000000 
5.008000 0.422671 0.161344 0.010713 0.001373 0.266728 0.000000 0.000000 0.000000 0.149257 0.000000 1.000000 0.000000 
5.009000 0.422576 0.161349 0.010704 0.001369 0.266798 0.000000 0.000000 0.000000 0.149277 0.000000 1.000000 -0.000000 
5.010000 0.422482 0.161355 0.010695 0.001365 0.266867 0.000000 0.000000 0.000000 0.149296 0.000000 1.000000 0.000000 
5.011000 0.422388 0.161361 0.010685 0.001361 0.266936 0.000000 0.000000 0.000000 0.149315 0.000000 1.000000 0.000000 
5.012000 0.422294 0.161367 0.010676 0.001357 0.267005 0.000000 0.000000 0.000000 0.149334 0.000000 1.000000 0.000000 
5.013000 0.422200 0.161372 0.010667 0.001353 0.267075 0.000000 0.000000 0.000000 0.149353 0.000000 1.000000 -0.000000 
5.014000 0.422107 0.161378 0.010657 0.001349 0.267144 0.000000 0.000000 0.000000 0.149372 0.000000 1.000000 0.000000 
5.015000 0.422013 0.161384 0.010648 0.001345 0.267213 0.000000 0.000000 0.000000 0.149391 0.000000 1.000000 -0.000000 
5.016000 0.421919 0.161390 0.010638 0.001341 0.267282 0.000000 0.000000 0.000000 0.149410 0.000000 1.000000 0.000000 
5.017000 0.421825 0.161395 0.010629 0.001338 0.267351 0.000000 0.000000 0.000000 0.149429 0.000000 1.000000 0.000000 
5.018000 0.421731 0.161401 0.010620 0.001334 0.267420 0.000000 0.000000 0.000000 0.149448 0.000000 1.000000 -0.000000 
5.019000 0.421637 0.161407 0.010610 0.001330 0.267489 0.000000 0.000000 0.000000 0.149466 0.000000 1.000000 -0.000000 
5.020000 0.421544 0.161412 0.010601 0.001326 0.267558 0.000000 0.000000 0.000000 0.149485 0.000000 1.000000 -0.000000 
5.021000 0.421450 0.161418 0.010592 0.001322 0.267627 0.000000 0.000000 0.000000 0.149504 0.000000 1.000000 -0.000000 
5.022000 0.421356 0.161424 0.010583 0.001318 0.267696 0.000000 0.000000 0.000000 0.149523 0.000000 1.000000 0.000000 
5.023000 0.421263 0.161430 0.010573 0.001314 0.267765 0.000000 0.000000 0.000000 0.149542 0.000000 1.000000 0.000000 
5.024000 0.421169 0.161435 0.010564 0.001310 0.267834 0.000000 0.000000 0.000000 0.149561 0.000000 1.000000 0.000000 
5.025000 0.421075 0.161441 0.010555 0.001307 0.267903 0.000000 0.000000 0.000000 0.149580 0.000000 1.000000 0.000000 
5.026000 0.420982 0.161447 0.010545 0.001303 0.267972 0.000000 0.000000 0.000000 0.149599 0.000000 1.000000 0.000000 
5.027000 0.420888 0.161453 0.010536 0.001299 0.268041 0.000000 0.000000 0.000000 0.149618 0.000000 1.000000 0.000000 
5.028000 0.420795 0.161458 0.010527 0.001295 0.268110 0.000000 0.000000 0.000000 0.149636 0.000000 1.000000 0.000000 
5.029000 0.420701 0.161464 0.010518 0.001291 0.268179 0.000000 0.000000 0.000000 0.149655 0.000000 1.000000 -0.000000 
5.030000 0.420608 0.161470 0.010508 0.001287 0.268248 0.000000 0.000000 0.000000 0.149674 0.000000 1.000000 0.000000 
5.031000 0.420515 0.161476 0.010499 0.001284 0.268317 0.000000 0.000000 0.000000 0.149693 0.000000 1.000000 0.000000 
5.032000 0.420421 0.161481 0.010490 0.001280 0.268386 0.000000 0.000000 0.000000 0.149712 0.000000 1.000000 0.000000 
5.033000 0.420328 0.161487 0.010481 0.001276 0.268454 0.000000 0.000000 0.000000 0.149731 0.000000 1.000000 0.000000 
5.034000 0.420235 0.161493 0.010471 0.001272 0.268523 0.000000 0.000000 0.000000 0.149749 0.000000 1.000000 0.000000 
5.035000 0.420141 0.161499 0.010462 0.001268 0.268592 0.000000 0.000000 0.000000 0.149768 0.000000 1.000000 0.000000 
5.036000 0.420048 0.161504 0.010453 0.001265 0.268661 0.000000 0.000000 0.000000 0.149787 0.000000 1.000000 -0.000000 
5.037000 0.419955 0.161510 0.010444 0.001261 0.268730 0.000000 0.000000 0.000000 0.149806 0.000000 1.000000 -0.000000 
5.038000 0.419862 0.161516 0.010434 0.001257 0.268798 0.000000 0.000000 0.000000 0.149824 0.000000 1.000000 0.000000 
5.039000 0.419769 0.161521 0.010425 0.001253 0.268867 0.000000 0.000000 0.000000 0.149843 0.000000 1.000000 -0.000000 
5.040000 0.419675 0.161527 0.010416 0.001250 0.268936 0.000000 0.000000 0.000000 0.149862 0.000000 1.000000 -0.000000 
5.041000 0.419582 0.161533 0.010407 0.001246 0.269004 0.000000 0.000000 0.000000 0.149880 0.000000 1.000000 -0.000000 
5.042000 0.419489 0.161539 0.010398 0.001242 0.269073 0.000000 0.000000 0.000000 0.149899 0.000000 1.000000 0.000000 
5.043000 0.419396 0.161544 0.010388 0.001238 0.269142 0.000000 0.000000 0.000000 0.149918 0.000000 1.000000 -0.000000 
5.044000 0.419303 0.161550 0.010379 0.001235 0.269210 0.000000 0.000000 0.000000 0.149936 0.000000 1.000000 0.000000 
5.045000 0.419210 0.161556 0.010370 0.001231 0.269279 0.000000 0.000000 0.000000 0.149955 0.000000 1.000000 0.000000 
5.046000 0.419117 0.161562 0.010361 0.001227 0.269347 0.000000 0.000000 0.000000 0.149974 0.000000 1.000000 0.000000 
5.047000 0.419024 0.161567 0.010352 0.001223 0.269416 0.000000 0.000000 0.000000 0.149992 0.000000 1.000000 0.000000 
5.048000 0.418931 0.161573 0.010343 0.001220 0.269485 0.000000 0.000000 0.000000 0.150011 0.000000 1.000000 0.000000 
5.049000 0.418839 0.161579 0.010333 0.001216 0.269553 0.000000 0.000000 0.000000 0.150029 0.000000 1.000000 -0.000000 
5.050000 0.418746 0.161585 0.010324 0.001212 0.269622 0.000000 0.000000 0.000000 0.150048 0.000000 1.000000 0.000000 
5.051000 0.418653 0.161590 0.010315 0.001208 0.269690 0.000000 0.000000 0.000000 0.150067 0.000000 1.000000 0.000000 
5.052000 0.418560 0.161596 0.010306 0.001205 0.269758 0.000000 0.000000 0.000000 0.150085 0.000000 1.000000 0.000000 
5.053000 0.418467 0.161602 0.010297 0.001201 0.269827 0.000000 0.000000 0.000000 0.150104 0.000000 1.000000 0.000000 
5.054000 0.418375 0.161608 0.010288 0.001197 0.269895 0.000000 0.000000 0.000000 0.150122 0.000000 1.000000 0.000000 
5.055000 0.418282 0.161613 0.010279 0.001194 0.269964 0.000000 0.000000 0.000000 0.150141 0.000000 1.000000 -0.000000 
5.056000 0.418189 0.161619 0.010270 0.001190 0.270032 0.000000 0.000000 0.000000 0.150159 0.000000 1.000000 0.000000 
5.057000 0.418097 0.161625 0.010261 0.001186 0.270101 0.000000 0.000000 0.000000 0.150178 0.000000 1.000000 -0.000000 
5.058000 0.418004 0.161630 0.010251 0.001183 0.270169 0.000000 0.000000 0.000000 0.150196 0.000000 1.000000 0.000000 
5.059000 0.417912 0.161636 0.010242 0.001179 0.270237 0.000000 0.000000 0.000000 0.150215 0.000000 1.000000 -0.000000 
5.060000 0.417819 0.161642 0.010233 0.001175 0.270306 0.000000 0.000000 0.000000 0.150233 0.000000 1.000000 -0.000000 
5.061000 0.417727 0.161648 0.010224 0.001172 0.270374 0.000000 0.000000 0.000000 0.150252 0.000000 1.000000 0.000000 
5.062000 0.417634 0.161653 0.010215 0.001168 0.270442 0.000000 0.000000 0.000000 0.150270 0.000000 1.000000 -0.000000 
5.063000 0.417542 0.161659 0.010206 0.001164 0.270510 0.000000 0.000000 0.000000 0.150289 0.000000 1.000000 0.000000 
5.064000 0.417449 0.161665 0.010197 0.001161 0.270579 0.000000 0.000000 0.000000 0.150307 0.000000 1.000000 -0.000000 
5.065000 0.417357 0.161671 0.010188 0.001157 0.270647 0.000000 0.000000 0.000000 0.150326 0.000000 1.000000 -0.000000 
5.066000 0.417265 0.161676 0.010179 0.001153 0.270715 0.000000 0.000000 0.000000 0.150344 0.000000 1.000000 0.000000 
5.067000 0.417172 0.161682 0.010170 0.001150 0.270783 0.000000 0.000000 0.000000 0.150362 0.000000 1.000000 -0.000000 
5.068000 0.417080 0.161688 0.010161 0.001146 0.270851 0.000000 0.000000 0.000000 0.150381 0.000000 1.000000 -0.000000 
5.069000 0.416988 0.161694 0.010152 0.001143 0.270920 0.000000 0.000000 0.000000 0.150399 0.000000 1.000000 0.000000 
5.070000 0.416896 0.161699 0.010143 0.001139 0.270988 0.000000 0.000000 0.000000 0.150417 0.000000 1.000000 -0.000000 
5.071000 0.416803 0.161705 0.010134 0.001135 0.271056 0.000000 0.000000 0.000000 0.150436 0.000000 1.000000 -0.000000 
5.072000 0.416711 0.161711 0.010125 0.001132 0.271124 0.000000 0.000000 0.000000 0.150454 0.000000 1.000000 0.000000 
5.073000 0.416619 0.161717 0.010116 0.001128 0.271192 0.000000 0.000000 0.000000 0.150472 0.000000 1.000000 -0.000000 
5.074000 0.416527 0.161722 0.010107 0.001125 0.271260 0.000000 0.000000 0.000000 0.150491 0.000000 1.000000 -0.000000 
5.075000 0.416435 0.161728 0.010098 0.001121 0.271328 0.000000 0.000000 0.000000 0.150509 0.000000 1.000000 -0.000000 
5.076000 0.416343 0.161734 0.010089 0.001117 0.271396 0.000000 0.000000 0.000000 0.150527 0.000000 1.000000 0.000000 
5.077000 0.416251 0.161740 0.010080 0.001114 0.271464 0.000000 0.000000 0.000000 0.150546 0.000000 1.000000 -0.000000 
5.078000 0.416159 0.161745 0.010071 0.001110 0.271532 0.000000 0.000000 0.000000 0.150564 0.000000 1.000000 0.000000 
5.079000 0.416067 0.161751 0.010062 0.001107 0.271600 0.000000 0.000000 0.000000 0.150582 0.000000 1.000000 0.000000 
5.080000 0.415975 0.161757 0.010053 0.001103 0.271668 0.000000 0.000000 0.000000 0.150600 0.000000 1.000000 -0.000000 
5.081000 0.415883 0.161762 0.010044 0.001100 0.271736 0.000000 0.000000 0.000000 0.150619 0.000000 1.000000 0.000000 
5.082000 0.415791 0.161768 0.010035 0.001096 0.271804 0.000000 0.000000 0.000000 0.150637 0.000000 1.000000 0.000000 
5.083000 0.415699 0.161774 0.010026 0.001093 0.271872 0.000000 0.000000 0.000000 0.150655 0.000000 1.000000 0.000000 
5.084000 0.415607 0.161780 0.010017 0.001089 0.271940 0.000000 0.000000 0.000000 0.150673 0.000000 1.000000 -0.000000 
5.085000 0.415516 0.161785 0.010008 0.001085 0.272007 0.000000 0.000000 0.000000 0.150692 0.000000 1.000000 0.000000 
5.086000 0.415424 0.161791 0.009999 0.001082 0.272075 0.000000 0.000000 0.000000 0.150710 0.000000 1.000000 -0.000000 
5.087000 0.415332 0.161797 0.009991 0.001078 0.272143 0.000000 0.000000 0.000000 0.150728 0.000000 1.000000 0.000000 
5.088000 0.415240 0.161803 0.009982 0.001075 0.272211 0.000000 0.000000 0.000000 0.150746 0.000000 1.000000 0.000000 
5.089000 0.415149 0.161808 0.009973 0.001071 0.272279 0.000000 0.000000 0.000000 0.150764 0.000000 1.000000 0.000000 
5.090000 0.415057 0.161814 0.009964 0.001068 0.272346 0.000000 0.000000 0.000000 0.150782 0.000000 1.000000 -0.000000 
5.091000 0.414966 0.161820 0.009955 0.001064 0.272414 0.000000 0.000000 0.000000 0.150800 0.000000 1.000000 0.000000 
5.092000 0.414874 0.161826 0.009946 0.001061 0.272482 0.000000 0.000000 0.000000 0.150819 0.000000 1.000000 0.000000 
5.093000 0.414782 0.161831 0.009937 0.001057 0.272550 0.000000 0.000000 0.000000 0.150837 0.000000 1.000000 -0.000000 
5.094000 0.414691 0.161837 0.009928 0.001054 0.272617 0.000000 0.000000 0.000000 0.150855 0.000000 1.000000 -0.000000 
5.095000 0.414599 0.161843 0.009920 0.001050 0.272685 0.000000 0.000000 0.000000 0.150873 0.000000 1.000000 -0.000000 
5.096000 0.414508 0.161849 0.009911 0.001047 0.272753 0.000000 0.000000 0.000000 0.150891 0.000000 1.000000 0.000000 
5.097000 0.414416 0.161854 0.009902 0.001043 0.272820 0.000000 0.000000 0.000000 0.150909 0.000000 1.000000 0.000000 
5.098000 0.414325 0.161860 0.009893 0.001040 0.272888 0.000000 0.000000 0.000000 0.150927 0.000000 1.000000 0.000000 
5.099000 0.414234 0.161866 0.009884 0.001037 0.272955 0.000000 0.000000 0.000000 0.150945 0.000000 1.000000 0.000000 
5.100000 0.414142 0.161872 0.009875 0.001033 0.273023 0.000000 0.000000 0.000000 0.150963 0.000000 1.000000 0.000000 
5.101000 0.414051 0.161877 0.009866 0.001030 0.273091 0.000000 0.000000 0.000000 0.150981 0.000000 1.000000 0.000000 
5.102000 0.413960 0.161883 0.009858 0.001026 0.273158 0.000000 0.000000 0.000000 0.150999 0.000000 1.000000 0.000000 
5.103000 0.413868 0.161889 0.009849 0.001023 0.273226 0.000000 0.000000 0.000000 0.151017 0.000000 1.000000 0.000000 
5.104000 0.413777 0.161894 0.009840 0.001019 0.273293 0.000000 0.000000 0.000000 0.151035 0.000000 1.000000 -0.000000 
5.105000 0.413686 0.161900 0.009831 0.001016 0.273361 0.000000 0.000000 0.000000 0.151053 0.000000 1.000000 0.000000 
5.106000 0.413595 0.161906 0.009822 0.001013 0.273428 0.000000 0.000000 0.000000 0.151071 0.000000 1.000000 0.000000 
5.107000 0.413504 0.161912 0.009814 0.001009 0.273496 0.000000 0.000000 0.000000 0.151089 0.000000 1.000000 0.000000 
5.108000 0.413413 0.161917 0.009805 0.001006 0.273563 0.000000 0.000000 0.000000 0.151107 0.000000 1.000000 -0.000000 
5.109000 0.413322 0.161923 0.009796 0.001002 0.273630 0.000000 0.000000 0.000000 0.151125 0.000000 1.000000 0.000000 
5.110000 0.413230 0.161929 0.009787 0.000999 0.273698 0.000000 0.000000 0.000000 0.151143 0.000000 1.000000 0.000000 
5.111000 0.413139 0.161935 0.009779 0.000995 0.273765 0.000000 0.000000 0.000000 0.151161 0.000000 1.000000 0.000000 
5.112000 0.413048 0.161940 0.009770 0.000992 0.273833 0.000000 0.000000 0.000000 0.151179 0.000000 1.000000 0.000000 
5.113000 0.412957 0.161946 0.009761 0.000989 0.273900 0.000000 0.000000 0.000000 0.151196 0.000000 1.000000 -0.000000 
5.114000 0.412867 0.161952 0.009752 0.000985 0.273967 0.000000 0.000000 0.000000 0.151214 0.000000 1.000000 -0.000000 
5.115000 0.412776 0.161958 0.009744 0.000982 0.274035 0.000000 0.000000 0.000000 0.151232 0.000000 1.000000 -0.000000 
5.116000 0.412685 0.161963 0.009735 0.000979 0.274102 0.000000 0.000000 0.000000 0.151250 0.000000 1.000000 -0.000000 
5.117000 0.412594 0.161969 0.009726 0.000975 0.274169 0.000000 0.000000 0.000000 0.151268 0.000000 1.000000 -0.000000 
5.118000 0.412503 0.161975 0.009717 0.000972 0.274236 0.000000 0.000000 0.000000 0.151286 0.000000 1.000000 -0.000000 
5.119000 0.412412 0.161981 0.009709 0.000968 0.274304 0.000000 0.000000 0.000000 0.151304 0.000000 1.000000 0.000000 
5.120000 0.412321 0.161986 0.009700 0.000965 0.274371 0.000000 0.000000 0.000000 0.151321 0.000000 1.000000 0.000000 
5.121000 0.412231 0.161992 0.009691 0.000962 0.274438 0.000000 0.000000 0.000000 0.151339 0.000000 1.000000 -0.000000 
5.122000 0.412140 0.161998 0.009682 0.000958 0.274505 0.000000 0.000000 0.000000 0.151357 0.000000 1.000000 0.000000 
5.123000 0.412049 0.162004 0.009674 0.000955 0.274572 0.000000 0.000000 0.000000 0.151375 0.000000 1.000000 0.000000 
5.124000 0.411959 0.162009 0.009665 0.000952 0.274640 0.000000 0.000000 0.000000 0.151392 0.000000 1.000000 -0.000000 
5.125000 0.411868 0.162015 0.009656 0.000948 0.274707 0.000000 0.000000 0.000000 0.151410 0.000000 1.000000 -0.000000 
5.126000 0.411777 0.162021 0.009648 0.000945 0.274774 0.000000 0.000000 0.000000 0.151428 0.000000 1.000000 -0.000000 
5.127000 0.411687 0.162027 0.009639 0.000942 0.274841 0.000000 0.000000 0.000000 0.151446 0.000000 1.000000 -0.000000 
5.128000 0.411596 0.162032 0.009630 0.000939 0.274908 0.000000 0.000000 0.000000 0.151463 0.000000 1.000000 -0.000000 
5.129000 0.411506 0.162038 0.009622 0.000935 0.274975 0.000000 0.000000 0.000000 0.151481 0.000000 1.000000 -0.000000 
5.130000 0.411415 0.162044 0.009613 0.000932 0.275042 0.000000 0.000000 0.000000 0.151499 0.000000 1.000000 0.000000 
5.131000 0.411325 0.162050 0.009604 0.000929 0.275109 0.000000 0.000000 0.000000 0.151516 0.000000 1.000000 0.000000 
5.132000 0.411235 0.162055 0.009596 0.000925 0.275176 0.000000 0.000000 0.000000 0.151534 0.000000 1.000000 0.000000 
5.133000 0.411144 0.162061 0.009587 0.000922 0.275243 0.000000 0.000000 0.000000 0.151552 0.000000 1.000000 -0.000000 
5.134000 0.411054 0.162067 0.009578 0.000919 0.275310 0.000000 0.000000 0.000000 0.151569 0.000000 1.000000 0.000000 
5.135000 0.410963 0.162073 0.009570 0.000916 0.275377 0.000000 0.000000 0.000000 0.151587 0.000000 1.000000 -0.000000 
5.136000 0.410873 0.162078 0.009561 0.000912 0.275444 0.000000 0.000000 0.000000 0.151605 0.000000 1.000000 0.000000 
5.137000 0.410783 0.162084 0.009553 0.000909 0.275511 0.000000 0.000000 0.000000 0.151622 0.000000 1.000000 0.000000 
5.138000 0.410693 0.162090 0.009544 0.000906 0.275578 0.000000 0.000000 0.000000 0.151640 0.000000 1.000000 -0.000000 
5.139000 0.410602 0.162096 0.009535 0.000902 0.275645 0.000000 0.000000 0.000000 0.151658 0.000000 1.000000 0.000000 
5.140000 0.410512 0.162101 0.009527 0.000899 0.275711 0.000000 0.000000 0.000000 0.151675 0.000000 1.000000 0.000000 
5.141000 0.410422 0.162107 0.009518 0.000896 0.275778 0.000000 0.000000 0.000000 0.151693 0.000000 1.000000 -0.000000 
5.142000 0.410332 0.162113 0.009510 0.000893 0.275845 0.000000 0.000000 0.000000 0.151710 0.000000 1.000000 0.000000 
5.143000 0.410242 0.162118 0.009501 0.000890 0.275912 0.000000 0.000000 0.000000 0.151728 0.000000 1.000000 -0.000000 
5.144000 0.410152 0.162124 0.009493 0.000886 0.275979 0.000000 0.000000 0.000000 0.151745 0.000000 1.000000 -0.000000 
5.145000 0.410062 0.162130 0.009484 0.000883 0.276045 0.000000 0.000000 0.000000 0.151763 0.000000 1.000000 0.000000 
5.146000 0.409972 0.162136 0.009475 0.000880 0.276112 0.000000 0.000000 0.000000 0.151780 0.000000 1.000000 -0.000000 
5.147000 0.409882 0.162141 0.009467 0.000877 0.276179 0.000000 0.000000 0.000000 0.151798 0.000000 1.000000 -0.000000 
5.148000 0.409792 0.162147 0.009458 0.000873 0.276246 0.000000 0.000000 0.000000 0.151816 0.000000 1.000000 0.000000 
5.149000 0.409702 0.162153 0.009450 0.000870 0.276312 0.000000 0.000000 0.000000 0.151833 0.000000 1.000000 0.000000 
5.150000 0.409612 0.162159 0.009441 0.000867 0.276379 0.000000 0.000000 0.000000 0.151850 0.000000 1.000000 -0.000000 
5.151000 0.409522 0.162164 0.009433 0.000864 0.276446 0.000000 0.000000 0.000000 0.151868 0.000000 1.000000 0.000000 
5.152000 0.409432 0.162170 0.009424 0.000861 0.276512 0.000000 0.000000 0.000000 0.151885 0.000000 1.000000 0.000000 
5.153000 0.409342 0.162176 0.009416 0.000858 0.276579 0.000000 0.000000 0.000000 0.151903 0.000000 1.000000 0.000000 
5.154000 0.409252 0.162182 0.009407 0.000854 0.276646 0.000000 0.000000 0.000000 0.151920 0.000000 1.000000 0.000000 
5.155000 0.409163 0.162187 0.009399 0.000851 0.276712 0.000000 0.000000 0.000000 0.151938 0.000000 1.000000 -0.000000 
5.156000 0.409073 0.162193 0.009390 0.000848 0.276779 0.000000 0.000000 0.000000 0.151955 0.000000 1.000000 -0.000000 
5.157000 0.408983 0.162199 0.009382 0.000845 0.276845 0.000000 0.000000 0.000000 0.151973 0.000000 1.000000 -0.000000 
5.158000 0.408894 0.162205 0.009373 0.000842 0.276912 0.000000 0.000000 0.000000 0.151990 0.000000 1.000000 0.000000 
5.159000 0.408804 0.162210 0.009365 0.000839 0.276978 0.000000 0.000000 0.000000 0.152007 0.000000 1.000000 0.000000 
5.160000 0.408714 0.162216 0.009356 0.000835 0.277045 0.000000 0.000000 0.000000 0.152025 0.000000 1.000000 0.000000 
5.161000 0.408625 0.162222 0.009348 0.000832 0.277111 0.000000 0.000000 0.000000 0.152042 0.000000 1.000000 -0.000000 
5.162000 0.408535 0.162228 0.009339 0.000829 0.277178 0.000000 0.000000 0.000000 0.152059 0.000000 1.000000 0.000000 
5.163000 0.408446 0.162234 0.009331 0.000826 0.277244 0.000000 0.000000 0.000000 0.152077 0.000000 1.000000 0.000000 
5.164000 0.408356 0.162239 0.009322 0.000823 0.277311 0.000000 0.000000 0.000000 0.152094 0.000000 1.000000 0.000000 
5.165000 0.408267 0.162245 0.009314 0.000820 0.277377 0.000000 0.000000 0.000000 0.152111 0.000000 1.000000 0.000000 
5.166000 0.408177 0.162251 0.009305 0.000817 0.277443 0.000000 0.000000 0.000000 0.152129 0.000000 1.000000 -0.000000 
5.167000 0.408088 0.162257 0.009297 0.000814 0.277510 0.000000 0.000000 0.000000 0.152146 0.000000 1.000000 0.000000 
5.168000 0.407998 0.162262 0.009289 0.000810 0.277576 0.000000 0.000000 0.000000 0.152163 0.000000 1.000000 0.000000 
5.169000 0.407909 0.162268 0.009280 0.000807 0.277642 0.000000 0.000000 0.000000 0.152181 0.000000 1.000000 0.000000 
5.170000 0.407820 0.162274 0.009272 0.000804 0.277709 0.000000 0.000000 0.000000 0.152198 0.000000 1.000000 0.000000 
5.171000 0.407730 0.162280 0.009263 0.000801 0.277775 0.000000 0.000000 0.000000 0.152215 0.000000 1.000000 -0.000000 
5.172000 0.407641 0.162285 0.009255 0.000798 0.277841 0.000000 0.000000 0.000000 0.152232 0.000000 1.000000 0.000000 
5.173000 0.407552 0.162291 0.009246 0.000795 0.277908 0.000000 0.000000 0.000000 0.152250 0.000000 1.000000 0.000000 
5.174000 0.407462 0.162297 0.009238 0.000792 0.277974 0.000000 0.000000 0.000000 0.152267 0.000000 1.000000 0.000000 
5.175000 0.407373 0.162303 0.009230 0.000789 0.278040 0.000000 0.000000 0.000000 0.152284 0.000000 1.000000 0.000000 
5.176000 0.407284 0.162308 0.009221 0.000786 0.278106 0.000000 0.000000 0.000000 0.152301 0.000000 1.000000 -0.000000 
5.177000 0.407195 0.162314 0.009213 0.000783 0.278173 0.000000 0.000000 0.000000 0.152318 0.000000 1.000000 -0.000000 
5.178000 0.407106 0.162320 0.009205 0.000780 0.278239 0.000000 0.000000 0.000000 0.152336 0.000000 1.000000 -0.000000 
5.179000 0.407017 0.162326 0.009196 0.000777 0.278305 0.000000 0.000000 0.000000 0.152353 0.000000 1.000000 -0.000000 
5.180000 0.406928 0.162331 0.009188 0.000774 0.278371 0.000000 0.000000 0.000000 0.152370 0.000000 1.000000 0.000000 
5.181000 0.406839 0.162337 0.009179 0.000771 0.278437 0.000000 0.000000 0.000000 0.152387 0.000000 1.000000 -0.000000 
5.182000 0.406750 0.162343 0.009171 0.000768 0.278503 0.000000 0.000000 0.000000 0.152404 0.000000 1.000000 -0.000000 
5.183000 0.406661 0.162349 0.009163 0.000765 0.278569 0.000000 0.000000 0.000000 0.152421 0.000000 1.000000 0.000000 
5.184000 0.406572 0.162354 0.009154 0.000762 0.278635 0.000000 0.000000 0.000000 0.152438 0.000000 1.000000 -0.000000 
5.185000 0.406483 0.162360 0.009146 0.000759 0.278702 0.000000 0.000000 0.000000 0.152456 0.000000 1.000000 0.000000 
5.186000 0.406394 0.162366 0.009138 0.000756 0.278768 0.000000 0.000000 0.000000 0.152473 0.000000 1.000000 0.000000 
5.187000 0.406305 0.162372 0.009129 0.000753 0.278834 0.000000 0.000000 0.000000 0.152490 0.000000 1.000000 -0.000000 
5.188000 0.406216 0.162377 0.009121 0.000750 0.278900 0.000000 0.000000 0.000000 0.152507 0.000000 1.000000 -0.000000 
5.189000 0.406127 0.162383 0.009113 0.000747 0.278966 0.000000 0.000000 0.000000 0.152524 0.000000 1.000000 0.000000 
5.190000 0.406039 0.162389 0.009104 0.000744 0.279032 0.000000 0.000000 0.000000 0.152541 0.000000 1.000000 0.000000 
5.191000 0.405950 0.162395 0.009096 0.000741 0.279098 0.000000 0.000000 0.000000 0.152558 0.000000 1.000000 0.000000 
5.192000 0.405861 0.162400 0.009088 0.000738 0.279163 0.000000 0.000000 0.000000 0.152575 0.000000 1.000000 -0.000000 
5.193000 0.405772 0.162406 0.009080 0.000735 0.279229 0.000000 0.000000 0.000000 0.152592 0.000000 1.000000 -0.000000 
5.194000 0.405684 0.162412 0.009071 0.000732 0.279295 0.000000 0.000000 0.000000 0.152609 0.000000 1.000000 -0.000000 
5.195000 0.405595 0.162418 0.009063 0.000729 0.279361 0.000000 0.000000 0.000000 0.152626 0.000000 1.000000 -0.000000 
5.196000 0.405506 0.162424 0.009055 0.000726 0.279427 0.000000 0.000000 0.000000 0.152643 0.000000 1.000000 -0.000000 
5.197000 0.405418 0.162429 0.009046 0.000723 0.279493 0.000000 0.000000 0.000000 0.152660 0.000000 1.000000 -0.000000 
5.198000 0.405329 0.162435 0.009038 0.000720 0.279559 0.000000 0.000000 0.000000 0.152677 0.000000 1.000000 0.000000 
5.199000 0.405241 0.162441 0.009030 0.000717 0.279625 0.000000 0.000000 0.000000 0.152694 0.000000 1.000000 -0.000000 
5.200000 0.405152 0.162447 0.009022 0.000714 0.279690 0.000000 0.000000 0.000000 0.152711 0.000000 1.000000 0.000000 
5.201000 0.405064 0.162452 0.009013 0.000711 0.279756 0.000000 0.000000 0.000000 0.152728 0.000000 1.000000 0.000000 
5.202000 0.404975 0.162458 0.009005 0.000708 0.279822 0.000000 0.000000 0.000000 0.152745 0.000000 1.000000 0.000000 
5.203000 0.404887 0.162464 0.008997 0.000705 0.279888 0.000000 0.000000 0.000000 0.152762 0.000000 1.000000 0.000000 
5.204000 0.404798 0.162470 0.008989 0.000702 0.279953 0.000000 0.000000 0.000000 0.152779 0.000000 1.000000 0.000000 
5.205000 0.404710 0.162475 0.008981 0.000699 0.280019 0.000000 0.000000 0.000000 0.152796 0.000000 1.000000 0.000000 
5.206000 0.404622 0.162481 0.008972 0.000696 0.280085 0.000000 0.000000 0.000000 0.152812 0.000000 1.000000 -0.000000 
5.207000 0.404533 0.162487 0.008964 0.000694 0.280150 0.000000 0.000000 0.000000 0.152829 0.000000 1.000000 0.000000 
5.208000 0.404445 0.162493 0.008956 0.000691 0.280216 0.000000 0.000000 0.000000 0.152846 0.000000 1.000000 -0.000000 
5.209000 0.404357 0.162498 0.008948 0.000688 0.280282 0.000000 0.000000 0.000000 0.152863 0.000000 1.000000 -0.000000 
5.210000 0.404269 0.162504 0.008940 0.000685 0.280347 0.000000 0.000000 0.000000 0.152880 0.000000 1.000000 -0.000000 
5.211000 0.404180 0.162510 0.008931 0.000682 0.280413 0.000000 0.000000 0.000000 0.152897 0.000000 1.000000 0.000000 
5.212000 0.404092 0.162516 0.008923 0.000679 0.280478 0.000000 0.000000 0.000000 0.152914 0.000000 1.000000 0.000000 
5.213000 0.404004 0.162522 0.008915 0.000676 0.280544 0.000000 0.000000 0.000000 0.152930 0.000000 1.000000 -0.000000 
5.214000 0.403916 0.162527 0.008907 0.000673 0.280610 0.000000 0.000000 0.000000 0.152947 0.000000 1.000000 -0.000000 
5.215000 0.403828 0.162533 0.008899 0.000671 0.280675 0.000000 0.000000 0.000000 0.152964 0.000000 1.000000 -0.000000 
5.216000 0.403740 0.162539 0.008890 0.000668 0.280741 0.000000 0.000000 0.000000 0.152981 0.000000 1.000000 0.000000 
5.217000 0.403652 0.162545 0.008882 0.000665 0.280806 0.000000 0.000000 0.000000 0.152997 0.000000 1.000000 0.000000 
5.218000 0.403564 0.162550 0.008874 0.000662 0.280872 0.000000 0.000000 0.000000 0.153014 0.000000 1.000000 -0.000000 
5.219000 0.403476 0.162556 0.008866 0.000659 0.280937 0.000000 0.000000 0.000000 0.153031 0.000000 1.000000 0.000000 
5.220000 0.403388 0.162562 0.008858 0.000656 0.281003 0.000000 0.000000 0.000000 0.153048 0.000000 1.000000 -0.000000 
5.221000 0.403300 0.162568 0.008850 0.000653 0.281068 0.000000 0.000000 0.000000 0.153064 0.000000 1.000000 0.000000 
5.222000 0.403212 0.162574 0.008842 0.000651 0.281133 0.000000 0.000000 0.000000 0.153081 0.000000 1.000000 -0.000000 
5.223000 0.403124 0.162579 0.008834 0.000648 0.281199 0.000000 0.000000 0.000000 0.153098 0.000000 1.000000 0.000000 
5.224000 0.403036 0.162585 0.008825 0.000645 0.281264 0.000000 0.000000 0.000000 0.153115 0.000000 1.000000 0.000000 
5.225000 0.402948 0.162591 0.008817 0.000642 0.281330 0.000000 0.000000 0.000000 0.153131 0.000000 1.000000 0.000000 
5.226000 0.402861 0.162597 0.008809 0.000639 0.281395 0.000000 0.000000 0.000000 0.153148 0.000000 1.000000 0.000000 
5.227000 0.402773 0.162602 0.008801 0.000637 0.281460 0.000000 0.000000 0.000000 0.153165 0.000000 1.000000 0.000000 
5.228000 0.402685 0.162608 0.008793 0.000634 0.281526 0.000000 0.000000 0.000000 0.153181 0.000000 1.000000 -0.000000 
5.229000 0.402597 0.162614 0.008785 0.000631 0.281591 0.000000 0.000000 0.000000 0.153198 0.000000 1.000000 0.000000 
5.230000 0.402510 0.162620 0.008777 0.000628 0.281656 0.000000 0.000000 0.000000 0.153215 0.000000 1.000000 -0.000000 
5.231000 0.402422 0.162626 0.008769 0.000626 0.281721 0.000000 0.000000 0.000000 0.153231 0.000000 1.000000 0.000000 
5.232000 0.402334 0.162631 0.008761 0.000623 0.281787 0.000000 0.000000 0.000000 0.153248 0.000000 1.000000 0.000000 
5.233000 0.402247 0.162637 0.008753 0.000620 0.281852 0.000000 0.000000 0.000000 0.153264 0.000000 1.000000 -0.000000 
5.234000 0.402159 0.162643 0.008745 0.000617 0.281917 0.000000 0.000000 0.000000 0.153281 0.000000 1.000000 -0.000000 
5.235000 0.402072 0.162649 0.008737 0.000614 0.281982 0.000000 0.000000 0.000000 0.153298 0.000000 1.000000 -0.000000 
5.236000 0.401984 0.162654 0.008729 0.000612 0.282047 0.000000 0.000000 0.000000 0.153314 0.000000 1.000000 0.000000 
5.237000 0.401897 0.162660 0.008720 0.000609 0.282113 0.000000 0.000000 0.000000 0.153331 0.000000 1.000000 -0.000000 
5.238000 0.401809 0.162666 0.008712 0.000606 0.282178 0.000000 0.000000 0.000000 0.153347 0.000000 1.000000 -0.000000 
5.239000 0.401722 0.162672 0.008704 0.000604 0.282243 0.000000 0.000000 0.000000 0.153364 0.000000 1.000000 0.000000 
5.240000 0.401634 0.162678 0.008696 0.000601 0.282308 0.000000 0.000000 0.000000 0.153380 0.000000 1.000000 -0.000000 
5.241000 0.401547 0.162683 0.008688 0.000598 0.282373 0.000000 0.000000 0.000000 0.153397 0.000000 1.000000 -0.000000 
5.242000 0.401459 0.162689 0.008680 0.000595 0.282438 0.000000 0.000000 0.000000 0.153413 0.000000 1.000000 0.000000 
5.243000 0.401372 0.162695 0.008672 0.000593 0.282503 0.000000 0.000000 0.000000 0.153430 0.000000 1.000000 -0.000000 
5.244000 0.401285 0.162701 0.008664 0.000590 0.282568 0.000000 0.000000 0.000000 0.153446 0.000000 1.000000 -0.000000 
5.245000 0.401197 0.162706 0.008656 0.000587 0.282633 0.000000 0.000000 0.000000 0.153463 0.000000 1.000000 -0.000000 
5.246000 0.401110 0.162712 0.008648 0.000585 0.282698 0.000000 0.000000 0.000000 0.153479 0.000000 1.000000 -0.000000 
5.247000 0.401023 0.162718 0.008640 0.000582 0.282763 0.000000 0.000000 0.000000 0.153496 0.000000 1.000000 0.000000 
5.248000 0.400936 0.162724 0.008632 0.000579 0.282828 0.000000 0.000000 0.000000 0.153512 0.000000 1.000000 0.000000 
5.249000 0.400849 0.162730 0.008624 0.000576 0.282893 0.000000 0.000000 0.000000 0.153529 0.000000 1.000000 -0.000000 
5.250000 0.400761 0.162735 0.008616 0.000574 0.282958 0.000000 0.000000 0.000000 0.153545 0.000000 1.000000 0.000000 
5.251000 0.400674 0.162741 0.008608 0.000571 0.283023 0.000000 0.000000 0.000000 0.153562 0.000000 1.000000 0.000000 
5.252000 0.400587 0.162747 0.008601 0.000568 0.283088 0.000000 0.000000 0.000000 0.153578 0.000000 1.000000 -0.000000 
5.253000 0.400500 0.162753 0.008593 0.000566 0.283153 0.000000 0.000000 0.000000 0.153594 0.000000 1.000000 -0.000000 
5.254000 0.400413 0.162759 0.008585 0.000563 0.283218 0.000000 0.000000 0.000000 0.153611 0.000000 1.000000 0.000000 
5.255000 0.400326 0.162764 0.008577 0.000560 0.283282 0.000000 0.000000 0.000000 0.153627 0.000000 1.000000 0.000000 
5.256000 0.400239 0.162770 0.008569 0.000558 0.283347 0.000000 0.000000 0.000000 0.153644 0.000000 1.000000 0.000000 
5.257000 0.400152 0.162776 0.008561 0.000555 0.283412 0.000000 0.000000 0.000000 0.153660 0.000000 1.000000 -0.000000 
5.258000 0.400065 0.162782 0.008553 0.000553 0.283477 0.000000 0.000000 0.000000 0.153676 0.000000 1.000000 -0.000000 
5.259000 0.399978 0.162788 0.008545 0.000550 0.283542 0.000000 0.000000 0.000000 0.153693 0.000000 1.000000 0.000000 
5.260000 0.399891 0.162793 0.008537 0.000547 0.283606 0.000000 0.000000 0.000000 0.153709 0.000000 1.000000 0.000000 
5.261000 0.399805 0.162799 0.008529 0.000545 0.283671 0.000000 0.000000 0.000000 0.153725 0.000000 1.000000 -0.000000 
5.262000 0.399718 0.162805 0.008521 0.000542 0.283736 0.000000 0.000000 0.000000 0.153742 0.000000 1.000000 -0.000000 
5.263000 0.399631 0.162811 0.008513 0.000539 0.283801 0.000000 0.000000 0.000000 0.153758 0.000000 1.000000 0.000000 
5.264000 0.399544 0.162816 0.008505 0.000537 0.283865 0.000000 0.000000 0.000000 0.153774 0.000000 1.000000 0.000000 
5.265000 0.399457 0.162822 0.008498 0.000534 0.283930 0.000000 0.000000 0.000000 0.153790 0.000000 1.000000 0.000000 
5.266000 0.399371 0.162828 0.008490 0.000532 0.283995 0.000000 0.000000 0.000000 0.153807 0.000000 1.000000 0.000000 
5.267000 0.399284 0.162834 0.008482 0.000529 0.284059 0.000000 0.000000 0.000000 0.153823 0.000000 1.000000 -0.000000 
5.268000 0.399197 0.162840 0.008474 0.000527 0.284124 0.000000 0.000000 0.000000 0.153839 0.000000 1.000000 -0.000000 
5.269000 0.399111 0.162845 0.008466 0.000524 0.284188 0.000000 0.000000 0.000000 0.153855 0.000000 1.000000 0.000000 
5.270000 0.399024 0.162851 0.008458 0.000521 0.284253 0.000000 0.000000 0.000000 0.153872 0.000000 1.000000 -0.000000 
5.271000 0.398937 0.162857 0.008450 0.000519 0.284318 0.000000 0.000000 0.000000 0.153888 0.000000 1.000000 0.000000 
5.272000 0.398851 0.162863 0.008443 0.000516 0.284382 0.000000 0.000000 0.000000 0.153904 0.000000 1.000000 -0.000000 
5.273000 0.398764 0.162869 0.008435 0.000514 0.284447 0.000000 0.000000 0.000000 0.153920 0.000000 1.000000 0.000000 
5.274000 0.398678 0.162874 0.008427 0.000511 0.284511 0.000000 0.000000 0.000000 0.153936 0.000000 1.000000 0.000000 
5.275000 0.398591 0.162880 0.008419 0.000509 0.284576 0.000000 0.000000 0.000000 0.153953 0.000000 1.000000 -0.000000 
5.276000 0.398505 0.162886 0.008411 0.000506 0.284640 0.000000 0.000000 0.000000 0.153969 0.000000 1.000000 -0.000000 
5.277000 0.398418 0.162892 0.008403 0.000504 0.284705 0.000000 0.000000 0.000000 0.153985 0.000000 1.000000 -0.000000 
5.278000 0.398332 0.162898 0.008396 0.000501 0.284769 0.000000 0.000000 0.000000 0.154001 0.000000 1.000000 0.000000 
5.279000 0.398246 0.162903 0.008388 0.000498 0.284834 0.000000 0.000000 0.000000 0.154017 0.000000 1.000000 -0.000000 
5.280000 0.398159 0.162909 0.008380 0.000496 0.284898 0.000000 0.000000 0.000000 0.154033 0.000000 1.000000 0.000000 
5.281000 0.398073 0.162915 0.008372 0.000493 0.284962 0.000000 0.000000 0.000000 0.154049 0.000000 1.000000 0.000000 
5.282000 0.397987 0.162921 0.008364 0.000491 0.285027 0.000000 0.000000 0.000000 0.154066 0.000000 1.000000 0.000000 
5.283000 0.397900 0.162927 0.008357 0.000488 0.285091 0.000000 0.000000 0.000000 0.154082 0.000000 1.000000 0.000000 
5.284000 0.397814 0.162933 0.008349 0.000486 0.285156 0.000000 0.000000 0.000000 0.154098 0.000000 1.000000 -0.000000 
5.285000 0.397728 0.162938 0.008341 0.000483 0.285220 0.000000 0.000000 0.000000 0.154114 0.000000 1.000000 0.000000 
5.286000 0.397642 0.162944 0.008333 0.000481 0.285284 0.000000 0.000000 0.000000 0.154130 0.000000 1.000000 0.000000 
5.287000 0.397556 0.162950 0.008325 0.000478 0.285348 0.000000 0.000000 0.000000 0.154146 0.000000 1.000000 0.000000 
5.288000 0.397469 0.162956 0.008318 0.000476 0.285413 0.000000 0.000000 0.000000 0.154162 0.000000 1.000000 0.000000 
5.289000 0.397383 0.162962 0.008310 0.000474 0.285477 0.000000 0.000000 0.000000 0.154178 0.000000 1.000000 -0.000000 
5.290000 0.397297 0.162967 0.008302 0.000471 0.285541 0.000000 0.000000 0.000000 0.154194 0.000000 1.000000 0.000000 
5.291000 0.397211 0.162973 0.008294 0.000469 0.285606 0.000000 0.000000 0.000000 0.154210 0.000000 1.000000 0.000000 
5.292000 0.397125 0.162979 0.008287 0.000466 0.285670 0.000000 0.000000 0.000000 0.154226 0.000000 1.000000 0.000000 
5.293000 0.397039 0.162985 0.008279 0.000464 0.285734 0.000000 0.000000 0.000000 0.154242 0.000000 1.000000 0.000000 
5.294000 0.396953 0.162991 0.008271 0.000461 0.285798 0.000000 0.000000 0.000000 0.154258 0.000000 1.000000 -0.000000 
5.295000 0.396867 0.162996 0.008264 0.000459 0.285862 0.000000 0.000000 0.000000 0.154274 0.000000 1.000000 0.000000 
5.296000 0.396781 0.163002 0.008256 0.000456 0.285926 0.000000 0.000000 0.000000 0.154290 0.000000 1.000000 0.000000 
5.297000 0.396695 0.163008 0.008248 0.000454 0.285991 0.000000 0.000000 0.000000 0.154306 0.000000 1.000000 0.000000 
5.298000 0.396609 0.163014 0.008240 0.000452 0.286055 0.000000 0.000000 0.000000 0.154322 0.000000 1.000000 -0.000000 
5.299000 0.396524 0.163020 0.008233 0.000449 0.286119 0.000000 0.000000 0.000000 0.154338 0.000000 1.000000 0.000000 
5.300000 0.396438 0.163025 0.008225 0.000447 0.286183 0.000000 0.000000 0.000000 0.154354 0.000000 1.000000 -0.000000 
5.301000 0.396352 0.163031 0.008217 0.000444 0.286247 0.000000 0.000000 0.000000 0.154370 0.000000 1.000000 0.000000 
5.302000 0.396266 0.163037 0.008210 0.000442 0.286311 0.000000 0.000000 0.000000 0.154386 0.000000 1.000000 0.000000 
5.303000 0.396180 0.163043 0.008202 0.000440 0.286375 0.000000 0.000000 0.000000 0.154402 0.000000 1.000000 -0.000000 
5.304000 0.396095 0.163049 0.008194 0.000437 0.286439 0.000000 0.000000 0.000000 0.154417 0.000000 1.000000 -0.000000 
5.305000 0.396009 0.163055 0.008187 0.000435 0.286503 0.000000 0.000000 0.000000 0.154433 0.000000 1.000000 0.000000 
5.306000 0.395923 0.163060 0.008179 0.000432 0.286567 0.000000 0.000000 0.000000 0.154449 0.000000 1.000000 -0.000000 
5.307000 0.395838 0.163066 0.008171 0.000430 0.286631 0.000000 0.000000 0.000000 0.154465 0.000000 1.000000 -0.000000 
5.308000 0.395752 0.163072 0.008164 0.000428 0.286695 0.000000 0.000000 0.000000 0.154481 0.000000 1.000000 -0.000000 
5.309000 0.395667 0.163078 0.008156 0.000425 0.286759 0.000000 0.000000 0.000000 0.154497 0.000000 1.000000 0.000000 
5.310000 0.395581 0.163084 0.008148 0.000423 0.286823 0.000000 0.000000 0.000000 0.154512 0.000000 1.000000 -0.000000 
5.311000 0.395495 0.163090 0.008141 0.000421 0.286887 0.000000 0.000000 0.000000 0.154528 0.000000 1.000000 -0.000000 
5.312000 0.395410 0.163095 0.008133 0.000418 0.286951 0.000000 0.000000 0.000000 0.154544 0.000000 1.000000 -0.000000 
5.313000 0.395324 0.163101 0.008125 0.000416 0.287015 0.000000 0.000000 0.000000 0.154560 0.000000 1.000000 0.000000 
5.314000 0.395239 0.163107 0.008118 0.000413 0.287078 0.000000 0.000000 0.000000 0.154576 0.000000 1.000000 -0.000000 
5.315000 0.395153 0.163113 0.008110 0.000411 0.287142 0.000000 0.000000 0.000000 0.154591 0.000000 1.000000 -0.000000 
5.316000 0.395068 0.163119 0.008103 0.000409 0.287206 0.000000 0.000000 0.000000 0.154607 0.000000 1.000000 0.000000 
5.317000 0.394983 0.163124 0.008095 0.000407 0.287270 0.000000 0.000000 0.000000 0.154623 0.000000 1.000000 0.000000 
5.318000 0.394897 0.163130 0.008087 0.000404 0.287334 0.000000 0.000000 0.000000 0.154639 0.000000 1.000000 0.000000 
5.319000 0.394812 0.163136 0.008080 0.000402 0.287397 0.000000 0.000000 0.000000 0.154654 0.000000 1.000000 -0.000000 
5.320000 0.394727 0.163142 0.008072 0.000400 0.287461 0.000000 0.000000 0.000000 0.154670 0.000000 1.000000 -0.000000 
5.321000 0.394641 0.163148 0.008065 0.000397 0.287525 0.000000 0.000000 0.000000 0.154686 0.000000 1.000000 -0.000000 
5.322000 0.394556 0.163154 0.008057 0.000395 0.287589 0.000000 0.000000 0.000000 0.154702 0.000000 1.000000 0.000000 
5.323000 0.394471 0.163159 0.008049 0.000393 0.287652 0.000000 0.000000 0.000000 0.154717 0.000000 1.000000 -0.000000 
5.324000 0.394386 0.163165 0.008042 0.000390 0.287716 0.000000 0.000000 0.000000 0.154733 0.000000 1.000000 0.000000 
5.325000 0.394300 0.163171 0.008034 0.000388 0.287780 0.000000 0.000000 0.000000 0.154749 0.000000 1.000000 0.000000 
5.326000 0.394215 0.163177 0.008027 0.000386 0.287843 0.000000 0.000000 0.000000 0.154764 0.000000 1.000000 0.000000 
5.327000 0.394130 0.163183 0.008019 0.000384 0.287907 0.000000 0.000000 0.000000 0.154780 0.000000 1.000000 0.000000 
5.328000 0.394045 0.163189 0.008012 0.000381 0.287971 0.000000 0.000000 0.000000 0.154796 0.000000 1.000000 0.000000 
5.329000 0.393960 0.163194 0.008004 0.000379 0.288034 0.000000 0.000000 0.000000 0.154811 0.000000 1.000000 -0.000000 
5.330000 0.393875 0.163200 0.007997 0.000377 0.288098 0.000000 0.000000 0.000000 0.154827 0.000000 1.000000 -0.000000 
5.331000 0.393790 0.163206 0.007989 0.000375 0.288161 0.000000 0.000000 0.000000 0.154843 0.000000 1.000000 -0.000000 
5.332000 0.393705 0.163212 0.007982 0.000372 0.288225 0.000000 0.000000 0.000000 0.154858 0.000000 1.000000 -0.000000 
5.333000 0.393620 0.163218 0.007974 0.000370 0.288288 0.000000 0.000000 0.000000 0.154874 0.000000 1.000000 0.000000 
5.334000 0.393535 0.163224 0.007967 0.000368 0.288352 0.000000 0.000000 0.000000 0.154889 0.000000 1.000000 0.000000 
5.335000 0.393450 0.163230 0.007959 0.000366 0.288416 0.000000 0.000000 0.000000 0.154905 0.000000 1.000000 0.000000 
5.336000 0.393365 0.163235 0.007952 0.000363 0.288479 0.000000 0.000000 0.000000 0.154920 0.000000 1.000000 0.000000 
5.337000 0.393280 0.163241 0.007944 0.000361 0.288542 0.000000 0.000000 0.000000 0.154936 0.000000 1.000000 0.000000 
5.338000 0.393195 0.163247 0.007937 0.000359 0.288606 0.000000 0.000000 0.000000 0.154952 0.000000 1.000000 -0.000000 
5.339000 0.393111 0.163253 0.007929 0.000357 0.288669 0.000000 0.000000 0.000000 0.154967 0.000000 1.000000 -0.000000 
5.340000 0.393026 0.163259 0.007922 0.000355 0.288733 0.000000 0.000000 0.000000 0.154983 0.000000 1.000000 0.000000 
5.341000 0.392941 0.163265 0.007914 0.000352 0.288796 0.000000 0.000000 0.000000 0.154998 0.000000 1.000000 -0.000000 
5.342000 0.392856 0.163270 0.007907 0.000350 0.288860 0.000000 0.000000 0.000000 0.155014 0.000000 1.000000 -0.000000 
5.343000 0.392772 0.163276 0.007899 0.000348 0.288923 0.000000 0.000000 0.000000 0.155029 0.000000 1.000000 -0.000000 
5.344000 0.392687 0.163282 0.007892 0.000346 0.288986 0.000000 0.000000 0.000000 0.155045 0.000000 1.000000 0.000000 
5.345000 0.392602 0.163288 0.007884 0.000344 0.289050 0.000000 0.000000 0.000000 0.155060 0.000000 1.000000 0.000000 
5.346000 0.392518 0.163294 0.007877 0.000342 0.289113 0.000000 0.000000 0.000000 0.155076 0.000000 1.000000 0.000000 
5.347000 0.392433 0.163300 0.007869 0.000339 0.289176 0.000000 0.000000 0.000000 0.155091 0.000000 1.000000 -0.000000 
5.348000 0.392348 0.163306 0.007862 0.000337 0.289240 0.000000 0.000000 0.000000 0.155106 0.000000 1.000000 0.000000 
5.349000 0.392264 0.163311 0.007854 0.000335 0.289303 0.000000 0.000000 0.000000 0.155122 0.000000 1.000000 0.000000 
5.350000 0.392179 0.163317 0.007847 0.000333 0.289366 0.000000 0.000000 0.000000 0.155137 0.000000 1.000000 0.000000 
5.351000 0.392095 0.163323 0.007840 0.000331 0.289429 0.000000 0.000000 0.000000 0.155153 0.000000 1.000000 0.000000 
5.352000 0.392010 0.163329 0.007832 0.000329 0.289493 0.000000 0.000000 0.000000 0.155168 0.000000 1.000000 0.000000 
5.353000 0.391926 0.163335 0.007825 0.000327 0.289556 0.000000 0.000000 0.000000 0.155184 0.000000 1.000000 0.000000 
5.354000 0.391841 0.163341 0.007817 0.000324 0.289619 0.000000 0.000000 0.000000 0.155199 0.000000 1.000000 0.000000 
5.355000 0.391757 0.163347 0.007810 0.000322 0.289682 0.000000 0.000000 0.000000 0.155214 0.000000 1.000000 0.000000 
5.356000 0.391672 0.163352 0.007803 0.000320 0.289745 0.000000 0.000000 0.000000 0.155230 0.000000 1.000000 0.000000 
5.357000 0.391588 0.163358 0.007795 0.000318 0.289809 0.000000 0.000000 0.000000 0.155245 0.000000 1.000000 0.000000 
5.358000 0.391504 0.163364 0.007788 0.000316 0.289872 0.000000 0.000000 0.000000 0.155260 0.000000 1.000000 -0.000000 
5.359000 0.391419 0.163370 0.007780 0.000314 0.289935 0.000000 0.000000 0.000000 0.155276 0.000000 1.000000 -0.000000 
5.360000 0.391335 0.163376 0.007773 0.000312 0.289998 0.000000 0.000000 0.000000 0.155291 0.000000 1.000000 -0.000000 
5.361000 0.391251 0.163382 0.007766 0.000310 0.290061 0.000000 0.000000 0.000000 0.155306 0.000000 1.000000 0.000000 
5.362000 0.391167 0.163388 0.007758 0.000308 0.290124 0.000000 0.000000 0.000000 0.155322 0.000000 1.000000 0.000000 
5.363000 0.391082 0.163393 0.007751 0.000306 0.290187 0.000000 0.000000 0.000000 0.155337 0.000000 1.000000 0.000000 
5.364000 0.390998 0.163399 0.007744 0.000303 0.290250 0.000000 0.000000 0.000000 0.155352 0.000000 1.000000 0.000000 
5.365000 0.390914 0.163405 0.007736 0.000301 0.290313 0.000000 0.000000 0.000000 0.155368 0.000000 1.000000 0.000000 
5.366000 0.390830 0.163411 0.007729 0.000299 0.290376 0.000000 0.000000 0.000000 0.155383 0.000000 1.000000 0.000000 
5.367000 0.390746 0.163417 0.007722 0.000297 0.290439 0.000000 0.000000 0.000000 0.155398 0.000000 1.000000 0.000000 
5.368000 0.390662 0.163423 0.007714 0.000295 0.290502 0.000000 0.000000 0.000000 0.155413 0.000000 1.000000 0.000000 
5.369000 0.390578 0.163429 0.007707 0.000293 0.290565 0.000000 0.000000 0.000000 0.155429 0.000000 1.000000 -0.000000 
5.370000 0.390494 0.163435 0.007700 0.000291 0.290628 0.000000 0.000000 0.000000 0.155444 0.000000 1.000000 -0.000000 
5.371000 0.390410 0.163440 0.007692 0.000289 0.290691 0.000000 0.000000 0.000000 0.155459 0.000000 1.000000 0.000000 
5.372000 0.390326 0.163446 0.007685 0.000287 0.290754 0.000000 0.000000 0.000000 0.155474 0.000000 1.000000 0.000000 
5.373000 0.390242 0.163452 0.007678 0.000285 0.290817 0.000000 0.000000 0.000000 0.155489 0.000000 1.000000 -0.000000 
5.374000 0.390158 0.163458 0.007670 0.000283 0.290880 0.000000 0.000000 0.000000 0.155505 0.000000 1.000000 -0.000000 
5.375000 0.390074 0.163464 0.007663 0.000281 0.290942 0.000000 0.000000 0.000000 0.155520 0.000000 1.000000 0.000000 
5.376000 0.389990 0.163470 0.007656 0.000279 0.291005 0.000000 0.000000 0.000000 0.155535 0.000000 1.000000 -0.000000 
5.377000 0.389906 0.163476 0.007648 0.000277 0.291068 0.000000 0.000000 0.000000 0.155550 0.000000 1.000000 -0.000000 
5.378000 0.389822 0.163482 0.007641 0.000275 0.291131 0.000000 0.000000 0.000000 0.155565 0.000000 1.000000 0.000000 
5.379000 0.389738 0.163487 0.007634 0.000273 0.291194 0.000000 0.000000 0.000000 0.155580 0.000000 1.000000 0.000000 
5.380000 0.389655 0.163493 0.007627 0.000271 0.291257 0.000000 0.000000 0.000000 0.155596 0.000000 1.000000 -0.000000 
5.381000 0.389571 0.163499 0.007619 0.000269 0.291319 0.000000 0.000000 0.000000 0.155611 0.000000 1.000000 0.000000 
5.382000 0.389487 0.163505 0.007612 0.000267 0.291382 0.000000 0.000000 0.000000 0.155626 0.000000 1.000000 0.000000 
5.383000 0.389403 0.163511 0.007605 0.000265 0.291445 0.000000 0.000000 0.000000 0.155641 0.000000 1.000000 -0.000000 
5.384000 0.389320 0.163517 0.007597 0.000263 0.291507 0.000000 0.000000 0.000000 0.155656 0.000000 1.000000 0.000000 
5.385000 0.389236 0.163523 0.007590 0.000261 0.291570 0.000000 0.000000 0.000000 0.155671 0.000000 1.000000 -0.000000 
5.386000 0.389152 0.163529 0.007583 0.000259 0.291633 0.000000 0.000000 0.000000 0.155686 0.000000 1.000000 0.000000 
5.387000 0.389069 0.163534 0.007576 0.000257 0.291696 0.000000 0.000000 0.000000 0.155701 0.000000 1.000000 0.000000 
5.388000 0.388985 0.163540 0.007569 0.000256 0.291758 0.000000 0.000000 0.000000 0.155716 0.000000 1.000000 -0.000000 
5.389000 0.388902 0.163546 0.007561 0.000254 0.291821 0.000000 0.000000 0.000000 0.155731 0.000000 1.000000 -0.000000 
5.390000 0.388818 0.163552 0.007554 0.000252 0.291883 0.000000 0.000000 0.000000 0.155746 0.000000 1.000000 -0.000000 
5.391000 0.388734 0.163558 0.007547 0.000250 0.291946 0.000000 0.000000 0.000000 0.155761 0.000000 1.000000 -0.000000 
5.392000 0.388651 0.163564 0.007540 0.000248 0.292009 0.000000 0.000000 0.000000 0.155776 0.000000 1.000000 0.000000 
5.393000 0.388568 0.163570 0.007532 0.000246 0.292071 0.000000 0.000000 0.000000 0.155791 0.000000 1.000000 0.000000 
5.394000 0.388484 0.163576 0.007525 0.000244 0.292134 0.000000 0.000000 0.000000 0.155806 0.000000 1.000000 -0.000000 
5.395000 0.388401 0.163582 0.007518 0.000242 0.292196 0.000000 0.000000 0.000000 0.155821 0.000000 1.000000 -0.000000 
5.396000 0.388317 0.163588 0.007511 0.000240 0.292259 0.000000 0.000000 0.000000 0.155836 0.000000 1.000000 0.000000 
5.397000 0.388234 0.163593 0.007504 0.000238 0.292321 0.000000 0.000000 0.000000 0.155851 0.000000 1.000000 0.000000 
5.398000 0.388151 0.163599 0.007496 0.000236 0.292384 0.000000 0.000000 0.000000 0.155866 0.000000 1.000000 -0.000000 
5.399000 0.388067 0.163605 0.007489 0.000235 0.292446 0.000000 0.000000 0.000000 0.155881 0.000000 1.000000 -0.000000 
5.400000 0.387984 0.163611 0.007482 0.000233 0.292509 0.000000 0.000000 0.000000 0.155896 0.000000 1.000000 -0.000000 
5.401000 0.387901 0.163617 0.007475 0.000231 0.292571 0.000000 0.000000 0.000000 0.155911 0.000000 1.000000 0.000000 
5.402000 0.387817 0.163623 0.007468 0.000229 0.292634 0.000000 0.000000 0.000000 0.155926 0.000000 1.000000 0.000000 
5.403000 0.387734 0.163629 0.007461 0.000227 0.292696 0.000000 0.000000 0.000000 0.155941 0.000000 1.000000 -0.000000 
5.404000 0.387651 0.163635 0.007453 0.000225 0.292758 0.000000 0.000000 0.000000 0.155956 0.000000 1.000000 0.000000 
5.405000 0.387568 0.163641 0.007446 0.000224 0.292821 0.000000 0.000000 0.000000 0.155971 0.000000 1.000000 -0.000000 
5.406000 0.387485 0.163647 0.007439 0.000222 0.292883 0.000000 0.000000 0.000000 0.155986 0.000000 1.000000 0.000000 
5.407000 0.387401 0.163652 0.007432 0.000220 0.292946 0.000000 0.000000 0.000000 0.156001 0.000000 1.000000 0.000000 
5.408000 0.387318 0.163658 0.007425 0.000218 0.293008 0.000000 0.000000 0.000000 0.156015 0.000000 1.000000 0.000000 
5.409000 0.387235 0.163664 0.007418 0.000216 0.293070 0.000000 0.000000 0.000000 0.156030 0.000000 1.000000 -0.000000 
5.410000 0.387152 0.163670 0.007411 0.000214 0.293133 0.000000 0.000000 0.000000 0.156045 0.000000 1.000000 -0.000000 
5.411000 0.387069 0.163676 0.007404 0.000213 0.293195 0.000000 0.000000 0.000000 0.156060 0.000000 1.000000 -0.000000 
5.412000 0.386986 0.163682 0.007396 0.000211 0.293257 0.000000 0.000000 0.000000 0.156075 0.000000 1.000000 -0.000000 
5.413000 0.386903 0.163688 0.007389 0.000209 0.293319 0.000000 0.000000 0.000000 0.156090 0.000000 1.000000 -0.000000 
5.414000 0.386820 0.163694 0.007382 0.000207 0.293382 0.000000 0.000000 0.000000 0.156104 0.000000 1.000000 -0.000000 
5.415000 0.386737 0.163700 0.007375 0.000205 0.293444 0.000000 0.000000 0.000000 0.156119 0.000000 1.000000 -0.000000 
5.416000 0.386654 0.163706 0.007368 0.000204 0.293506 0.000000 0.000000 0.000000 0.156134 0.000000 1.000000 0.000000 
5.417000 0.386572 0.163712 0.007361 0.000202 0.293568 0.000000 0.000000 0.000000 0.156149 0.000000 1.000000 0.000000 
5.418000 0.386489 0.163717 0.007354 0.000200 0.293630 0.000000 0.000000 0.000000 0.156163 0.000000 1.000000 0.000000 
5.419000 0.386406 0.163723 0.007347 0.000198 0.293693 0.000000 0.000000 0.000000 0.156178 0.000000 1.000000 0.000000 
5.420000 0.386323 0.163729 0.007340 0.000197 0.293755 0.000000 0.000000 0.000000 0.156193 0.000000 1.000000 -0.000000 
5.421000 0.386240 0.163735 0.007333 0.000195 0.293817 0.000000 0.000000 0.000000 0.156208 0.000000 1.000000 -0.000000 
5.422000 0.386157 0.163741 0.007326 0.000193 0.293879 0.000000 0.000000 0.000000 0.156222 0.000000 1.000000 -0.000000 
5.423000 0.386075 0.163747 0.007319 0.000191 0.293941 0.000000 0.000000 0.000000 0.156237 0.000000 1.000000 -0.000000 
5.424000 0.385992 0.163753 0.007311 0.000190 0.294003 0.000000 0.000000 0.000000 0.156252 0.000000 1.000000 0.000000 
5.425000 0.385909 0.163759 0.007304 0.000188 0.294065 0.000000 0.000000 0.000000 0.156267 0.000000 1.000000 -0.000000 
5.426000 0.385827 0.163765 0.007297 0.000186 0.294127 0.000000 0.000000 0.000000 0.156281 0.000000 1.000000 0.000000 
5.427000 0.385744 0.163771 0.007290 0.000185 0.294189 0.000000 0.000000 0.000000 0.156296 0.000000 1.000000 -0.000000 
5.428000 0.385661 0.163777 0.007283 0.000183 0.294251 0.000000 0.000000 0.000000 0.156311 0.000000 1.000000 0.000000 
5.429000 0.385579 0.163783 0.007276 0.000181 0.294313 0.000000 0.000000 0.000000 0.156325 0.000000 1.000000 -0.000000 
5.430000 0.385496 0.163789 0.007269 0.000179 0.294375 0.000000 0.000000 0.000000 0.156340 0.000000 1.000000 0.000000 
5.431000 0.385414 0.163795 0.007262 0.000178 0.294437 0.000000 0.000000 0.000000 0.156354 0.000000 1.000000 0.000000 
5.432000 0.385331 0.163800 0.007255 0.000176 0.294499 0.000000 0.000000 0.000000 0.156369 0.000000 1.000000 -0.000000 
5.433000 0.385249 0.163806 0.007248 0.000174 0.294561 0.000000 0.000000 0.000000 0.156384 0.000000 1.000000 -0.000000 
5.434000 0.385166 0.163812 0.007241 0.000173 0.294623 0.000000 0.000000 0.000000 0.156398 0.000000 1.000000 -0.000000 
5.435000 0.385084 0.163818 0.007234 0.000171 0.294685 0.000000 0.000000 0.000000 0.156413 0.000000 1.000000 -0.000000 
5.436000 0.385001 0.163824 0.007227 0.000169 0.294747 0.000000 0.000000 0.000000 0.156427 0.000000 1.000000 -0.000000 
5.437000 0.384919 0.163830 0.007220 0.000168 0.294809 0.000000 0.000000 0.000000 0.156442 0.000000 1.000000 -0.000000 
5.438000 0.384837 0.163836 0.007213 0.000166 0.294871 0.000000 0.000000 0.000000 0.156457 0.000000 1.000000 0.000000 
5.439000 0.384754 0.163842 0.007206 0.000165 0.294933 0.000000 0.000000 0.000000 0.156471 0.000000 1.000000 0.000000 
5.440000 0.384672 0.163848 0.007199 0.000163 0.294994 0.000000 0.000000 0.000000 0.156486 0.000000 1.000000 -0.000000 
5.441000 0.384590 0.163854 0.007192 0.000161 0.295056 0.000000 0.000000 0.000000 0.156500 0.000000 1.000000 -0.000000 
5.442000 0.384507 0.163860 0.007185 0.000160 0.295118 0.000000 0.000000 0.000000 0.156515 0.000000 1.000000 -0.000000 
5.443000 0.384425 0.163866 0.007178 0.000158 0.295180 0.000000 0.000000 0.000000 0.156529 0.000000 1.000000 0.000000 
5.444000 0.384343 0.163872 0.007171 0.000156 0.295242 0.000000 0.000000 0.000000 0.156544 0.000000 1.000000 0.000000 
5.445000 0.384261 0.163878 0.007165 0.000155 0.295303 0.000000 0.000000 0.000000 0.156558 0.000000 1.000000 -0.000000 
5.446000 0.384178 0.163884 0.007158 0.000153 0.295365 0.000000 0.000000 0.000000 0.156573 0.000000 1.000000 0.000000 
5.447000 0.384096 0.163890 0.007151 0.000152 0.295427 0.000000 0.000000 0.000000 0.156587 0.000000 1.000000 -0.000000 
5.448000 0.384014 0.163896 0.007144 0.000150 0.295489 0.000000 0.000000 0.000000 0.156602 0.000000 1.000000 0.000000 
5.449000 0.383932 0.163902 0.007137 0.000149 0.295550 0.000000 0.000000 0.000000 0.156616 0.000000 1.000000 0.000000 
5.450000 0.383850 0.163908 0.007130 0.000147 0.295612 0.000000 0.000000 0.000000 0.156631 0.000000 1.000000 0.000000 
5.451000 0.383768 0.163913 0.007123 0.000145 0.295674 0.000000 0.000000 0.000000 0.156645 0.000000 1.000000 -0.000000 
5.452000 0.383686 0.163919 0.007116 0.000144 0.295735 0.000000 0.000000 0.000000 0.156660 0.000000 1.000000 -0.000000 
5.453000 0.383604 0.163925 0.007109 0.000142 0.295797 0.000000 0.000000 0.000000 0.156674 0.000000 1.000000 -0.000000 
5.454000 0.383522 0.163931 0.007102 0.000141 0.295859 0.000000 0.000000 0.000000 0.156688 0.000000 1.000000 0.000000 
5.455000 0.383440 0.163937 0.007095 0.000139 0.295920 0.000000 0.000000 0.000000 0.156703 0.000000 1.000000 -0.000000 
5.456000 0.383358 0.163943 0.007088 0.000138 0.295982 0.000000 0.000000 0.000000 0.156717 0.000000 1.000000 0.000000 
5.457000 0.383276 0.163949 0.007082 0.000136 0.296043 0.000000 0.000000 0.000000 0.156732 0.000000 1.000000 0.000000 
5.458000 0.383194 0.163955 0.007075 0.000135 0.296105 0.000000 0.000000 0.000000 0.156746 0.000000 1.000000 -0.000000 
5.459000 0.383112 0.163961 0.007068 0.000133 0.296166 0.000000 0.000000 0.000000 0.156760 0.000000 1.000000 0.000000 
5.460000 0.383030 0.163967 0.007061 0.000132 0.296228 0.000000 0.000000 0.000000 0.156775 0.000000 1.000000 0.000000 
5.461000 0.382948 0.163973 0.007054 0.000130 0.296289 0.000000 0.000000 0.000000 0.156789 0.000000 1.000000 0.000000 
5.462000 0.382867 0.163979 0.007047 0.000129 0.296351 0.000000 0.000000 0.000000 0.156803 0.000000 1.000000 -0.000000 
5.463000 0.382785 0.163985 0.007040 0.000127 0.296412 0.000000 0.000000 0.000000 0.156818 0.000000 1.000000 0.000000 
5.464000 0.382703 0.163991 0.007033 0.000126 0.296474 0.000000 0.000000 0.000000 0.156832 0.000000 1.000000 -0.000000 
5.465000 0.382621 0.163997 0.007027 0.000124 0.296535 0.000000 0.000000 0.000000 0.156846 0.000000 1.000000 0.000000 
5.466000 0.382540 0.164003 0.007020 0.000123 0.296597 0.000000 0.000000 0.000000 0.156861 0.000000 1.000000 -0.000000 
5.467000 0.382458 0.164009 0.007013 0.000121 0.296658 0.000000 0.000000 0.000000 0.156875 0.000000 1.000000 -0.000000 
5.468000 0.382376 0.164015 0.007006 0.000120 0.296720 0.000000 0.000000 0.000000 0.156889 0.000000 1.000000 -0.000000 
5.469000 0.382295 0.164021 0.006999 0.000118 0.296781 0.000000 0.000000 0.000000 0.156903 0.000000 1.000000 0.000000 
5.470000 0.382213 0.164027 0.006992 0.000117 0.296842 0.000000 0.000000 0.000000 0.156918 0.000000 1.000000 0.000000 
5.471000 0.382131 0.164033 0.006986 0.000115 0.296904 0.000000 0.000000 0.000000 0.156932 0.000000 1.000000 0.000000 
5.472000 0.382050 0.164039 0.006979 0.000114 0.296965 0.000000 0.000000 0.000000 0.156946 0.000000 1.000000 0.000000 
5.473000 0.381968 0.164045 0.006972 0.000113 0.297026 0.000000 0.000000 0.000000 0.156960 0.000000 1.000000 0.000000 
5.474000 0.381887 0.164051 0.006965 0.000111 0.297088 0.000000 0.000000 0.000000 0.156975 0.000000 1.000000 -0.000000 
5.475000 0.381805 0.164057 0.006958 0.000110 0.297149 0.000000 0.000000 0.000000 0.156989 0.000000 1.000000 -0.000000 
5.476000 0.381724 0.164063 0.006952 0.000108 0.297210 0.000000 0.000000 0.000000 0.157003 0.000000 1.000000 0.000000 
5.477000 0.381642 0.164069 0.006945 0.000107 0.297272 0.000000 0.000000 0.000000 0.157017 0.000000 1.000000 -0.000000 
5.478000 0.381561 0.164075 0.006938 0.000106 0.297333 0.000000 0.000000 0.000000 0.157031 0.000000 1.000000 0.000000 
5.479000 0.381479 0.164081 0.006931 0.000104 0.297394 0.000000 0.000000 0.000000 0.157045 0.000000 1.000000 -0.000000 
5.480000 0.381398 0.164087 0.006924 0.000103 0.297455 0.000000 0.000000 0.000000 0.157060 0.000000 1.000000 0.000000 
5.481000 0.381317 0.164093 0.006918 0.000101 0.297517 0.000000 0.000000 0.000000 0.157074 0.000000 1.000000 0.000000 
5.482000 0.381235 0.164099 0.006911 0.000100 0.297578 0.000000 0.000000 0.000000 0.157088 0.000000 1.000000 -0.000000 
5.483000 0.381154 0.164105 0.006904 0.000099 0.297639 0.000000 0.000000 0.000000 0.157102 0.000000 1.000000 -0.000000 
5.484000 0.381073 0.164111 0.006897 0.000097 0.297700 0.000000 0.000000 0.000000 0.157116 0.000000 1.000000 0.000000 
5.485000 0.380991 0.164117 0.006891 0.000096 0.297761 0.000000 0.000000 0.000000 0.157130 0.000000 1.000000 -0.000000 
5.486000 0.380910 0.164123 0.006884 0.000095 0.297822 0.000000 0.000000 0.000000 0.157144 0.000000 1.000000 -0.000000 
5.487000 0.380829 0.164129 0.006877 0.000093 0.297884 0.000000 0.000000 0.000000 0.157158 0.000000 1.000000 0.000000 
5.488000 0.380748 0.164135 0.006870 0.000092 0.297945 0.000000 0.000000 0.000000 0.157173 0.000000 1.000000 -0.000000 
5.489000 0.380667 0.164141 0.006864 0.000091 0.298006 0.000000 0.000000 0.000000 0.157187 0.000000 1.000000 0.000000 
5.490000 0.380585 0.164147 0.006857 0.000089 0.298067 0.000000 0.000000 0.000000 0.157201 0.000000 1.000000 -0.000000 
5.491000 0.380504 0.164153 0.006850 0.000088 0.298128 0.000000 0.000000 0.000000 0.157215 0.000000 1.000000 0.000000 
5.492000 0.380423 0.164159 0.006844 0.000087 0.298189 0.000000 0.000000 0.000000 0.157229 0.000000 1.000000 -0.000000 
5.493000 0.380342 0.164165 0.006837 0.000086 0.298250 0.000000 0.000000 0.000000 0.157243 0.000000 1.000000 -0.000000 
5.494000 0.380261 0.164171 0.006830 0.000084 0.298311 0.000000 0.000000 0.000000 0.157257 0.000000 1.000000 -0.000000 
5.495000 0.380180 0.164177 0.006823 0.000083 0.298372 0.000000 0.000000 0.000000 0.157271 0.000000 1.000000 -0.000000 
5.496000 0.380099 0.164183 0.006817 0.000082 0.298433 0.000000 0.000000 0.000000 0.157285 0.000000 1.000000 0.000000 
5.497000 0.380018 0.164189 0.006810 0.000080 0.298494 0.000000 0.000000 0.000000 0.157299 0.000000 1.000000 -0.000000 
5.498000 0.379937 0.164195 0.006803 0.000079 0.298555 0.000000 0.000000 0.000000 0.157313 0.000000 1.000000 -0.000000 
5.499000 0.379856 0.164201 0.006797 0.000078 0.298616 0.000000 0.000000 0.000000 0.157327 0.000000 1.000000 -0.000000 
5.500000 0.379775 0.164207 0.006790 0.000077 0.298677 0.000000 0.000000 0.000000 0.157341 0.000000 1.000000 -0.000000 
5.501000 0.379694 0.164213 0.006783 0.000075 0.298738 0.000000 0.000000 0.000000 0.157355 0.000000 1.000000 0.000000 
5.502000 0.379613 0.164219 0.006777 0.000074 0.298799 0.000000 0.000000 0.000000 0.157369 0.000000 1.000000 -0.000000 
5.503000 0.379532 0.164225 0.006770 0.000073 0.298860 0.000000 0.000000 0.000000 0.157382 0.000000 1.000000 0.000000 
5.504000 0.379452 0.164231 0.006763 0.000072 0.298921 0.000000 0.000000 0.000000 0.157396 0.000000 1.000000 -0.000000 
5.505000 0.379371 0.164238 0.006757 0.000071 0.298981 0.000000 0.000000 0.000000 0.157410 0.000000 1.000000 -0.000000 
5.506000 0.379290 0.164244 0.006750 0.000069 0.299042 0.000000 0.000000 0.000000 0.157424 0.000000 1.000000 0.000000 
5.507000 0.379209 0.164250 0.006743 0.000068 0.299103 0.000000 0.000000 0.000000 0.157438 0.000000 1.000000 -0.000000 
5.508000 0.379128 0.164256 0.006737 0.000067 0.299164 0.000000 0.000000 0.000000 0.157452 0.000000 1.000000 -0.000000 
5.509000 0.379048 0.164262 0.006730 0.000066 0.299225 0.000000 0.000000 0.000000 0.157466 0.000000 1.000000 -0.000000 
5.510000 0.378967 0.164268 0.006723 0.000065 0.299286 0.000000 0.000000 0.000000 0.157480 0.000000 1.000000 0.000000 
5.511000 0.378886 0.164274 0.006717 0.000064 0.299346 0.000000 0.000000 0.000000 0.157494 0.000000 1.000000 0.000000 
5.512000 0.378806 0.164280 0.006710 0.000062 0.299407 0.000000 0.000000 0.000000 0.157507 0.000000 1.000000 0.000000 
5.513000 0.378725 0.164286 0.006703 0.000061 0.299468 0.000000 0.000000 0.000000 0.157521 0.000000 1.000000 -0.000000 
5.514000 0.378644 0.164292 0.006697 0.000060 0.299529 0.000000 0.000000 0.000000 0.157535 0.000000 1.000000 -0.000000 
5.515000 0.378564 0.164298 0.006690 0.000059 0.299589 0.000000 0.000000 0.000000 0.157549 0.000000 1.000000 -0.000000 
5.516000 0.378483 0.164304 0.006684 0.000058 0.299650 0.000000 0.000000 0.000000 0.157563 0.000000 1.000000 -0.000000 
5.517000 0.378403 0.164310 0.006677 0.000057 0.299711 0.000000 0.000000 0.000000 0.157576 0.000000 1.000000 -0.000000 
5.518000 0.378322 0.164316 0.006670 0.000056 0.299771 0.000000 0.000000 0.000000 0.157590 0.000000 1.000000 0.000000 
5.519000 0.378242 0.164322 0.006664 0.000055 0.299832 0.000000 0.000000 0.000000 0.157604 0.000000 1.000000 -0.000000 
5.520000 0.378161 0.164328 0.006657 0.000053 0.299893 0.000000 0.000000 0.000000 0.157618 0.000000 1.000000 -0.000000 
5.521000 0.378081 0.164334 0.006651 0.000052 0.299953 0.000000 0.000000 0.000000 0.157631 0.000000 1.000000 -0.000000 
5.522000 0.378000 0.164341 0.006644 0.000051 0.300014 0.000000 0.000000 0.000000 0.157645 0.000000 1.000000 0.000000 
5.523000 0.377920 0.164347 0.006638 0.000050 0.300075 0.000000 0.000000 0.000000 0.157659 0.000000 1.000000 0.000000 
5.524000 0.377839 0.164353 0.006631 0.000049 0.300135 0.000000 0.000000 0.000000 0.157673 0.000000 1.000000 -0.000000 
5.525000 0.377759 0.164359 0.006624 0.000048 0.300196 0.000000 0.000000 0.000000 0.157686 0.000000 1.000000 -0.000000 
5.526000 0.377679 0.164365 0.006618 0.000047 0.300256 0.000000 0.000000 0.000000 0.157700 0.000000 1.000000 -0.000000 
5.527000 0.377598 0.164371 0.006611 0.000046 0.300317 0.000000 0.000000 0.000000 0.157714 0.000000 1.000000 -0.000000 
5.528000 0.377518 0.164377 0.006605 0.000045 0.300377 0.000000 0.000000 0.000000 0.157727 0.000000 1.000000 -0.000000 
5.529000 0.377438 0.164383 0.006598 0.000044 0.300438 0.000000 0.000000 0.000000 0.157741 0.000000 1.000000 0.000000 
5.530000 0.377358 0.164389 0.006592 0.000043 0.300498 0.000000 0.000000 0.000000 0.157755 0.000000 1.000000 -0.000000 
5.531000 0.377277 0.164395 0.006585 0.000042 0.300559 0.000000 0.000000 0.000000 0.157768 0.000000 1.000000 -0.000000 
5.532000 0.377197 0.164401 0.006579 0.000041 0.300619 0.000000 0.000000 0.000000 0.157782 0.000000 1.000000 -0.000000 
5.533000 0.377117 0.164408 0.006572 0.000040 0.300680 0.000000 0.000000 0.000000 0.157796 0.000000 1.000000 -0.000000 
5.534000 0.377037 0.164414 0.006566 0.000039 0.300740 0.000000 0.000000 0.000000 0.157809 0.000000 1.000000 -0.000000 
5.535000 0.376957 0.164420 0.006559 0.000038 0.300801 0.000000 0.000000 0.000000 0.157823 0.000000 1.000000 0.000000 
5.536000 0.376877 0.164426 0.006552 0.000037 0.300861 0.000000 0.000000 0.000000 0.157836 0.000000 1.000000 0.000000 
5.537000 0.376796 0.164432 0.006546 0.000036 0.300922 0.000000 0.000000 0.000000 0.157850 0.000000 1.000000 -0.000000 
5.538000 0.376716 0.164438 0.006539 0.000035 0.300982 0.000000 0.000000 0.000000 0.157863 0.000000 1.000000 -0.000000 
5.539000 0.376636 0.164444 0.006533 0.000034 0.301042 0.000000 0.000000 0.000000 0.157877 0.000000 1.000000 -0.000000 
5.540000 0.376556 0.164450 0.006526 0.000033 0.301103 0.000000 0.000000 0.000000 0.157891 0.000000 1.000000 0.000000 
5.541000 0.376476 0.164456 0.006520 0.000032 0.301163 0.000000 0.000000 0.000000 0.157904 0.000000 1.000000 -0.000000 
5.542000 0.376396 0.164463 0.006513 0.000032 0.301224 0.000000 0.000000 0.000000 0.157918 0.000000 1.000000 0.000000 
5.543000 0.376316 0.164469 0.006507 0.000031 0.301284 0.000000 0.000000 0.000000 0.157931 0.000000 1.000000 -0.000000 
5.544000 0.376236 0.164475 0.006501 0.000030 0.301344 0.000000 0.000000 0.000000 0.157945 0.000000 1.000000 -0.000000 
5.545000 0.376156 0.164481 0.006494 0.000029 0.301405 0.000000 0.000000 0.000000 0.157958 0.000000 1.000000 0.000000 
5.546000 0.376076 0.164487 0.006488 0.000028 0.301465 0.000000 0.000000 0.000000 0.157972 0.000000 1.000000 0.000000 
5.547000 0.375997 0.164493 0.006481 0.000027 0.301525 0.000000 0.000000 0.000000 0.157985 0.000000 1.000000 -0.000000 
5.548000 0.375917 0.164499 0.006475 0.000026 0.301585 0.000000 0.000000 0.000000 0.157999 0.000000 1.000000 -0.000000 
5.549000 0.375837 0.164506 0.006468 0.000025 0.301646 0.000000 0.000000 0.000000 0.158012 0.000000 1.000000 -0.000000 
5.550000 0.375757 0.164512 0.006462 0.000025 0.301706 0.000000 0.000000 0.000000 0.158025 0.000000 1.000000 0.000000 
5.551000 0.375677 0.164518 0.006455 0.000024 0.301766 0.000000 0.000000 0.000000 0.158039 0.000000 1.000000 -0.000000 
5.552000 0.375597 0.164524 0.006449 0.000023 0.301826 0.000000 0.000000 0.000000 0.158052 0.000000 1.000000 -0.000000 
5.553000 0.375518 0.164530 0.006442 0.000022 0.301887 0.000000 0.000000 0.000000 0.158066 0.000000 1.000000 -0.000000 
5.554000 0.375438 0.164536 0.006436 0.000021 0.301947 0.000000 0.000000 0.000000 0.158079 0.000000 1.000000 -0.000000 
5.555000 0.375358 0.164542 0.006430 0.000021 0.302007 0.000000 0.000000 0.000000 0.158092 0.000000 1.000000 -0.000000 
5.556000 0.375279 0.164549 0.006423 0.000020 0.302067 0.000000 0.000000 0.000000 0.158106 0.000000 1.000000 -0.000000 
5.557000 0.375199 0.164555 0.006417 0.000019 0.302127 0.000000 0.000000 0.000000 0.158119 0.000000 1.000000 -0.000000 
5.558000 0.375119 0.164561 0.006410 0.000018 0.302187 0.000000 0.000000 0.000000 0.158132 0.000000 1.000000 0.000000 
5.559000 0.375040 0.164567 0.006404 0.000018 0.302247 0.000000 0.000000 0.000000 0.158146 0.000000 1.000000 -0.000000 
5.560000 0.374960 0.164573 0.006397 0.000017 0.302308 0.000000 0.000000 0.000000 0.158159 0.000000 1.000000 -0.000000 
5.561000 0.374880 0.164580 0.006391 0.000016 0.302368 0.000000 0.000000 0.000000 0.158172 0.000000 1.000000 -0.000000 
5.562000 0.374801 0.164586 0.006385 0.000015 0.302428 0.000000 0.000000 0.000000 0.158186 0.000000 1.000000 -0.000000 
5.563000 0.374721 0.164592 0.006378 0.000015 0.302488 0.000000 0.000000 0.000000 0.158199 0.000000 1.000000 -0.000000 
5.564000 0.374642 0.164598 0.006372 0.000014 0.302548 0.000000 0.000000 0.000000 0.158212 0.000000 1.000000 -0.000000 
5.565000 0.374562 0.164604 0.006365 0.000013 0.302608 0.000000 0.000000 0.000000 0.158226 0.000000 1.000000 -0.000000 
5.566000 0.374483 0.164610 0.006359 0.000013 0.302668 0.000000 0.000000 0.000000 0.158239 0.000000 1.000000 -0.000000 
5.567000 0.374403 0.164617 0.006353 0.000012 0.302728 0.000000 0.000000 0.000000 0.158252 0.000000 1.000000 -0.000000 
5.568000 0.374324 0.164623 0.006346 0.000011 0.302788 0.000000 0.000000 0.000000 0.158265 0.000000 1.000000 -0.000000 
5.569000 0.374244 0.164629 0.006340 0.000011 0.302848 0.000000 0.000000 0.000000 0.158278 0.000000 1.000000 -0.000000 
5.570000 0.374165 0.164635 0.006334 0.000010 0.302908 0.000000 0.000000 0.000000 0.158292 0.000000 1.000000 -0.000000 
5.571000 0.374086 0.164642 0.006327 0.000009 0.302968 0.000000 0.000000 0.000000 0.158305 0.000000 1.000000 -0.000000 
5.572000 0.374006 0.164648 0.006321 0.000009 0.303028 0.000000 0.000000 0.000000 0.158318 0.000000 1.000000 -0.000000 
5.573000 0.373927 0.164654 0.006314 0.000008 0.303088 0.000000 0.000000 0.000000 0.158331 0.000000 1.000000 -0.000000 
5.574000 0.373848 0.164660 0.006308 0.000008 0.303148 0.000000 0.000000 0.000000 0.158344 0.000000 1.000000 -0.000000 
5.575000 0.373768 0.164666 0.006302 0.000007 0.303208 0.000000 0.000000 0.000000 0.158357 0.000000 1.000000 -0.000000 
5.576000 0.373689 0.164673 0.006295 0.000007 0.303268 0.000000 0.000000 0.000000 0.158371 0.000000 1.000000 -0.000000 
5.577000 0.373610 0.164679 0.006289 0.000006 0.303328 0.000000 0.000000 0.000000 0.158384 0.000000 1.000000 -0.000000 
5.578000 0.373530 0.164685 0.006283 0.000006 0.303388 0.000000 0.000000 0.000000 0.158397 0.000000 1.000000 -0.000000 
5.579000 0.373451 0.164691 0.006276 0.000005 0.303447 0.000000 0.000000 0.000000 0.158410 0.000000 1.000000 -0.000000 
5.580000 0.373372 0.164698 0.006270 0.000005 0.303507 0.000000 0.000000 0.000000 0.158423 0.000000 1.000000 -0.000000 
5.581000 0.373293 0.164704 0.006264 0.000004 0.303567 0.000000 0.000000 0.000000 0.158436 0.000000 1.000000 -0.000000 
5.582000 0.373214 0.164710 0.006257 0.000004 0.303627 0.000000 0.000000 0.000000 0.158449 0.000000 1.000000 -0.000000 
5.583000 0.373134 0.164717 0.006251 0.000003 0.303687 0.000000 0.000000 0.000000 0.158462 0.000000 1.000000 -0.000000 
5.584000 0.373055 0.164723 0.006245 0.000003 0.303747 0.000000 0.000000 0.000000 0.158475 0.000000 1.000000 -0.000000 
5.585000 0.372976 0.164729 0.006239 0.000002 0.303807 0.000000 0.000000 0.000000 0.158488 0.000000 1.000000 -0.000000 
5.586000 0.372897 0.164735 0.006232 0.000002 0.303866 0.000000 0.000000 0.000000 0.158501 0.000000 1.000000 -0.000000 
5.587000 0.372818 0.164742 0.006226 0.000002 0.303926 0.000000 0.000000 0.000000 0.158514 0.000000 1.000000 -0.000000 
5.588000 0.372739 0.164748 0.006220 0.000001 0.303986 0.000000 0.000000 0.000000 0.158527 0.000000 1.000000 -0.000000 
5.589000 0.372660 0.164754 0.006213 0.000001 0.304046 0.000000 0.000000 0.000000 0.158540 0.000000 1.000000 -0.000000 
5.590000 0.372581 0.164761 0.006207 0.000001 0.304106 0.000000 0.000000 0.000000 0.158553 0.000000 1.000000 -0.000000 
5.591000 0.372502 0.164767 0.006201 0.000001 0.304165 0.000000 0.000000 0.000000 0.158566 0.000000 1.000000 -0.000000 
5.592000 0.372423 0.164773 0.006194 0.000000 0.304225 0.000000 0.000000 0.000000 0.158579 0.000000 1.000000 -0.000000 
5.593000 0.372344 0.164780 0.006188 0.000000 0.304285 0.000000 0.000000 0.000000 0.158591 0.000000 1.000000 -0.000000 
5.594000 0.372265 0.164786 0.006182 0.000000 0.304345 0.000000 0.000000 0.000000 0.158604 0.000000 1.000000 0.000000 
5.595000 0.372186 0.164793 0.006176 0.000000 0.304405 0.000000 0.000000 0.000000 0.158617 0.000000 1.000000 -0.000000 
5.596000 0.372107 0.164799 0.006169 0.000000 0.304464 0.000000 0.000000 0.000000 0.158630 0.000000 1.000000 -0.000000 
5.597000 0.372028 0.164806 0.006163 0.000000 0.304524 0.000000 0.000000 0.000000 0.158642 0.000000 1.000000 0.000000 
5.598000 0.371949 0.164812 0.006157 0.000000 0.304584 0.000000 0.000000 0.000000 0.158655 0.000000 1.000000 -0.000000 
5.599000 0.371870 0.164818 0.006151 0.000000 0.304644 0.000000 0.000000 0.000000 0.158668 0.000000 1.000000 -0.000000 
5.600000 0.371791 0.164825 0.006144 0.000000 0.304703 0.000000 0.000000 0.000000 0.158681 0.000000 1.000000 0.000000 
5.601000 0.371712 0.164831 0.006138 0.000000 0.304763 0.000000 0.000000 0.000000 0.158693 0.000000 1.000000 -0.000000 
5.602000 0.371634 0.164838 0.006132 0.000000 0.304823 0.000000 0.000000 0.000000 0.158706 0.000000 1.000000 0.000000 
5.603000 0.371555 0.164844 0.006126 0.000000 0.304883 0.000000 0.000000 0.000000 0.158719 0.000000 1.000000 0.000000 
5.604000 0.371476 0.164851 0.006119 0.000000 0.304942 0.000000 0.000000 0.000000 0.158731 0.000000 1.000000 0.000000 
5.605000 0.371397 0.164857 0.006113 0.000000 0.305002 0.000000 0.000000 0.000000 0.158744 0.000000 1.000000 0.000000 
5.606000 0.371318 0.164863 0.006107 0.000000 0.305061 0.000000 0.000000 0.000000 0.158757 0.000000 1.000000 -0.000000 
5.607000 0.371240 0.164870 0.006101 0.000000 0.305121 0.000000 0.000000 0.000000 0.158769 0.000000 1.000000 -0.000000 
5.608000 0.371161 0.164876 0.006094 0.000000 0.305181 0.000000 0.000000 0.000000 0.158782 0.000000 1.000000 -0.000000 
5.609000 0.371082 0.164883 0.006088 0.000000 0.305240 0.000000 0.000000 0.000000 0.158795 0.000000 1.000000 0.000000 
5.610000 0.371004 0.164889 0.006082 0.000000 0.305300 0.000000 0.000000 0.000000 0.158807 0.000000 1.000000 -0.000000 
5.611000 0.370925 0.164896 0.006076 0.000000 0.305359 0.000000 0.000000 0.000000 0.158820 0.000000 1.000000 -0.000000 
5.612000 0.370846 0.164902 0.006070 0.000000 0.305419 0.000000 0.000000 0.000000 0.158832 0.000000 1.000000 0.000000 
5.613000 0.370768 0.164908 0.006063 0.000000 0.305478 0.000000 0.000000 0.000000 0.158845 0.000000 1.000000 -0.000000 
5.614000 0.370689 0.164915 0.006057 0.000000 0.305538 0.000000 0.000000 0.000000 0.158858 0.000000 1.000000 0.000000 
5.615000 0.370611 0.164921 0.006051 0.000000 0.305597 0.000000 0.000000 0.000000 0.158870 0.000000 1.000000 -0.000000 
5.616000 0.370532 0.164928 0.006045 0.000000 0.305657 0.000000 0.000000 0.000000 0.158883 0.000000 1.000000 0.000000 
5.617000 0.370454 0.164934 0.006039 0.000000 0.305716 0.000000 0.000000 0.000000 0.158896 0.000000 1.000000 0.000000 
5.618000 0.370375 0.164941 0.006032 0.000000 0.305776 0.000000 0.000000 0.000000 0.158908 0.000000 1.000000 0.000000 
5.619000 0.370297 0.164947 0.006026 0.000000 0.305835 0.000000 0.000000 0.000000 0.158921 0.000000 1.000000 -0.000000 
5.620000 0.370219 0.164953 0.006020 0.000000 0.305895 0.000000 0.000000 0.000000 0.158933 0.000000 1.000000 0.000000 
5.621000 0.370140 0.164960 0.006014 0.000000 0.305954 0.000000 0.000000 0.000000 0.158946 0.000000 1.000000 -0.000000 
5.622000 0.370062 0.164966 0.006008 0.000000 0.306013 0.000000 0.000000 0.000000 0.158958 0.000000 1.000000 -0.000000 
5.623000 0.369983 0.164973 0.006002 0.000000 0.306073 0.000000 0.000000 0.000000 0.158971 0.000000 1.000000 -0.000000 
5.624000 0.369905 0.164979 0.005996 0.000000 0.306132 0.000000 0.000000 0.000000 0.158984 0.000000 1.000000 0.000000 
5.625000 0.369827 0.164986 0.005989 0.000000 0.306191 0.000000 0.000000 0.000000 0.158996 0.000000 1.000000 -0.000000 
5.626000 0.369749 0.164992 0.005983 0.000000 0.306251 0.000000 0.000000 0.000000 0.159009 0.000000 1.000000 0.000000 
5.627000 0.369670 0.164998 0.005977 0.000000 0.306310 0.000000 0.000000 0.000000 0.159021 0.000000 1.000000 -0.000000 
5.628000 0.369592 0.165005 0.005971 0.000000 0.306369 0.000000 0.000000 0.000000 0.159034 0.000000 1.000000 0.000000 
5.629000 0.369514 0.165011 0.005965 0.000000 0.306429 0.000000 0.000000 0.000000 0.159046 0.000000 1.000000 0.000000 
5.630000 0.369436 0.165018 0.005959 0.000000 0.306488 0.000000 0.000000 0.000000 0.159059 0.000000 1.000000 0.000000 
5.631000 0.369358 0.165024 0.005953 0.000000 0.306547 0.000000 0.000000 0.000000 0.159071 0.000000 1.000000 0.000000 
5.632000 0.369279 0.165030 0.005947 0.000000 0.306606 0.000000 0.000000 0.000000 0.159084 0.000000 1.000000 -0.000000 
5.633000 0.369201 0.165037 0.005941 0.000000 0.306665 0.000000 0.000000 0.000000 0.159096 0.000000 1.000000 0.000000 
5.634000 0.369123 0.165043 0.005934 0.000000 0.306725 0.000000 0.000000 0.000000 0.159109 0.000000 1.000000 -0.000000 
5.635000 0.369045 0.165050 0.005928 0.000000 0.306784 0.000000 0.000000 0.000000 0.159121 0.000000 1.000000 0.000000 
5.636000 0.368967 0.165056 0.005922 0.000000 0.306843 0.000000 0.000000 0.000000 0.159134 0.000000 1.000000 0.000000 
5.637000 0.368889 0.165063 0.005916 0.000000 0.306902 0.000000 0.000000 0.000000 0.159146 0.000000 1.000000 -0.000000 
5.638000 0.368811 0.165069 0.005910 0.000000 0.306961 0.000000 0.000000 0.000000 0.159159 0.000000 1.000000 0.000000 
5.639000 0.368733 0.165075 0.005904 0.000000 0.307020 0.000000 0.000000 0.000000 0.159171 0.000000 1.000000 0.000000 
5.640000 0.368655 0.165082 0.005898 0.000000 0.307079 0.000000 0.000000 0.000000 0.159184 0.000000 1.000000 0.000000 
5.641000 0.368577 0.165088 0.005892 0.000000 0.307138 0.000000 0.000000 0.000000 0.159196 0.000000 1.000000 -0.000000 
5.642000 0.368499 0.165095 0.005886 0.000000 0.307197 0.000000 0.000000 0.000000 0.159209 0.000000 1.000000 -0.000000 
5.643000 0.368422 0.165101 0.005880 0.000000 0.307256 0.000000 0.000000 0.000000 0.159221 0.000000 1.000000 -0.000000 
5.644000 0.368344 0.165107 0.005874 0.000000 0.307315 0.000000 0.000000 0.000000 0.159234 0.000000 1.000000 0.000000 
5.645000 0.368266 0.165114 0.005868 0.000000 0.307374 0.000000 0.000000 0.000000 0.159246 0.000000 1.000000 -0.000000 
5.646000 0.368188 0.165120 0.005862 0.000000 0.307433 0.000000 0.000000 0.000000 0.159258 0.000000 1.000000 0.000000 
5.647000 0.368110 0.165127 0.005856 0.000000 0.307492 0.000000 0.000000 0.000000 0.159271 0.000000 1.000000 -0.000000 
5.648000 0.368032 0.165133 0.005850 0.000000 0.307551 0.000000 0.000000 0.000000 0.159283 0.000000 1.000000 -0.000000 
5.649000 0.367955 0.165139 0.005844 0.000000 0.307610 0.000000 0.000000 0.000000 0.159296 0.000000 1.000000 0.000000 
5.650000 0.367877 0.165146 0.005838 0.000000 0.307669 0.000000 0.000000 0.000000 0.159308 0.000000 1.000000 -0.000000 
5.651000 0.367799 0.165152 0.005832 0.000000 0.307728 0.000000 0.000000 0.000000 0.159320 0.000000 1.000000 0.000000 
5.652000 0.367722 0.165159 0.005826 0.000000 0.307787 0.000000 0.000000 0.000000 0.159333 0.000000 1.000000 -0.000000 
5.653000 0.367644 0.165165 0.005820 0.000000 0.307846 0.000000 0.000000 0.000000 0.159345 0.000000 1.000000 -0.000000 
5.654000 0.367566 0.165171 0.005814 0.000000 0.307905 0.000000 0.000000 0.000000 0.159358 0.000000 1.000000 0.000000 
5.655000 0.367489 0.165178 0.005808 0.000000 0.307963 0.000000 0.000000 0.000000 0.159370 0.000000 1.000000 0.000000 
5.656000 0.367411 0.165184 0.005802 0.000000 0.308022 0.000000 0.000000 0.000000 0.159382 0.000000 1.000000 -0.000000 
5.657000 0.367334 0.165190 0.005796 0.000000 0.308081 0.000000 0.000000 0.000000 0.159395 0.000000 1.000000 0.000000 
5.658000 0.367256 0.165197 0.005790 0.000000 0.308140 0.000000 0.000000 0.000000 0.159407 0.000000 1.000000 0.000000 
5.659000 0.367179 0.165203 0.005784 0.000000 0.308199 0.000000 0.000000 0.000000 0.159419 0.000000 1.000000 0.000000 
5.660000 0.367101 0.165210 0.005778 0.000000 0.308257 0.000000 0.000000 0.000000 0.159432 0.000000 1.000000 0.000000 
5.661000 0.367024 0.165216 0.005772 0.000000 0.308316 0.000000 0.000000 0.000000 0.159444 0.000000 1.000000 -0.000000 
5.662000 0.366946 0.165222 0.005766 0.000000 0.308375 0.000000 0.000000 0.000000 0.159456 0.000000 1.000000 -0.000000 
5.663000 0.366869 0.165229 0.005760 0.000000 0.308433 0.000000 0.000000 0.000000 0.159469 0.000000 1.000000 0.000000 
5.664000 0.366792 0.165235 0.005754 0.000000 0.308492 0.000000 0.000000 0.000000 0.159481 0.000000 1.000000 0.000000 
5.665000 0.366714 0.165242 0.005748 0.000000 0.308551 0.000000 0.000000 0.000000 0.159493 0.000000 1.000000 -0.000000 
5.666000 0.366637 0.165248 0.005742 0.000000 0.308609 0.000000 0.000000 0.000000 0.159506 0.000000 1.000000 -0.000000 
5.667000 0.366559 0.165254 0.005736 0.000000 0.308668 0.000000 0.000000 0.000000 0.159518 0.000000 1.000000 0.000000 
5.668000 0.366482 0.165261 0.005730 0.000000 0.308727 0.000000 0.000000 0.000000 0.159530 0.000000 1.000000 -0.000000 
5.669000 0.366405 0.165267 0.005724 0.000000 0.308785 0.000000 0.000000 0.000000 0.159543 0.000000 1.000000 -0.000000 
5.670000 0.366328 0.165273 0.005718 0.000000 0.308844 0.000000 0.000000 0.000000 0.159555 0.000000 1.000000 0.000000 
5.671000 0.366250 0.165280 0.005713 0.000000 0.308902 0.000000 0.000000 0.000000 0.159567 0.000000 1.000000 -0.000000 
5.672000 0.366173 0.165286 0.005707 0.000000 0.308961 0.000000 0.000000 0.000000 0.159580 0.000000 1.000000 0.000000 
5.673000 0.366096 0.165293 0.005701 0.000000 0.309020 0.000000 0.000000 0.000000 0.159592 0.000000 1.000000 0.000000 
5.674000 0.366019 0.165299 0.005695 0.000000 0.309078 0.000000 0.000000 0.000000 0.159604 0.000000 1.000000 0.000000 
5.675000 0.365942 0.165305 0.005689 0.000000 0.309137 0.000000 0.000000 0.000000 0.159616 0.000000 1.000000 0.000000 
5.676000 0.365865 0.165312 0.005683 0.000000 0.309195 0.000000 0.000000 0.000000 0.159629 0.000000 1.000000 -0.000000 
5.677000 0.365788 0.165318 0.005677 0.000000 0.309254 0.000000 0.000000 0.000000 0.159641 0.000000 1.000000 0.000000 
5.678000 0.365711 0.165324 0.005671 0.000000 0.309312 0.000000 0.000000 0.000000 0.159653 0.000000 1.000000 -0.000000 
5.679000 0.365633 0.165331 0.005665 0.000000 0.309370 0.000000 0.000000 0.000000 0.159665 0.000000 1.000000 0.000000 
5.680000 0.365556 0.165337 0.005660 0.000000 0.309429 0.000000 0.000000 0.000000 0.159678 0.000000 1.000000 0.000000 
5.681000 0.365479 0.165344 0.005654 0.000000 0.309487 0.000000 0.000000 0.000000 0.159690 0.000000 1.000000 -0.000000 
5.682000 0.365402 0.165350 0.005648 0.000000 0.309546 0.000000 0.000000 0.000000 0.159702 0.000000 1.000000 0.000000 
5.683000 0.365326 0.165356 0.005642 0.000000 0.309604 0.000000 0.000000 0.000000 0.159714 0.000000 1.000000 0.000000 
5.684000 0.365249 0.165363 0.005636 0.000000 0.309662 0.000000 0.000000 0.000000 0.159726 0.000000 1.000000 0.000000 
5.685000 0.365172 0.165369 0.005630 0.000000 0.309721 0.000000 0.000000 0.000000 0.159739 0.000000 1.000000 0.000000 
5.686000 0.365095 0.165375 0.005624 0.000000 0.309779 0.000000 0.000000 0.000000 0.159751 0.000000 1.000000 -0.000000 
5.687000 0.365018 0.165382 0.005619 0.000000 0.309837 0.000000 0.000000 0.000000 0.159763 0.000000 1.000000 0.000000 
5.688000 0.364941 0.165388 0.005613 0.000000 0.309896 0.000000 0.000000 0.000000 0.159775 0.000000 1.000000 -0.000000 
5.689000 0.364864 0.165394 0.005607 0.000000 0.309954 0.000000 0.000000 0.000000 0.159787 0.000000 1.000000 0.000000 
5.690000 0.364787 0.165401 0.005601 0.000000 0.310012 0.000000 0.000000 0.000000 0.159800 0.000000 1.000000 0.000000 
5.691000 0.364711 0.165407 0.005595 0.000000 0.310070 0.000000 0.000000 0.000000 0.159812 0.000000 1.000000 0.000000 
5.692000 0.364634 0.165414 0.005590 0.000000 0.310129 0.000000 0.000000 0.000000 0.159824 0.000000 1.000000 0.000000 
5.693000 0.364557 0.165420 0.005584 0.000000 0.310187 0.000000 0.000000 0.000000 0.159836 0.000000 1.000000 -0.000000 
5.694000 0.364481 0.165426 0.005578 0.000000 0.310245 0.000000 0.000000 0.000000 0.159848 0.000000 1.000000 0.000000 
5.695000 0.364404 0.165433 0.005572 0.000000 0.310303 0.000000 0.000000 0.000000 0.159860 0.000000 1.000000 0.000000 
5.696000 0.364327 0.165439 0.005566 0.000000 0.310361 0.000000 0.000000 0.000000 0.159873 0.000000 1.000000 0.000000 
5.697000 0.364251 0.165445 0.005561 0.000000 0.310419 0.000000 0.000000 0.000000 0.159885 0.000000 1.000000 -0.000000 
5.698000 0.364174 0.165452 0.005555 0.000000 0.310478 0.000000 0.000000 0.000000 0.159897 0.000000 1.000000 -0.000000 
5.699000 0.364097 0.165458 0.005549 0.000000 0.310536 0.000000 0.000000 0.000000 0.159909 0.000000 1.000000 -0.000000 
5.700000 0.364021 0.165464 0.005543 0.000000 0.310594 0.000000 0.000000 0.000000 0.159921 0.000000 1.000000 0.000000 
5.701000 0.363944 0.165471 0.005537 0.000000 0.310652 0.000000 0.000000 0.000000 0.159933 0.000000 1.000000 0.000000 
5.702000 0.363868 0.165477 0.005532 0.000000 0.310710 0.000000 0.000000 0.000000 0.159945 0.000000 1.000000 0.000000 
5.703000 0.363791 0.165483 0.005526 0.000000 0.310768 0.000000 0.000000 0.000000 0.159957 0.000000 1.000000 0.000000 
5.704000 0.363715 0.165490 0.005520 0.000000 0.310826 0.000000 0.000000 0.000000 0.159970 0.000000 1.000000 0.000000 
5.705000 0.363638 0.165496 0.005514 0.000000 0.310884 0.000000 0.000000 0.000000 0.159982 0.000000 1.000000 0.000000 
5.706000 0.363562 0.165502 0.005509 0.000000 0.310942 0.000000 0.000000 0.000000 0.159994 0.000000 1.000000 0.000000 
5.707000 0.363485 0.165509 0.005503 0.000000 0.311000 0.000000 0.000000 0.000000 0.160006 0.000000 1.000000 0.000000 
5.708000 0.363409 0.165515 0.005497 0.000000 0.311058 0.000000 0.000000 0.000000 0.160018 0.000000 1.000000 -0.000000 
5.709000 0.363333 0.165521 0.005492 0.000000 0.311116 0.000000 0.000000 0.000000 0.160030 0.000000 1.000000 0.000000 
5.710000 0.363256 0.165528 0.005486 0.000000 0.311174 0.000000 0.000000 0.000000 0.160042 0.000000 1.000000 0.000000 
5.711000 0.363180 0.165534 0.005480 0.000000 0.311232 0.000000 0.000000 0.000000 0.160054 0.000000 1.000000 0.000000 
5.712000 0.363104 0.165540 0.005474 0.000000 0.311290 0.000000 0.000000 0.000000 0.160066 0.000000 1.000000 -0.000000 
5.713000 0.363028 0.165547 0.005469 0.000000 0.311348 0.000000 0.000000 0.000000 0.160078 0.000000 1.000000 -0.000000 
5.714000 0.362951 0.165553 0.005463 0.000000 0.311405 0.000000 0.000000 0.000000 0.160090 0.000000 1.000000 0.000000 
5.715000 0.362875 0.165559 0.005457 0.000000 0.311463 0.000000 0.000000 0.000000 0.160102 0.000000 1.000000 0.000000 
5.716000 0.362799 0.165566 0.005452 0.000000 0.311521 0.000000 0.000000 0.000000 0.160114 0.000000 1.000000 0.000000 
5.717000 0.362723 0.165572 0.005446 0.000000 0.311579 0.000000 0.000000 0.000000 0.160126 0.000000 1.000000 -0.000000 
5.718000 0.362647 0.165578 0.005440 0.000000 0.311637 0.000000 0.000000 0.000000 0.160138 0.000000 1.000000 0.000000 
5.719000 0.362570 0.165585 0.005434 0.000000 0.311694 0.000000 0.000000 0.000000 0.160150 0.000000 1.000000 -0.000000 
5.720000 0.362494 0.165591 0.005429 0.000000 0.311752 0.000000 0.000000 0.000000 0.160162 0.000000 1.000000 -0.000000 
5.721000 0.362418 0.165597 0.005423 0.000000 0.311810 0.000000 0.000000 0.000000 0.160174 0.000000 1.000000 0.000000 
5.722000 0.362342 0.165604 0.005417 0.000000 0.311868 0.000000 0.000000 0.000000 0.160186 0.000000 1.000000 -0.000000 
5.723000 0.362266 0.165610 0.005412 0.000000 0.311925 0.000000 0.000000 0.000000 0.160198 0.000000 1.000000 -0.000000 
5.724000 0.362190 0.165616 0.005406 0.000000 0.311983 0.000000 0.000000 0.000000 0.160210 0.000000 1.000000 -0.000000 
5.725000 0.362114 0.165623 0.005400 0.000000 0.312041 0.000000 0.000000 0.000000 0.160222 0.000000 1.000000 -0.000000 
5.726000 0.362038 0.165629 0.005395 0.000000 0.312099 0.000000 0.000000 0.000000 0.160234 0.000000 1.000000 0.000000 
5.727000 0.361962 0.165635 0.005389 0.000000 0.312156 0.000000 0.000000 0.000000 0.160246 0.000000 1.000000 0.000000 
5.728000 0.361886 0.165642 0.005384 0.000000 0.312214 0.000000 0.000000 0.000000 0.160258 0.000000 1.000000 0.000000 
5.729000 0.361810 0.165648 0.005378 0.000000 0.312271 0.000000 0.000000 0.000000 0.160270 0.000000 1.000000 0.000000 
5.730000 0.361734 0.165654 0.005372 0.000000 0.312329 0.000000 0.000000 0.000000 0.160282 0.000000 1.000000 -0.000000 
5.731000 0.361658 0.165661 0.005367 0.000000 0.312387 0.000000 0.000000 0.000000 0.160294 0.000000 1.000000 -0.000000 
5.732000 0.361583 0.165667 0.005361 0.000000 0.312444 0.000000 0.000000 0.000000 0.160306 0.000000 1.000000 -0.000000 
5.733000 0.361507 0.165673 0.005355 0.000000 0.312502 0.000000 0.000000 0.000000 0.160318 0.000000 1.000000 -0.000000 
5.734000 0.361431 0.165680 0.005350 0.000000 0.312559 0.000000 0.000000 0.000000 0.160330 0.000000 1.000000 -0.000000 
5.735000 0.361355 0.165686 0.005344 0.000000 0.312617 0.000000 0.000000 0.000000 0.160342 0.000000 1.000000 -0.000000 
5.736000 0.361279 0.165692 0.005339 0.000000 0.312674 0.000000 0.000000 0.000000 0.160354 0.000000 1.000000 0.000000 
5.737000 0.361204 0.165699 0.005333 0.000000 0.312732 0.000000 0.000000 0.000000 0.160366 0.000000 1.000000 -0.000000 
5.738000 0.361128 0.165705 0.005327 0.000000 0.312789 0.000000 0.000000 0.000000 0.160378 0.000000 1.000000 -0.000000 
5.739000 0.361052 0.165711 0.005322 0.000000 0.312847 0.000000 0.000000 0.000000 0.160390 0.000000 1.000000 -0.000000 
5.740000 0.360977 0.165718 0.005316 0.000000 0.312904 0.000000 0.000000 0.000000 0.160401 0.000000 1.000000 0.000000 
5.741000 0.360901 0.165724 0.005311 0.000000 0.312962 0.000000 0.000000 0.000000 0.160413 0.000000 1.000000 0.000000 
5.742000 0.360825 0.165730 0.005305 0.000000 0.313019 0.000000 0.000000 0.000000 0.160425 0.000000 1.000000 -0.000000 
5.743000 0.360750 0.165737 0.005299 0.000000 0.313077 0.000000 0.000000 0.000000 0.160437 0.000000 1.000000 -0.000000 
5.744000 0.360674 0.165743 0.005294 0.000000 0.313134 0.000000 0.000000 0.000000 0.160449 0.000000 1.000000 -0.000000 
5.745000 0.360599 0.165749 0.005288 0.000000 0.313191 0.000000 0.000000 0.000000 0.160461 0.000000 1.000000 -0.000000 
5.746000 0.360523 0.165756 0.005283 0.000000 0.313249 0.000000 0.000000 0.000000 0.160473 0.000000 1.000000 -0.000000 
5.747000 0.360448 0.165762 0.005277 0.000000 0.313306 0.000000 0.000000 0.000000 0.160485 0.000000 1.000000 0.000000 
5.748000 0.360372 0.165768 0.005272 0.000000 0.313363 0.000000 0.000000 0.000000 0.160496 0.000000 1.000000 -0.000000 
5.749000 0.360297 0.165774 0.005266 0.000000 0.313421 0.000000 0.000000 0.000000 0.160508 0.000000 1.000000 -0.000000 
5.750000 0.360221 0.165781 0.005261 0.000000 0.313478 0.000000 0.000000 0.000000 0.160520 0.000000 1.000000 -0.000000 
5.751000 0.360146 0.165787 0.005255 0.000000 0.313535 0.000000 0.000000 0.000000 0.160532 0.000000 1.000000 -0.000000 
5.752000 0.360070 0.165793 0.005250 0.000000 0.313592 0.000000 0.000000 0.000000 0.160544 0.000000 1.000000 0.000000 
5.753000 0.359995 0.165800 0.005244 0.000000 0.313650 0.000000 0.000000 0.000000 0.160556 0.000000 1.000000 -0.000000 
5.754000 0.359920 0.165806 0.005239 0.000000 0.313707 0.000000 0.000000 0.000000 0.160567 0.000000 1.000000 -0.000000 
5.755000 0.359844 0.165812 0.005233 0.000000 0.313764 0.000000 0.000000 0.000000 0.160579 0.000000 1.000000 0.000000 
5.756000 0.359769 0.165819 0.005227 0.000000 0.313821 0.000000 0.000000 0.000000 0.160591 0.000000 1.000000 0.000000 
5.757000 0.359694 0.165825 0.005222 0.000000 0.313879 0.000000 0.000000 0.000000 0.160603 0.000000 1.000000 0.000000 
5.758000 0.359618 0.165831 0.005216 0.000000 0.313936 0.000000 0.000000 0.000000 0.160615 0.000000 1.000000 0.000000 
5.759000 0.359543 0.165837 0.005211 0.000000 0.313993 0.000000 0.000000 0.000000 0.160626 0.000000 1.000000 -0.000000 
5.760000 0.359468 0.165844 0.005205 0.000000 0.314050 0.000000 0.000000 0.000000 0.160638 0.000000 1.000000 -0.000000 
5.761000 0.359393 0.165850 0.005200 0.000000 0.314107 0.000000 0.000000 0.000000 0.160650 0.000000 1.000000 -0.000000 
5.762000 0.359318 0.165856 0.005195 0.000000 0.314164 0.000000 0.000000 0.000000 0.160662 0.000000 1.000000 -0.000000 
5.763000 0.359242 0.165863 0.005189 0.000000 0.314221 0.000000 0.000000 0.000000 0.160674 0.000000 1.000000 0.000000 
5.764000 0.359167 0.165869 0.005184 0.000000 0.314278 0.000000 0.000000 0.000000 0.160685 0.000000 1.000000 -0.000000 
5.765000 0.359092 0.165875 0.005178 0.000000 0.314335 0.000000 0.000000 0.000000 0.160697 0.000000 1.000000 0.000000 
5.766000 0.359017 0.165882 0.005173 0.000000 0.314392 0.000000 0.000000 0.000000 0.160709 0.000000 1.000000 -0.000000 
5.767000 0.358942 0.165888 0.005167 0.000000 0.314450 0.000000 0.000000 0.000000 0.160721 0.000000 1.000000 0.000000 
5.768000 0.358867 0.165894 0.005162 0.000000 0.314507 0.000000 0.000000 0.000000 0.160732 0.000000 1.000000 -0.000000 
5.769000 0.358792 0.165900 0.005156 0.000000 0.314564 0.000000 0.000000 0.000000 0.160744 0.000000 1.000000 -0.000000 
5.770000 0.358717 0.165907 0.005151 0.000000 0.314620 0.000000 0.000000 0.000000 0.160756 0.000000 1.000000 0.000000 
5.771000 0.358642 0.165913 0.005145 0.000000 0.314677 0.000000 0.000000 0.000000 0.160768 0.000000 1.000000 -0.000000 
5.772000 0.358567 0.165919 0.005140 0.000000 0.314734 0.000000 0.000000 0.000000 0.160779 0.000000 1.000000 0.000000 
5.773000 0.358492 0.165926 0.005134 0.000000 0.314791 0.000000 0.000000 0.000000 0.160791 0.000000 1.000000 -0.000000 
5.774000 0.358417 0.165932 0.005129 0.000000 0.314848 0.000000 0.000000 0.000000 0.160803 0.000000 1.000000 -0.000000 
5.775000 0.358342 0.165938 0.005124 0.000000 0.314905 0.000000 0.000000 0.000000 0.160815 0.000000 1.000000 0.000000 
5.776000 0.358267 0.165944 0.005118 0.000000 0.314962 0.000000 0.000000 0.000000 0.160826 0.000000 1.000000 0.000000 
5.777000 0.358192 0.165951 0.005113 0.000000 0.315019 0.000000 0.000000 0.000000 0.160838 0.000000 1.000000 0.000000 
5.778000 0.358118 0.165957 0.005107 0.000000 0.315076 0.000000 0.000000 0.000000 0.160850 0.000000 1.000000 0.000000 
5.779000 0.358043 0.165963 0.005102 0.000000 0.315133 0.000000 0.000000 0.000000 0.160861 0.000000 1.000000 -0.000000 
5.780000 0.357968 0.165970 0.005097 0.000000 0.315189 0.000000 0.000000 0.000000 0.160873 0.000000 1.000000 0.000000 
5.781000 0.357893 0.165976 0.005091 0.000000 0.315246 0.000000 0.000000 0.000000 0.160885 0.000000 1.000000 0.000000 
5.782000 0.357819 0.165982 0.005086 0.000000 0.315303 0.000000 0.000000 0.000000 0.160896 0.000000 1.000000 -0.000000 
5.783000 0.357744 0.165988 0.005080 0.000000 0.315360 0.000000 0.000000 0.000000 0.160908 0.000000 1.000000 -0.000000 
5.784000 0.357669 0.165995 0.005075 0.000000 0.315417 0.000000 0.000000 0.000000 0.160920 0.000000 1.000000 0.000000 
5.785000 0.357594 0.166001 0.005070 0.000000 0.315473 0.000000 0.000000 0.000000 0.160931 0.000000 1.000000 0.000000 
5.786000 0.357520 0.166007 0.005064 0.000000 0.315530 0.000000 0.000000 0.000000 0.160943 0.000000 1.000000 0.000000 
5.787000 0.357445 0.166014 0.005059 0.000000 0.315587 0.000000 0.000000 0.000000 0.160955 0.000000 1.000000 0.000000 
5.788000 0.357370 0.166020 0.005054 0.000000 0.315643 0.000000 0.000000 0.000000 0.160966 0.000000 1.000000 0.000000 
5.789000 0.357296 0.166026 0.005048 0.000000 0.315700 0.000000 0.000000 0.000000 0.160978 0.000000 1.000000 -0.000000 
5.790000 0.357221 0.166032 0.005043 0.000000 0.315757 0.000000 0.000000 0.000000 0.160990 0.000000 1.000000 0.000000 
5.791000 0.357147 0.166039 0.005037 0.000000 0.315813 0.000000 0.000000 0.000000 0.161001 0.000000 1.000000 0.000000 
5.792000 0.357072 0.166045 0.005032 0.000000 0.315870 0.000000 0.000000 0.000000 0.161013 0.000000 1.000000 -0.000000 
5.793000 0.356998 0.166051 0.005027 0.000000 0.315927 0.000000 0.000000 0.000000 0.161024 0.000000 1.000000 0.000000 
5.794000 0.356923 0.166057 0.005021 0.000000 0.315983 0.000000 0.000000 0.000000 0.161036 0.000000 1.000000 -0.000000 
5.795000 0.356849 0.166064 0.005016 0.000000 0.316040 0.000000 0.000000 0.000000 0.161048 0.000000 1.000000 -0.000000 
5.796000 0.356774 0.166070 0.005011 0.000000 0.316096 0.000000 0.000000 0.000000 0.161059 0.000000 1.000000 0.000000 
5.797000 0.356700 0.166076 0.005005 0.000000 0.316153 0.000000 0.000000 0.000000 0.161071 0.000000 1.000000 0.000000 
5.798000 0.356626 0.166083 0.005000 0.000000 0.316209 0.000000 0.000000 0.000000 0.161082 0.000000 1.000000 -0.000000 
5.799000 0.356551 0.166089 0.004995 0.000000 0.316266 0.000000 0.000000 0.000000 0.161094 0.000000 1.000000 0.000000 
5.800000 0.356477 0.166095 0.004989 0.000000 0.316323 0.000000 0.000000 0.000000 0.161106 0.000000 1.000000 -0.000000 
5.801000 0.356402 0.166101 0.004984 0.000000 0.316379 0.000000 0.000000 0.000000 0.161117 0.000000 1.000000 -0.000000 
5.802000 0.356328 0.166108 0.004979 0.000000 0.316435 0.000000 0.000000 0.000000 0.161129 0.000000 1.000000 0.000000 
5.803000 0.356254 0.166114 0.004974 0.000000 0.316492 0.000000 0.000000 0.000000 0.161140 0.000000 1.000000 0.000000 
5.804000 0.356180 0.166120 0.004968 0.000000 0.316548 0.000000 0.000000 0.000000 0.161152 0.000000 1.000000 -0.000000 
5.805000 0.356105 0.166126 0.004963 0.000000 0.316605 0.000000 0.000000 0.000000 0.161163 0.000000 1.000000 0.000000 
5.806000 0.356031 0.166133 0.004958 0.000000 0.316661 0.000000 0.000000 0.000000 0.161175 0.000000 1.000000 -0.000000 
5.807000 0.355957 0.166139 0.004952 0.000000 0.316718 0.000000 0.000000 0.000000 0.161187 0.000000 1.000000 -0.000000 
5.808000 0.355883 0.166145 0.004947 0.000000 0.316774 0.000000 0.000000 0.000000 0.161198 0.000000 1.000000 -0.000000 
5.809000 0.355809 0.166151 0.004942 0.000000 0.316830 0.000000 0.000000 0.000000 0.161210 0.000000 1.000000 0.000000 
5.810000 0.355734 0.166158 0.004937 0.000000 0.316887 0.000000 0.000000 0.000000 0.161221 0.000000 1.000000 -0.000000 
5.811000 0.355660 0.166164 0.004931 0.000000 0.316943 0.000000 0.000000 0.000000 0.161233 0.000000 1.000000 -0.000000 
5.812000 0.355586 0.166170 0.004926 0.000000 0.316999 0.000000 0.000000 0.000000 0.161244 0.000000 1.000000 0.000000 
5.813000 0.355512 0.166176 0.004921 0.000000 0.317056 0.000000 0.000000 0.000000 0.161256 0.000000 1.000000 0.000000 
5.814000 0.355438 0.166183 0.004916 0.000000 0.317112 0.000000 0.000000 0.000000 0.161267 0.000000 1.000000 0.000000 
5.815000 0.355364 0.166189 0.004910 0.000000 0.317168 0.000000 0.000000 0.000000 0.161279 0.000000 1.000000 0.000000 
5.816000 0.355290 0.166195 0.004905 0.000000 0.317225 0.000000 0.000000 0.000000 0.161290 0.000000 1.000000 0.000000 
5.817000 0.355216 0.166201 0.004900 0.000000 0.317281 0.000000 0.000000 0.000000 0.161302 0.000000 1.000000 -0.000000 
5.818000 0.355142 0.166208 0.004895 0.000000 0.317337 0.000000 0.000000 0.000000 0.161313 0.000000 1.000000 0.000000 
5.819000 0.355068 0.166214 0.004889 0.000000 0.317393 0.000000 0.000000 0.000000 0.161325 0.000000 1.000000 0.000000 
5.820000 0.354994 0.166220 0.004884 0.000000 0.317449 0.000000 0.000000 0.000000 0.161336 0.000000 1.000000 0.000000 
5.821000 0.354920 0.166226 0.004879 0.000000 0.317506 0.000000 0.000000 0.000000 0.161348 0.000000 1.000000 0.000000 
5.822000 0.354846 0.166233 0.004874 0.000000 0.317562 0.000000 0.000000 0.000000 0.161359 0.000000 1.000000 0.000000 
5.823000 0.354773 0.166239 0.004868 0.000000 0.317618 0.000000 0.000000 0.000000 0.161371 0.000000 1.000000 0.000000 
5.824000 0.354699 0.166245 0.004863 0.000000 0.317674 0.000000 0.000000 0.000000 0.161382 0.000000 1.000000 0.000000 
5.825000 0.354625 0.166251 0.004858 0.000000 0.317730 0.000000 0.000000 0.000000 0.161393 0.000000 1.000000 0.000000 
5.826000 0.354551 0.166258 0.004853 0.000000 0.317786 0.000000 0.000000 0.000000 0.161405 0.000000 1.000000 0.000000 
5.827000 0.354477 0.166264 0.004848 0.000000 0.317842 0.000000 0.000000 0.000000 0.161416 0.000000 1.000000 0.000000 
5.828000 0.354404 0.166270 0.004842 0.000000 0.317898 0.000000 0.000000 0.000000 0.161428 0.000000 1.000000 -0.000000 
5.829000 0.354330 0.166276 0.004837 0.000000 0.317955 0.000000 0.000000 0.000000 0.161439 0.000000 1.000000 0.000000 
5.830000 0.354256 0.166283 0.004832 0.000000 0.318011 0.000000 0.000000 0.000000 0.161451 0.000000 1.000000 -0.000000 
5.831000 0.354182 0.166289 0.004827 0.000000 0.318067 0.000000 0.000000 0.000000 0.161462 0.000000 1.000000 -0.000000 
5.832000 0.354109 0.166295 0.004822 0.000000 0.318123 0.000000 0.000000 0.000000 0.161473 0.000000 1.000000 0.000000 
5.833000 0.354035 0.166301 0.004817 0.000000 0.318179 0.000000 0.000000 0.000000 0.161485 0.000000 1.000000 0.000000 
5.834000 0.353962 0.166308 0.004811 0.000000 0.318235 0.000000 0.000000 0.000000 0.161496 0.000000 1.000000 0.000000 
5.835000 0.353888 0.166314 0.004806 0.000000 0.318291 0.000000 0.000000 0.000000 0.161508 0.000000 1.000000 -0.000000 
5.836000 0.353814 0.166320 0.004801 0.000000 0.318347 0.000000 0.000000 0.000000 0.161519 0.000000 1.000000 -0.000000 
5.837000 0.353741 0.166326 0.004796 0.000000 0.318402 0.000000 0.000000 0.000000 0.161530 0.000000 1.000000 0.000000 
5.838000 0.353667 0.166333 0.004791 0.000000 0.318458 0.000000 0.000000 0.000000 0.161542 0.000000 1.000000 0.000000 
5.839000 0.353594 0.166339 0.004786 0.000000 0.318514 0.000000 0.000000 0.000000 0.161553 0.000000 1.000000 0.000000 
5.840000 0.353520 0.166345 0.004781 0.000000 0.318570 0.000000 0.000000 0.000000 0.161565 0.000000 1.000000 -0.000000 
5.841000 0.353447 0.166351 0.004775 0.000000 0.318626 0.000000 0.000000 0.000000 0.161576 0.000000 1.000000 -0.000000 
5.842000 0.353373 0.166358 0.004770 0.000000 0.318682 0.000000 0.000000 0.000000 0.161587 0.000000 1.000000 0.000000 
5.843000 0.353300 0.166364 0.004765 0.000000 0.318738 0.000000 0.000000 0.000000 0.161599 0.000000 1.000000 -0.000000 
5.844000 0.353226 0.166370 0.004760 0.000000 0.318794 0.000000 0.000000 0.000000 0.161610 0.000000 1.000000 0.000000 
5.845000 0.353153 0.166376 0.004755 0.000000 0.318849 0.000000 0.000000 0.000000 0.161621 0.000000 1.000000 0.000000 
5.846000 0.353080 0.166382 0.004750 0.000000 0.318905 0.000000 0.000000 0.000000 0.161633 0.000000 1.000000 0.000000 
5.847000 0.353006 0.166389 0.004745 0.000000 0.318961 0.000000 0.000000 0.000000 0.161644 0.000000 1.000000 0.000000 
5.848000 0.352933 0.166395 0.004740 0.000000 0.319017 0.000000 0.000000 0.000000 0.161655 0.000000 1.000000 0.000000 
5.849000 0.352860 0.166401 0.004734 0.000000 0.319073 0.000000 0.000000 0.000000 0.161667 0.000000 1.000000 0.000000 
5.850000 0.352786 0.166407 0.004729 0.000000 0.319128 0.000000 0.000000 0.000000 0.161678 0.000000 1.000000 -0.000000 
5.851000 0.352713 0.166414 0.004724 0.000000 0.319184 0.000000 0.000000 0.000000 0.161689 0.000000 1.000000 0.000000 
5.852000 0.352640 0.166420 0.004719 0.000000 0.319240 0.000000 0.000000 0.000000 0.161701 0.000000 1.000000 -0.000000 
5.853000 0.352567 0.166426 0.004714 0.000000 0.319295 0.000000 0.000000 0.000000 0.161712 0.000000 1.000000 0.000000 
5.854000 0.352493 0.166432 0.004709 0.000000 0.319351 0.000000 0.000000 0.000000 0.161723 0.000000 1.000000 -0.000000 
5.855000 0.352420 0.166439 0.004704 0.000000 0.319407 0.000000 0.000000 0.000000 0.161735 0.000000 1.000000 0.000000 
5.856000 0.352347 0.166445 0.004699 0.000000 0.319462 0.000000 0.000000 0.000000 0.161746 0.000000 1.000000 -0.000000 
5.857000 0.352274 0.166451 0.004694 0.000000 0.319518 0.000000 0.000000 0.000000 0.161757 0.000000 1.000000 -0.000000 
5.858000 0.352201 0.166457 0.004689 0.000000 0.319574 0.000000 0.000000 0.000000 0.161768 0.000000 1.000000 0.000000 
5.859000 0.352128 0.166463 0.004684 0.000000 0.319629 0.000000 0.000000 0.000000 0.161780 0.000000 1.000000 0.000000 
5.860000 0.352055 0.166470 0.004679 0.000000 0.319685 0.000000 0.000000 0.000000 0.161791 0.000000 1.000000 -0.000000 
5.861000 0.351982 0.166476 0.004674 0.000000 0.319740 0.000000 0.000000 0.000000 0.161802 0.000000 1.000000 -0.000000 
5.862000 0.351909 0.166482 0.004669 0.000000 0.319796 0.000000 0.000000 0.000000 0.161813 0.000000 1.000000 0.000000 
5.863000 0.351836 0.166488 0.004664 0.000000 0.319851 0.000000 0.000000 0.000000 0.161825 0.000000 1.000000 0.000000 
5.864000 0.351763 0.166494 0.004659 0.000000 0.319907 0.000000 0.000000 0.000000 0.161836 0.000000 1.000000 0.000000 
5.865000 0.351690 0.166501 0.004653 0.000000 0.319963 0.000000 0.000000 0.000000 0.161847 0.000000 1.000000 -0.000000 
5.866000 0.351617 0.166507 0.004648 0.000000 0.320018 0.000000 0.000000 0.000000 0.161858 0.000000 1.000000 0.000000 
5.867000 0.351544 0.166513 0.004643 0.000000 0.320073 0.000000 0.000000 0.000000 0.161870 0.000000 1.000000 -0.000000 
5.868000 0.351471 0.166519 0.004638 0.000000 0.320129 0.000000 0.000000 0.000000 0.161881 0.000000 1.000000 -0.000000 
5.869000 0.351398 0.166526 0.004633 0.000000 0.320184 0.000000 0.000000 0.000000 0.161892 0.000000 1.000000 -0.000000 
5.870000 0.351325 0.166532 0.004628 0.000000 0.320240 0.000000 0.000000 0.000000 0.161903 0.000000 1.000000 -0.000000 
5.871000 0.351252 0.166538 0.004623 0.000000 0.320295 0.000000 0.000000 0.000000 0.161915 0.000000 1.000000 0.000000 
5.872000 0.351179 0.166544 0.004618 0.000000 0.320351 0.000000 0.000000 0.000000 0.161926 0.000000 1.000000 -0.000000 
5.873000 0.351107 0.166550 0.004613 0.000000 0.320406 0.000000 0.000000 0.000000 0.161937 0.000000 1.000000 -0.000000 
5.874000 0.351034 0.166557 0.004608 0.000000 0.320461 0.000000 0.000000 0.000000 0.161948 0.000000 1.000000 0.000000 
5.875000 0.350961 0.166563 0.004603 0.000000 0.320517 0.000000 0.000000 0.000000 0.161959 0.000000 1.000000 0.000000 
5.876000 0.350888 0.166569 0.004598 0.000000 0.320572 0.000000 0.000000 0.000000 0.161971 0.000000 1.000000 0.000000 
5.877000 0.350816 0.166575 0.004593 0.000000 0.320627 0.000000 0.000000 0.000000 0.161982 0.000000 1.000000 -0.000000 
5.878000 0.350743 0.166581 0.004588 0.000000 0.320683 0.000000 0.000000 0.000000 0.161993 0.000000 1.000000 0.000000 
5.879000 0.350670 0.166588 0.004583 0.000000 0.320738 0.000000 0.000000 0.000000 0.162004 0.000000 1.000000 -0.000000 
5.880000 0.350597 0.166594 0.004579 0.000000 0.320793 0.000000 0.000000 0.000000 0.162015 0.000000 1.000000 0.000000 
5.881000 0.350525 0.166600 0.004574 0.000000 0.320849 0.000000 0.000000 0.000000 0.162026 0.000000 1.000000 0.000000 
5.882000 0.350452 0.166606 0.004569 0.000000 0.320904 0.000000 0.000000 0.000000 0.162038 0.000000 1.000000 -0.000000 
5.883000 0.350380 0.166612 0.004564 0.000000 0.320959 0.000000 0.000000 0.000000 0.162049 0.000000 1.000000 -0.000000 
5.884000 0.350307 0.166619 0.004559 0.000000 0.321014 0.000000 0.000000 0.000000 0.162060 0.000000 1.000000 0.000000 
5.885000 0.350234 0.166625 0.004554 0.000000 0.321070 0.000000 0.000000 0.000000 0.162071 0.000000 1.000000 -0.000000 
5.886000 0.350162 0.166631 0.004549 0.000000 0.321125 0.000000 0.000000 0.000000 0.162082 0.000000 1.000000 0.000000 
5.887000 0.350089 0.166637 0.004544 0.000000 0.321180 0.000000 0.000000 0.000000 0.162093 0.000000 1.000000 0.000000 
5.888000 0.350017 0.166643 0.004539 0.000000 0.321235 0.000000 0.000000 0.000000 0.162105 0.000000 1.000000 0.000000 
5.889000 0.349944 0.166650 0.004534 0.000000 0.321290 0.000000 0.000000 0.000000 0.162116 0.000000 1.000000 -0.000000 
5.890000 0.349872 0.166656 0.004529 0.000000 0.321345 0.000000 0.000000 0.000000 0.162127 0.000000 1.000000 0.000000 
5.891000 0.349800 0.166662 0.004524 0.000000 0.321401 0.000000 0.000000 0.000000 0.162138 0.000000 1.000000 -0.000000 
5.892000 0.349727 0.166668 0.004519 0.000000 0.321456 0.000000 0.000000 0.000000 0.162149 0.000000 1.000000 0.000000 
5.893000 0.349655 0.166674 0.004514 0.000000 0.321511 0.000000 0.000000 0.000000 0.162160 0.000000 1.000000 0.000000 
5.894000 0.349582 0.166681 0.004509 0.000000 0.321566 0.000000 0.000000 0.000000 0.162171 0.000000 1.000000 0.000000 
5.895000 0.349510 0.166687 0.004505 0.000000 0.321621 0.000000 0.000000 0.000000 0.162182 0.000000 1.000000 -0.000000 
5.896000 0.349438 0.166693 0.004500 0.000000 0.321676 0.000000 0.000000 0.000000 0.162193 0.000000 1.000000 -0.000000 
5.897000 0.349365 0.166699 0.004495 0.000000 0.321731 0.000000 0.000000 0.000000 0.162204 0.000000 1.000000 0.000000 
5.898000 0.349293 0.166705 0.004490 0.000000 0.321786 0.000000 0.000000 0.000000 0.162216 0.000000 1.000000 0.000000 
5.899000 0.349221 0.166712 0.004485 0.000000 0.321841 0.000000 0.000000 0.000000 0.162227 0.000000 1.000000 -0.000000 
5.900000 0.349149 0.166718 0.004480 0.000000 0.321896 0.000000 0.000000 0.000000 0.162238 0.000000 1.000000 -0.000000 
5.901000 0.349076 0.166724 0.004475 0.000000 0.321951 0.000000 0.000000 0.000000 0.162249 0.000000 1.000000 0.000000 
5.902000 0.349004 0.166730 0.004470 0.000000 0.322006 0.000000 0.000000 0.000000 0.162260 0.000000 1.000000 -0.000000 
5.903000 0.348932 0.166736 0.004465 0.000000 0.322061 0.000000 0.000000 0.000000 0.162271 0.000000 1.000000 0.000000 
5.904000 0.348860 0.166743 0.004461 0.000000 0.322116 0.000000 0.000000 0.000000 0.162282 0.000000 1.000000 0.000000 
5.905000 0.348788 0.166749 0.004456 0.000000 0.322171 0.000000 0.000000 0.000000 0.162293 0.000000 1.000000 -0.000000 
5.906000 0.348716 0.166755 0.004451 0.000000 0.322226 0.000000 0.000000 0.000000 0.162304 0.000000 1.000000 -0.000000 
5.907000 0.348643 0.166761 0.004446 0.000000 0.322280 0.000000 0.000000 0.000000 0.162315 0.000000 1.000000 0.000000 
5.908000 0.348571 0.166767 0.004441 0.000000 0.322335 0.000000 0.000000 0.000000 0.162326 0.000000 1.000000 -0.000000 
5.909000 0.348499 0.166773 0.004436 0.000000 0.322390 0.000000 0.000000 0.000000 0.162337 0.000000 1.000000 0.000000 
5.910000 0.348427 0.166780 0.004431 0.000000 0.322445 0.000000 0.000000 0.000000 0.162348 0.000000 1.000000 -0.000000 
5.911000 0.348355 0.166786 0.004427 0.000000 0.322500 0.000000 0.000000 0.000000 0.162359 0.000000 1.000000 0.000000 
5.912000 0.348283 0.166792 0.004422 0.000000 0.322555 0.000000 0.000000 0.000000 0.162370 0.000000 1.000000 -0.000000 
5.913000 0.348211 0.166798 0.004417 0.000000 0.322609 0.000000 0.000000 0.000000 0.162381 0.000000 1.000000 0.000000 
5.914000 0.348139 0.166804 0.004412 0.000000 0.322664 0.000000 0.000000 0.000000 0.162392 0.000000 1.000000 -0.000000 
5.915000 0.348067 0.166811 0.004407 0.000000 0.322719 0.000000 0.000000 0.000000 0.162403 0.000000 1.000000 0.000000 
5.916000 0.347995 0.166817 0.004402 0.000000 0.322774 0.000000 0.000000 0.000000 0.162414 0.000000 1.000000 -0.000000 
5.917000 0.347924 0.166823 0.004398 0.000000 0.322828 0.000000 0.000000 0.000000 0.162425 0.000000 1.000000 0.000000 
5.918000 0.347852 0.166829 0.004393 0.000000 0.322883 0.000000 0.000000 0.000000 0.162436 0.000000 1.000000 0.000000 
5.919000 0.347780 0.166835 0.004388 0.000000 0.322938 0.000000 0.000000 0.000000 0.162447 0.000000 1.000000 -0.000000 
5.920000 0.347708 0.166841 0.004383 0.000000 0.322992 0.000000 0.000000 0.000000 0.162458 0.000000 1.000000 -0.000000 
5.921000 0.347636 0.166848 0.004378 0.000000 0.323047 0.000000 0.000000 0.000000 0.162469 0.000000 1.000000 -0.000000 
5.922000 0.347564 0.166854 0.004374 0.000000 0.323102 0.000000 0.000000 0.000000 0.162480 0.000000 1.000000 0.000000 
5.923000 0.347493 0.166860 0.004369 0.000000 0.323156 0.000000 0.000000 0.000000 0.162491 0.000000 1.000000 0.000000 
5.924000 0.347421 0.166866 0.004364 0.000000 0.323211 0.000000 0.000000 0.000000 0.162502 0.000000 1.000000 -0.000000 
5.925000 0.347349 0.166872 0.004359 0.000000 0.323266 0.000000 0.000000 0.000000 0.162513 0.000000 1.000000 -0.000000 
5.926000 0.347277 0.166878 0.004355 0.000000 0.323320 0.000000 0.000000 0.000000 0.162524 0.000000 1.000000 0.000000 
5.927000 0.347206 0.166885 0.004350 0.000000 0.323375 0.000000 0.000000 0.000000 0.162535 0.000000 1.000000 -0.000000 
5.928000 0.347134 0.166891 0.004345 0.000000 0.323429 0.000000 0.000000 0.000000 0.162546 0.000000 1.000000 -0.000000 
5.929000 0.347062 0.166897 0.004340 0.000000 0.323484 0.000000 0.000000 0.000000 0.162557 0.000000 1.000000 0.000000 
5.930000 0.346991 0.166903 0.004335 0.000000 0.323539 0.000000 0.000000 0.000000 0.162568 0.000000 1.000000 0.000000 
5.931000 0.346919 0.166909 0.004331 0.000000 0.323593 0.000000 0.000000 0.000000 0.162579 0.000000 1.000000 0.000000 
5.932000 0.346848 0.166915 0.004326 0.000000 0.323648 0.000000 0.000000 0.000000 0.162589 0.000000 1.000000 -0.000000 
5.933000 0.346776 0.166922 0.004321 0.000000 0.323702 0.000000 0.000000 0.000000 0.162600 0.000000 1.000000 0.000000 
5.934000 0.346704 0.166928 0.004316 0.000000 0.323757 0.000000 0.000000 0.000000 0.162611 0.000000 1.000000 0.000000 
5.935000 0.346633 0.166934 0.004312 0.000000 0.323811 0.000000 0.000000 0.000000 0.162622 0.000000 1.000000 -0.000000 
5.936000 0.346561 0.166940 0.004307 0.000000 0.323865 0.000000 0.000000 0.000000 0.162633 0.000000 1.000000 0.000000 
5.937000 0.346490 0.166946 0.004302 0.000000 0.323920 0.000000 0.000000 0.000000 0.162644 0.000000 1.000000 -0.000000 
5.938000 0.346418 0.166952 0.004298 0.000000 0.323974 0.000000 0.000000 0.000000 0.162655 0.000000 1.000000 -0.000000 
5.939000 0.346347 0.166959 0.004293 0.000000 0.324029 0.000000 0.000000 0.000000 0.162666 0.000000 1.000000 0.000000 
5.940000 0.346276 0.166965 0.004288 0.000000 0.324083 0.000000 0.000000 0.000000 0.162677 0.000000 1.000000 0.000000 
5.941000 0.346204 0.166971 0.004283 0.000000 0.324138 0.000000 0.000000 0.000000 0.162687 0.000000 1.000000 0.000000 
5.942000 0.346133 0.166977 0.004279 0.000000 0.324192 0.000000 0.000000 0.000000 0.162698 0.000000 1.000000 0.000000 
5.943000 0.346061 0.166983 0.004274 0.000000 0.324246 0.000000 0.000000 0.000000 0.162709 0.000000 1.000000 0.000000 
5.944000 0.345990 0.166989 0.004269 0.000000 0.324301 0.000000 0.000000 0.000000 0.162720 0.000000 1.000000 -0.000000 
5.945000 0.345919 0.166995 0.004265 0.000000 0.324355 0.000000 0.000000 0.000000 0.162731 0.000000 1.000000 -0.000000 
5.946000 0.345847 0.167002 0.004260 0.000000 0.324409 0.000000 0.000000 0.000000 0.162742 0.000000 1.000000 -0.000000 
5.947000 0.345776 0.167008 0.004255 0.000000 0.324463 0.000000 0.000000 0.000000 0.162753 0.000000 1.000000 -0.000000 
5.948000 0.345705 0.167014 0.004250 0.000000 0.324518 0.000000 0.000000 0.000000 0.162763 0.000000 1.000000 -0.000000 
5.949000 0.345634 0.167020 0.004246 0.000000 0.324572 0.000000 0.000000 0.000000 0.162774 0.000000 1.000000 -0.000000 
5.950000 0.345562 0.167026 0.004241 0.000000 0.324626 0.000000 0.000000 0.000000 0.162785 0.000000 1.000000 0.000000 
5.951000 0.345491 0.167032 0.004236 0.000000 0.324680 0.000000 0.000000 0.000000 0.162796 0.000000 1.000000 0.000000 
5.952000 0.345420 0.167039 0.004232 0.000000 0.324735 0.000000 0.000000 0.000000 0.162807 0.000000 1.000000 -0.000000 
5.953000 0.345349 0.167045 0.004227 0.000000 0.324789 0.000000 0.000000 0.000000 0.162818 0.000000 1.000000 0.000000 
5.954000 0.345278 0.167051 0.004222 0.000000 0.324843 0.000000 0.000000 0.000000 0.162828 0.000000 1.000000 0.000000 
5.955000 0.345207 0.167057 0.004218 0.000000 0.324897 0.000000 0.000000 0.000000 0.162839 0.000000 1.000000 0.000000 
5.956000 0.345135 0.167063 0.004213 0.000000 0.324951 0.000000 0.000000 0.000000 0.162850 0.000000 1.000000 -0.000000 
5.957000 0.345064 0.167069 0.004208 0.000000 0.325006 0.000000 0.000000 0.000000 0.162861 0.000000 1.000000 0.000000 
5.958000 0.344993 0.167075 0.004204 0.000000 0.325060 0.000000 0.000000 0.000000 0.162872 0.000000 1.000000 -0.000000 
5.959000 0.344922 0.167082 0.004199 0.000000 0.325114 0.000000 0.000000 0.000000 0.162882 0.000000 1.000000 -0.000000 
5.960000 0.344851 0.167088 0.004195 0.000000 0.325168 0.000000 0.000000 0.000000 0.162893 0.000000 1.000000 -0.000000 
5.961000 0.344780 0.167094 0.004190 0.000000 0.325222 0.000000 0.000000 0.000000 0.162904 0.000000 1.000000 -0.000000 
5.962000 0.344709 0.167100 0.004185 0.000000 0.325276 0.000000 0.000000 0.000000 0.162915 0.000000 1.000000 -0.000000 
5.963000 0.344638 0.167106 0.004181 0.000000 0.325330 0.000000 0.000000 0.000000 0.162926 0.000000 1.000000 0.000000 
5.964000 0.344567 0.167112 0.004176 0.000000 0.325384 0.000000 0.000000 0.000000 0.162936 0.000000 1.000000 0.000000 
5.965000 0.344496 0.167118 0.004171 0.000000 0.325438 0.000000 0.000000 0.000000 0.162947 0.000000 1.000000 -0.000000 
5.966000 0.344425 0.167125 0.004167 0.000000 0.325492 0.000000 0.000000 0.000000 0.162958 0.000000 1.000000 0.000000 
5.967000 0.344355 0.167131 0.004162 0.000000 0.325546 0.000000 0.000000 0.000000 0.162969 0.000000 1.000000 0.000000 
5.968000 0.344284 0.167137 0.004158 0.000000 0.325600 0.000000 0.000000 0.000000 0.162979 0.000000 1.000000 0.000000 
5.969000 0.344213 0.167143 0.004153 0.000000 0.325654 0.000000 0.000000 0.000000 0.162990 0.000000 1.000000 0.000000 
5.970000 0.344142 0.167149 0.004148 0.000000 0.325708 0.000000 0.000000 0.000000 0.163001 0.000000 1.000000 0.000000 
5.971000 0.344071 0.167155 0.004144 0.000000 0.325762 0.000000 0.000000 0.000000 0.163011 0.000000 1.000000 -0.000000 
5.972000 0.344000 0.167161 0.004139 0.000000 0.325816 0.000000 0.000000 0.000000 0.163022 0.000000 1.000000 -0.000000 
5.973000 0.343930 0.167168 0.004135 0.000000 0.325870 0.000000 0.000000 0.000000 0.163033 0.000000 1.000000 0.000000 
5.974000 0.343859 0.167174 0.004130 0.000000 0.325924 0.000000 0.000000 0.000000 0.163044 0.000000 1.000000 -0.000000 
5.975000 0.343788 0.167180 0.004125 0.000000 0.325978 0.000000 0.000000 0.000000 0.163054 0.000000 1.000000 0.000000 
5.976000 0.343717 0.167186 0.004121 0.000000 0.326032 0.000000 0.000000 0.000000 0.163065 0.000000 1.000000 -0.000000 
5.977000 0.343647 0.167192 0.004116 0.000000 0.326085 0.000000 0.000000 0.000000 0.163076 0.000000 1.000000 -0.000000 
5.978000 0.343576 0.167198 0.004112 0.000000 0.326139 0.000000 0.000000 0.000000 0.163086 0.000000 1.000000 0.000000 
5.979000 0.343505 0.167204 0.004107 0.000000 0.326193 0.000000 0.000000 0.000000 0.163097 0.000000 1.000000 0.000000 
5.980000 0.343435 0.167210 0.004103 0.000000 0.326247 0.000000 0.000000 0.000000 0.163108 0.000000 1.000000 -0.000000 
5.981000 0.343364 0.167217 0.004098 0.000000 0.326301 0.000000 0.000000 0.000000 0.163119 0.000000 1.000000 0.000000 
5.982000 0.343294 0.167223 0.004094 0.000000 0.326354 0.000000 0.000000 0.000000 0.163129 0.000000 1.000000 0.000000 
5.983000 0.343223 0.167229 0.004089 0.000000 0.326408 0.000000 0.000000 0.000000 0.163140 0.000000 1.000000 -0.000000 
5.984000 0.343153 0.167235 0.004084 0.000000 0.326462 0.000000 0.000000 0.000000 0.163151 0.000000 1.000000 0.000000 
5.985000 0.343082 0.167241 0.004080 0.000000 0.326516 0.000000 0.000000 0.000000 0.163161 0.000000 1.000000 -0.000000 
5.986000 0.343011 0.167247 0.004075 0.000000 0.326569 0.000000 0.000000 0.000000 0.163172 0.000000 1.000000 0.000000 
5.987000 0.342941 0.167253 0.004071 0.000000 0.326623 0.000000 0.000000 0.000000 0.163183 0.000000 1.000000 0.000000 
5.988000 0.342871 0.167259 0.004066 0.000000 0.326677 0.000000 0.000000 0.000000 0.163193 0.000000 1.000000 0.000000 
5.989000 0.342800 0.167266 0.004062 0.000000 0.326730 0.000000 0.000000 0.000000 0.163204 0.000000 1.000000 0.000000 
5.990000 0.342730 0.167272 0.004057 0.000000 0.326784 0.000000 0.000000 0.000000 0.163214 0.000000 1.000000 0.000000 
5.991000 0.342659 0.167278 0.004053 0.000000 0.326838 0.000000 0.000000 0.000000 0.163225 0.000000 1.000000 -0.000000 
5.992000 0.342589 0.167284 0.004048 0.000000 0.326891 0.000000 0.000000 0.000000 0.163236 0.000000 1.000000 0.000000 
5.993000 0.342518 0.167290 0.004044 0.000000 0.326945 0.000000 0.000000 0.000000 0.163246 0.000000 1.000000 0.000000 
5.994000 0.342448 0.167296 0.004039 0.000000 0.326999 0.000000 0.000000 0.000000 0.163257 0.000000 1.000000 -0.000000 
5.995000 0.342378 0.167302 0.004035 0.000000 0.327052 0.000000 0.000000 0.000000 0.163268 0.000000 1.000000 0.000000 
5.996000 0.342307 0.167308 0.004030 0.000000 0.327106 0.000000 0.000000 0.000000 0.163278 0.000000 1.000000 -0.000000 
5.997000 0.342237 0.167315 0.004026 0.000000 0.327159 0.000000 0.000000 0.000000 0.163289 0.000000 1.000000 -0.000000 
5.998000 0.342167 0.167321 0.004021 0.000000 0.327213 0.000000 0.000000 0.000000 0.163299 0.000000 1.000000 0.000000 
5.999000 0.342097 0.167327 0.004017 0.000000 0.327266 0.000000 0.000000 0.000000 0.163310 0.000000 1.000000 -0.000000 
6.000000 0.342026 0.167333 0.004012 0.000000 0.327320 0.000000 0.000000 0.000000 0.163321 0.000000 1.000000 -0.000000 
6.001000 0.341956 0.167339 0.004008 0.000000 0.327374 0.000000 0.000000 0.000000 0.163331 0.000000 1.000000 -0.000000 
6.002000 0.341886 0.167345 0.004003 0.000000 0.327427 0.000000 0.000000 0.000000 0.163342 0.000000 1.000000 0.000000 
6.003000 0.341816 0.167351 0.003999 0.000000 0.327480 0.000000 0.000000 0.000000 0.163352 0.000000 1.000000 -0.000000 
6.004000 0.341746 0.167357 0.003994 0.000000 0.327534 0.000000 0.000000 0.000000 0.163363 0.000000 1.000000 -0.000000 
6.005000 0.341676 0.167363 0.003990 0.000000 0.327587 0.000000 0.000000 0.000000 0.163374 0.000000 1.000000 0.000000 
6.006000 0.341605 0.167370 0.003985 0.000000 0.327641 0.000000 0.000000 0.000000 0.163384 0.000000 1.000000 0.000000 
6.007000 0.341535 0.167376 0.003981 0.000000 0.327694 0.000000 0.000000 0.000000 0.163395 0.000000 1.000000 -0.000000 
6.008000 0.341465 0.167382 0.003977 0.000000 0.327748 0.000000 0.000000 0.000000 0.163405 0.000000 1.000000 -0.000000 
6.009000 0.341395 0.167388 0.003972 0.000000 0.327801 0.000000 0.000000 0.000000 0.163416 0.000000 1.000000 -0.000000 
6.010000 0.341325 0.167394 0.003968 0.000000 0.327854 0.000000 0.000000 0.000000 0.163426 0.000000 1.000000 -0.000000 
6.011000 0.341255 0.167400 0.003963 0.000000 0.327908 0.000000 0.000000 0.000000 0.163437 0.000000 1.000000 -0.000000 
6.012000 0.341185 0.167406 0.003959 0.000000 0.327961 0.000000 0.000000 0.000000 0.163447 0.000000 1.000000 -0.000000 
6.013000 0.341115 0.167412 0.003954 0.000000 0.328014 0.000000 0.000000 0.000000 0.163458 0.000000 1.000000 -0.000000 
6.014000 0.341045 0.167418 0.003950 0.000000 0.328068 0.000000 0.000000 0.000000 0.163469 0.000000 1.000000 0.000000 
6.015000 0.340975 0.167425 0.003946 0.000000 0.328121 0.000000 0.000000 0.000000 0.163479 0.000000 1.000000 -0.000000 
6.016000 0.340905 0.167431 0.003941 0.000000 0.328174 0.000000 0.000000 0.000000 0.163490 0.000000 1.000000 -0.000000 
6.017000 0.340835 0.167437 0.003937 0.000000 0.328228 0.000000 0.000000 0.000000 0.163500 0.000000 1.000000 0.000000 
6.018000 0.340766 0.167443 0.003932 0.000000 0.328281 0.000000 0.000000 0.000000 0.163511 0.000000 1.000000 -0.000000 
6.019000 0.340696 0.167449 0.003928 0.000000 0.328334 0.000000 0.000000 0.000000 0.163521 0.000000 1.000000 0.000000 
6.020000 0.340626 0.167455 0.003923 0.000000 0.328387 0.000000 0.000000 0.000000 0.163532 0.000000 1.000000 -0.000000 
6.021000 0.340556 0.167461 0.003919 0.000000 0.328441 0.000000 0.000000 0.000000 0.163542 0.000000 1.000000 -0.000000 
6.022000 0.340486 0.167467 0.003915 0.000000 0.328494 0.000000 0.000000 0.000000 0.163553 0.000000 1.000000 0.000000 
6.023000 0.340416 0.167473 0.003910 0.000000 0.328547 0.000000 0.000000 0.000000 0.163563 0.000000 1.000000 0.000000 
6.024000 0.340347 0.167479 0.003906 0.000000 0.328600 0.000000 0.000000 0.000000 0.163574 0.000000 1.000000 -0.000000 
6.025000 0.340277 0.167486 0.003901 0.000000 0.328653 0.000000 0.000000 0.000000 0.163584 0.000000 1.000000 0.000000 
6.026000 0.340207 0.167492 0.003897 0.000000 0.328707 0.000000 0.000000 0.000000 0.163595 0.000000 1.000000 -0.000000 
6.027000 0.340137 0.167498 0.003893 0.000000 0.328760 0.000000 0.000000 0.000000 0.163605 0.000000 1.000000 0.000000 
6.028000 0.340068 0.167504 0.003888 0.000000 0.328813 0.000000 0.000000 0.000000 0.163616 0.000000 1.000000 0.000000 
6.029000 0.339998 0.167510 0.003884 0.000000 0.328866 0.000000 0.000000 0.000000 0.163626 0.000000 1.000000 0.000000 
6.030000 0.339928 0.167516 0.003880 0.000000 0.328919 0.000000 0.000000 0.000000 0.163636 0.000000 1.000000 -0.000000 
6.031000 0.339859 0.167522 0.003875 0.000000 0.328972 0.000000 0.000000 0.000000 0.163647 0.000000 1.000000 -0.000000 
6.032000 0.339789 0.167528 0.003871 0.000000 0.329025 0.000000 0.000000 0.000000 0.163657 0.000000 1.000000 -0.000000 
6.033000 0.339720 0.167534 0.003867 0.000000 0.329078 0.000000 0.000000 0.000000 0.163668 0.000000 1.000000 -0.000000 
6.034000 0.339650 0.167540 0.003862 0.000000 0.329131 0.000000 0.000000 0.000000 0.163678 0.000000 1.000000 0.000000 
6.035000 0.339581 0.167547 0.003858 0.000000 0.329184 0.000000 0.000000 0.000000 0.163689 0.000000 1.000000 -0.000000 
6.036000 0.339511 0.167553 0.003854 0.000000 0.329237 0.000000 0.000000 0.000000 0.163699 0.000000 1.000000 -0.000000 
6.037000 0.339441 0.167559 0.003849 0.000000 0.329290 0.000000 0.000000 0.000000 0.163710 0.000000 1.000000 -0.000000 
6.038000 0.339372 0.167565 0.003845 0.000000 0.329343 0.000000 0.000000 0.000000 0.163720 0.000000 1.000000 0.000000 
6.039000 0.339302 0.167571 0.003841 0.000000 0.329396 0.000000 0.000000 0.000000 0.163730 0.000000 1.000000 0.000000 
6.040000 0.339233 0.167577 0.003836 0.000000 0.329449 0.000000 0.000000 0.000000 0.163741 0.000000 1.000000 -0.000000 
6.041000 0.339164 0.167583 0.003832 0.000000 0.329502 0.000000 0.000000 0.000000 0.163751 0.000000 1.000000 0.000000 
6.042000 0.339094 0.167589 0.003828 0.000000 0.329555 0.000000 0.000000 0.000000 0.163762 0.000000 1.000000 -0.000000 
6.043000 0.339025 0.167595 0.003823 0.000000 0.329608 0.000000 0.000000 0.000000 0.163772 0.000000 1.000000 -0.000000 
6.044000 0.338955 0.167601 0.003819 0.000000 0.329661 0.000000 0.000000 0.000000 0.163782 0.000000 1.000000 -0.000000 
6.045000 0.338886 0.167607 0.003815 0.000000 0.329714 0.000000 0.000000 0.000000 0.163793 0.000000 1.000000 -0.000000 
6.046000 0.338817 0.167613 0.003810 0.000000 0.329767 0.000000 0.000000 0.000000 0.163803 0.000000 1.000000 -0.000000 
6.047000 0.338747 0.167620 0.003806 0.000000 0.329819 0.000000 0.000000 0.000000 0.163814 0.000000 1.000000 0.000000 
6.048000 0.338678 0.167626 0.003802 0.000000 0.329872 0.000000 0.000000 0.000000 0.163824 0.000000 1.000000 0.000000 
6.049000 0.338609 0.167632 0.003797 0.000000 0.329925 0.000000 0.000000 0.000000 0.163834 0.000000 1.000000 0.000000 
6.050000 0.338540 0.167638 0.003793 0.000000 0.329978 0.000000 0.000000 0.000000 0.163845 0.000000 1.000000 -0.000000 
6.051000 0.338470 0.167644 0.003789 0.000000 0.330031 0.000000 0.000000 0.000000 0.163855 0.000000 1.000000 0.000000 
6.052000 0.338401 0.167650 0.003785 0.000000 0.330084 0.000000 0.000000 0.000000 0.163865 0.000000 1.000000 -0.000000 
6.053000 0.338332 0.167656 0.003780 0.000000 0.330136 0.000000 0.000000 0.000000 0.163876 0.000000 1.000000 0.000000 
6.054000 0.338263 0.167662 0.003776 0.000000 0.330189 0.000000 0.000000 0.000000 0.163886 0.000000 1.000000 -0.000000 
6.055000 0.338194 0.167668 0.003772 0.000000 0.330242 0.000000 0.000000 0.000000 0.163896 0.000000 1.000000 0.000000 
6.056000 0.338124 0.167674 0.003767 0.000000 0.330295 0.000000 0.000000 0.000000 0.163907 0.000000 1.000000 -0.000000 
6.057000 0.338055 0.167680 0.003763 0.000000 0.330347 0.000000 0.000000 0.000000 0.163917 0.000000 1.000000 0.000000 
6.058000 0.337986 0.167686 0.003759 0.000000 0.330400 0.000000 0.000000 0.000000 0.163927 0.000000 1.000000 -0.000000 
6.059000 0.337917 0.167693 0.003755 0.000000 0.330453 0.000000 0.000000 0.000000 0.163938 0.000000 1.000000 0.000000 
6.060000 0.337848 0.167699 0.003750 0.000000 0.330505 0.000000 0.000000 0.000000 0.163948 0.000000 1.000000 0.000000 
6.061000 0.337779 0.167705 0.003746 0.000000 0.330558 0.000000 0.000000 0.000000 0.163958 0.000000 1.000000 -0.000000 
6.062000 0.337710 0.167711 0.003742 0.000000 0.330611 0.000000 0.000000 0.000000 0.163969 0.000000 1.000000 -0.000000 
6.063000 0.337641 0.167717 0.003738 0.000000 0.330663 0.000000 0.000000 0.000000 0.163979 0.000000 1.000000 -0.000000 
6.064000 0.337572 0.167723 0.003733 0.000000 0.330716 0.000000 0.000000 0.000000 0.163989 0.000000 1.000000 -0.000000 
6.065000 0.337503 0.167729 0.003729 0.000000 0.330768 0.000000 0.000000 0.000000 0.164000 0.000000 1.000000 -0.000000 
6.066000 0.337434 0.167735 0.003725 0.000000 0.330821 0.000000 0.000000 0.000000 0.164010 0.000000 1.000000 -0.000000 
6.067000 0.337365 0.167741 0.003721 0.000000 0.330874 0.000000 0.000000 0.000000 0.164020 0.000000 1.000000 0.000000 
6.068000 0.337296 0.167747 0.003717 0.000000 0.330926 0.000000 0.000000 0.000000 0.164031 0.000000 1.000000 -0.000000 
6.069000 0.337227 0.167753 0.003712 0.000000 0.330979 0.000000 0.000000 0.000000 0.164041 0.000000 1.000000 -0.000000 
6.070000 0.337158 0.167759 0.003708 0.000000 0.331031 0.000000 0.000000 0.000000 0.164051 0.000000 1.000000 -0.000000 
6.071000 0.337089 0.167765 0.003704 0.000000 0.331084 0.000000 0.000000 0.000000 0.164061 0.000000 1.000000 0.000000 
6.072000 0.337021 0.167771 0.003700 0.000000 0.331136 0.000000 0.000000 0.000000 0.164072 0.000000 1.000000 0.000000 
6.073000 0.336952 0.167777 0.003696 0.000000 0.331189 0.000000 0.000000 0.000000 0.164082 0.000000 1.000000 -0.000000 
6.074000 0.336883 0.167784 0.003691 0.000000 0.331241 0.000000 0.000000 0.000000 0.164092 0.000000 1.000000 0.000000 
6.075000 0.336814 0.167790 0.003687 0.000000 0.331294 0.000000 0.000000 0.000000 0.164102 0.000000 1.000000 -0.000000 
6.076000 0.336745 0.167796 0.003683 0.000000 0.331346 0.000000 0.000000 0.000000 0.164113 0.000000 1.000000 -0.000000 
6.077000 0.336677 0.167802 0.003679 0.000000 0.331399 0.000000 0.000000 0.000000 0.164123 0.000000 1.000000 -0.000000 
6.078000 0.336608 0.167808 0.003675 0.000000 0.331451 0.000000 0.000000 0.000000 0.164133 0.000000 1.000000 -0.000000 
6.079000 0.336539 0.167814 0.003670 0.000000 0.331503 0.000000 0.000000 0.000000 0.164143 0.000000 1.000000 0.000000 
6.080000 0.336471 0.167820 0.003666 0.000000 0.331556 0.000000 0.000000 0.000000 0.164154 0.000000 1.000000 -0.000000 
6.081000 0.336402 0.167826 0.003662 0.000000 0.331608 0.000000 0.000000 0.000000 0.164164 0.000000 1.000000 -0.000000 
6.082000 0.336333 0.167832 0.003658 0.000000 0.331661 0.000000 0.000000 0.000000 0.164174 0.000000 1.000000 0.000000 
6.083000 0.336265 0.167838 0.003654 0.000000 0.331713 0.000000 0.000000 0.000000 0.164184 0.000000 1.000000 -0.000000 
6.084000 0.336196 0.167844 0.003650 0.000000 0.331765 0.000000 0.000000 0.000000 0.164195 0.000000 1.000000 0.000000 
6.085000 0.336127 0.167850 0.003645 0.000000 0.331818 0.000000 0.000000 0.000000 0.164205 0.000000 1.000000 0.000000 
6.086000 0.336059 0.167856 0.003641 0.000000 0.331870 0.000000 0.000000 0.000000 0.164215 0.000000 1.000000 0.000000 
6.087000 0.335990 0.167862 0.003637 0.000000 0.331922 0.000000 0.000000 0.000000 0.164225 0.000000 1.000000 -0.000000 
6.088000 0.335922 0.167868 0.003633 0.000000 0.331974 0.000000 0.000000 0.000000 0.164235 0.000000 1.000000 0.000000 
6.089000 0.335853 0.167874 0.003629 0.000000 0.332027 0.000000 0.000000 0.000000 0.164246 0.000000 1.000000 0.000000 
6.090000 0.335785 0.167880 0.003625 0.000000 0.332079 0.000000 0.000000 0.000000 0.164256 0.000000 1.000000 -0.000000 
6.091000 0.335716 0.167887 0.003620 0.000000 0.332131 0.000000 0.000000 0.000000 0.164266 0.000000 1.000000 -0.000000 
6.092000 0.335648 0.167893 0.003616 0.000000 0.332183 0.000000 0.000000 0.000000 0.164276 0.000000 1.000000 -0.000000 
6.093000 0.335579 0.167899 0.003612 0.000000 0.332236 0.000000 0.000000 0.000000 0.164286 0.000000 1.000000 -0.000000 
6.094000 0.335511 0.167905 0.003608 0.000000 0.332288 0.000000 0.000000 0.000000 0.164297 0.000000 1.000000 -0.000000 
6.095000 0.335442 0.167911 0.003604 0.000000 0.332340 0.000000 0.000000 0.000000 0.164307 0.000000 1.000000 0.000000 
6.096000 0.335374 0.167917 0.003600 0.000000 0.332392 0.000000 0.000000 0.000000 0.164317 0.000000 1.000000 0.000000 
6.097000 0.335306 0.167923 0.003596 0.000000 0.332444 0.000000 0.000000 0.000000 0.164327 0.000000 1.000000 -0.000000 
6.098000 0.335237 0.167929 0.003592 0.000000 0.332497 0.000000 0.000000 0.000000 0.164337 0.000000 1.000000 0.000000 
6.099000 0.335169 0.167935 0.003588 0.000000 0.332549 0.000000 0.000000 0.000000 0.164347 0.000000 1.000000 0.000000 
6.100000 0.335101 0.167941 0.003583 0.000000 0.332601 0.000000 0.000000 0.000000 0.164358 0.000000 1.000000 0.000000 
6.101000 0.335032 0.167947 0.003579 0.000000 0.332653 0.000000 0.000000 0.000000 0.164368 0.000000 1.000000 0.000000 
6.102000 0.334964 0.167953 0.003575 0.000000 0.332705 0.000000 0.000000 0.000000 0.164378 0.000000 1.000000 0.000000 
6.103000 0.334896 0.167959 0.003571 0.000000 0.332757 0.000000 0.000000 0.000000 0.164388 0.000000 1.000000 0.000000 
6.104000 0.334828 0.167965 0.003567 0.000000 0.332809 0.000000 0.000000 0.000000 0.164398 0.000000 1.000000 0.000000 
6.105000 0.334759 0.167971 0.003563 0.000000 0.332861 0.000000 0.000000 0.000000 0.164408 0.000000 1.000000 -0.000000 
6.106000 0.334691 0.167977 0.003559 0.000000 0.332913 0.000000 0.000000 0.000000 0.164418 0.000000 1.000000 0.000000 
6.107000 0.334623 0.167983 0.003555 0.000000 0.332965 0.000000 0.000000 0.000000 0.164428 0.000000 1.000000 0.000000 
6.108000 0.334555 0.167989 0.003551 0.000000 0.333017 0.000000 0.000000 0.000000 0.164439 0.000000 1.000000 0.000000 
6.109000 0.334487 0.167995 0.003547 0.000000 0.333069 0.000000 0.000000 0.000000 0.164449 0.000000 1.000000 0.000000 
6.110000 0.334419 0.168001 0.003543 0.000000 0.333121 0.000000 0.000000 0.000000 0.164459 0.000000 1.000000 -0.000000 
6.111000 0.334350 0.168007 0.003539 0.000000 0.333173 0.000000 0.000000 0.000000 0.164469 0.000000 1.000000 0.000000 
6.112000 0.334282 0.168013 0.003534 0.000000 0.333225 0.000000 0.000000 0.000000 0.164479 0.000000 1.000000 0.000000 
6.113000 0.334214 0.168019 0.003530 0.000000 0.333277 0.000000 0.000000 0.000000 0.164489 0.000000 1.000000 -0.000000 
6.114000 0.334146 0.168026 0.003526 0.000000 0.333329 0.000000 0.000000 0.000000 0.164499 0.000000 1.000000 -0.000000 
6.115000 0.334078 0.168032 0.003522 0.000000 0.333381 0.000000 0.000000 0.000000 0.164509 0.000000 1.000000 -0.000000 
6.116000 0.334010 0.168038 0.003518 0.000000 0.333433 0.000000 0.000000 0.000000 0.164519 0.000000 1.000000 0.000000 
6.117000 0.333942 0.168044 0.003514 0.000000 0.333485 0.000000 0.000000 0.000000 0.164529 0.000000 1.000000 -0.000000 
6.118000 0.333874 0.168050 0.003510 0.000000 0.333537 0.000000 0.000000 0.000000 0.164540 0.000000 1.000000 -0.000000 
6.119000 0.333806 0.168056 0.003506 0.000000 0.333588 0.000000 0.000000 0.000000 0.164550 0.000000 1.000000 -0.000000 
6.120000 0.333738 0.168062 0.003502 0.000000 0.333640 0.000000 0.000000 0.000000 0.164560 0.000000 1.000000 0.000000 
6.121000 0.333670 0.168068 0.003498 0.000000 0.333692 0.000000 0.000000 0.000000 0.164570 0.000000 1.000000 -0.000000 
6.122000 0.333603 0.168074 0.003494 0.000000 0.333744 0.000000 0.000000 0.000000 0.164580 0.000000 1.000000 0.000000 
6.123000 0.333535 0.168080 0.003490 0.000000 0.333796 0.000000 0.000000 0.000000 0.164590 0.000000 1.000000 0.000000 
6.124000 0.333467 0.168086 0.003486 0.000000 0.333847 0.000000 0.000000 0.000000 0.164600 0.000000 1.000000 0.000000 
6.125000 0.333399 0.168092 0.003482 0.000000 0.333899 0.000000 0.000000 0.000000 0.164610 0.000000 1.000000 -0.000000 
6.126000 0.333331 0.168098 0.003478 0.000000 0.333951 0.000000 0.000000 0.000000 0.164620 0.000000 1.000000 -0.000000 
6.127000 0.333263 0.168104 0.003474 0.000000 0.334003 0.000000 0.000000 0.000000 0.164630 0.000000 1.000000 -0.000000 
6.128000 0.333196 0.168110 0.003470 0.000000 0.334055 0.000000 0.000000 0.000000 0.164640 0.000000 1.000000 0.000000 
6.129000 0.333128 0.168116 0.003466 0.000000 0.334106 0.000000 0.000000 0.000000 0.164650 0.000000 1.000000 0.000000 
6.130000 0.333060 0.168122 0.003462 0.000000 0.334158 0.000000 0.000000 0.000000 0.164660 0.000000 1.000000 0.000000 
6.131000 0.332992 0.168128 0.003458 0.000000 0.334210 0.000000 0.000000 0.000000 0.164670 0.000000 1.000000 -0.000000 
6.132000 0.332925 0.168134 0.003454 0.000000 0.334261 0.000000 0.000000 0.000000 0.164680 0.000000 1.000000 -0.000000 
6.133000 0.332857 0.168140 0.003450 0.000000 0.334313 0.000000 0.000000 0.000000 0.164690 0.000000 1.000000 -0.000000 
6.134000 0.332789 0.168146 0.003446 0.000000 0.334365 0.000000 0.000000 0.000000 0.164700 0.000000 1.000000 0.000000 
6.135000 0.332722 0.168152 0.003442 0.000000 0.334416 0.000000 0.000000 0.000000 0.164710 0.000000 1.000000 -0.000000 
6.136000 0.332654 0.168158 0.003438 0.000000 0.334468 0.000000 0.000000 0.000000 0.164720 0.000000 1.000000 -0.000000 
6.137000 0.332586 0.168164 0.003434 0.000000 0.334520 0.000000 0.000000 0.000000 0.164730 0.000000 1.000000 0.000000 
6.138000 0.332519 0.168170 0.003430 0.000000 0.334571 0.000000 0.000000 0.000000 0.164740 0.000000 1.000000 0.000000 
6.139000 0.332451 0.168176 0.003426 0.000000 0.334623 0.000000 0.000000 0.000000 0.164750 0.000000 1.000000 -0.000000 
6.140000 0.332383 0.168182 0.003422 0.000000 0.334674 0.000000 0.000000 0.000000 0.164760 0.000000 1.000000 -0.000000 
6.141000 0.332316 0.168188 0.003418 0.000000 0.334726 0.000000 0.000000 0.000000 0.164770 0.000000 1.000000 -0.000000 
6.142000 0.332248 0.168194 0.003414 0.000000 0.334777 0.000000 0.000000 0.000000 0.164780 0.000000 1.000000 0.000000 
6.143000 0.332181 0.168200 0.003410 0.000000 0.334829 0.000000 0.000000 0.000000 0.164790 0.000000 1.000000 -0.000000 
6.144000 0.332113 0.168206 0.003406 0.000000 0.334880 0.000000 0.000000 0.000000 0.164800 0.000000 1.000000 0.000000 
6.145000 0.332046 0.168212 0.003402 0.000000 0.334932 0.000000 0.000000 0.000000 0.164810 0.000000 1.000000 -0.000000 
6.146000 0.331978 0.168218 0.003399 0.000000 0.334983 0.000000 0.000000 0.000000 0.164820 0.000000 1.000000 0.000000 
6.147000 0.331911 0.168224 0.003395 0.000000 0.335035 0.000000 0.000000 0.000000 0.164830 0.000000 1.000000 0.000000 
6.148000 0.331844 0.168230 0.003391 0.000000 0.335086 0.000000 0.000000 0.000000 0.164840 0.000000 1.000000 -0.000000 
6.149000 0.331776 0.168236 0.003387 0.000000 0.335138 0.000000 0.000000 0.000000 0.164850 0.000000 1.000000 0.000000 
6.150000 0.331709 0.168242 0.003383 0.000000 0.335189 0.000000 0.000000 0.000000 0.164860 0.000000 1.000000 0.000000 
6.151000 0.331641 0.168248 0.003379 0.000000 0.335241 0.000000 0.000000 0.000000 0.164869 0.000000 1.000000 0.000000 
6.152000 0.331574 0.168254 0.003375 0.000000 0.335292 0.000000 0.000000 0.000000 0.164879 0.000000 1.000000 -0.000000 
6.153000 0.331507 0.168260 0.003371 0.000000 0.335343 0.000000 0.000000 0.000000 0.164889 0.000000 1.000000 -0.000000 
6.154000 0.331439 0.168266 0.003367 0.000000 0.335395 0.000000 0.000000 0.000000 0.164899 0.000000 1.000000 0.000000 
6.155000 0.331372 0.168272 0.003363 0.000000 0.335446 0.000000 0.000000 0.000000 0.164909 0.000000 1.000000 0.000000 
6.156000 0.331305 0.168278 0.003359 0.000000 0.335498 0.000000 0.000000 0.000000 0.164919 0.000000 1.000000 -0.000000 
6.157000 0.331238 0.168284 0.003355 0.000000 0.335549 0.000000 0.000000 0.000000 0.164929 0.000000 1.000000 0.000000 
6.158000 0.331170 0.168290 0.003352 0.000000 0.335600 0.000000 0.000000 0.000000 0.164939 0.000000 1.000000 -0.000000 
6.159000 0.331103 0.168296 0.003348 0.000000 0.335652 0.000000 0.000000 0.000000 0.164949 0.000000 1.000000 -0.000000 
6.160000 0.331036 0.168302 0.003344 0.000000 0.335703 0.000000 0.000000 0.000000 0.164959 0.000000 1.000000 -0.000000 
6.161000 0.330969 0.168308 0.003340 0.000000 0.335754 0.000000 0.000000 0.000000 0.164969 0.000000 1.000000 -0.000000 
6.162000 0.330902 0.168314 0.003336 0.000000 0.335805 0.000000 0.000000 0.000000 0.164978 0.000000 1.000000 -0.000000 
6.163000 0.330834 0.168320 0.003332 0.000000 0.335857 0.000000 0.000000 0.000000 0.164988 0.000000 1.000000 0.000000 
6.164000 0.330767 0.168326 0.003328 0.000000 0.335908 0.000000 0.000000 0.000000 0.164998 0.000000 1.000000 0.000000 
6.165000 0.330700 0.168332 0.003324 0.000000 0.335959 0.000000 0.000000 0.000000 0.165008 0.000000 1.000000 -0.000000 
6.166000 0.330633 0.168338 0.003321 0.000000 0.336010 0.000000 0.000000 0.000000 0.165018 0.000000 1.000000 0.000000 
6.167000 0.330566 0.168344 0.003317 0.000000 0.336062 0.000000 0.000000 0.000000 0.165028 0.000000 1.000000 -0.000000 
6.168000 0.330499 0.168350 0.003313 0.000000 0.336113 0.000000 0.000000 0.000000 0.165038 0.000000 1.000000 0.000000 
6.169000 0.330432 0.168356 0.003309 0.000000 0.336164 0.000000 0.000000 0.000000 0.165048 0.000000 1.000000 -0.000000 
6.170000 0.330365 0.168362 0.003305 0.000000 0.336215 0.000000 0.000000 0.000000 0.165057 0.000000 1.000000 0.000000 
6.171000 0.330298 0.168368 0.003301 0.000000 0.336266 0.000000 0.000000 0.000000 0.165067 0.000000 1.000000 0.000000 
6.172000 0.330231 0.168374 0.003297 0.000000 0.336317 0.000000 0.000000 0.000000 0.165077 0.000000 1.000000 0.000000 
6.173000 0.330164 0.168380 0.003294 0.000000 0.336369 0.000000 0.000000 0.000000 0.165087 0.000000 1.000000 -0.000000 
6.174000 0.330097 0.168386 0.003290 0.000000 0.336420 0.000000 0.000000 0.000000 0.165097 0.000000 1.000000 -0.000000 
6.175000 0.330030 0.168392 0.003286 0.000000 0.336471 0.000000 0.000000 0.000000 0.165107 0.000000 1.000000 -0.000000 
6.176000 0.329963 0.168398 0.003282 0.000000 0.336522 0.000000 0.000000 0.000000 0.165116 0.000000 1.000000 -0.000000 
6.177000 0.329896 0.168404 0.003278 0.000000 0.336573 0.000000 0.000000 0.000000 0.165126 0.000000 1.000000 -0.000000 
6.178000 0.329829 0.168410 0.003274 0.000000 0.336624 0.000000 0.000000 0.000000 0.165136 0.000000 1.000000 -0.000000 
6.179000 0.329763 0.168416 0.003271 0.000000 0.336675 0.000000 0.000000 0.000000 0.165146 0.000000 1.000000 0.000000 
6.180000 0.329696 0.168422 0.003267 0.000000 0.336726 0.000000 0.000000 0.000000 0.165156 0.000000 1.000000 -0.000000 
6.181000 0.329629 0.168428 0.003263 0.000000 0.336777 0.000000 0.000000 0.000000 0.165166 0.000000 1.000000 0.000000 
6.182000 0.329562 0.168434 0.003259 0.000000 0.336828 0.000000 0.000000 0.000000 0.165175 0.000000 1.000000 0.000000 
6.183000 0.329495 0.168440 0.003255 0.000000 0.336879 0.000000 0.000000 0.000000 0.165185 0.000000 1.000000 0.000000 
6.184000 0.329429 0.168446 0.003251 0.000000 0.336930 0.000000 0.000000 0.000000 0.165195 0.000000 1.000000 0.000000 
6.185000 0.329362 0.168452 0.003248 0.000000 0.336981 0.000000 0.000000 0.000000 0.165205 0.000000 1.000000 -0.000000 
6.186000 0.329295 0.168458 0.003244 0.000000 0.337032 0.000000 0.000000 0.000000 0.165214 0.000000 1.000000 0.000000 
6.187000 0.329228 0.168464 0.003240 0.000000 0.337083 0.000000 0.000000 0.000000 0.165224 0.000000 1.000000 -0.000000 
6.188000 0.329162 0.168470 0.003236 0.000000 0.337134 0.000000 0.000000 0.000000 0.165234 0.000000 1.000000 -0.000000 
6.189000 0.329095 0.168476 0.003232 0.000000 0.337185 0.000000 0.000000 0.000000 0.165244 0.000000 1.000000 0.000000 
6.190000 0.329028 0.168482 0.003229 0.000000 0.337236 0.000000 0.000000 0.000000 0.165254 0.000000 1.000000 -0.000000 
6.191000 0.328962 0.168488 0.003225 0.000000 0.337287 0.000000 0.000000 0.000000 0.165263 0.000000 1.000000 -0.000000 
6.192000 0.328895 0.168494 0.003221 0.000000 0.337338 0.000000 0.000000 0.000000 0.165273 0.000000 1.000000 -0.000000 
6.193000 0.328828 0.168500 0.003217 0.000000 0.337388 0.000000 0.000000 0.000000 0.165283 0.000000 1.000000 0.000000 
6.194000 0.328762 0.168506 0.003214 0.000000 0.337439 0.000000 0.000000 0.000000 0.165293 0.000000 1.000000 -0.000000 
6.195000 0.328695 0.168512 0.003210 0.000000 0.337490 0.000000 0.000000 0.000000 0.165302 0.000000 1.000000 0.000000 
6.196000 0.328629 0.168518 0.003206 0.000000 0.337541 0.000000 0.000000 0.000000 0.165312 0.000000 1.000000 0.000000 
6.197000 0.328562 0.168524 0.003202 0.000000 0.337592 0.000000 0.000000 0.000000 0.165322 0.000000 1.000000 0.000000 
6.198000 0.328496 0.168530 0.003199 0.000000 0.337643 0.000000 0.000000 0.000000 0.165332 0.000000 1.000000 -0.000000 
6.199000 0.328429 0.168536 0.003195 0.000000 0.337693 0.000000 0.000000 0.000000 0.165341 0.000000 1.000000 -0.000000 
6.200000 0.328363 0.168542 0.003191 0.000000 0.337744 0.000000 0.000000 0.000000 0.165351 0.000000 1.000000 0.000000 
6.201000 0.328296 0.168548 0.003187 0.000000 0.337795 0.000000 0.000000 0.000000 0.165361 0.000000 1.000000 0.000000 
6.202000 0.328230 0.168554 0.003184 0.000000 0.337846 0.000000 0.000000 0.000000 0.165371 0.000000 1.000000 -0.000000 
6.203000 0.328163 0.168560 0.003180 0.000000 0.337896 0.000000 0.000000 0.000000 0.165380 0.000000 1.000000 -0.000000 
6.204000 0.328097 0.168566 0.003176 0.000000 0.337947 0.000000 0.000000 0.000000 0.165390 0.000000 1.000000 0.000000 
6.205000 0.328031 0.168572 0.003172 0.000000 0.337998 0.000000 0.000000 0.000000 0.165400 0.000000 1.000000 0.000000 
6.206000 0.327964 0.168578 0.003169 0.000000 0.338048 0.000000 0.000000 0.000000 0.165409 0.000000 1.000000 0.000000 
6.207000 0.327898 0.168584 0.003165 0.000000 0.338099 0.000000 0.000000 0.000000 0.165419 0.000000 1.000000 -0.000000 
6.208000 0.327832 0.168590 0.003161 0.000000 0.338150 0.000000 0.000000 0.000000 0.165429 0.000000 1.000000 0.000000 
6.209000 0.327765 0.168596 0.003157 0.000000 0.338200 0.000000 0.000000 0.000000 0.165438 0.000000 1.000000 0.000000 
6.210000 0.327699 0.168602 0.003154 0.000000 0.338251 0.000000 0.000000 0.000000 0.165448 0.000000 1.000000 -0.000000 
6.211000 0.327633 0.168608 0.003150 0.000000 0.338302 0.000000 0.000000 0.000000 0.165458 0.000000 1.000000 0.000000 
6.212000 0.327566 0.168614 0.003146 0.000000 0.338352 0.000000 0.000000 0.000000 0.165468 0.000000 1.000000 0.000000 
6.213000 0.327500 0.168620 0.003143 0.000000 0.338403 0.000000 0.000000 0.000000 0.165477 0.000000 1.000000 0.000000 
6.214000 0.327434 0.168626 0.003139 0.000000 0.338453 0.000000 0.000000 0.000000 0.165487 0.000000 1.000000 0.000000 
6.215000 0.327368 0.168632 0.003135 0.000000 0.338504 0.000000 0.000000 0.000000 0.165497 0.000000 1.000000 -0.000000 
6.216000 0.327302 0.168638 0.003131 0.000000 0.338555 0.000000 0.000000 0.000000 0.165506 0.000000 1.000000 0.000000 
6.217000 0.327235 0.168644 0.003128 0.000000 0.338605 0.000000 0.000000 0.000000 0.165516 0.000000 1.000000 0.000000 
6.218000 0.327169 0.168650 0.003124 0.000000 0.338656 0.000000 0.000000 0.000000 0.165526 0.000000 1.000000 0.000000 
6.219000 0.327103 0.168656 0.003120 0.000000 0.338706 0.000000 0.000000 0.000000 0.165535 0.000000 1.000000 0.000000 
6.220000 0.327037 0.168662 0.003117 0.000000 0.338757 0.000000 0.000000 0.000000 0.165545 0.000000 1.000000 0.000000 
6.221000 0.326971 0.168667 0.003113 0.000000 0.338807 0.000000 0.000000 0.000000 0.165554 0.000000 1.000000 0.000000 
6.222000 0.326905 0.168673 0.003109 0.000000 0.338858 0.000000 0.000000 0.000000 0.165564 0.000000 1.000000 -0.000000 
6.223000 0.326839 0.168679 0.003106 0.000000 0.338908 0.000000 0.000000 0.000000 0.165574 0.000000 1.000000 -0.000000 
6.224000 0.326773 0.168685 0.003102 0.000000 0.338959 0.000000 0.000000 0.000000 0.165583 0.000000 1.000000 -0.000000 
6.225000 0.326707 0.168691 0.003098 0.000000 0.339009 0.000000 0.000000 0.000000 0.165593 0.000000 1.000000 -0.000000 
6.226000 0.326641 0.168697 0.003095 0.000000 0.339060 0.000000 0.000000 0.000000 0.165603 0.000000 1.000000 -0.000000 
6.227000 0.326575 0.168703 0.003091 0.000000 0.339110 0.000000 0.000000 0.000000 0.165612 0.000000 1.000000 0.000000 
6.228000 0.326509 0.168709 0.003087 0.000000 0.339160 0.000000 0.000000 0.000000 0.165622 0.000000 1.000000 0.000000 
6.229000 0.326443 0.168715 0.003084 0.000000 0.339211 0.000000 0.000000 0.000000 0.165631 0.000000 1.000000 -0.000000 
6.230000 0.326377 0.168721 0.003080 0.000000 0.339261 0.000000 0.000000 0.000000 0.165641 0.000000 1.000000 0.000000 
6.231000 0.326311 0.168727 0.003076 0.000000 0.339311 0.000000 0.000000 0.000000 0.165651 0.000000 1.000000 -0.000000 
6.232000 0.326245 0.168733 0.003073 0.000000 0.339362 0.000000 0.000000 0.000000 0.165660 0.000000 1.000000 0.000000 
6.233000 0.326179 0.168739 0.003069 0.000000 0.339412 0.000000 0.000000 0.000000 0.165670 0.000000 1.000000 -0.000000 
6.234000 0.326113 0.168745 0.003066 0.000000 0.339462 0.000000 0.000000 0.000000 0.165679 0.000000 1.000000 -0.000000 
6.235000 0.326047 0.168751 0.003062 0.000000 0.339513 0.000000 0.000000 0.000000 0.165689 0.000000 1.000000 -0.000000 
6.236000 0.325981 0.168757 0.003058 0.000000 0.339563 0.000000 0.000000 0.000000 0.165699 0.000000 1.000000 0.000000 
6.237000 0.325916 0.168763 0.003055 0.000000 0.339613 0.000000 0.000000 0.000000 0.165708 0.000000 1.000000 0.000000 
6.238000 0.325850 0.168769 0.003051 0.000000 0.339664 0.000000 0.000000 0.000000 0.165718 0.000000 1.000000 -0.000000 
6.239000 0.325784 0.168775 0.003047 0.000000 0.339714 0.000000 0.000000 0.000000 0.165727 0.000000 1.000000 -0.000000 
6.240000 0.325718 0.168781 0.003044 0.000000 0.339764 0.000000 0.000000 0.000000 0.165737 0.000000 1.000000 -0.000000 
6.241000 0.325652 0.168787 0.003040 0.000000 0.339814 0.000000 0.000000 0.000000 0.165746 0.000000 1.000000 0.000000 
6.242000 0.325587 0.168793 0.003037 0.000000 0.339865 0.000000 0.000000 0.000000 0.165756 0.000000 1.000000 0.000000 
6.243000 0.325521 0.168799 0.003033 0.000000 0.339915 0.000000 0.000000 0.000000 0.165766 0.000000 1.000000 0.000000 
6.244000 0.325455 0.168804 0.003029 0.000000 0.339965 0.000000 0.000000 0.000000 0.165775 0.000000 1.000000 0.000000 
6.245000 0.325390 0.168810 0.003026 0.000000 0.340015 0.000000 0.000000 0.000000 0.165785 0.000000 1.000000 -0.000000 
6.246000 0.325324 0.168816 0.003022 0.000000 0.340065 0.000000 0.000000 0.000000 0.165794 0.000000 1.000000 -0.000000 
6.247000 0.325258 0.168822 0.003019 0.000000 0.340116 0.000000 0.000000 0.000000 0.165804 0.000000 1.000000 0.000000 
6.248000 0.325193 0.168828 0.003015 0.000000 0.340166 0.000000 0.000000 0.000000 0.165813 0.000000 1.000000 -0.000000 
6.249000 0.325127 0.168834 0.003011 0.000000 0.340216 0.000000 0.000000 0.000000 0.165823 0.000000 1.000000 0.000000 
6.250000 0.325062 0.168840 0.003008 0.000000 0.340266 0.000000 0.000000 0.000000 0.165832 0.000000 1.000000 0.000000 
6.251000 0.324996 0.168846 0.003004 0.000000 0.340316 0.000000 0.000000 0.000000 0.165842 0.000000 1.000000 0.000000 
6.252000 0.324930 0.168852 0.003001 0.000000 0.340366 0.000000 0.000000 0.000000 0.165851 0.000000 1.000000 -0.000000 
6.253000 0.324865 0.168858 0.002997 0.000000 0.340416 0.000000 0.000000 0.000000 0.165861 0.000000 1.000000 0.000000 
6.254000 0.324799 0.168864 0.002993 0.000000 0.340466 0.000000 0.000000 0.000000 0.165870 0.000000 1.000000 0.000000 
6.255000 0.324734 0.168870 0.002990 0.000000 0.340516 0.000000 0.000000 0.000000 0.165880 0.000000 1.000000 -0.000000 
6.256000 0.324668 0.168876 0.002986 0.000000 0.340566 0.000000 0.000000 0.000000 0.165889 0.000000 1.000000 0.000000 
6.257000 0.324603 0.168882 0.002983 0.000000 0.340616 0.000000 0.000000 0.000000 0.165899 0.000000 1.000000 0.000000 
6.258000 0.324537 0.168888 0.002979 0.000000 0.340666 0.000000 0.000000 0.000000 0.165908 0.000000 1.000000 -0.000000 
6.259000 0.324472 0.168894 0.002976 0.000000 0.340716 0.000000 0.000000 0.000000 0.165918 0.000000 1.000000 0.000000 
6.260000 0.324407 0.168900 0.002972 0.000000 0.340766 0.000000 0.000000 0.000000 0.165927 0.000000 1.000000 -0.000000 
6.261000 0.324341 0.168905 0.002969 0.000000 0.340816 0.000000 0.000000 0.000000 0.165937 0.000000 1.000000 -0.000000 
6.262000 0.324276 0.168911 0.002965 0.000000 0.340866 0.000000 0.000000 0.000000 0.165946 0.000000 1.000000 0.000000 
6.263000 0.324210 0.168917 0.002961 0.000000 0.340916 0.000000 0.000000 0.000000 0.165956 0.000000 1.000000 -0.000000 
6.264000 0.324145 0.168923 0.002958 0.000000 0.340966 0.000000 0.000000 0.000000 0.165965 0.000000 1.000000 -0.000000 
6.265000 0.324080 0.168929 0.002954 0.000000 0.341016 0.000000 0.000000 0.000000 0.165975 0.000000 1.000000 0.000000 
6.266000 0.324014 0.168935 0.002951 0.000000 0.341066 0.000000 0.000000 0.000000 0.165984 0.000000 1.000000 0.000000 
6.267000 0.323949 0.168941 0.002947 0.000000 0.341116 0.000000 0.000000 0.000000 0.165994 0.000000 1.000000 -0.000000 
6.268000 0.323884 0.168947 0.002944 0.000000 0.341166 0.000000 0.000000 0.000000 0.166003 0.000000 1.000000 0.000000 
6.269000 0.323819 0.168953 0.002940 0.000000 0.341216 0.000000 0.000000 0.000000 0.166013 0.000000 1.000000 0.000000 
6.270000 0.323753 0.168959 0.002937 0.000000 0.341266 0.000000 0.000000 0.000000 0.166022 0.000000 1.000000 0.000000 
6.271000 0.323688 0.168965 0.002933 0.000000 0.341315 0.000000 0.000000 0.000000 0.166032 0.000000 1.000000 0.000000 
6.272000 0.323623 0.168971 0.002930 0.000000 0.341365 0.000000 0.000000 0.000000 0.166041 0.000000 1.000000 -0.000000 
6.273000 0.323558 0.168977 0.002926 0.000000 0.341415 0.000000 0.000000 0.000000 0.166050 0.000000 1.000000 -0.000000 
6.274000 0.323493 0.168983 0.002923 0.000000 0.341465 0.000000 0.000000 0.000000 0.166060 0.000000 1.000000 0.000000 
6.275000 0.323427 0.168989 0.002919 0.000000 0.341515 0.000000 0.000000 0.000000 0.166069 0.000000 1.000000 -0.000000 
6.276000 0.323362 0.168994 0.002916 0.000000 0.341565 0.000000 0.000000 0.000000 0.166079 0.000000 1.000000 0.000000 
6.277000 0.323297 0.169000 0.002912 0.000000 0.341614 0.000000 0.000000 0.000000 0.166088 0.000000 1.000000 -0.000000 
6.278000 0.323232 0.169006 0.002909 0.000000 0.341664 0.000000 0.000000 0.000000 0.166098 0.000000 1.000000 -0.000000 
6.279000 0.323167 0.169012 0.002905 0.000000 0.341714 0.000000 0.000000 0.000000 0.166107 0.000000 1.000000 0.000000 
6.280000 0.323102 0.169018 0.002902 0.000000 0.341764 0.000000 0.000000 0.000000 0.166116 0.000000 1.000000 0.000000 
6.281000 0.323037 0.169024 0.002898 0.000000 0.341813 0.000000 0.000000 0.000000 0.166126 0.000000 1.000000 0.000000 
6.282000 0.322972 0.169030 0.002895 0.000000 0.341863 0.000000 0.000000 0.000000 0.166135 0.000000 1.000000 0.000000 
6.283000 0.322907 0.169036 0.002891 0.000000 0.341913 0.000000 0.000000 0.000000 0.166145 0.000000 1.000000 0.000000 
6.284000 0.322842 0.169042 0.002888 0.000000 0.341962 0.000000 0.000000 0.000000 0.166154 0.000000 1.000000 0.000000 
6.285000 0.322777 0.169048 0.002884 0.000000 0.342012 0.000000 0.000000 0.000000 0.166163 0.000000 1.000000 -0.000000 
6.286000 0.322712 0.169054 0.002881 0.000000 0.342062 0.000000 0.000000 0.000000 0.166173 0.000000 1.000000 -0.000000 
6.287000 0.322647 0.169060 0.002877 0.000000 0.342111 0.000000 0.000000 0.000000 0.166182 0.000000 1.000000 0.000000 
6.288000 0.322582 0.169066 0.002874 0.000000 0.342161 0.000000 0.000000 0.000000 0.166192 0.000000 1.000000 -0.000000 
6.289000 0.322517 0.169071 0.002871 0.000000 0.342211 0.000000 0.000000 0.000000 0.166201 0.000000 1.000000 0.000000 
6.290000 0.322452 0.169077 0.002867 0.000000 0.342260 0.000000 0.000000 0.000000 0.166210 0.000000 1.000000 0.000000 
6.291000 0.322387 0.169083 0.002864 0.000000 0.342310 0.000000 0.000000 0.000000 0.166220 0.000000 1.000000 0.000000 
6.292000 0.322322 0.169089 0.002860 0.000000 0.342359 0.000000 0.000000 0.000000 0.166229 0.000000 1.000000 -0.000000 
6.293000 0.322258 0.169095 0.002857 0.000000 0.342409 0.000000 0.000000 0.000000 0.166238 0.000000 1.000000 -0.000000 
6.294000 0.322193 0.169101 0.002853 0.000000 0.342458 0.000000 0.000000 0.000000 0.166248 0.000000 1.000000 0.000000 
6.295000 0.322128 0.169107 0.002850 0.000000 0.342508 0.000000 0.000000 0.000000 0.166257 0.000000 1.000000 -0.000000 
6.296000 0.322063 0.169113 0.002846 0.000000 0.342558 0.000000 0.000000 0.000000 0.166266 0.000000 1.000000 0.000000 
6.297000 0.321998 0.169119 0.002843 0.000000 0.342607 0.000000 0.000000 0.000000 0.166276 0.000000 1.000000 0.000000 
6.298000 0.321934 0.169125 0.002840 0.000000 0.342657 0.000000 0.000000 0.000000 0.166285 0.000000 1.000000 -0.000000 
6.299000 0.321869 0.169131 0.002836 0.000000 0.342706 0.000000 0.000000 0.000000 0.166294 0.000000 1.000000 0.000000 
6.300000 0.321804 0.169137 0.002833 0.000000 0.342756 0.000000 0.000000 0.000000 0.166304 0.000000 1.000000 -0.000000 
6.301000 0.321739 0.169142 0.002829 0.000000 0.342805 0.000000 0.000000 0.000000 0.166313 0.000000 1.000000 0.000000 
6.302000 0.321675 0.169148 0.002826 0.000000 0.342854 0.000000 0.000000 0.000000 0.166322 0.000000 1.000000 0.000000 
6.303000 0.321610 0.169154 0.002822 0.000000 0.342904 0.000000 0.000000 0.000000 0.166332 0.000000 1.000000 0.000000 
6.304000 0.321545 0.169160 0.002819 0.000000 0.342953 0.000000 0.000000 0.000000 0.166341 0.000000 1.000000 -0.000000 
6.305000 0.321481 0.169166 0.002816 0.000000 0.343003 0.000000 0.000000 0.000000 0.166350 0.000000 1.000000 -0.000000 
6.306000 0.321416 0.169172 0.002812 0.000000 0.343052 0.000000 0.000000 0.000000 0.166360 0.000000 1.000000 0.000000 
6.307000 0.321352 0.169178 0.002809 0.000000 0.343102 0.000000 0.000000 0.000000 0.166369 0.000000 1.000000 -0.000000 
6.308000 0.321287 0.169184 0.002805 0.000000 0.343151 0.000000 0.000000 0.000000 0.166378 0.000000 1.000000 -0.000000 
6.309000 0.321222 0.169190 0.002802 0.000000 0.343200 0.000000 0.000000 0.000000 0.166388 0.000000 1.000000 -0.000000 
6.310000 0.321158 0.169196 0.002799 0.000000 0.343250 0.000000 0.000000 0.000000 0.166397 0.000000 1.000000 0.000000 
6.311000 0.321093 0.169201 0.002795 0.000000 0.343299 0.000000 0.000000 0.000000 0.166406 0.000000 1.000000 -0.000000 
6.312000 0.321029 0.169207 0.002792 0.000000 0.343348 0.000000 0.000000 0.000000 0.166415 0.000000 1.000000 0.000000 
6.313000 0.320964 0.169213 0.002789 0.000000 0.343398 0.000000 0.000000 0.000000 0.166425 0.000000 1.000000 -0.000000 
6.314000 0.320900 0.169219 0.002785 0.000000 0.343447 0.000000 0.000000 0.000000 0.166434 0.000000 1.000000 0.000000 
6.315000 0.320835 0.169225 0.002782 0.000000 0.343496 0.000000 0.000000 0.000000 0.166443 0.000000 1.000000 -0.000000 
6.316000 0.320771 0.169231 0.002778 0.000000 0.343546 0.000000 0.000000 0.000000 0.166453 0.000000 1.000000 -0.000000 
6.317000 0.320706 0.169237 0.002775 0.000000 0.343595 0.000000 0.000000 0.000000 0.166462 0.000000 1.000000 -0.000000 
6.318000 0.320642 0.169243 0.002772 0.000000 0.343644 0.000000 0.000000 0.000000 0.166471 0.000000 1.000000 -0.000000 
6.319000 0.320578 0.169249 0.002768 0.000000 0.343693 0.000000 0.000000 0.000000 0.166480 0.000000 1.000000 0.000000 
6.320000 0.320513 0.169255 0.002765 0.000000 0.343743 0.000000 0.000000 0.000000 0.166490 0.000000 1.000000 -0.000000 
6.321000 0.320449 0.169260 0.002762 0.000000 0.343792 0.000000 0.000000 0.000000 0.166499 0.000000 1.000000 -0.000000 
6.322000 0.320385 0.169266 0.002758 0.000000 0.343841 0.000000 0.000000 0.000000 0.166508 0.000000 1.000000 0.000000 
6.323000 0.320320 0.169272 0.002755 0.000000 0.343890 0.000000 0.000000 0.000000 0.166517 0.000000 1.000000 -0.000000 
6.324000 0.320256 0.169278 0.002752 0.000000 0.343939 0.000000 0.000000 0.000000 0.166527 0.000000 1.000000 -0.000000 
6.325000 0.320192 0.169284 0.002748 0.000000 0.343989 0.000000 0.000000 0.000000 0.166536 0.000000 1.000000 -0.000000 
6.326000 0.320127 0.169290 0.002745 0.000000 0.344038 0.000000 0.000000 0.000000 0.166545 0.000000 1.000000 0.000000 
6.327000 0.320063 0.169296 0.002742 0.000000 0.344087 0.000000 0.000000 0.000000 0.166554 0.000000 1.000000 -0.000000 
6.328000 0.319999 0.169302 0.002738 0.000000 0.344136 0.000000 0.000000 0.000000 0.166564 0.000000 1.000000 -0.000000 
6.329000 0.319935 0.169308 0.002735 0.000000 0.344185 0.000000 0.000000 0.000000 0.166573 0.000000 1.000000 0.000000 
6.330000 0.319870 0.169314 0.002732 0.000000 0.344234 0.000000 0.000000 0.000000 0.166582 0.000000 1.000000 -0.000000 
6.331000 0.319806 0.169319 0.002728 0.000000 0.344283 0.000000 0.000000 0.000000 0.166591 0.000000 1.000000 -0.000000 
6.332000 0.319742 0.169325 0.002725 0.000000 0.344332 0.000000 0.000000 0.000000 0.166600 0.000000 1.000000 -0.000000 
6.333000 0.319678 0.169331 0.002722 0.000000 0.344381 0.000000 0.000000 0.000000 0.166610 0.000000 1.000000 0.000000 
6.334000 0.319614 0.169337 0.002718 0.000000 0.344430 0.000000 0.000000 0.000000 0.166619 0.000000 1.000000 0.000000 
6.335000 0.319550 0.169343 0.002715 0.000000 0.344480 0.000000 0.000000 0.000000 0.166628 0.000000 1.000000 0.000000 
6.336000 0.319485 0.169349 0.002712 0.000000 0.344529 0.000000 0.000000 0.000000 0.166637 0.000000 1.000000 0.000000 
6.337000 0.319421 0.169355 0.002708 0.000000 0.344578 0.000000 0.000000 0.000000 0.166646 0.000000 1.000000 -0.000000 
6.338000 0.319357 0.169361 0.002705 0.000000 0.344627 0.000000 0.000000 0.000000 0.166656 0.000000 1.000000 0.000000 
6.339000 0.319293 0.169366 0.002702 0.000000 0.344676 0.000000 0.000000 0.000000 0.166665 0.000000 1.000000 -0.000000 
6.340000 0.319229 0.169372 0.002698 0.000000 0.344725 0.000000 0.000000 0.000000 0.166674 0.000000 1.000000 -0.000000 
6.341000 0.319165 0.169378 0.002695 0.000000 0.344774 0.000000 0.000000 0.000000 0.166683 0.000000 1.000000 0.000000 
6.342000 0.319101 0.169384 0.002692 0.000000 0.344822 0.000000 0.000000 0.000000 0.166692 0.000000 1.000000 0.000000 
6.343000 0.319037 0.169390 0.002689 0.000000 0.344871 0.000000 0.000000 0.000000 0.166701 0.000000 1.000000 -0.000000 
6.344000 0.318973 0.169396 0.002685 0.000000 0.344920 0.000000 0.000000 0.000000 0.166711 0.000000 1.000000 -0.000000 
6.345000 0.318909 0.169402 0.002682 0.000000 0.344969 0.000000 0.000000 0.000000 0.166720 0.000000 1.000000 -0.000000 
6.346000 0.318845 0.169408 0.002679 0.000000 0.345018 0.000000 0.000000 0.000000 0.166729 0.000000 1.000000 -0.000000 
6.347000 0.318781 0.169414 0.002675 0.000000 0.345067 0.000000 0.000000 0.000000 0.166738 0.000000 1.000000 -0.000000 
6.348000 0.318717 0.169419 0.002672 0.000000 0.345116 0.000000 0.000000 0.000000 0.166747 0.000000 1.000000 0.000000 
6.349000 0.318654 0.169425 0.002669 0.000000 0.345165 0.000000 0.000000 0.000000 0.166756 0.000000 1.000000 -0.000000 
6.350000 0.318590 0.169431 0.002666 0.000000 0.345214 0.000000 0.000000 0.000000 0.166766 0.000000 1.000000 0.000000 
6.351000 0.318526 0.169437 0.002662 0.000000 0.345263 0.000000 0.000000 0.000000 0.166775 0.000000 1.000000 -0.000000 
6.352000 0.318462 0.169443 0.002659 0.000000 0.345311 0.000000 0.000000 0.000000 0.166784 0.000000 1.000000 0.000000 
6.353000 0.318398 0.169449 0.002656 0.000000 0.345360 0.000000 0.000000 0.000000 0.166793 0.000000 1.000000 0.000000 
6.354000 0.318334 0.169455 0.002653 0.000000 0.345409 0.000000 0.000000 0.000000 0.166802 0.000000 1.000000 0.000000 
6.355000 0.318271 0.169461 0.002649 0.000000 0.345458 0.000000 0.000000 0.000000 0.166811 0.000000 1.000000 0.000000 
6.356000 0.318207 0.169466 0.002646 0.000000 0.345507 0.000000 0.000000 0.000000 0.166820 0.000000 1.000000 -0.000000 
6.357000 0.318143 0.169472 0.002643 0.000000 0.345555 0.000000 0.000000 0.000000 0.166829 0.000000 1.000000 -0.000000 
6.358000 0.318079 0.169478 0.002640 0.000000 0.345604 0.000000 0.000000 0.000000 0.166839 0.000000 1.000000 0.000000 
6.359000 0.318015 0.169484 0.002636 0.000000 0.345653 0.000000 0.000000 0.000000 0.166848 0.000000 1.000000 -0.000000 
6.360000 0.317952 0.169490 0.002633 0.000000 0.345702 0.000000 0.000000 0.000000 0.166857 0.000000 1.000000 -0.000000 
6.361000 0.317888 0.169496 0.002630 0.000000 0.345750 0.000000 0.000000 0.000000 0.166866 0.000000 1.000000 0.000000 
6.362000 0.317824 0.169502 0.002627 0.000000 0.345799 0.000000 0.000000 0.000000 0.166875 0.000000 1.000000 -0.000000 
6.363000 0.317761 0.169508 0.002623 0.000000 0.345848 0.000000 0.000000 0.000000 0.166884 0.000000 1.000000 -0.000000 
6.364000 0.317697 0.169513 0.002620 0.000000 0.345896 0.000000 0.000000 0.000000 0.166893 0.000000 1.000000 0.000000 
6.365000 0.317633 0.169519 0.002617 0.000000 0.345945 0.000000 0.000000 0.000000 0.166902 0.000000 1.000000 0.000000 
6.366000 0.317570 0.169525 0.002614 0.000000 0.345994 0.000000 0.000000 0.000000 0.166911 0.000000 1.000000 0.000000 
6.367000 0.317506 0.169531 0.002611 0.000000 0.346042 0.000000 0.000000 0.000000 0.166920 0.000000 1.000000 -0.000000 
6.368000 0.317443 0.169537 0.002607 0.000000 0.346091 0.000000 0.000000 0.000000 0.166929 0.000000 1.000000 0.000000 
6.369000 0.317379 0.169543 0.002604 0.000000 0.346140 0.000000 0.000000 0.000000 0.166939 0.000000 1.000000 -0.000000 
6.370000 0.317316 0.169549 0.002601 0.000000 0.346188 0.000000 0.000000 0.000000 0.166948 0.000000 1.000000 0.000000 
6.371000 0.317252 0.169554 0.002598 0.000000 0.346237 0.000000 0.000000 0.000000 0.166957 0.000000 1.000000 0.000000 
6.372000 0.317189 0.169560 0.002595 0.000000 0.346285 0.000000 0.000000 0.000000 0.166966 0.000000 1.000000 0.000000 
6.373000 0.317125 0.169566 0.002591 0.000000 0.346334 0.000000 0.000000 0.000000 0.166975 0.000000 1.000000 0.000000 
6.374000 0.317062 0.169572 0.002588 0.000000 0.346383 0.000000 0.000000 0.000000 0.166984 0.000000 1.000000 -0.000000 
6.375000 0.316998 0.169578 0.002585 0.000000 0.346431 0.000000 0.000000 0.000000 0.166993 0.000000 1.000000 0.000000 
6.376000 0.316935 0.169584 0.002582 0.000000 0.346480 0.000000 0.000000 0.000000 0.167002 0.000000 1.000000 0.000000 
6.377000 0.316871 0.169590 0.002579 0.000000 0.346528 0.000000 0.000000 0.000000 0.167011 0.000000 1.000000 0.000000 
6.378000 0.316808 0.169595 0.002575 0.000000 0.346577 0.000000 0.000000 0.000000 0.167020 0.000000 1.000000 0.000000 
6.379000 0.316744 0.169601 0.002572 0.000000 0.346625 0.000000 0.000000 0.000000 0.167029 0.000000 1.000000 -0.000000 
6.380000 0.316681 0.169607 0.002569 0.000000 0.346674 0.000000 0.000000 0.000000 0.167038 0.000000 1.000000 -0.000000 
6.381000 0.316618 0.169613 0.002566 0.000000 0.346722 0.000000 0.000000 0.000000 0.167047 0.000000 1.000000 0.000000 
6.382000 0.316554 0.169619 0.002563 0.000000 0.346771 0.000000 0.000000 0.000000 0.167056 0.000000 1.000000 0.000000 
6.383000 0.316491 0.169625 0.002560 0.000000 0.346819 0.000000 0.000000 0.000000 0.167065 0.000000 1.000000 -0.000000 
6.384000 0.316428 0.169631 0.002556 0.000000 0.346867 0.000000 0.000000 0.000000 0.167074 0.000000 1.000000 -0.000000 
6.385000 0.316364 0.169636 0.002553 0.000000 0.346916 0.000000 0.000000 0.000000 0.167083 0.000000 1.000000 -0.000000 
6.386000 0.316301 0.169642 0.002550 0.000000 0.346964 0.000000 0.000000 0.000000 0.167092 0.000000 1.000000 0.000000 
6.387000 0.316238 0.169648 0.002547 0.000000 0.347013 0.000000 0.000000 0.000000 0.167101 0.000000 1.000000 -0.000000 
6.388000 0.316175 0.169654 0.002544 0.000000 0.347061 0.000000 0.000000 0.000000 0.167110 0.000000 1.000000 -0.000000 
6.389000 0.316111 0.169660 0.002541 0.000000 0.347110 0.000000 0.000000 0.000000 0.167119 0.000000 1.000000 -0.000000 
6.390000 0.316048 0.169666 0.002538 0.000000 0.347158 0.000000 0.000000 0.000000 0.167128 0.000000 1.000000 0.000000 
6.391000 0.315985 0.169672 0.002534 0.000000 0.347206 0.000000 0.000000 0.000000 0.167137 0.000000 1.000000 -0.000000 
6.392000 0.315922 0.169677 0.002531 0.000000 0.347255 0.000000 0.000000 0.000000 0.167146 0.000000 1.000000 0.000000 
6.393000 0.315859 0.169683 0.002528 0.000000 0.347303 0.000000 0.000000 0.000000 0.167155 0.000000 1.000000 -0.000000 
6.394000 0.315796 0.169689 0.002525 0.000000 0.347351 0.000000 0.000000 0.000000 0.167164 0.000000 1.000000 0.000000 
6.395000 0.315732 0.169695 0.002522 0.000000 0.347400 0.000000 0.000000 0.000000 0.167173 0.000000 1.000000 -0.000000 
6.396000 0.315669 0.169701 0.002519 0.000000 0.347448 0.000000 0.000000 0.000000 0.167182 0.000000 1.000000 0.000000 
6.397000 0.315606 0.169707 0.002516 0.000000 0.347496 0.000000 0.000000 0.000000 0.167191 0.000000 1.000000 -0.000000 
6.398000 0.315543 0.169712 0.002512 0.000000 0.347544 0.000000 0.000000 0.000000 0.167200 0.000000 1.000000 -0.000000 
6.399000 0.315480 0.169718 0.002509 0.000000 0.347593 0.000000 0.000000 0.000000 0.167209 0.000000 1.000000 -0.000000 
6.400000 0.315417 0.169724 0.002506 0.000000 0.347641 0.000000 0.000000 0.000000 0.167218 0.000000 1.000000 -0.000000 
6.401000 0.315354 0.169730 0.002503 0.000000 0.347689 0.000000 0.000000 0.000000 0.167227 0.000000 1.000000 -0.000000 
6.402000 0.315291 0.169736 0.002500 0.000000 0.347737 0.000000 0.000000 0.000000 0.167236 0.000000 1.000000 -0.000000 
6.403000 0.315228 0.169742 0.002497 0.000000 0.347786 0.000000 0.000000 0.000000 0.167245 0.000000 1.000000 0.000000 
6.404000 0.315165 0.169748 0.002494 0.000000 0.347834 0.000000 0.000000 0.000000 0.167254 0.000000 1.000000 -0.000000 
6.405000 0.315102 0.169753 0.002491 0.000000 0.347882 0.000000 0.000000 0.000000 0.167263 0.000000 1.000000 0.000000 
6.406000 0.315039 0.169759 0.002488 0.000000 0.347930 0.000000 0.000000 0.000000 0.167272 0.000000 1.000000 -0.000000 
6.407000 0.314976 0.169765 0.002485 0.000000 0.347978 0.000000 0.000000 0.000000 0.167281 0.000000 1.000000 0.000000 
6.408000 0.314913 0.169771 0.002481 0.000000 0.348026 0.000000 0.000000 0.000000 0.167289 0.000000 1.000000 -0.000000 
6.409000 0.314850 0.169777 0.002478 0.000000 0.348075 0.000000 0.000000 0.000000 0.167298 0.000000 1.000000 0.000000 
6.410000 0.314787 0.169783 0.002475 0.000000 0.348123 0.000000 0.000000 0.000000 0.167307 0.000000 1.000000 0.000000 
6.411000 0.314725 0.169788 0.002472 0.000000 0.348171 0.000000 0.000000 0.000000 0.167316 0.000000 1.000000 -0.000000 
6.412000 0.314662 0.169794 0.002469 0.000000 0.348219 0.000000 0.000000 0.000000 0.167325 0.000000 1.000000 0.000000 
6.413000 0.314599 0.169800 0.002466 0.000000 0.348267 0.000000 0.000000 0.000000 0.167334 0.000000 1.000000 0.000000 
6.414000 0.314536 0.169806 0.002463 0.000000 0.348315 0.000000 0.000000 0.000000 0.167343 0.000000 1.000000 -0.000000 
6.415000 0.314473 0.169812 0.002460 0.000000 0.348363 0.000000 0.000000 0.000000 0.167352 0.000000 1.000000 0.000000 
6.416000 0.314410 0.169818 0.002457 0.000000 0.348411 0.000000 0.000000 0.000000 0.167361 0.000000 1.000000 -0.000000 
6.417000 0.314348 0.169823 0.002454 0.000000 0.348459 0.000000 0.000000 0.000000 0.167370 0.000000 1.000000 0.000000 
6.418000 0.314285 0.169829 0.002451 0.000000 0.348507 0.000000 0.000000 0.000000 0.167379 0.000000 1.000000 0.000000 
6.419000 0.314222 0.169835 0.002448 0.000000 0.348555 0.000000 0.000000 0.000000 0.167387 0.000000 1.000000 0.000000 
6.420000 0.314160 0.169841 0.002445 0.000000 0.348603 0.000000 0.000000 0.000000 0.167396 0.000000 1.000000 -0.000000 
6.421000 0.314097 0.169847 0.002441 0.000000 0.348651 0.000000 0.000000 0.000000 0.167405 0.000000 1.000000 -0.000000 
6.422000 0.314034 0.169853 0.002438 0.000000 0.348699 0.000000 0.000000 0.000000 0.167414 0.000000 1.000000 0.000000 
6.423000 0.313971 0.169858 0.002435 0.000000 0.348747 0.000000 0.000000 0.000000 0.167423 0.000000 1.000000 0.000000 
6.424000 0.313909 0.169864 0.002432 0.000000 0.348795 0.000000 0.000000 0.000000 0.167432 0.000000 1.000000 -0.000000 
6.425000 0.313846 0.169870 0.002429 0.000000 0.348843 0.000000 0.000000 0.000000 0.167441 0.000000 1.000000 0.000000 
6.426000 0.313784 0.169876 0.002426 0.000000 0.348891 0.000000 0.000000 0.000000 0.167450 0.000000 1.000000 0.000000 
6.427000 0.313721 0.169882 0.002423 0.000000 0.348939 0.000000 0.000000 0.000000 0.167458 0.000000 1.000000 0.000000 
6.428000 0.313658 0.169887 0.002420 0.000000 0.348987 0.000000 0.000000 0.000000 0.167467 0.000000 1.000000 0.000000 
6.429000 0.313596 0.169893 0.002417 0.000000 0.349035 0.000000 0.000000 0.000000 0.167476 0.000000 1.000000 -0.000000 
6.430000 0.313533 0.169899 0.002414 0.000000 0.349083 0.000000 0.000000 0.000000 0.167485 0.000000 1.000000 0.000000 
6.431000 0.313471 0.169905 0.002411 0.000000 0.349131 0.000000 0.000000 0.000000 0.167494 0.000000 1.000000 0.000000 
6.432000 0.313408 0.169911 0.002408 0.000000 0.349178 0.000000 0.000000 0.000000 0.167503 0.000000 1.000000 -0.000000 
6.433000 0.313346 0.169917 0.002405 0.000000 0.349226 0.000000 0.000000 0.000000 0.167511 0.000000 1.000000 0.000000 
6.434000 0.313283 0.169922 0.002402 0.000000 0.349274 0.000000 0.000000 0.000000 0.167520 0.000000 1.000000 0.000000 
6.435000 0.313221 0.169928 0.002399 0.000000 0.349322 0.000000 0.000000 0.000000 0.167529 0.000000 1.000000 -0.000000 
6.436000 0.313158 0.169934 0.002396 0.000000 0.349370 0.000000 0.000000 0.000000 0.167538 0.000000 1.000000 0.000000 
6.437000 0.313096 0.169940 0.002393 0.000000 0.349418 0.000000 0.000000 0.000000 0.167547 0.000000 1.000000 0.000000 
6.438000 0.313033 0.169946 0.002390 0.000000 0.349465 0.000000 0.000000 0.000000 0.167556 0.000000 1.000000 -0.000000 
6.439000 0.312971 0.169951 0.002387 0.000000 0.349513 0.000000 0.000000 0.000000 0.167564 0.000000 1.000000 -0.000000 
6.440000 0.312908 0.169957 0.002384 0.000000 0.349561 0.000000 0.000000 0.000000 0.167573 0.000000 1.000000 0.000000 
6.441000 0.312846 0.169963 0.002381 0.000000 0.349609 0.000000 0.000000 0.000000 0.167582 0.000000 1.000000 -0.000000 
6.442000 0.312784 0.169969 0.002378 0.000000 0.349656 0.000000 0.000000 0.000000 0.167591 0.000000 1.000000 -0.000000 
6.443000 0.312721 0.169975 0.002375 0.000000 0.349704 0.000000 0.000000 0.000000 0.167600 0.000000 1.000000 -0.000000 
6.444000 0.312659 0.169981 0.002372 0.000000 0.349752 0.000000 0.000000 0.000000 0.167608 0.000000 1.000000 -0.000000 
6.445000 0.312597 0.169986 0.002369 0.000000 0.349800 0.000000 0.000000 0.000000 0.167617 0.000000 1.000000 0.000000 
6.446000 0.312534 0.169992 0.002366 0.000000 0.349847 0.000000 0.000000 0.000000 0.167626 0.000000 1.000000 0.000000 
6.447000 0.312472 0.169998 0.002363 0.000000 0.349895 0.000000 0.000000 0.000000 0.167635 0.000000 1.000000 -0.000000 
6.448000 0.312410 0.170004 0.002360 0.000000 0.349943 0.000000 0.000000 0.000000 0.167644 0.000000 1.000000 -0.000000 
6.449000 0.312348 0.170010 0.002357 0.000000 0.349990 0.000000 0.000000 0.000000 0.167652 0.000000 1.000000 -0.000000 
6.450000 0.312285 0.170015 0.002354 0.000000 0.350038 0.000000 0.000000 0.000000 0.167661 0.000000 1.000000 0.000000 
6.451000 0.312223 0.170021 0.002351 0.000000 0.350086 0.000000 0.000000 0.000000 0.167670 0.000000 1.000000 0.000000 
6.452000 0.312161 0.170027 0.002348 0.000000 0.350133 0.000000 0.000000 0.000000 0.167679 0.000000 1.000000 -0.000000 
6.453000 0.312099 0.170033 0.002345 0.000000 0.350181 0.000000 0.000000 0.000000 0.167688 0.000000 1.000000 0.000000 
6.454000 0.312037 0.170039 0.002342 0.000000 0.350228 0.000000 0.000000 0.000000 0.167696 0.000000 1.000000 0.000000 
6.455000 0.311974 0.170044 0.002339 0.000000 0.350276 0.000000 0.000000 0.000000 0.167705 0.000000 1.000000 -0.000000 
6.456000 0.311912 0.170050 0.002336 0.000000 0.350324 0.000000 0.000000 0.000000 0.167714 0.000000 1.000000 -0.000000 
6.457000 0.311850 0.170056 0.002334 0.000000 0.350371 0.000000 0.000000 0.000000 0.167723 0.000000 1.000000 -0.000000 
6.458000 0.311788 0.170062 0.002331 0.000000 0.350419 0.000000 0.000000 0.000000 0.167731 0.000000 1.000000 0.000000 
6.459000 0.311726 0.170068 0.002328 0.000000 0.350466 0.000000 0.000000 0.000000 0.167740 0.000000 1.000000 0.000000 
6.460000 0.311664 0.170073 0.002325 0.000000 0.350514 0.000000 0.000000 0.000000 0.167749 0.000000 1.000000 0.000000 
6.461000 0.311602 0.170079 0.002322 0.000000 0.350561 0.000000 0.000000 0.000000 0.167758 0.000000 1.000000 -0.000000 
6.462000 0.311540 0.170085 0.002319 0.000000 0.350609 0.000000 0.000000 0.000000 0.167766 0.000000 1.000000 -0.000000 
6.463000 0.311478 0.170091 0.002316 0.000000 0.350656 0.000000 0.000000 0.000000 0.167775 0.000000 1.000000 0.000000 
6.464000 0.311416 0.170097 0.002313 0.000000 0.350704 0.000000 0.000000 0.000000 0.167784 0.000000 1.000000 0.000000 
6.465000 0.311354 0.170102 0.002310 0.000000 0.350751 0.000000 0.000000 0.000000 0.167792 0.000000 1.000000 0.000000 
6.466000 0.311292 0.170108 0.002307 0.000000 0.350799 0.000000 0.000000 0.000000 0.167801 0.000000 1.000000 0.000000 
6.467000 0.311230 0.170114 0.002304 0.000000 0.350846 0.000000 0.000000 0.000000 0.167810 0.000000 1.000000 0.000000 
6.468000 0.311168 0.170120 0.002301 0.000000 0.350894 0.000000 0.000000 0.000000 0.167819 0.000000 1.000000 -0.000000 
6.469000 0.311106 0.170126 0.002298 0.000000 0.350941 0.000000 0.000000 0.000000 0.167827 0.000000 1.000000 -0.000000 
6.470000 0.311044 0.170131 0.002295 0.000000 0.350989 0.000000 0.000000 0.000000 0.167836 0.000000 1.000000 -0.000000 
6.471000 0.310982 0.170137 0.002293 0.000000 0.351036 0.000000 0.000000 0.000000 0.167845 0.000000 1.000000 -0.000000 
6.472000 0.310920 0.170143 0.002290 0.000000 0.351083 0.000000 0.000000 0.000000 0.167853 0.000000 1.000000 -0.000000 
6.473000 0.310858 0.170149 0.002287 0.000000 0.351131 0.000000 0.000000 0.000000 0.167862 0.000000 1.000000 0.000000 
6.474000 0.310797 0.170155 0.002284 0.000000 0.351178 0.000000 0.000000 0.000000 0.167871 0.000000 1.000000 0.000000 
6.475000 0.310735 0.170160 0.002281 0.000000 0.351225 0.000000 0.000000 0.000000 0.167879 0.000000 1.000000 0.000000 
6.476000 0.310673 0.170166 0.002278 0.000000 0.351273 0.000000 0.000000 0.000000 0.167888 0.000000 1.000000 -0.000000 
6.477000 0.310611 0.170172 0.002275 0.000000 0.351320 0.000000 0.000000 0.000000 0.167897 0.000000 1.000000 -0.000000 
6.478000 0.310549 0.170178 0.002272 0.000000 0.351367 0.000000 0.000000 0.000000 0.167906 0.000000 1.000000 0.000000 
6.479000 0.310487 0.170184 0.002269 0.000000 0.351415 0.000000 0.000000 0.000000 0.167914 0.000000 1.000000 -0.000000 
6.480000 0.310426 0.170189 0.002266 0.000000 0.351462 0.000000 0.000000 0.000000 0.167923 0.000000 1.000000 0.000000 
6.481000 0.310364 0.170195 0.002264 0.000000 0.351509 0.000000 0.000000 0.000000 0.167932 0.000000 1.000000 -0.000000 
6.482000 0.310302 0.170201 0.002261 0.000000 0.351557 0.000000 0.000000 0.000000 0.167940 0.000000 1.000000 0.000000 
6.483000 0.310241 0.170207 0.002258 0.000000 0.351604 0.000000 0.000000 0.000000 0.167949 0.000000 1.000000 0.000000 
6.484000 0.310179 0.170213 0.002255 0.000000 0.351651 0.000000 0.000000 0.000000 0.167958 0.000000 1.000000 -0.000000 
6.485000 0.310117 0.170218 0.002252 0.000000 0.351698 0.000000 0.000000 0.000000 0.167966 0.000000 1.000000 -0.000000 
6.486000 0.310055 0.170224 0.002249 0.000000 0.351746 0.000000 0.000000 0.000000 0.167975 0.000000 1.000000 0.000000 
6.487000 0.309994 0.170230 0.002246 0.000000 0.351793 0.000000 0.000000 0.000000 0.167983 0.000000 1.000000 -0.000000 
6.488000 0.309932 0.170236 0.002244 0.000000 0.351840 0.000000 0.000000 0.000000 0.167992 0.000000 1.000000 0.000000 
6.489000 0.309871 0.170241 0.002241 0.000000 0.351887 0.000000 0.000000 0.000000 0.168001 0.000000 1.000000 0.000000 
6.490000 0.309809 0.170247 0.002238 0.000000 0.351934 0.000000 0.000000 0.000000 0.168009 0.000000 1.000000 0.000000 
6.491000 0.309747 0.170253 0.002235 0.000000 0.351982 0.000000 0.000000 0.000000 0.168018 0.000000 1.000000 -0.000000 
6.492000 0.309686 0.170259 0.002232 0.000000 0.352029 0.000000 0.000000 0.000000 0.168027 0.000000 1.000000 0.000000 
6.493000 0.309624 0.170265 0.002229 0.000000 0.352076 0.000000 0.000000 0.000000 0.168035 0.000000 1.000000 0.000000 
6.494000 0.309563 0.170270 0.002226 0.000000 0.352123 0.000000 0.000000 0.000000 0.168044 0.000000 1.000000 0.000000 
6.495000 0.309501 0.170276 0.002224 0.000000 0.352170 0.000000 0.000000 0.000000 0.168053 0.000000 1.000000 -0.000000 
6.496000 0.309440 0.170282 0.002221 0.000000 0.352217 0.000000 0.000000 0.000000 0.168061 0.000000 1.000000 -0.000000 
6.497000 0.309378 0.170288 0.002218 0.000000 0.352264 0.000000 0.000000 0.000000 0.168070 0.000000 1.000000 -0.000000 
6.498000 0.309317 0.170293 0.002215 0.000000 0.352311 0.000000 0.000000 0.000000 0.168078 0.000000 1.000000 0.000000 
6.499000 0.309255 0.170299 0.002212 0.000000 0.352359 0.000000 0.000000 0.000000 0.168087 0.000000 1.000000 -0.000000 
6.500000 0.309194 0.170305 0.002209 0.000000 0.352406 0.000000 0.000000 0.000000 0.168096 0.000000 1.000000 -0.000000 
6.501000 0.309132 0.170311 0.002207 0.000000 0.352453 0.000000 0.000000 0.000000 0.168104 0.000000 1.000000 -0.000000 
6.502000 0.309071 0.170317 0.002204 0.000000 0.352500 0.000000 0.000000 0.000000 0.168113 0.000000 1.000000 0.000000 
6.503000 0.309010 0.170322 0.002201 0.000000 0.352547 0.000000 0.000000 0.000000 0.168121 0.000000 1.000000 0.000000 
6.504000 0.308948 0.170328 0.002198 0.000000 0.352594 0.000000 0.000000 0.000000 0.168130 0.000000 1.000000 0.000000 
6.505000 0.308887 0.170334 0.002195 0.000000 0.352641 0.000000 0.000000 0.000000 0.168139 0.000000 1.000000 0.000000 
6.506000 0.308826 0.170340 0.002192 0.000000 0.352688 0.000000 0.000000 0.000000 0.168147 0.000000 1.000000 -0.000000 
6.507000 0.308764 0.170345 0.002190 0.000000 0.352735 0.000000 0.000000 0.000000 0.168156 0.000000 1.000000 -0.000000 
6.508000 0.308703 0.170351 0.002187 0.000000 0.352782 0.000000 0.000000 0.000000 0.168164 0.000000 1.000000 0.000000 
6.509000 0.308642 0.170357 0.002184 0.000000 0.352829 0.000000 0.000000 0.000000 0.168173 0.000000 1.000000 -0.000000 
6.510000 0.308580 0.170363 0.002181 0.000000 0.352876 0.000000 0.000000 0.000000 0.168181 0.000000 1.000000 0.000000 
6.511000 0.308519 0.170368 0.002178 0.000000 0.352923 0.000000 0.000000 0.000000 0.168190 0.000000 1.000000 -0.000000 
6.512000 0.308458 0.170374 0.002176 0.000000 0.352970 0.000000 0.000000 0.000000 0.168199 0.000000 1.000000 0.000000 
6.513000 0.308396 0.170380 0.002173 0.000000 0.353016 0.000000 0.000000 0.000000 0.168207 0.000000 1.000000 -0.000000 
6.514000 0.308335 0.170386 0.002170 0.000000 0.353063 0.000000 0.000000 0.000000 0.168216 0.000000 1.000000 0.000000 
6.515000 0.308274 0.170391 0.002167 0.000000 0.353110 0.000000 0.000000 0.000000 0.168224 0.000000 1.000000 -0.000000 
6.516000 0.308213 0.170397 0.002165 0.000000 0.353157 0.000000 0.000000 0.000000 0.168233 0.000000 1.000000 -0.000000 
6.517000 0.308152 0.170403 0.002162 0.000000 0.353204 0.000000 0.000000 0.000000 0.168241 0.000000 1.000000 0.000000 
6.518000 0.308091 0.170409 0.002159 0.000000 0.353251 0.000000 0.000000 0.000000 0.168250 0.000000 1.000000 0.000000 
6.519000 0.308029 0.170415 0.002156 0.000000 0.353298 0.000000 0.000000 0.000000 0.168258 0.000000 1.000000 -0.000000 
6.520000 0.307968 0.170420 0.002153 0.000000 0.353345 0.000000 0.000000 0.000000 0.168267 0.000000 1.000000 0.000000 
6.521000 0.307907 0.170426 0.002151 0.000000 0.353391 0.000000 0.000000 0.000000 0.168275 0.000000 1.000000 -0.000000 
6.522000 0.307846 0.170432 0.002148 0.000000 0.353438 0.000000 0.000000 0.000000 0.168284 0.000000 1.000000 0.000000 
6.523000 0.307785 0.170438 0.002145 0.000000 0.353485 0.000000 0.000000 0.000000 0.168292 0.000000 1.000000 0.000000 
6.524000 0.307724 0.170443 0.002142 0.000000 0.353532 0.000000 0.000000 0.000000 0.168301 0.000000 1.000000 -0.000000 
6.525000 0.307663 0.170449 0.002140 0.000000 0.353579 0.000000 0.000000 0.000000 0.168310 0.000000 1.000000 -0.000000 
6.526000 0.307602 0.170455 0.002137 0.000000 0.353625 0.000000 0.000000 0.000000 0.168318 0.000000 1.000000 0.000000 
6.527000 0.307541 0.170461 0.002134 0.000000 0.353672 0.000000 0.000000 0.000000 0.168327 0.000000 1.000000 -0.000000 
6.528000 0.307480 0.170466 0.002131 0.000000 0.353719 0.000000 0.000000 0.000000 0.168335 0.000000 1.000000 -0.000000 
6.529000 0.307419 0.170472 0.002129 0.000000 0.353766 0.000000 0.000000 0.000000 0.168344 0.000000 1.000000 0.000000 
6.530000 0.307358 0.170478 0.002126 0.000000 0.353812 0.000000 0.000000 0.000000 0.168352 0.000000 1.000000 0.000000 
6.531000 0.307297 0.170484 0.002123 0.000000 0.353859 0.000000 0.000000 0.000000 0.168361 0.000000 1.000000 0.000000 
6.532000 0.307236 0.170489 0.002120 0.000000 0.353906 0.000000 0.000000 0.000000 0.168369 0.000000 1.000000 0.000000 
6.533000 0.307175 0.170495 0.002118 0.000000 0.353952 0.000000 0.000000 0.000000 0.168378 0.000000 1.000000 -0.000000 
6.534000 0.307114 0.170501 0.002115 0.000000 0.353999 0.000000 0.000000 0.000000 0.168386 0.000000 1.000000 -0.000000 
6.535000 0.307053 0.170507 0.002112 0.000000 0.354046 0.000000 0.000000 0.000000 0.168394 0.000000 1.000000 -0.000000 
6.536000 0.306992 0.170512 0.002109 0.000000 0.354092 0.000000 0.000000 0.000000 0.168403 0.000000 1.000000 -0.000000 
6.537000 0.306931 0.170518 0.002107 0.000000 0.354139 0.000000 0.000000 0.000000 0.168411 0.000000 1.000000 -0.000000 
6.538000 0.306871 0.170524 0.002104 0.000000 0.354186 0.000000 0.000000 0.000000 0.168420 0.000000 1.000000 -0.000000 
6.539000 0.306810 0.170530 0.002101 0.000000 0.354232 0.000000 0.000000 0.000000 0.168428 0.000000 1.000000 0.000000 
6.540000 0.306749 0.170535 0.002098 0.000000 0.354279 0.000000 0.000000 0.000000 0.168437 0.000000 1.000000 0.000000 
6.541000 0.306688 0.170541 0.002096 0.000000 0.354326 0.000000 0.000000 0.000000 0.168445 0.000000 1.000000 -0.000000 
6.542000 0.306627 0.170547 0.002093 0.000000 0.354372 0.000000 0.000000 0.000000 0.168454 0.000000 1.000000 0.000000 
6.543000 0.306566 0.170553 0.002090 0.000000 0.354419 0.000000 0.000000 0.000000 0.168462 0.000000 1.000000 -0.000000 
6.544000 0.306506 0.170558 0.002088 0.000000 0.354465 0.000000 0.000000 0.000000 0.168471 0.000000 1.000000 0.000000 
6.545000 0.306445 0.170564 0.002085 0.000000 0.354512 0.000000 0.000000 0.000000 0.168479 0.000000 1.000000 0.000000 
6.546000 0.306384 0.170570 0.002082 0.000000 0.354558 0.000000 0.000000 0.000000 0.168488 0.000000 1.000000 -0.000000 
6.547000 0.306324 0.170576 0.002080 0.000000 0.354605 0.000000 0.000000 0.000000 0.168496 0.000000 1.000000 0.000000 
6.548000 0.306263 0.170581 0.002077 0.000000 0.354651 0.000000 0.000000 0.000000 0.168504 0.000000 1.000000 -0.000000 
6.549000 0.306202 0.170587 0.002074 0.000000 0.354698 0.000000 0.000000 0.000000 0.168513 0.000000 1.000000 0.000000 
6.550000 0.306141 0.170593 0.002071 0.000000 0.354744 0.000000 0.000000 0.000000 0.168521 0.000000 1.000000 0.000000 
6.551000 0.306081 0.170598 0.002069 0.000000 0.354791 0.000000 0.000000 0.000000 0.168530 0.000000 1.000000 0.000000 
6.552000 0.306020 0.170604 0.002066 0.000000 0.354837 0.000000 0.000000 0.000000 0.168538 0.000000 1.000000 0.000000 
6.553000 0.305960 0.170610 0.002063 0.000000 0.354884 0.000000 0.000000 0.000000 0.168547 0.000000 1.000000 0.000000 
6.554000 0.305899 0.170616 0.002061 0.000000 0.354930 0.000000 0.000000 0.000000 0.168555 0.000000 1.000000 -0.000000 
6.555000 0.305838 0.170621 0.002058 0.000000 0.354977 0.000000 0.000000 0.000000 0.168563 0.000000 1.000000 0.000000 
6.556000 0.305778 0.170627 0.002055 0.000000 0.355023 0.000000 0.000000 0.000000 0.168572 0.000000 1.000000 0.000000 
6.557000 0.305717 0.170633 0.002053 0.000000 0.355070 0.000000 0.000000 0.000000 0.168580 0.000000 1.000000 0.000000 
6.558000 0.305657 0.170639 0.002050 0.000000 0.355116 0.000000 0.000000 0.000000 0.168589 0.000000 1.000000 -0.000000 
6.559000 0.305596 0.170644 0.002047 0.000000 0.355162 0.000000 0.000000 0.000000 0.168597 0.000000 1.000000 -0.000000 
6.560000 0.305536 0.170650 0.002045 0.000000 0.355209 0.000000 0.000000 0.000000 0.168605 0.000000 1.000000 0.000000 
6.561000 0.305475 0.170656 0.002042 0.000000 0.355255 0.000000 0.000000 0.000000 0.168614 0.000000 1.000000 0.000000 
6.562000 0.305415 0.170662 0.002039 0.000000 0.355302 0.000000 0.000000 0.000000 0.168622 0.000000 1.000000 0.000000 
6.563000 0.305354 0.170667 0.002037 0.000000 0.355348 0.000000 0.000000 0.000000 0.168631 0.000000 1.000000 -0.000000 
6.564000 0.305294 0.170673 0.002034 0.000000 0.355394 0.000000 0.000000 0.000000 0.168639 0.000000 1.000000 -0.000000 
6.565000 0.305233 0.170679 0.002031 0.000000 0.355441 0.000000 0.000000 0.000000 0.168647 0.000000 1.000000 0.000000 
6.566000 0.305173 0.170684 0.002029 0.000000 0.355487 0.000000 0.000000 0.000000 0.168656 0.000000 1.000000 0.000000 
6.567000 0.305112 0.170690 0.002026 0.000000 0.355533 0.000000 0.000000 0.000000 0.168664 0.000000 1.000000 0.000000 
6.568000 0.305052 0.170696 0.002023 0.000000 0.355579 0.000000 0.000000 0.000000 0.168673 0.000000 1.000000 0.000000 
6.569000 0.304992 0.170702 0.002021 0.000000 0.355626 0.000000 0.000000 0.000000 0.168681 0.000000 1.000000 0.000000 
6.570000 0.304931 0.170707 0.002018 0.000000 0.355672 0.000000 0.000000 0.000000 0.168689 0.000000 1.000000 0.000000 
6.571000 0.304871 0.170713 0.002016 0.000000 0.355718 0.000000 0.000000 0.000000 0.168698 0.000000 1.000000 0.000000 
6.572000 0.304811 0.170719 0.002013 0.000000 0.355765 0.000000 0.000000 0.000000 0.168706 0.000000 1.000000 -0.000000 
6.573000 0.304750 0.170725 0.002010 0.000000 0.355811 0.000000 0.000000 0.000000 0.168714 0.000000 1.000000 0.000000 
6.574000 0.304690 0.170730 0.002008 0.000000 0.355857 0.000000 0.000000 0.000000 0.168723 0.000000 1.000000 -0.000000 
6.575000 0.304630 0.170736 0.002005 0.000000 0.355903 0.000000 0.000000 0.000000 0.168731 0.000000 1.000000 -0.000000 
6.576000 0.304569 0.170742 0.002002 0.000000 0.355949 0.000000 0.000000 0.000000 0.168739 0.000000 1.000000 -0.000000 
6.577000 0.304509 0.170747 0.002000 0.000000 0.355996 0.000000 0.000000 0.000000 0.168748 0.000000 1.000000 0.000000 
6.578000 0.304449 0.170753 0.001997 0.000000 0.356042 0.000000 0.000000 0.000000 0.168756 0.000000 1.000000 0.000000 
6.579000 0.304389 0.170759 0.001995 0.000000 0.356088 0.000000 0.000000 0.000000 0.168764 0.000000 1.000000 -0.000000 
6.580000 0.304329 0.170765 0.001992 0.000000 0.356134 0.000000 0.000000 0.000000 0.168773 0.000000 1.000000 -0.000000 
6.581000 0.304268 0.170770 0.001989 0.000000 0.356180 0.000000 0.000000 0.000000 0.168781 0.000000 1.000000 -0.000000 
6.582000 0.304208 0.170776 0.001987 0.000000 0.356226 0.000000 0.000000 0.000000 0.168789 0.000000 1.000000 0.000000 
6.583000 0.304148 0.170782 0.001984 0.000000 0.356273 0.000000 0.000000 0.000000 0.168798 0.000000 1.000000 0.000000 
6.584000 0.304088 0.170787 0.001981 0.000000 0.356319 0.000000 0.000000 0.000000 0.168806 0.000000 1.000000 -0.000000 
6.585000 0.304028 0.170793 0.001979 0.000000 0.356365 0.000000 0.000000 0.000000 0.168814 0.000000 1.000000 0.000000 
6.586000 0.303968 0.170799 0.001976 0.000000 0.356411 0.000000 0.000000 0.000000 0.168823 0.000000 1.000000 0.000000 
6.587000 0.303907 0.170805 0.001974 0.000000 0.356457 0.000000 0.000000 0.000000 0.168831 0.000000 1.000000 0.000000 
6.588000 0.303847 0.170810 0.001971 0.000000 0.356503 0.000000 0.000000 0.000000 0.168839 0.000000 1.000000 0.000000 
6.589000 0.303787 0.170816 0.001968 0.000000 0.356549 0.000000 0.000000 0.000000 0.168848 0.000000 1.000000 -0.000000 
6.590000 0.303727 0.170822 0.001966 0.000000 0.356595 0.000000 0.000000 0.000000 0.168856 0.000000 1.000000 -0.000000 
6.591000 0.303667 0.170827 0.001963 0.000000 0.356641 0.000000 0.000000 0.000000 0.168864 0.000000 1.000000 -0.000000 
6.592000 0.303607 0.170833 0.001961 0.000000 0.356687 0.000000 0.000000 0.000000 0.168872 0.000000 1.000000 -0.000000 
6.593000 0.303547 0.170839 0.001958 0.000000 0.356733 0.000000 0.000000 0.000000 0.168881 0.000000 1.000000 0.000000 
6.594000 0.303487 0.170845 0.001956 0.000000 0.356779 0.000000 0.000000 0.000000 0.168889 0.000000 1.000000 0.000000 
6.595000 0.303427 0.170850 0.001953 0.000000 0.356825 0.000000 0.000000 0.000000 0.168897 0.000000 1.000000 -0.000000 
6.596000 0.303367 0.170856 0.001950 0.000000 0.356871 0.000000 0.000000 0.000000 0.168906 0.000000 1.000000 -0.000000 
6.597000 0.303307 0.170862 0.001948 0.000000 0.356917 0.000000 0.000000 0.000000 0.168914 0.000000 1.000000 -0.000000 
6.598000 0.303247 0.170867 0.001945 0.000000 0.356963 0.000000 0.000000 0.000000 0.168922 0.000000 1.000000 -0.000000 
6.599000 0.303187 0.170873 0.001943 0.000000 0.357009 0.000000 0.000000 0.000000 0.168930 0.000000 1.000000 -0.000000 
6.600000 0.303127 0.170879 0.001940 0.000000 0.357055 0.000000 0.000000 0.000000 0.168939 0.000000 1.000000 0.000000 
6.601000 0.303068 0.170884 0.001938 0.000000 0.357101 0.000000 0.000000 0.000000 0.168947 0.000000 1.000000 0.000000 
6.602000 0.303008 0.170890 0.001935 0.000000 0.357147 0.000000 0.000000 0.000000 0.168955 0.000000 1.000000 0.000000 
6.603000 0.302948 0.170896 0.001932 0.000000 0.357193 0.000000 0.000000 0.000000 0.168963 0.000000 1.000000 -0.000000 
6.604000 0.302888 0.170902 0.001930 0.000000 0.357239 0.000000 0.000000 0.000000 0.168972 0.000000 1.000000 0.000000 
6.605000 0.302828 0.170907 0.001927 0.000000 0.357285 0.000000 0.000000 0.000000 0.168980 0.000000 1.000000 0.000000 
6.606000 0.302768 0.170913 0.001925 0.000000 0.357331 0.000000 0.000000 0.000000 0.168988 0.000000 1.000000 -0.000000 
6.607000 0.302709 0.170919 0.001922 0.000000 0.357376 0.000000 0.000000 0.000000 0.168996 0.000000 1.000000 -0.000000 
6.608000 0.302649 0.170924 0.001920 0.000000 0.357422 0.000000 0.000000 0.000000 0.169005 0.000000 1.000000 -0.000000 
6.609000 0.302589 0.170930 0.001917 0.000000 0.357468 0.000000 0.000000 0.000000 0.169013 0.000000 1.000000 0.000000 
6.610000 0.302529 0.170936 0.001915 0.000000 0.357514 0.000000 0.000000 0.000000 0.169021 0.000000 1.000000 -0.000000 
6.611000 0.302469 0.170941 0.001912 0.000000 0.357560 0.000000 0.000000 0.000000 0.169029 0.000000 1.000000 -0.000000 
6.612000 0.302410 0.170947 0.001910 0.000000 0.357606 0.000000 0.000000 0.000000 0.169038 0.000000 1.000000 0.000000 
6.613000 0.302350 0.170953 0.001907 0.000000 0.357651 0.000000 0.000000 0.000000 0.169046 0.000000 1.000000 0.000000 
6.614000 0.302290 0.170959 0.001905 0.000000 0.357697 0.000000 0.000000 0.000000 0.169054 0.000000 1.000000 -0.000000 
6.615000 0.302231 0.170964 0.001902 0.000000 0.357743 0.000000 0.000000 0.000000 0.169062 0.000000 1.000000 0.000000 
6.616000 0.302171 0.170970 0.001900 0.000000 0.357789 0.000000 0.000000 0.000000 0.169070 0.000000 1.000000 0.000000 
6.617000 0.302111 0.170976 0.001897 0.000000 0.357835 0.000000 0.000000 0.000000 0.169079 0.000000 1.000000 -0.000000 
6.618000 0.302052 0.170981 0.001894 0.000000 0.357880 0.000000 0.000000 0.000000 0.169087 0.000000 1.000000 -0.000000 
6.619000 0.301992 0.170987 0.001892 0.000000 0.357926 0.000000 0.000000 0.000000 0.169095 0.000000 1.000000 -0.000000 
6.620000 0.301932 0.170993 0.001889 0.000000 0.357972 0.000000 0.000000 0.000000 0.169103 0.000000 1.000000 0.000000 
6.621000 0.301873 0.170998 0.001887 0.000000 0.358017 0.000000 0.000000 0.000000 0.169111 0.000000 1.000000 0.000000 
6.622000 0.301813 0.171004 0.001884 0.000000 0.358063 0.000000 0.000000 0.000000 0.169120 0.000000 1.000000 -0.000000 
6.623000 0.301754 0.171010 0.001882 0.000000 0.358109 0.000000 0.000000 0.000000 0.169128 0.000000 1.000000 0.000000 
6.624000 0.301694 0.171015 0.001879 0.000000 0.358155 0.000000 0.000000 0.000000 0.169136 0.000000 1.000000 0.000000 
6.625000 0.301635 0.171021 0.001877 0.000000 0.358200 0.000000 0.000000 0.000000 0.169144 0.000000 1.000000 -0.000000 
6.626000 0.301575 0.171027 0.001874 0.000000 0.358246 0.000000 0.000000 0.000000 0.169152 0.000000 1.000000 -0.000000 
6.627000 0.301516 0.171032 0.001872 0.000000 0.358292 0.000000 0.000000 0.000000 0.169160 0.000000 1.000000 -0.000000 
6.628000 0.301456 0.171038 0.001869 0.000000 0.358337 0.000000 0.000000 0.000000 0.169169 0.000000 1.000000 -0.000000 
6.629000 0.301397 0.171044 0.001867 0.000000 0.358383 0.000000 0.000000 0.000000 0.169177 0.000000 1.000000 0.000000 
6.630000 0.301337 0.171050 0.001865 0.000000 0.358428 0.000000 0.000000 0.000000 0.169185 0.000000 1.000000 -0.000000 
6.631000 0.301278 0.171055 0.001862 0.000000 0.358474 0.000000 0.000000 0.000000 0.169193 0.000000 1.000000 -0.000000 
6.632000 0.301218 0.171061 0.001860 0.000000 0.358520 0.000000 0.000000 0.000000 0.169201 0.000000 1.000000 -0.000000 
6.633000 0.301159 0.171067 0.001857 0.000000 0.358565 0.000000 0.000000 0.000000 0.169209 0.000000 1.000000 0.000000 
6.634000 0.301099 0.171072 0.001855 0.000000 0.358611 0.000000 0.000000 0.000000 0.169218 0.000000 1.000000 0.000000 
6.635000 0.301040 0.171078 0.001852 0.000000 0.358656 0.000000 0.000000 0.000000 0.169226 0.000000 1.000000 -0.000000 
6.636000 0.300981 0.171084 0.001850 0.000000 0.358702 0.000000 0.000000 0.000000 0.169234 0.000000 1.000000 0.000000 
6.637000 0.300921 0.171089 0.001847 0.000000 0.358747 0.000000 0.000000 0.000000 0.169242 0.000000 1.000000 -0.000000 
6.638000 0.300862 0.171095 0.001845 0.000000 0.358793 0.000000 0.000000 0.000000 0.169250 0.000000 1.000000 -0.000000 
6.639000 0.300803 0.171101 0.001842 0.000000 0.358838 0.000000 0.000000 0.000000 0.169258 0.000000 1.000000 -0.000000 
6.640000 0.300743 0.171106 0.001840 0.000000 0.358884 0.000000 0.000000 0.000000 0.169266 0.000000 1.000000 -0.000000 
6.641000 0.300684 0.171112 0.001837 0.000000 0.358929 0.000000 0.000000 0.000000 0.169275 0.000000 1.000000 -0.000000 
6.642000 0.300625 0.171118 0.001835 0.000000 0.358975 0.000000 0.000000 0.000000 0.169283 0.000000 1.000000 -0.000000 
6.643000 0.300565 0.171123 0.001832 0.000000 0.359020 0.000000 0.000000 0.000000 0.169291 0.000000 1.000000 0.000000 
6.644000 0.300506 0.171129 0.001830 0.000000 0.359066 0.000000 0.000000 0.000000 0.169299 0.000000 1.000000 0.000000 
6.645000 0.300447 0.171135 0.001828 0.000000 0.359111 0.000000 0.000000 0.000000 0.169307 0.000000 1.000000 -0.000000 
6.646000 0.300388 0.171140 0.001825 0.000000 0.359157 0.000000 0.000000 0.000000 0.169315 0.000000 1.000000 -0.000000 
6.647000 0.300328 0.171146 0.001823 0.000000 0.359202 0.000000 0.000000 0.000000 0.169323 0.000000 1.000000 -0.000000 
6.648000 0.300269 0.171152 0.001820 0.000000 0.359248 0.000000 0.000000 0.000000 0.169331 0.000000 1.000000 -0.000000 
6.649000 0.300210 0.171157 0.001818 0.000000 0.359293 0.000000 0.000000 0.000000 0.169340 0.000000 1.000000 0.000000 
6.650000 0.300151 0.171163 0.001815 0.000000 0.359338 0.000000 0.000000 0.000000 0.169348 0.000000 1.000000 0.000000 
6.651000 0.300092 0.171169 0.001813 0.000000 0.359384 0.000000 0.000000 0.000000 0.169356 0.000000 1.000000 -0.000000 
6.652000 0.300033 0.171174 0.001810 0.000000 0.359429 0.000000 0.000000 0.000000 0.169364 0.000000 1.000000 -0.000000 
6.653000 0.299974 0.171180 0.001808 0.000000 0.359475 0.000000 0.000000 0.000000 0.169372 0.000000 1.000000 0.000000 
6.654000 0.299914 0.171186 0.001806 0.000000 0.359520 0.000000 0.000000 0.000000 0.169380 0.000000 1.000000 0.000000 
6.655000 0.299855 0.171191 0.001803 0.000000 0.359565 0.000000 0.000000 0.000000 0.169388 0.000000 1.000000 -0.000000 
6.656000 0.299796 0.171197 0.001801 0.000000 0.359611 0.000000 0.000000 0.000000 0.169396 0.000000 1.000000 0.000000 
6.657000 0.299737 0.171203 0.001798 0.000000 0.359656 0.000000 0.000000 0.000000 0.169404 0.000000 1.000000 0.000000 
6.658000 0.299678 0.171208 0.001796 0.000000 0.359701 0.000000 0.000000 0.000000 0.169412 0.000000 1.000000 -0.000000 
6.659000 0.299619 0.171214 0.001794 0.000000 0.359747 0.000000 0.000000 0.000000 0.169420 0.000000 1.000000 0.000000 
6.660000 0.299560 0.171220 0.001791 0.000000 0.359792 0.000000 0.000000 0.000000 0.169428 0.000000 1.000000 -0.000000 
6.661000 0.299501 0.171225 0.001789 0.000000 0.359837 0.000000 0.000000 0.000000 0.169437 0.000000 1.000000 0.000000 
6.662000 0.299442 0.171231 0.001786 0.000000 0.359882 0.000000 0.000000 0.000000 0.169445 0.000000 1.000000 -0.000000 
6.663000 0.299383 0.171237 0.001784 0.000000 0.359928 0.000000 0.000000 0.000000 0.169453 0.000000 1.000000 -0.000000 
6.664000 0.299324 0.171242 0.001781 0.000000 0.359973 0.000000 0.000000 0.000000 0.169461 0.000000 1.000000 -0.000000 
6.665000 0.299265 0.171248 0.001779 0.000000 0.360018 0.000000 0.000000 0.000000 0.169469 0.000000 1.000000 0.000000 
6.666000 0.299206 0.171253 0.001777 0.000000 0.360063 0.000000 0.000000 0.000000 0.169477 0.000000 1.000000 -0.000000 
6.667000 0.299147 0.171259 0.001774 0.000000 0.360109 0.000000 0.000000 0.000000 0.169485 0.000000 1.000000 -0.000000 
6.668000 0.299088 0.171265 0.001772 0.000000 0.360154 0.000000 0.000000 0.000000 0.169493 0.000000 1.000000 0.000000 
6.669000 0.299030 0.171270 0.001770 0.000000 0.360199 0.000000 0.000000 0.000000 0.169501 0.000000 1.000000 0.000000 
6.670000 0.298971 0.171276 0.001767 0.000000 0.360244 0.000000 0.000000 0.000000 0.169509 0.000000 1.000000 -0.000000 
6.671000 0.298912 0.171282 0.001765 0.000000 0.360289 0.000000 0.000000 0.000000 0.169517 0.000000 1.000000 0.000000 
6.672000 0.298853 0.171287 0.001762 0.000000 0.360335 0.000000 0.000000 0.000000 0.169525 0.000000 1.000000 0.000000 
6.673000 0.298794 0.171293 0.001760 0.000000 0.360380 0.000000 0.000000 0.000000 0.169533 0.000000 1.000000 -0.000000 
6.674000 0.298735 0.171299 0.001758 0.000000 0.360425 0.000000 0.000000 0.000000 0.169541 0.000000 1.000000 -0.000000 
6.675000 0.298676 0.171304 0.001755 0.000000 0.360470 0.000000 0.000000 0.000000 0.169549 0.000000 1.000000 0.000000 
6.676000 0.298618 0.171310 0.001753 0.000000 0.360515 0.000000 0.000000 0.000000 0.169557 0.000000 1.000000 -0.000000 
6.677000 0.298559 0.171316 0.001750 0.000000 0.360560 0.000000 0.000000 0.000000 0.169565 0.000000 1.000000 0.000000 
6.678000 0.298500 0.171321 0.001748 0.000000 0.360605 0.000000 0.000000 0.000000 0.169573 0.000000 1.000000 -0.000000 
6.679000 0.298441 0.171327 0.001746 0.000000 0.360651 0.000000 0.000000 0.000000 0.169581 0.000000 1.000000 -0.000000 
6.680000 0.298383 0.171333 0.001743 0.000000 0.360696 0.000000 0.000000 0.000000 0.169589 0.000000 1.000000 0.000000 
6.681000 0.298324 0.171338 0.001741 0.000000 0.360741 0.000000 0.000000 0.000000 0.169597 0.000000 1.000000 -0.000000 
6.682000 0.298265 0.171344 0.001739 0.000000 0.360786 0.000000 0.000000 0.000000 0.169605 0.000000 1.000000 -0.000000 
6.683000 0.298207 0.171349 0.001736 0.000000 0.360831 0.000000 0.000000 0.000000 0.169613 0.000000 1.000000 -0.000000 
6.684000 0.298148 0.171355 0.001734 0.000000 0.360876 0.000000 0.000000 0.000000 0.169621 0.000000 1.000000 0.000000 
6.685000 0.298089 0.171361 0.001732 0.000000 0.360921 0.000000 0.000000 0.000000 0.169629 0.000000 1.000000 -0.000000 
6.686000 0.298031 0.171366 0.001729 0.000000 0.360966 0.000000 0.000000 0.000000 0.169637 0.000000 1.000000 -0.000000 
6.687000 0.297972 0.171372 0.001727 0.000000 0.361011 0.000000 0.000000 0.000000 0.169645 0.000000 1.000000 -0.000000 
6.688000 0.297913 0.171378 0.001725 0.000000 0.361056 0.000000 0.000000 0.000000 0.169653 0.000000 1.000000 -0.000000 
6.689000 0.297855 0.171383 0.001722 0.000000 0.361101 0.000000 0.000000 0.000000 0.169661 0.000000 1.000000 -0.000000 
6.690000 0.297796 0.171389 0.001720 0.000000 0.361146 0.000000 0.000000 0.000000 0.169669 0.000000 1.000000 -0.000000 
6.691000 0.297738 0.171395 0.001718 0.000000 0.361191 0.000000 0.000000 0.000000 0.169677 0.000000 1.000000 -0.000000 
6.692000 0.297679 0.171400 0.001715 0.000000 0.361236 0.000000 0.000000 0.000000 0.169685 0.000000 1.000000 0.000000 
6.693000 0.297620 0.171406 0.001713 0.000000 0.361281 0.000000 0.000000 0.000000 0.169693 0.000000 1.000000 -0.000000 
6.694000 0.297562 0.171411 0.001711 0.000000 0.361326 0.000000 0.000000 0.000000 0.169701 0.000000 1.000000 0.000000 
6.695000 0.297503 0.171417 0.001708 0.000000 0.361371 0.000000 0.000000 0.000000 0.169709 0.000000 1.000000 0.000000 
6.696000 0.297445 0.171423 0.001706 0.000000 0.361416 0.000000 0.000000 0.000000 0.169717 0.000000 1.000000 0.000000 
6.697000 0.297386 0.171428 0.001704 0.000000 0.361460 0.000000 0.000000 0.000000 0.169725 0.000000 1.000000 0.000000 
6.698000 0.297328 0.171434 0.001701 0.000000 0.361505 0.000000 0.000000 0.000000 0.169733 0.000000 1.000000 0.000000 
6.699000 0.297270 0.171440 0.001699 0.000000 0.361550 0.000000 0.000000 0.000000 0.169741 0.000000 1.000000 0.000000 
6.700000 0.297211 0.171445 0.001697 0.000000 0.361595 0.000000 0.000000 0.000000 0.169749 0.000000 1.000000 -0.000000 
6.701000 0.297153 0.171451 0.001694 0.000000 0.361640 0.000000 0.000000 0.000000 0.169757 0.000000 1.000000 -0.000000 
6.702000 0.297094 0.171457 0.001692 0.000000 0.361685 0.000000 0.000000 0.000000 0.169764 0.000000 1.000000 -0.000000 
6.703000 0.297036 0.171462 0.001690 0.000000 0.361730 0.000000 0.000000 0.000000 0.169772 0.000000 1.000000 0.000000 
6.704000 0.296977 0.171468 0.001687 0.000000 0.361774 0.000000 0.000000 0.000000 0.169780 0.000000 1.000000 0.000000 
6.705000 0.296919 0.171473 0.001685 0.000000 0.361819 0.000000 0.000000 0.000000 0.169788 0.000000 1.000000 -0.000000 
6.706000 0.296861 0.171479 0.001683 0.000000 0.361864 0.000000 0.000000 0.000000 0.169796 0.000000 1.000000 0.000000 
6.707000 0.296802 0.171485 0.001681 0.000000 0.361909 0.000000 0.000000 0.000000 0.169804 0.000000 1.000000 0.000000 
6.708000 0.296744 0.171490 0.001678 0.000000 0.361954 0.000000 0.000000 0.000000 0.169812 0.000000 1.000000 0.000000 
6.709000 0.296686 0.171496 0.001676 0.000000 0.361998 0.000000 0.000000 0.000000 0.169820 0.000000 1.000000 -0.000000 
6.710000 0.296627 0.171501 0.001674 0.000000 0.362043 0.000000 0.000000 0.000000 0.169828 0.000000 1.000000 0.000000 
6.711000 0.296569 0.171507 0.001671 0.000000 0.362088 0.000000 0.000000 0.000000 0.169836 0.000000 1.000000 0.000000 
6.712000 0.296511 0.171513 0.001669 0.000000 0.362133 0.000000 0.000000 0.000000 0.169844 0.000000 1.000000 -0.000000 
6.713000 0.296453 0.171518 0.001667 0.000000 0.362177 0.000000 0.000000 0.000000 0.169852 0.000000 1.000000 0.000000 
6.714000 0.296394 0.171524 0.001665 0.000000 0.362222 0.000000 0.000000 0.000000 0.169859 0.000000 1.000000 -0.000000 
6.715000 0.296336 0.171530 0.001662 0.000000 0.362267 0.000000 0.000000 0.000000 0.169867 0.000000 1.000000 0.000000 
6.716000 0.296278 0.171535 0.001660 0.000000 0.362312 0.000000 0.000000 0.000000 0.169875 0.000000 1.000000 0.000000 
6.717000 0.296220 0.171541 0.001658 0.000000 0.362356 0.000000 0.000000 0.000000 0.169883 0.000000 1.000000 -0.000000 
6.718000 0.296162 0.171546 0.001655 0.000000 0.362401 0.000000 0.000000 0.000000 0.169891 0.000000 1.000000 -0.000000 
6.719000 0.296103 0.171552 0.001653 0.000000 0.362446 0.000000 0.000000 0.000000 0.169899 0.000000 1.000000 -0.000000 
6.720000 0.296045 0.171558 0.001651 0.000000 0.362490 0.000000 0.000000 0.000000 0.169907 0.000000 1.000000 -0.000000 
6.721000 0.295987 0.171563 0.001649 0.000000 0.362535 0.000000 0.000000 0.000000 0.169915 0.000000 1.000000 -0.000000 
6.722000 0.295929 0.171569 0.001646 0.000000 0.362580 0.000000 0.000000 0.000000 0.169923 0.000000 1.000000 -0.000000 
6.723000 0.295871 0.171574 0.001644 0.000000 0.362624 0.000000 0.000000 0.000000 0.169930 0.000000 1.000000 0.000000 
6.724000 0.295813 0.171580 0.001642 0.000000 0.362669 0.000000 0.000000 0.000000 0.169938 0.000000 1.000000 -0.000000 
6.725000 0.295755 0.171586 0.001640 0.000000 0.362714 0.000000 0.000000 0.000000 0.169946 0.000000 1.000000 -0.000000 
6.726000 0.295697 0.171591 0.001637 0.000000 0.362758 0.000000 0.000000 0.000000 0.169954 0.000000 1.000000 0.000000 
6.727000 0.295639 0.171597 0.001635 0.000000 0.362803 0.000000 0.000000 0.000000 0.169962 0.000000 1.000000 0.000000 
6.728000 0.295580 0.171603 0.001633 0.000000 0.362847 0.000000 0.000000 0.000000 0.169970 0.000000 1.000000 0.000000 
6.729000 0.295522 0.171608 0.001631 0.000000 0.362892 0.000000 0.000000 0.000000 0.169978 0.000000 1.000000 0.000000 
6.730000 0.295464 0.171614 0.001628 0.000000 0.362936 0.000000 0.000000 0.000000 0.169985 0.000000 1.000000 0.000000 
6.731000 0.295406 0.171619 0.001626 0.000000 0.362981 0.000000 0.000000 0.000000 0.169993 0.000000 1.000000 0.000000 
6.732000 0.295348 0.171625 0.001624 0.000000 0.363026 0.000000 0.000000 0.000000 0.170001 0.000000 1.000000 -0.000000 
6.733000 0.295290 0.171631 0.001622 0.000000 0.363070 0.000000 0.000000 0.000000 0.170009 0.000000 1.000000 -0.000000 
6.734000 0.295232 0.171636 0.001619 0.000000 0.363115 0.000000 0.000000 0.000000 0.170017 0.000000 1.000000 0.000000 
6.735000 0.295175 0.171642 0.001617 0.000000 0.363159 0.000000 0.000000 0.000000 0.170025 0.000000 1.000000 -0.000000 
6.736000 0.295117 0.171647 0.001615 0.000000 0.363204 0.000000 0.000000 0.000000 0.170032 0.000000 1.000000 -0.000000 
6.737000 0.295059 0.171653 0.001613 0.000000 0.363248 0.000000 0.000000 0.000000 0.170040 0.000000 1.000000 0.000000 
6.738000 0.295001 0.171659 0.001610 0.000000 0.363293 0.000000 0.000000 0.000000 0.170048 0.000000 1.000000 -0.000000 
6.739000 0.294943 0.171664 0.001608 0.000000 0.363337 0.000000 0.000000 0.000000 0.170056 0.000000 1.000000 0.000000 
6.740000 0.294885 0.171670 0.001606 0.000000 0.363382 0.000000 0.000000 0.000000 0.170064 0.000000 1.000000 0.000000 
6.741000 0.294827 0.171675 0.001604 0.000000 0.363426 0.000000 0.000000 0.000000 0.170072 0.000000 1.000000 0.000000 
6.742000 0.294769 0.171681 0.001602 0.000000 0.363470 0.000000 0.000000 0.000000 0.170079 0.000000 1.000000 -0.000000 
6.743000 0.294711 0.171687 0.001599 0.000000 0.363515 0.000000 0.000000 0.000000 0.170087 0.000000 1.000000 -0.000000 
6.744000 0.294654 0.171692 0.001597 0.000000 0.363559 0.000000 0.000000 0.000000 0.170095 0.000000 1.000000 -0.000000 
6.745000 0.294596 0.171698 0.001595 0.000000 0.363604 0.000000 0.000000 0.000000 0.170103 0.000000 1.000000 -0.000000 
6.746000 0.294538 0.171703 0.001593 0.000000 0.363648 0.000000 0.000000 0.000000 0.170111 0.000000 1.000000 0.000000 
6.747000 0.294480 0.171709 0.001591 0.000000 0.363692 0.000000 0.000000 0.000000 0.170118 0.000000 1.000000 -0.000000 
6.748000 0.294423 0.171714 0.001588 0.000000 0.363737 0.000000 0.000000 0.000000 0.170126 0.000000 1.000000 0.000000 
6.749000 0.294365 0.171720 0.001586 0.000000 0.363781 0.000000 0.000000 0.000000 0.170134 0.000000 1.000000 0.000000 
6.750000 0.294307 0.171726 0.001584 0.000000 0.363826 0.000000 0.000000 0.000000 0.170142 0.000000 1.000000 -0.000000 
6.751000 0.294249 0.171731 0.001582 0.000000 0.363870 0.000000 0.000000 0.000000 0.170149 0.000000 1.000000 -0.000000 
6.752000 0.294192 0.171737 0.001580 0.000000 0.363914 0.000000 0.000000 0.000000 0.170157 0.000000 1.000000 -0.000000 
6.753000 0.294134 0.171742 0.001577 0.000000 0.363959 0.000000 0.000000 0.000000 0.170165 0.000000 1.000000 -0.000000 
6.754000 0.294076 0.171748 0.001575 0.000000 0.364003 0.000000 0.000000 0.000000 0.170173 0.000000 1.000000 0.000000 
6.755000 0.294019 0.171754 0.001573 0.000000 0.364047 0.000000 0.000000 0.000000 0.170181 0.000000 1.000000 0.000000 
6.756000 0.293961 0.171759 0.001571 0.000000 0.364092 0.000000 0.000000 0.000000 0.170188 0.000000 1.000000 -0.000000 
6.757000 0.293903 0.171765 0.001569 0.000000 0.364136 0.000000 0.000000 0.000000 0.170196 0.000000 1.000000 -0.000000 
6.758000 0.293846 0.171770 0.001566 0.000000 0.364180 0.000000 0.000000 0.000000 0.170204 0.000000 1.000000 0.000000 
6.759000 0.293788 0.171776 0.001564 0.000000 0.364224 0.000000 0.000000 0.000000 0.170212 0.000000 1.000000 -0.000000 
6.760000 0.293730 0.171781 0.001562 0.000000 0.364269 0.000000 0.000000 0.000000 0.170219 0.000000 1.000000 -0.000000 
6.761000 0.293673 0.171787 0.001560 0.000000 0.364313 0.000000 0.000000 0.000000 0.170227 0.000000 1.000000 -0.000000 
6.762000 0.293615 0.171793 0.001558 0.000000 0.364357 0.000000 0.000000 0.000000 0.170235 0.000000 1.000000 0.000000 
6.763000 0.293558 0.171798 0.001556 0.000000 0.364401 0.000000 0.000000 0.000000 0.170243 0.000000 1.000000 -0.000000 
6.764000 0.293500 0.171804 0.001553 0.000000 0.364446 0.000000 0.000000 0.000000 0.170250 0.000000 1.000000 -0.000000 
6.765000 0.293443 0.171809 0.001551 0.000000 0.364490 0.000000 0.000000 0.000000 0.170258 0.000000 1.000000 0.000000 
6.766000 0.293385 0.171815 0.001549 0.000000 0.364534 0.000000 0.000000 0.000000 0.170266 0.000000 1.000000 -0.000000 
6.767000 0.293328 0.171821 0.001547 0.000000 0.364578 0.000000 0.000000 0.000000 0.170274 0.000000 1.000000 0.000000 
6.768000 0.293270 0.171826 0.001545 0.000000 0.364622 0.000000 0.000000 0.000000 0.170281 0.000000 1.000000 -0.000000 
6.769000 0.293213 0.171832 0.001543 0.000000 0.364667 0.000000 0.000000 0.000000 0.170289 0.000000 1.000000 -0.000000 
6.770000 0.293155 0.171837 0.001541 0.000000 0.364711 0.000000 0.000000 0.000000 0.170297 0.000000 1.000000 -0.000000 
6.771000 0.293098 0.171843 0.001538 0.000000 0.364755 0.000000 0.000000 0.000000 0.170304 0.000000 1.000000 0.000000 
6.772000 0.293040 0.171848 0.001536 0.000000 0.364799 0.000000 0.000000 0.000000 0.170312 0.000000 1.000000 0.000000 
6.773000 0.292983 0.171854 0.001534 0.000000 0.364843 0.000000 0.000000 0.000000 0.170320 0.000000 1.000000 0.000000 
6.774000 0.292926 0.171860 0.001532 0.000000 0.364887 0.000000 0.000000 0.000000 0.170328 0.000000 1.000000 0.000000 
6.775000 0.292868 0.171865 0.001530 0.000000 0.364931 0.000000 0.000000 0.000000 0.170335 0.000000 1.000000 -0.000000 
6.776000 0.292811 0.171871 0.001528 0.000000 0.364975 0.000000 0.000000 0.000000 0.170343 0.000000 1.000000 0.000000 
6.777000 0.292754 0.171876 0.001526 0.000000 0.365020 0.000000 0.000000 0.000000 0.170351 0.000000 1.000000 -0.000000 
6.778000 0.292696 0.171882 0.001523 0.000000 0.365064 0.000000 0.000000 0.000000 0.170358 0.000000 1.000000 -0.000000 
6.779000 0.292639 0.171887 0.001521 0.000000 0.365108 0.000000 0.000000 0.000000 0.170366 0.000000 1.000000 -0.000000 
6.780000 0.292582 0.171893 0.001519 0.000000 0.365152 0.000000 0.000000 0.000000 0.170374 0.000000 1.000000 0.000000 
6.781000 0.292524 0.171898 0.001517 0.000000 0.365196 0.000000 0.000000 0.000000 0.170382 0.000000 1.000000 -0.000000 
6.782000 0.292467 0.171904 0.001515 0.000000 0.365240 0.000000 0.000000 0.000000 0.170389 0.000000 1.000000 -0.000000 
6.783000 0.292410 0.171910 0.001513 0.000000 0.365284 0.000000 0.000000 0.000000 0.170397 0.000000 1.000000 -0.000000 
6.784000 0.292352 0.171915 0.001511 0.000000 0.365328 0.000000 0.000000 0.000000 0.170405 0.000000 1.000000 0.000000 
6.785000 0.292295 0.171921 0.001509 0.000000 0.365372 0.000000 0.000000 0.000000 0.170412 0.000000 1.000000 0.000000 
6.786000 0.292238 0.171926 0.001506 0.000000 0.365416 0.000000 0.000000 0.000000 0.170420 0.000000 1.000000 0.000000 
6.787000 0.292181 0.171932 0.001504 0.000000 0.365460 0.000000 0.000000 0.000000 0.170428 0.000000 1.000000 -0.000000 
6.788000 0.292124 0.171937 0.001502 0.000000 0.365504 0.000000 0.000000 0.000000 0.170435 0.000000 1.000000 -0.000000 
6.789000 0.292066 0.171943 0.001500 0.000000 0.365548 0.000000 0.000000 0.000000 0.170443 0.000000 1.000000 0.000000 
6.790000 0.292009 0.171949 0.001498 0.000000 0.365592 0.000000 0.000000 0.000000 0.170451 0.000000 1.000000 -0.000000 
6.791000 0.291952 0.171954 0.001496 0.000000 0.365636 0.000000 0.000000 0.000000 0.170458 0.000000 1.000000 -0.000000 
6.792000 0.291895 0.171960 0.001494 0.000000 0.365680 0.000000 0.000000 0.000000 0.170466 0.000000 1.000000 0.000000 
6.793000 0.291838 0.171965 0.001492 0.000000 0.365724 0.000000 0.000000 0.000000 0.170474 0.000000 1.000000 0.000000 
6.794000 0.291781 0.171971 0.001490 0.000000 0.365768 0.000000 0.000000 0.000000 0.170481 0.000000 1.000000 -0.000000 
6.795000 0.291723 0.171976 0.001487 0.000000 0.365811 0.000000 0.000000 0.000000 0.170489 0.000000 1.000000 -0.000000 
6.796000 0.291666 0.171982 0.001485 0.000000 0.365855 0.000000 0.000000 0.000000 0.170496 0.000000 1.000000 0.000000 
6.797000 0.291609 0.171987 0.001483 0.000000 0.365899 0.000000 0.000000 0.000000 0.170504 0.000000 1.000000 -0.000000 
6.798000 0.291552 0.171993 0.001481 0.000000 0.365943 0.000000 0.000000 0.000000 0.170512 0.000000 1.000000 0.000000 
6.799000 0.291495 0.171998 0.001479 0.000000 0.365987 0.000000 0.000000 0.000000 0.170519 0.000000 1.000000 0.000000 
6.800000 0.291438 0.172004 0.001477 0.000000 0.366031 0.000000 0.000000 0.000000 0.170527 0.000000 1.000000 -0.000000 
6.801000 0.291381 0.172010 0.001475 0.000000 0.366075 0.000000 0.000000 0.000000 0.170535 0.000000 1.000000 0.000000 
6.802000 0.291324 0.172015 0.001473 0.000000 0.366119 0.000000 0.000000 0.000000 0.170542 0.000000 1.000000 0.000000 
6.803000 0.291267 0.172021 0.001471 0.000000 0.366162 0.000000 0.000000 0.000000 0.170550 0.000000 1.000000 0.000000 
6.804000 0.291210 0.172026 0.001469 0.000000 0.366206 0.000000 0.000000 0.000000 0.170558 0.000000 1.000000 0.000000 
6.805000 0.291153 0.172032 0.001467 0.000000 0.366250 0.000000 0.000000 0.000000 0.170565 0.000000 1.000000 -0.000000 
6.806000 0.291096 0.172037 0.001465 0.000000 0.366294 0.000000 0.000000 0.000000 0.170573 0.000000 1.000000 0.000000 
6.807000 0.291039 0.172043 0.001462 0.000000 0.366338 0.000000 0.000000 0.000000 0.170580 0.000000 1.000000 0.000000 
6.808000 0.290982 0.172048 0.001460 0.000000 0.366381 0.000000 0.000000 0.000000 0.170588 0.000000 1.000000 0.000000 
6.809000 0.290925 0.172054 0.001458 0.000000 0.366425 0.000000 0.000000 0.000000 0.170596 0.000000 1.000000 -0.000000 
6.810000 0.290868 0.172059 0.001456 0.000000 0.366469 0.000000 0.000000 0.000000 0.170603 0.000000 1.000000 0.000000 
6.811000 0.290812 0.172065 0.001454 0.000000 0.366513 0.000000 0.000000 0.000000 0.170611 0.000000 1.000000 -0.000000 
6.812000 0.290755 0.172071 0.001452 0.000000 0.366556 0.000000 0.000000 0.000000 0.170618 0.000000 1.000000 -0.000000 
6.813000 0.290698 0.172076 0.001450 0.000000 0.366600 0.000000 0.000000 0.000000 0.170626 0.000000 1.000000 0.000000 
6.814000 0.290641 0.172082 0.001448 0.000000 0.366644 0.000000 0.000000 0.000000 0.170634 0.000000 1.000000 -0.000000 
6.815000 0.290584 0.172087 0.001446 0.000000 0.366688 0.000000 0.000000 0.000000 0.170641 0.000000 1.000000 0.000000 
6.816000 0.290527 0.172093 0.001444 0.000000 0.366731 0.000000 0.000000 0.000000 0.170649 0.000000 1.000000 -0.000000 
6.817000 0.290471 0.172098 0.001442 0.000000 0.366775 0.000000 0.000000 0.000000 0.170656 0.000000 1.000000 0.000000 
6.818000 0.290414 0.172104 0.001440 0.000000 0.366819 0.000000 0.000000 0.000000 0.170664 0.000000 1.000000 0.000000 
6.819000 0.290357 0.172109 0.001438 0.000000 0.366862 0.000000 0.000000 0.000000 0.170671 0.000000 1.000000 0.000000 
6.820000 0.290300 0.172115 0.001436 0.000000 0.366906 0.000000 0.000000 0.000000 0.170679 0.000000 1.000000 0.000000 
6.821000 0.290243 0.172120 0.001434 0.000000 0.366950 0.000000 0.000000 0.000000 0.170687 0.000000 1.000000 -0.000000 
6.822000 0.290187 0.172126 0.001432 0.000000 0.366993 0.000000 0.000000 0.000000 0.170694 0.000000 1.000000 0.000000 
6.823000 0.290130 0.172131 0.001430 0.000000 0.367037 0.000000 0.000000 0.000000 0.170702 0.000000 1.000000 -0.000000 
6.824000 0.290073 0.172137 0.001428 0.000000 0.367081 0.000000 0.000000 0.000000 0.170709 0.000000 1.000000 -0.000000 
6.825000 0.290017 0.172142 0.001426 0.000000 0.367124 0.000000 0.000000 0.000000 0.170717 0.000000 1.000000 -0.000000 
6.826000 0.289960 0.172148 0.001424 0.000000 0.367168 0.000000 0.000000 0.000000 0.170724 0.000000 1.000000 0.000000 
6.827000 0.289903 0.172154 0.001422 0.000000 0.367211 0.000000 0.000000 0.000000 0.170732 0.000000 1.000000 0.000000 
6.828000 0.289847 0.172159 0.001420 0.000000 0.367255 0.000000 0.000000 0.000000 0.170739 0.000000 1.000000 0.000000 
6.829000 0.289790 0.172165 0.001418 0.000000 0.367298 0.000000 0.000000 0.000000 0.170747 0.000000 1.000000 0.000000 
6.830000 0.289733 0.172170 0.001416 0.000000 0.367342 0.000000 0.000000 0.000000 0.170755 0.000000 1.000000 0.000000 
6.831000 0.289677 0.172176 0.001414 0.000000 0.367386 0.000000 0.000000 0.000000 0.170762 0.000000 1.000000 -0.000000 
6.832000 0.289620 0.172181 0.001411 0.000000 0.367429 0.000000 0.000000 0.000000 0.170770 0.000000 1.000000 -0.000000 
6.833000 0.289563 0.172187 0.001409 0.000000 0.367473 0.000000 0.000000 0.000000 0.170777 0.000000 1.000000 -0.000000 
6.834000 0.289507 0.172192 0.001407 0.000000 0.367516 0.000000 0.000000 0.000000 0.170785 0.000000 1.000000 0.000000 
6.835000 0.289450 0.172198 0.001405 0.000000 0.367560 0.000000 0.000000 0.000000 0.170792 0.000000 1.000000 -0.000000 
6.836000 0.289394 0.172203 0.001403 0.000000 0.367603 0.000000 0.000000 0.000000 0.170800 0.000000 1.000000 -0.000000 
6.837000 0.289337 0.172209 0.001401 0.000000 0.367647 0.000000 0.000000 0.000000 0.170807 0.000000 1.000000 -0.000000 
6.838000 0.289281 0.172214 0.001399 0.000000 0.367690 0.000000 0.000000 0.000000 0.170815 0.000000 1.000000 -0.000000 
6.839000 0.289224 0.172220 0.001397 0.000000 0.367734 0.000000 0.000000 0.000000 0.170822 0.000000 1.000000 0.000000 
6.840000 0.289168 0.172225 0.001395 0.000000 0.367777 0.000000 0.000000 0.000000 0.170830 0.000000 1.000000 -0.000000 
6.841000 0.289111 0.172231 0.001393 0.000000 0.367821 0.000000 0.000000 0.000000 0.170837 0.000000 1.000000 -0.000000 
6.842000 0.289055 0.172236 0.001391 0.000000 0.367864 0.000000 0.000000 0.000000 0.170845 0.000000 1.000000 -0.000000 
6.843000 0.288998 0.172242 0.001389 0.000000 0.367908 0.000000 0.000000 0.000000 0.170852 0.000000 1.000000 -0.000000 
6.844000 0.288942 0.172247 0.001387 0.000000 0.367951 0.000000 0.000000 0.000000 0.170860 0.000000 1.000000 -0.000000 
6.845000 0.288885 0.172253 0.001386 0.000000 0.367994 0.000000 0.000000 0.000000 0.170867 0.000000 1.000000 -0.000000 
6.846000 0.288829 0.172258 0.001384 0.000000 0.368038 0.000000 0.000000 0.000000 0.170875 0.000000 1.000000 -0.000000 
6.847000 0.288773 0.172264 0.001382 0.000000 0.368081 0.000000 0.000000 0.000000 0.170882 0.000000 1.000000 0.000000 
6.848000 0.288716 0.172269 0.001380 0.000000 0.368125 0.000000 0.000000 0.000000 0.170890 0.000000 1.000000 0.000000 
6.849000 0.288660 0.172275 0.001378 0.000000 0.368168 0.000000 0.000000 0.000000 0.170897 0.000000 1.000000 0.000000 
6.850000 0.288603 0.172280 0.001376 0.000000 0.368211 0.000000 0.000000 0.000000 0.170905 0.000000 1.000000 -0.000000 
6.851000 0.288547 0.172286 0.001374 0.000000 0.368255 0.000000 0.000000 0.000000 0.170912 0.000000 1.000000 0.000000 
6.852000 0.288491 0.172291 0.001372 0.000000 0.368298 0.000000 0.000000 0.000000 0.170920 0.000000 1.000000 0.000000 
6.853000 0.288434 0.172297 0.001370 0.000000 0.368341 0.000000 0.000000 0.000000 0.170927 0.000000 1.000000 -0.000000 
6.854000 0.288378 0.172302 0.001368 0.000000 0.368385 0.000000 0.000000 0.000000 0.170935 0.000000 1.000000 -0.000000 
6.855000 0.288322 0.172308 0.001366 0.000000 0.368428 0.000000 0.000000 0.000000 0.170942 0.000000 1.000000 0.000000 
6.856000 0.288266 0.172313 0.001364 0.000000 0.368471 0.000000 0.000000 0.000000 0.170950 0.000000 1.000000 -0.000000 
6.857000 0.288209 0.172319 0.001362 0.000000 0.368515 0.000000 0.000000 0.000000 0.170957 0.000000 1.000000 -0.000000 
6.858000 0.288153 0.172324 0.001360 0.000000 0.368558 0.000000 0.000000 0.000000 0.170965 0.000000 1.000000 -0.000000 
6.859000 0.288097 0.172330 0.001358 0.000000 0.368601 0.000000 0.000000 0.000000 0.170972 0.000000 1.000000 -0.000000 
6.860000 0.288041 0.172335 0.001356 0.000000 0.368645 0.000000 0.000000 0.000000 0.170979 0.000000 1.000000 -0.000000 
6.861000 0.287984 0.172341 0.001354 0.000000 0.368688 0.000000 0.000000 0.000000 0.170987 0.000000 1.000000 -0.000000 
6.862000 0.287928 0.172346 0.001352 0.000000 0.368731 0.000000 0.000000 0.000000 0.170994 0.000000 1.000000 -0.000000 
6.863000 0.287872 0.172352 0.001350 0.000000 0.368774 0.000000 0.000000 0.000000 0.171002 0.000000 1.000000 -0.000000 
6.864000 0.287816 0.172357 0.001348 0.000000 0.368818 0.000000 0.000000 0.000000 0.171009 0.000000 1.000000 0.000000 
6.865000 0.287760 0.172363 0.001346 0.000000 0.368861 0.000000 0.000000 0.000000 0.171017 0.000000 1.000000 0.000000 
6.866000 0.287703 0.172368 0.001344 0.000000 0.368904 0.000000 0.000000 0.000000 0.171024 0.000000 1.000000 0.000000 
6.867000 0.287647 0.172374 0.001342 0.000000 0.368947 0.000000 0.000000 0.000000 0.171032 0.000000 1.000000 -0.000000 
6.868000 0.287591 0.172379 0.001340 0.000000 0.368990 0.000000 0.000000 0.000000 0.171039 0.000000 1.000000 0.000000 
6.869000 0.287535 0.172385 0.001338 0.000000 0.369034 0.000000 0.000000 0.000000 0.171046 0.000000 1.000000 0.000000 
6.870000 0.287479 0.172390 0.001337 0.000000 0.369077 0.000000 0.000000 0.000000 0.171054 0.000000 1.000000 0.000000 
6.871000 0.287423 0.172396 0.001335 0.000000 0.369120 0.000000 0.000000 0.000000 0.171061 0.000000 1.000000 -0.000000 
6.872000 0.287367 0.172401 0.001333 0.000000 0.369163 0.000000 0.000000 0.000000 0.171069 0.000000 1.000000 0.000000 
6.873000 0.287311 0.172407 0.001331 0.000000 0.369206 0.000000 0.000000 0.000000 0.171076 0.000000 1.000000 -0.000000 
6.874000 0.287255 0.172412 0.001329 0.000000 0.369250 0.000000 0.000000 0.000000 0.171083 0.000000 1.000000 -0.000000 
6.875000 0.287199 0.172418 0.001327 0.000000 0.369293 0.000000 0.000000 0.000000 0.171091 0.000000 1.000000 0.000000 
6.876000 0.287143 0.172423 0.001325 0.000000 0.369336 0.000000 0.000000 0.000000 0.171098 0.000000 1.000000 0.000000 
6.877000 0.287087 0.172429 0.001323 0.000000 0.369379 0.000000 0.000000 0.000000 0.171106 0.000000 1.000000 -0.000000 
6.878000 0.287031 0.172434 0.001321 0.000000 0.369422 0.000000 0.000000 0.000000 0.171113 0.000000 1.000000 0.000000 
6.879000 0.286975 0.172440 0.001319 0.000000 0.369465 0.000000 0.000000 0.000000 0.171120 0.000000 1.000000 -0.000000 
6.880000 0.286919 0.172445 0.001317 0.000000 0.369508 0.000000 0.000000 0.000000 0.171128 0.000000 1.000000 0.000000 
6.881000 0.286863 0.172451 0.001315 0.000000 0.369551 0.000000 0.000000 0.000000 0.171135 0.000000 1.000000 0.000000 
6.882000 0.286807 0.172456 0.001314 0.000000 0.369594 0.000000 0.000000 0.000000 0.171143 0.000000 1.000000 -0.000000 
6.883000 0.286751 0.172462 0.001312 0.000000 0.369637 0.000000 0.000000 0.000000 0.171150 0.000000 1.000000 -0.000000 
6.884000 0.286695 0.172467 0.001310 0.000000 0.369680 0.000000 0.000000 0.000000 0.171157 0.000000 1.000000 0.000000 
6.885000 0.286639 0.172473 0.001308 0.000000 0.369724 0.000000 0.000000 0.000000 0.171165 0.000000 1.000000 -0.000000 
6.886000 0.286583 0.172478 0.001306 0.000000 0.369767 0.000000 0.000000 0.000000 0.171172 0.000000 1.000000 -0.000000 
6.887000 0.286527 0.172484 0.001304 0.000000 0.369810 0.000000 0.000000 0.000000 0.171180 0.000000 1.000000 -0.000000 
6.888000 0.286472 0.172489 0.001302 0.000000 0.369853 0.000000 0.000000 0.000000 0.171187 0.000000 1.000000 -0.000000 
6.889000 0.286416 0.172494 0.001300 0.000000 0.369896 0.000000 0.000000 0.000000 0.171194 0.000000 1.000000 0.000000 
6.890000 0.286360 0.172500 0.001298 0.000000 0.369939 0.000000 0.000000 0.000000 0.171202 0.000000 1.000000 -0.000000 
6.891000 0.286304 0.172505 0.001296 0.000000 0.369982 0.000000 0.000000 0.000000 0.171209 0.000000 1.000000 0.000000 
6.892000 0.286248 0.172511 0.001295 0.000000 0.370025 0.000000 0.000000 0.000000 0.171216 0.000000 1.000000 -0.000000 
6.893000 0.286192 0.172516 0.001293 0.000000 0.370068 0.000000 0.000000 0.000000 0.171224 0.000000 1.000000 0.000000 
6.894000 0.286137 0.172522 0.001291 0.000000 0.370110 0.000000 0.000000 0.000000 0.171231 0.000000 1.000000 0.000000 
6.895000 0.286081 0.172527 0.001289 0.000000 0.370153 0.000000 0.000000 0.000000 0.171238 0.000000 1.000000 0.000000 
6.896000 0.286025 0.172533 0.001287 0.000000 0.370196 0.000000 0.000000 0.000000 0.171246 0.000000 1.000000 -0.000000 
6.897000 0.285969 0.172538 0.001285 0.000000 0.370239 0.000000 0.000000 0.000000 0.171253 0.000000 1.000000 0.000000 
6.898000 0.285914 0.172544 0.001283 0.000000 0.370282 0.000000 0.000000 0.000000 0.171260 0.000000 1.000000 -0.000000 
6.899000 0.285858 0.172549 0.001281 0.000000 0.370325 0.000000 0.000000 0.000000 0.171268 0.000000 1.000000 -0.000000 
6.900000 0.285802 0.172555 0.001280 0.000000 0.370368 0.000000 0.000000 0.000000 0.171275 0.000000 1.000000 0.000000 
6.901000 0.285747 0.172560 0.001278 0.000000 0.370411 0.000000 0.000000 0.000000 0.171282 0.000000 1.000000 0.000000 
6.902000 0.285691 0.172566 0.001276 0.000000 0.370454 0.000000 0.000000 0.000000 0.171290 0.000000 1.000000 0.000000 
6.903000 0.285635 0.172571 0.001274 0.000000 0.370497 0.000000 0.000000 0.000000 0.171297 0.000000 1.000000 0.000000 
6.904000 0.285580 0.172576 0.001272 0.000000 0.370540 0.000000 0.000000 0.000000 0.171304 0.000000 1.000000 -0.000000 
6.905000 0.285524 0.172582 0.001270 0.000000 0.370582 0.000000 0.000000 0.000000 0.171312 0.000000 1.000000 -0.000000 
6.906000 0.285468 0.172587 0.001268 0.000000 0.370625 0.000000 0.000000 0.000000 0.171319 0.000000 1.000000 -0.000000 
6.907000 0.285413 0.172593 0.001266 0.000000 0.370668 0.000000 0.000000 0.000000 0.171326 0.000000 1.000000 -0.000000 
6.908000 0.285357 0.172598 0.001265 0.000000 0.370711 0.000000 0.000000 0.000000 0.171334 0.000000 1.000000 -0.000000 
6.909000 0.285302 0.172604 0.001263 0.000000 0.370754 0.000000 0.000000 0.000000 0.171341 0.000000 1.000000 -0.000000 
6.910000 0.285246 0.172609 0.001261 0.000000 0.370797 0.000000 0.000000 0.000000 0.171348 0.000000 1.000000 -0.000000 
6.911000 0.285190 0.172615 0.001259 0.000000 0.370839 0.000000 0.000000 0.000000 0.171356 0.000000 1.000000 0.000000 
6.912000 0.285135 0.172620 0.001257 0.000000 0.370882 0.000000 0.000000 0.000000 0.171363 0.000000 1.000000 -0.000000 
6.913000 0.285079 0.172626 0.001255 0.000000 0.370925 0.000000 0.000000 0.000000 0.171370 0.000000 1.000000 -0.000000 
6.914000 0.285024 0.172631 0.001254 0.000000 0.370968 0.000000 0.000000 0.000000 0.171377 0.000000 1.000000 -0.000000 
6.915000 0.284968 0.172636 0.001252 0.000000 0.371010 0.000000 0.000000 0.000000 0.171385 0.000000 1.000000 -0.000000 
6.916000 0.284913 0.172642 0.001250 0.000000 0.371053 0.000000 0.000000 0.000000 0.171392 0.000000 1.000000 -0.000000 
6.917000 0.284857 0.172647 0.001248 0.000000 0.371096 0.000000 0.000000 0.000000 0.171399 0.000000 1.000000 0.000000 
6.918000 0.284802 0.172653 0.001246 0.000000 0.371139 0.000000 0.000000 0.000000 0.171407 0.000000 1.000000 -0.000000 
6.919000 0.284746 0.172658 0.001244 0.000000 0.371181 0.000000 0.000000 0.000000 0.171414 0.000000 1.000000 -0.000000 
6.920000 0.284691 0.172664 0.001243 0.000000 0.371224 0.000000 0.000000 0.000000 0.171421 0.000000 1.000000 0.000000 
6.921000 0.284636 0.172669 0.001241 0.000000 0.371267 0.000000 0.000000 0.000000 0.171428 0.000000 1.000000 -0.000000 
6.922000 0.284580 0.172675 0.001239 0.000000 0.371310 0.000000 0.000000 0.000000 0.171436 0.000000 1.000000 -0.000000 
6.923000 0.284525 0.172680 0.001237 0.000000 0.371352 0.000000 0.000000 0.000000 0.171443 0.000000 1.000000 0.000000 
6.924000 0.284469 0.172685 0.001235 0.000000 0.371395 0.000000 0.000000 0.000000 0.171450 0.000000 1.000000 -0.000000 
6.925000 0.284414 0.172691 0.001233 0.000000 0.371438 0.000000 0.000000 0.000000 0.171457 0.000000 1.000000 0.000000 
6.926000 0.284359 0.172696 0.001232 0.000000 0.371480 0.000000 0.000000 0.000000 0.171465 0.000000 1.000000 0.000000 
6.927000 0.284303 0.172702 0.001230 0.000000 0.371523 0.000000 0.000000 0.000000 0.171472 0.000000 1.000000 0.000000 
6.928000 0.284248 0.172707 0.001228 0.000000 0.371566 0.000000 0.000000 0.000000 0.171479 0.000000 1.000000 0.000000 
6.929000 0.284193 0.172713 0.001226 0.000000 0.371608 0.000000 0.000000 0.000000 0.171486 0.000000 1.000000 -0.000000 
6.930000 0.284137 0.172718 0.001224 0.000000 0.371651 0.000000 0.000000 0.000000 0.171494 0.000000 1.000000 0.000000 
6.931000 0.284082 0.172723 0.001223 0.000000 0.371693 0.000000 0.000000 0.000000 0.171501 0.000000 1.000000 -0.000000 
6.932000 0.284027 0.172729 0.001221 0.000000 0.371736 0.000000 0.000000 0.000000 0.171508 0.000000 1.000000 -0.000000 
6.933000 0.283972 0.172734 0.001219 0.000000 0.371779 0.000000 0.000000 0.000000 0.171515 0.000000 1.000000 -0.000000 
6.934000 0.283916 0.172740 0.001217 0.000000 0.371821 0.000000 0.000000 0.000000 0.171523 0.000000 1.000000 0.000000 
6.935000 0.283861 0.172745 0.001215 0.000000 0.371864 0.000000 0.000000 0.000000 0.171530 0.000000 1.000000 0.000000 
6.936000 0.283806 0.172751 0.001214 0.000000 0.371906 0.000000 0.000000 0.000000 0.171537 0.000000 1.000000 0.000000 
6.937000 0.283751 0.172756 0.001212 0.000000 0.371949 0.000000 0.000000 0.000000 0.171544 0.000000 1.000000 0.000000 
6.938000 0.283695 0.172762 0.001210 0.000000 0.371992 0.000000 0.000000 0.000000 0.171552 0.000000 1.000000 0.000000 
6.939000 0.283640 0.172767 0.001208 0.000000 0.372034 0.000000 0.000000 0.000000 0.171559 0.000000 1.000000 -0.000000 
6.940000 0.283585 0.172772 0.001206 0.000000 0.372077 0.000000 0.000000 0.000000 0.171566 0.000000 1.000000 0.000000 
6.941000 0.283530 0.172778 0.001205 0.000000 0.372119 0.000000 0.000000 0.000000 0.171573 0.000000 1.000000 0.000000 
6.942000 0.283475 0.172783 0.001203 0.000000 0.372162 0.000000 0.000000 0.000000 0.171580 0.000000 1.000000 -0.000000 
6.943000 0.283420 0.172789 0.001201 0.000000 0.372204 0.000000 0.000000 0.000000 0.171588 0.000000 1.000000 -0.000000 
6.944000 0.283364 0.172794 0.001199 0.000000 0.372247 0.000000 0.000000 0.000000 0.171595 0.000000 1.000000 -0.000000 
6.945000 0.283309 0.172799 0.001197 0.000000 0.372289 0.000000 0.000000 0.000000 0.171602 0.000000 1.000000 0.000000 
6.946000 0.283254 0.172805 0.001196 0.000000 0.372332 0.000000 0.000000 0.000000 0.171609 0.000000 1.000000 -0.000000 
6.947000 0.283199 0.172810 0.001194 0.000000 0.372374 0.000000 0.000000 0.000000 0.171616 0.000000 1.000000 -0.000000 
6.948000 0.283144 0.172816 0.001192 0.000000 0.372417 0.000000 0.000000 0.000000 0.171624 0.000000 1.000000 -0.000000 
6.949000 0.283089 0.172821 0.001190 0.000000 0.372459 0.000000 0.000000 0.000000 0.171631 0.000000 1.000000 0.000000 
6.950000 0.283034 0.172827 0.001189 0.000000 0.372502 0.000000 0.000000 0.000000 0.171638 0.000000 1.000000 0.000000 
6.951000 0.282979 0.172832 0.001187 0.000000 0.372544 0.000000 0.000000 0.000000 0.171645 0.000000 1.000000 0.000000 
6.952000 0.282924 0.172837 0.001185 0.000000 0.372586 0.000000 0.000000 0.000000 0.171652 0.000000 1.000000 0.000000 
6.953000 0.282869 0.172843 0.001183 0.000000 0.372629 0.000000 0.000000 0.000000 0.171660 0.000000 1.000000 -0.000000 
6.954000 0.282814 0.172848 0.001181 0.000000 0.372671 0.000000 0.000000 0.000000 0.171667 0.000000 1.000000 -0.000000 
6.955000 0.282759 0.172854 0.001180 0.000000 0.372714 0.000000 0.000000 0.000000 0.171674 0.000000 1.000000 -0.000000 
6.956000 0.282704 0.172859 0.001178 0.000000 0.372756 0.000000 0.000000 0.000000 0.171681 0.000000 1.000000 -0.000000 
6.957000 0.282649 0.172864 0.001176 0.000000 0.372798 0.000000 0.000000 0.000000 0.171688 0.000000 1.000000 0.000000 
6.958000 0.282594 0.172870 0.001174 0.000000 0.372841 0.000000 0.000000 0.000000 0.171695 0.000000 1.000000 -0.000000 
6.959000 0.282539 0.172875 0.001173 0.000000 0.372883 0.000000 0.000000 0.000000 0.171703 0.000000 1.000000 0.000000 
6.960000 0.282484 0.172881 0.001171 0.000000 0.372925 0.000000 0.000000 0.000000 0.171710 0.000000 1.000000 0.000000 
6.961000 0.282429 0.172886 0.001169 0.000000 0.372968 0.000000 0.000000 0.000000 0.171717 0.000000 1.000000 0.000000 
6.962000 0.282374 0.172892 0.001167 0.000000 0.373010 0.000000 0.000000 0.000000 0.171724 0.000000 1.000000 -0.000000 
6.963000 0.282319 0.172897 0.001166 0.000000 0.373053 0.000000 0.000000 0.000000 0.171731 0.000000 1.000000 0.000000 
6.964000 0.282264 0.172902 0.001164 0.000000 0.373095 0.000000 0.000000 0.000000 0.171738 0.000000 1.000000 0.000000 
6.965000 0.282210 0.172908 0.001162 0.000000 0.373137 0.000000 0.000000 0.000000 0.171745 0.000000 1.000000 -0.000000 
6.966000 0.282155 0.172913 0.001160 0.000000 0.373179 0.000000 0.000000 0.000000 0.171753 0.000000 1.000000 -0.000000 
6.967000 0.282100 0.172919 0.001159 0.000000 0.373222 0.000000 0.000000 0.000000 0.171760 0.000000 1.000000 0.000000 
6.968000 0.282045 0.172924 0.001157 0.000000 0.373264 0.000000 0.000000 0.000000 0.171767 0.000000 1.000000 -0.000000 
6.969000 0.281990 0.172929 0.001155 0.000000 0.373306 0.000000 0.000000 0.000000 0.171774 0.000000 1.000000 0.000000 
6.970000 0.281936 0.172935 0.001154 0.000000 0.373349 0.000000 0.000000 0.000000 0.171781 0.000000 1.000000 -0.000000 
6.971000 0.281881 0.172940 0.001152 0.000000 0.373391 0.000000 0.000000 0.000000 0.171788 0.000000 1.000000 -0.000000 
6.972000 0.281826 0.172946 0.001150 0.000000 0.373433 0.000000 0.000000 0.000000 0.171795 0.000000 1.000000 -0.000000 
6.973000 0.281771 0.172951 0.001148 0.000000 0.373475 0.000000 0.000000 0.000000 0.171803 0.000000 1.000000 -0.000000 
6.974000 0.281716 0.172956 0.001147 0.000000 0.373518 0.000000 0.000000 0.000000 0.171810 0.000000 1.000000 0.000000 
6.975000 0.281662 0.172962 0.001145 0.000000 0.373560 0.000000 0.000000 0.000000 0.171817 0.000000 1.000000 -0.000000 
6.976000 0.281607 0.172967 0.001143 0.000000 0.373602 0.000000 0.000000 0.000000 0.171824 0.000000 1.000000 0.000000 
6.977000 0.281553 0.172972 0.001142 0.000000 0.373644 0.000000 0.000000 0.000000 0.171831 0.000001 1.000000 0.000000 
6.978000 0.281499 0.172977 0.001140 0.000000 0.373684 0.000000 0.000000 0.000000 0.171837 0.000004 1.000000 -0.000000 
6.979000 0.281446 0.172980 0.001138 0.000000 0.373723 0.000000 0.000000 0.000000 0.171842 0.000009 1.000000 0.000000 
6.980000 0.281393 0.172984 0.001137 0.000000 0.373761 0.000000 0.000000 0.000000 0.171847 0.000015 1.000000 0.000000 
6.981000 0.281340 0.172987 0.001135 0.000000 0.373799 0.000000 0.000000 0.000000 0.171852 0.000022 1.000000 0.000000 
6.982000 0.281288 0.172990 0.001134 0.000000 0.373836 0.000000 0.000000 0.000000 0.171856 0.000030 1.000000 -0.000000 
6.983000 0.281236 0.172993 0.001132 0.000000 0.373873 0.000000 0.000000 0.000000 0.171861 0.000038 1.000000 -0.000000 
6.984000 0.281184 0.172995 0.001130 0.000000 0.373909 0.000000 0.000000 0.000000 0.171865 0.000047 1.000000 0.000000 
6.985000 0.281132 0.172998 0.001129 0.000000 0.373946 0.000000 0.000000 0.000000 0.171869 0.000056 1.000000 0.000000 
6.986000 0.281080 0.173000 0.001127 0.000000 0.373981 0.000000 0.000000 0.000000 0.171872 0.000066 1.000000 -0.000000 
6.987000 0.281029 0.173002 0.001126 0.000000 0.374017 0.000000 0.000000 0.000000 0.171876 0.000077 1.000000 0.000000 
6.988000 0.280978 0.173004 0.001124 0.000000 0.374052 0.000000 0.000000 0.000000 0.171879 0.000087 1.000000 0.000000 
6.989000 0.280926 0.173006 0.001123 0.000000 0.374087 0.000000 0.000000 0.000000 0.171883 0.000098 1.000000 -0.000000 
6.990000 0.280875 0.173007 0.001122 0.000000 0.374122 0.000000 0.000000 0.000000 0.171886 0.000110 1.000000 0.000000 
6.991000 0.280824 0.173009 0.001120 0.000000 0.374156 0.000000 0.000000 0.000000 0.171889 0.000122 1.000000 0.000000 
6.992000 0.280773 0.173010 0.001119 0.000000 0.374191 0.000000 0.000000 0.000000 0.171892 0.000134 1.000000 0.000000 
6.993000 0.280723 0.173012 0.001117 0.000000 0.374225 0.000000 0.000000 0.000000 0.171894 0.000146 1.000000 0.000000 
6.994000 0.280672 0.173013 0.001116 0.000000 0.374259 0.000000 0.000000 0.000000 0.171897 0.000159 1.000000 0.000000 
6.995000 0.280621 0.173014 0.001114 0.000000 0.374292 0.000000 0.000000 0.000000 0.171900 0.000172 1.000000 -0.000000 
6.996000 0.280571 0.173015 0.001113 0.000000 0.374326 0.000000 0.000000 0.000000 0.171902 0.000186 1.000000 -0.000000 
6.997000 0.280521 0.173016 0.001112 0.000000 0.374359 0.000000 0.000000 0.000000 0.171905 0.000199 1.000000 -0.000000 
6.998000 0.280470 0.173017 0.001110 0.000000 0.374392 0.000000 0.000000 0.000000 0.171907 0.000213 1.000000 0.000000 
6.999000 0.280420 0.173018 0.001109 0.000000 0.374425 0.000000 0.000000 0.000000 0.171909 0.000227 1.000000 -0.000000 
7.000000 0.280370 0.173019 0.001107 0.000000 0.374458 0.000000 0.000000 0.000000 0.171911 0.000242 1.000000 0.000000 
7.001000 0.280320 0.173019 0.001106 0.000000 0.374491 0.000000 0.000000 0.000000 0.171913 0.000256 1.000000 -0.000000 
7.002000 0.280270 0.173020 0.001105 0.000000 0.374523 0.000000 0.000000 0.000000 0.171915 0.000271 1.000000 0.000000 
7.003000 0.280220 0.173021 0.001103 0.000000 0.374556 0.000000 0.000000 0.000000 0.171917 0.000286 1.000000 0.000000 
7.004000 0.280171 0.173021 0.001102 0.000000 0.374588 0.000000 0.000000 0.000000 0.171919 0.000301 1.000000 -0.000000 
7.005000 0.280121 0.173021 0.001100 0.000000 0.374620 0.000000 0.000000 0.000000 0.171921 0.000317 1.000000 -0.000000 
7.006000 0.280071 0.173022 0.001099 0.000000 0.374652 0.000000 0.000000 0.000000 0.171923 0.000332 1.000000 -0.000000 
7.007000 0.280022 0.173022 0.001098 0.000000 0.374684 0.000000 0.000000 0.000000 0.171924 0.000348 1.000000 0.000000 
7.008000 0.279972 0.173022 0.001096 0.000000 0.374715 0.000000 0.000000 0.000000 0.171926 0.000364 1.000000 0.000000 
7.009000 0.279923 0.173022 0.001095 0.000000 0.374747 0.000000 0.000000 0.000000 0.171927 0.000381 1.000000 0.000000 
7.010000 0.279873 0.173022 0.001094 0.000000 0.374778 0.000000 0.000000 0.000000 0.171929 0.000397 1.000000 -0.000000 
7.011000 0.279824 0.173022 0.001092 0.000000 0.374810 0.000000 0.000000 0.000000 0.171930 0.000414 1.000000 0.000000 
7.012000 0.279775 0.173022 0.001091 0.000000 0.374841 0.000000 0.000000 0.000000 0.171931 0.000431 1.000000 0.000000 
7.013000 0.279726 0.173022 0.001090 0.000000 0.374872 0.000000 0.000000 0.000000 0.171933 0.000448 1.000000 0.000000 
7.014000 0.279677 0.173022 0.001088 0.000000 0.374903 0.000000 0.000000 0.000000 0.171934 0.000465 1.000000 -0.000000 
7.015000 0.279628 0.173022 0.001087 0.000000 0.374934 0.000000 0.000000 0.000000 0.171935 0.000482 1.000000 -0.000000 
7.016000 0.279579 0.173022 0.001086 0.000000 0.374964 0.000000 0.000000 0.000000 0.171936 0.000499 1.000000 0.000000 
7.017000 0.279530 0.173021 0.001084 0.000000 0.374995 0.000000 0.000000 0.000000 0.171937 0.000517 1.000000 -0.000000 
7.018000 0.279481 0.173021 0.001083 0.000000 0.375026 0.000000 0.000000 0.000000 0.171938 0.000535 1.000000 0.000000 
7.019000 0.279432 0.173021 0.001082 0.000000 0.375056 0.000000 0.000000 0.000000 0.171939 0.000553 1.000000 -0.000000 
7.020000 0.279383 0.173020 0.001081 0.000000 0.375086 0.000000 0.000000 0.000000 0.171940 0.000571 1.000000 0.000000 
7.021000 0.279335 0.173020 0.001079 0.000000 0.375116 0.000000 0.000000 0.000000 0.171940 0.000589 1.000000 -0.000000 
7.022000 0.279286 0.173019 0.001078 0.000000 0.375146 0.000000 0.000000 0.000000 0.171941 0.000607 1.000000 -0.000000 
7.023000 0.279238 0.173018 0.001077 0.000000 0.375176 0.000000 0.000000 0.000000 0.171942 0.000626 1.000000 -0.000000 
7.024000 0.279189 0.173018 0.001075 0.000000 0.375206 0.000000 0.000000 0.000000 0.171942 0.000644 1.000000 0.000000 
7.025000 0.279141 0.173017 0.001074 0.000000 0.375236 0.000000 0.000000 0.000000 0.171943 0.000663 1.000000 0.000000 
7.026000 0.279092 0.173016 0.001073 0.000000 0.375266 0.000000 0.000000 0.000000 0.171943 0.000682 1.000000 0.000000 
7.027000 0.279044 0.173016 0.001072 0.000000 0.375296 0.000000 0.000000 0.000000 0.171944 0.000701 1.000000 0.000000 
7.028000 0.278996 0.173015 0.001070 0.000000 0.375325 0.000000 0.000000 0.000000 0.171944 0.000720 1.000000 -0.000000 
7.029000 0.278947 0.173014 0.001069 0.000000 0.375354 0.000000 0.000000 0.000000 0.171945 0.000739 1.000000 0.000000 
7.030000 0.278899 0.173013 0.001068 0.000000 0.375384 0.000000 0.000000 0.000000 0.171945 0.000759 1.000000 -0.000000 
7.031000 0.278851 0.173012 0.001067 0.000000 0.375413 0.000000 0.000000 0.000000 0.171945 0.000778 1.000000 0.000000 
7.032000 0.278803 0.173011 0.001065 0.000000 0.375442 0.000000 0.000000 0.000000 0.171946 0.000798 1.000000 -0.000000 
7.033000 0.278755 0.173010 0.001064 0.000000 0.375471 0.000000 0.000000 0.000000 0.171946 0.000818 1.000000 0.000000 
7.034000 0.278707 0.173009 0.001063 0.000000 0.375500 0.000000 0.000000 0.000000 0.171946 0.000838 1.000000 0.000000 
7.035000 0.278659 0.173008 0.001062 0.000000 0.375529 0.000000 0.000000 0.000000 0.171946 0.000858 1.000000 0.000000 
7.036000 0.278611 0.173007 0.001060 0.000000 0.375558 0.000000 0.000000 0.000000 0.171946 0.000878 1.000000 -0.000000 
7.037000 0.278563 0.173006 0.001059 0.000000 0.375587 0.000000 0.000000 0.000000 0.171946 0.000898 1.000000 -0.000000 
7.038000 0.278515 0.173004 0.001058 0.000000 0.375616 0.000000 0.000000 0.000000 0.171946 0.000918 1.000000 -0.000000 
7.039000 0.278468 0.173003 0.001057 0.000000 0.375644 0.000000 0.000000 0.000000 0.171946 0.000939 1.000000 -0.000000 
7.040000 0.278420 0.173002 0.001055 0.000000 0.375673 0.000000 0.000000 0.000000 0.171946 0.000959 1.000000 0.000000 
7.041000 0.278372 0.173001 0.001054 0.000000 0.375701 0.000000 0.000000 0.000000 0.171946 0.000980 1.000000 0.000000 
7.042000 0.278325 0.172999 0.001053 0.000000 0.375730 0.000000 0.000000 0.000000 0.171946 0.001001 1.000000 -0.000000 
7.043000 0.278277 0.172998 0.001052 0.000000 0.375758 0.000000 0.000000 0.000000 0.171946 0.001021 1.000000 -0.000000 
7.044000 0.278229 0.172996 0.001051 0.000000 0.375786 0.000000 0.000000 0.000000 0.171946 0.001042 1.000000 0.000000 
7.045000 0.278182 0.172995 0.001049 0.000000 0.375814 0.000000 0.000000 0.000000 0.171945 0.001063 1.000000 -0.000000 
7.046000 0.278134 0.172993 0.001048 0.000000 0.375842 0.000000 0.000000 0.000000 0.171945 0.001084 1.000000 -0.000000 
7.047000 0.278087 0.172992 0.001047 0.000000 0.375870 0.000000 0.000000 0.000000 0.171945 0.001106 1.000000 -0.000000 
7.048000 0.278040 0.172990 0.001046 0.000000 0.375898 0.000000 0.000000 0.000000 0.171945 0.001127 1.000000 -0.000000 
7.049000 0.277992 0.172989 0.001045 0.000000 0.375926 0.000000 0.000000 0.000000 0.171944 0.001148 1.000000 -0.000000 
7.050000 0.277945 0.172987 0.001043 0.000000 0.375954 0.000000 0.000000 0.000000 0.171944 0.001170 1.000000 -0.000000 
7.051000 0.277898 0.172986 0.001042 0.000000 0.375982 0.000000 0.000000 0.000000 0.171943 0.001192 1.000000 0.000000 
7.052000 0.277850 0.172984 0.001041 0.000000 0.376010 0.000000 0.000000 0.000000 0.171943 0.001213 1.000000 0.000000 
7.053000 0.277803 0.172982 0.001040 0.000000 0.376037 0.000000 0.000000 0.000000 0.171942 0.001235 1.000000 0.000000 
7.054000 0.277756 0.172980 0.001039 0.000000 0.376065 0.000000 0.000000 0.000000 0.171942 0.001257 1.000000 0.000000 
7.055000 0.277709 0.172979 0.001038 0.000000 0.376092 0.000000 0.000000 0.000000 0.171941 0.001279 1.000000 -0.000000 
7.056000 0.277662 0.172977 0.001036 0.000000 0.376120 0.000000 0.000000 0.000000 0.171941 0.001301 1.000000 0.000000 
7.057000 0.277615 0.172975 0.001035 0.000000 0.376147 0.000000 0.000000 0.000000 0.171940 0.001323 1.000000 0.000000 
7.058000 0.277568 0.172973 0.001034 0.000000 0.376174 0.000000 0.000000 0.000000 0.171939 0.001345 1.000000 0.000000 
7.059000 0.277521 0.172971 0.001033 0.000000 0.376202 0.000000 0.000000 0.000000 0.171938 0.001368 1.000000 0.000000 
7.060000 0.277474 0.172969 0.001032 0.000000 0.376229 0.000000 0.000000 0.000000 0.171938 0.001390 1.000000 0.000000 
7.061000 0.277427 0.172968 0.001031 0.000000 0.376256 0.000000 0.000000 0.000000 0.171937 0.001412 1.000000 -0.000000 
7.062000 0.277380 0.172966 0.001029 0.000000 0.376283 0.000000 0.000000 0.000000 0.171936 0.001435 1.000000 -0.000000 
7.063000 0.277334 0.172964 0.001028 0.000000 0.376310 0.000000 0.000000 0.000000 0.171935 0.001457 1.000000 0.000000 
7.064000 0.277287 0.172962 0.001027 0.000000 0.376337 0.000000 0.000000 0.000000 0.171934 0.001480 1.000000 -0.000000 
7.065000 0.277240 0.172959 0.001026 0.000000 0.376364 0.000000 0.000000 0.000000 0.171934 0.001503 1.000000 0.000000 
7.066000 0.277193 0.172957 0.001025 0.000000 0.376391 0.000000 0.000000 0.000000 0.171933 0.001526 1.000000 0.000000 
7.067000 0.277147 0.172955 0.001024 0.000000 0.376417 0.000000 0.000000 0.000000 0.171932 0.001549 1.000000 -0.000000 
7.068000 0.277100 0.172953 0.001023 0.000000 0.376444 0.000000 0.000000 0.000000 0.171931 0.001572 1.000000 0.000000 
7.069000 0.277054 0.172951 0.001021 0.000000 0.376471 0.000000 0.000000 0.000000 0.171930 0.001595 1.000000 -0.000000 
7.070000 0.277007 0.172949 0.001020 0.000000 0.376497 0.000000 0.000000 0.000000 0.171929 0.001618 1.000000 0.000000 
7.071000 0.276961 0.172947 0.001019 0.000000 0.376524 0.000000 0.000000 0.000000 0.171928 0.001641 1.000000 -0.000000 
7.072000 0.276914 0.172944 0.001018 0.000000 0.376550 0.000000 0.000000 0.000000 0.171927 0.001664 1.000000 -0.000000 
7.073000 0.276868 0.172942 0.001017 0.000000 0.376577 0.000000 0.000000 0.000000 0.171925 0.001688 1.000000 0.000000 
7.074000 0.276821 0.172940 0.001016 0.000000 0.376603 0.000000 0.000000 0.000000 0.171924 0.001711 1.000000 -0.000000 
7.075000 0.276775 0.172938 0.001015 0.000000 0.376630 0.000000 0.000000 0.000000 0.171923 0.001735 1.000000 -0.000000 
7.076000 0.276728 0.172935 0.001013 0.000000 0.376656 0.000000 0.000000 0.000000 0.171922 0.001758 1.000000 -0.000000 
7.077000 0.276682 0.172933 0.001012 0.000000 0.376682 0.000000 0.000000 0.000000 0.171921 0.001782 1.000000 -0.000000 
7.078000 0.276636 0.172931 0.001011 0.000000 0.376708 0.000000 0.000000 0.000000 0.171919 0.001806 1.000000 -0.000000 
7.079000 0.276590 0.172928 0.001010 0.000000 0.376734 0.000000 0.000000 0.000000 0.171918 0.001829 1.000000 0.000000 
7.080000 0.276543 0.172926 0.001009 0.000000 0.376761 0.000000 0.000000 0.000000 0.171917 0.001853 1.000000 0.000000 
7.081000 0.276497 0.172923 0.001008 0.000000 0.376787 0.000000 0.000000 0.000000 0.171916 0.001877 1.000000 -0.000000 
7.082000 0.276451 0.172921 0.001007 0.000000 0.376812 0.000000 0.000000 0.000000 0.171914 0.001901 1.000000 -0.000000 
7.083000 0.276405 0.172919 0.001006 0.000000 0.376838 0.000000 0.000000 0.000000 0.171913 0.001925 1.000000 -0.000000 
7.084000 0.276359 0.172916 0.001005 0.000000 0.376864 0.000000 0.000000 0.000000 0.171911 0.001949 1.000000 0.000000 
7.085000 0.276313 0.172913 0.001003 0.000000 0.376890 0.000000 0.000000 0.000000 0.171910 0.001974 1.000000 -0.000000 
7.086000 0.276267 0.172911 0.001002 0.000000 0.376916 0.000000 0.000000 0.000000 0.171909 0.001998 1.000000 -0.000000 
7.087000 0.276221 0.172908 0.001001 0.000000 0.376942 0.000000 0.000000 0.000000 0.171907 0.002022 1.000000 0.000000 
7.088000 0.276175 0.172906 0.001000 0.000000 0.376967 0.000000 0.000000 0.000000 0.171906 0.002046 1.000000 0.000000 
7.089000 0.276129 0.172903 0.000999 0.000000 0.376993 0.000000 0.000000 0.000000 0.171904 0.002071 1.000000 -0.000000 
7.090000 0.276083 0.172901 0.000998 0.000000 0.377019 0.000000 0.000000 0.000000 0.171903 0.002095 1.000000 0.000000 
7.091000 0.276037 0.172898 0.000997 0.000000 0.377044 0.000000 0.000000 0.000000 0.171901 0.002120 1.000000 0.000000 
7.092000 0.275991 0.172895 0.000996 0.000000 0.377070 0.000000 0.000000 0.000000 0.171899 0.002144 1.000000 -0.000000 
7.093000 0.275946 0.172893 0.000995 0.000000 0.377095 0.000000 0.000000 0.000000 0.171898 0.002169 1.000000 -0.000000 
7.094000 0.275900 0.172890 0.000994 0.000000 0.377120 0.000000 0.000000 0.000000 0.171896 0.002194 1.000000 -0.000000 
7.095000 0.275854 0.172887 0.000993 0.000000 0.377146 0.000000 0.000000 0.000000 0.171894 0.002219 1.000000 -0.000000 
7.096000 0.275808 0.172884 0.000992 0.000000 0.377171 0.000000 0.000000 0.000000 0.171893 0.002243 1.000000 0.000000 
7.097000 0.275763 0.172882 0.000990 0.000000 0.377196 0.000000 0.000000 0.000000 0.171891 0.002268 1.000000 -0.000000 
7.098000 0.275717 0.172879 0.000989 0.000000 0.377222 0.000000 0.000000 0.000000 0.171889 0.002293 1.000000 -0.000000 
7.099000 0.275671 0.172876 0.000988 0.000000 0.377247 0.000000 0.000000 0.000000 0.171888 0.002318 1.000000 0.000000 
7.100000 0.275626 0.172873 0.000987 0.000000 0.377272 0.000000 0.000000 0.000000 0.171886 0.002343 1.000000 -0.000000 
7.101000 0.275580 0.172870 0.000986 0.000000 0.377297 0.000000 0.000000 0.000000 0.171884 0.002368 1.000000 -0.000000 
7.102000 0.275535 0.172867 0.000985 0.000000 0.377322 0.000000 0.000000 0.000000 0.171882 0.002394 1.000000 -0.000000 
7.103000 0.275489 0.172865 0.000984 0.000000 0.377347 0.000000 0.000000 0.000000 0.171880 0.002419 1.000000 0.000000 
7.104000 0.275444 0.172862 0.000983 0.000000 0.377372 0.000000 0.000000 0.000000 0.171879 0.002444 1.000000 -0.000000 
7.105000 0.275398 0.172859 0.000982 0.000000 0.377397 0.000000 0.000000 0.000000 0.171877 0.002469 1.000000 -0.000000 
7.106000 0.275353 0.172856 0.000981 0.000000 0.377422 0.000000 0.000000 0.000000 0.171875 0.002495 1.000000 -0.000000 
7.107000 0.275308 0.172853 0.000980 0.000000 0.377447 0.000000 0.000000 0.000000 0.171873 0.002520 1.000000 0.000000 
7.108000 0.275262 0.172850 0.000979 0.000000 0.377471 0.000000 0.000000 0.000000 0.171871 0.002546 1.000000 0.000000 
7.109000 0.275217 0.172847 0.000978 0.000000 0.377496 0.000000 0.000000 0.000000 0.171869 0.002571 1.000000 0.000000 
7.110000 0.275172 0.172844 0.000977 0.000000 0.377521 0.000000 0.000000 0.000000 0.171867 0.002597 1.000000 0.000000 
7.111000 0.275126 0.172841 0.000976 0.000000 0.377545 0.000000 0.000000 0.000000 0.171865 0.002622 1.000000 0.000000 
7.112000 0.275081 0.172838 0.000975 0.000000 0.377570 0.000000 0.000000 0.000000 0.171863 0.002648 1.000000 0.000000 
7.113000 0.275036 0.172835 0.000974 0.000000 0.377595 0.000000 0.000000 0.000000 0.171861 0.002674 1.000000 -0.000000 
7.114000 0.274991 0.172832 0.000972 0.000000 0.377619 0.000000 0.000000 0.000000 0.171859 0.002700 1.000000 -0.000000 
7.115000 0.274945 0.172828 0.000971 0.000000 0.377644 0.000000 0.000000 0.000000 0.171857 0.002725 1.000000 0.000000 
7.116000 0.274900 0.172825 0.000970 0.000000 0.377668 0.000000 0.000000 0.000000 0.171855 0.002751 1.000000 -0.000000 
7.117000 0.274855 0.172822 0.000969 0.000000 0.377693 0.000000 0.000000 0.000000 0.171853 0.002777 1.000000 0.000000 
7.118000 0.274810 0.172819 0.000968 0.000000 0.377717 0.000000 0.000000 0.000000 0.171851 0.002803 1.000000 0.000000 
7.119000 0.274765 0.172816 0.000967 0.000000 0.377741 0.000000 0.000000 0.000000 0.171848 0.002829 1.000000 0.000000 
7.120000 0.274720 0.172813 0.000966 0.000000 0.377766 0.000000 0.000000 0.000000 0.171846 0.002855 1.000000 0.000000 
7.121000 0.274675 0.172809 0.000965 0.000000 0.377790 0.000000 0.000000 0.000000 0.171844 0.002881 1.000000 0.000000 
7.122000 0.274630 0.172806 0.000964 0.000000 0.377814 0.000000 0.000000 0.000000 0.171842 0.002908 1.000000 -0.000000 
7.123000 0.274585 0.172803 0.000963 0.000000 0.377838 0.000000 0.000000 0.000000 0.171840 0.002934 1.000000 -0.000000 
7.124000 0.274540 0.172800 0.000962 0.000000 0.377863 0.000000 0.000000 0.000000 0.171837 0.002960 1.000000 -0.000000 
7.125000 0.274495 0.172796 0.000961 0.000000 0.377887 0.000000 0.000000 0.000000 0.171835 0.002986 1.000000 0.000000 
7.126000 0.274450 0.172793 0.000960 0.000000 0.377911 0.000000 0.000000 0.000000 0.171833 0.003013 1.000000 0.000000 
7.127000 0.274406 0.172790 0.000959 0.000000 0.377935 0.000000 0.000000 0.000000 0.171831 0.003039 1.000000 0.000000 
7.128000 0.274361 0.172786 0.000958 0.000000 0.377959 0.000000 0.000000 0.000000 0.171828 0.003066 1.000000 0.000000 
7.129000 0.274316 0.172783 0.000957 0.000000 0.377983 0.000000 0.000000 0.000000 0.171826 0.003092 1.000000 -0.000000 
7.130000 0.274271 0.172780 0.000956 0.000000 0.378007 0.000000 0.000000 0.000000 0.171824 0.003119 1.000000 -0.000000 
7.131000 0.274226 0.172776 0.000955 0.000000 0.378031 0.000000 0.000000 0.000000 0.171821 0.003145 1.000000 0.000000 
7.132000 0.274182 0.172773 0.000954 0.000000 0.378055 0.000000 0.000000 0.000000 0.171819 0.003172 1.000000 0.000000 
7.133000 0.274137 0.172770 0.000953 0.000000 0.378078 0.000000 0.000000 0.000000 0.171817 0.003198 1.000000 0.000000 
7.134000 0.274092 0.172766 0.000952 0.000000 0.378102 0.000000 0.000000 0.000000 0.171814 0.003225 1.000000 -0.000000 
7.135000 0.274048 0.172763 0.000951 0.000000 0.378126 0.000000 0.000000 0.000000 0.171812 0.003252 1.000000 -0.000000 
7.136000 0.274003 0.172759 0.000950 0.000000 0.378150 0.000000 0.000000 0.000000 0.171809 0.003279 1.000000 -0.000000 
7.137000 0.273958 0.172756 0.000949 0.000000 0.378173 0.000000 0.000000 0.000000 0.171807 0.003305 1.000000 0.000000 
7.138000 0.273914 0.172752 0.000948 0.000000 0.378197 0.000000 0.000000 0.000000 0.171804 0.003332 1.000000 -0.000000 
7.139000 0.273869 0.172749 0.000947 0.000000 0.378221 0.000000 0.000000 0.000000 0.171802 0.003359 1.000000 -0.000000 
7.140000 0.273825 0.172745 0.000946 0.000000 0.378244 0.000000 0.000000 0.000000 0.171799 0.003386 1.000000 -0.000000 
7.141000 0.273780 0.172742 0.000945 0.000000 0.378268 0.000000 0.000000 0.000000 0.171797 0.003413 1.000000 0.000000 
7.142000 0.273736 0.172738 0.000944 0.000000 0.378291 0.000000 0.000000 0.000000 0.171794 0.003440 1.000000 0.000000 
7.143000 0.273691 0.172735 0.000943 0.000000 0.378315 0.000000 0.000000 0.000000 0.171792 0.003467 1.000000 0.000000 


==> anc/Fig1/Particle_fraction_y0.05.out <==
#nb/n0, 'Y_n','Y_p',r'$Y_{e^-}$',r'$Y_{\mu^-}$',r'$Y_{\Lambda}$',r'$Y_{\Sigma^+}$',r'$Y_{\Sigma^-}$',r'$Y_{\Sigma^0}$',r'$Y_{\Xi^-}$',r'$Y_{\Xi^0}$'
0.250000 0.987925 0.012075 0.012075 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.251000 0.987859 0.012141 0.012141 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.252000 0.987792 0.012208 0.012208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.253000 0.987725 0.012275 0.012275 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.254000 0.987659 0.012341 0.012341 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.255000 0.987592 0.012408 0.012408 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.256000 0.987525 0.012475 0.012475 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.257000 0.987458 0.012542 0.012542 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.258000 0.987391 0.012609 0.012609 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.259000 0.987324 0.012676 0.012676 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.260000 0.987257 0.012743 0.012743 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.261000 0.987190 0.012810 0.012810 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.262000 0.987123 0.012877 0.012877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.263000 0.987056 0.012944 0.012944 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.264000 0.986989 0.013011 0.013011 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.265000 0.986921 0.013079 0.013079 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.266000 0.986854 0.013146 0.013146 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.267000 0.986787 0.013213 0.013213 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.268000 0.986719 0.013281 0.013281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.269000 0.986652 0.013348 0.013348 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.270000 0.986584 0.013416 0.013416 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.271000 0.986517 0.013483 0.013483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.272000 0.986449 0.013551 0.013551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.273000 0.986382 0.013618 0.013618 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.274000 0.986314 0.013686 0.013686 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.275000 0.986246 0.013754 0.013754 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.276000 0.986178 0.013822 0.013822 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.277000 0.986111 0.013889 0.013889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.278000 0.986043 0.013957 0.013957 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.279000 0.985975 0.014025 0.014025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.280000 0.985907 0.014093 0.014093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.281000 0.985839 0.014161 0.014161 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.282000 0.985771 0.014229 0.014229 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.283000 0.985703 0.014297 0.014297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.284000 0.985635 0.014365 0.014365 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.285000 0.985567 0.014433 0.014433 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.286000 0.985499 0.014501 0.014501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.287000 0.985431 0.014569 0.014569 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.288000 0.985363 0.014637 0.014637 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.289000 0.985295 0.014705 0.014705 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.290000 0.985227 0.014773 0.014773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.291000 0.985159 0.014841 0.014841 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.292000 0.985090 0.014910 0.014910 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.293000 0.985022 0.014978 0.014978 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.294000 0.984954 0.015046 0.015046 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.295000 0.984885 0.015115 0.015115 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.296000 0.984817 0.015183 0.015183 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.297000 0.984749 0.015251 0.015251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.298000 0.984680 0.015320 0.015320 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.299000 0.984612 0.015388 0.015388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.300000 0.984543 0.015457 0.015457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.301000 0.984475 0.015525 0.015525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.302000 0.984407 0.015593 0.015593 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.303000 0.984338 0.015662 0.015662 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.304000 0.984270 0.015730 0.015730 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.305000 0.984201 0.015799 0.015799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.306000 0.984133 0.015867 0.015867 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.307000 0.984064 0.015936 0.015936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.308000 0.983995 0.016005 0.016005 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.309000 0.983927 0.016073 0.016073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.310000 0.983858 0.016142 0.016142 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.311000 0.983790 0.016210 0.016210 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.312000 0.983721 0.016279 0.016279 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.313000 0.983652 0.016348 0.016348 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.314000 0.983584 0.016416 0.016416 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.315000 0.983515 0.016485 0.016485 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.316000 0.983446 0.016554 0.016554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.317000 0.983378 0.016622 0.016622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.318000 0.983309 0.016691 0.016691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.319000 0.983240 0.016760 0.016760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.320000 0.983171 0.016829 0.016829 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.321000 0.983103 0.016897 0.016897 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.322000 0.983034 0.016966 0.016966 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.323000 0.982965 0.017035 0.017035 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.324000 0.982896 0.017104 0.017104 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.325000 0.982828 0.017172 0.017172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.326000 0.982759 0.017241 0.017241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.327000 0.982690 0.017310 0.017310 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.328000 0.982621 0.017379 0.017379 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.329000 0.982553 0.017447 0.017447 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.330000 0.982484 0.017516 0.017516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.331000 0.982415 0.017585 0.017585 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.332000 0.982346 0.017654 0.017654 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.333000 0.982277 0.017723 0.017723 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.334000 0.982209 0.017791 0.017791 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.335000 0.982140 0.017860 0.017860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.336000 0.982071 0.017929 0.017929 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.337000 0.982002 0.017998 0.017998 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.338000 0.981934 0.018066 0.018066 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.339000 0.981865 0.018135 0.018135 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.340000 0.981796 0.018204 0.018204 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.341000 0.981727 0.018273 0.018273 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.342000 0.981658 0.018342 0.018342 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.343000 0.981590 0.018410 0.018410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.344000 0.981521 0.018479 0.018479 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.345000 0.981452 0.018548 0.018548 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.346000 0.981383 0.018617 0.018617 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.347000 0.981315 0.018685 0.018685 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.348000 0.981246 0.018754 0.018754 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.349000 0.981177 0.018823 0.018823 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.350000 0.981108 0.018892 0.018892 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.351000 0.981040 0.018960 0.018960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.352000 0.980971 0.019029 0.019029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.353000 0.980902 0.019098 0.019098 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.354000 0.980834 0.019166 0.019166 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.355000 0.980765 0.019235 0.019235 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.356000 0.980696 0.019304 0.019304 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.357000 0.980628 0.019372 0.019372 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.358000 0.980559 0.019441 0.019441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.359000 0.980490 0.019510 0.019510 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.360000 0.980422 0.019578 0.019578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.361000 0.980353 0.019647 0.019647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.362000 0.980284 0.019716 0.019716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.363000 0.980216 0.019784 0.019784 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.364000 0.980147 0.019853 0.019853 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.365000 0.980079 0.019921 0.019921 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.366000 0.980010 0.019990 0.019990 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.367000 0.979942 0.020058 0.020058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.368000 0.979873 0.020127 0.020127 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.369000 0.979805 0.020195 0.020195 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.370000 0.979736 0.020264 0.020264 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.371000 0.979668 0.020332 0.020332 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.372000 0.979599 0.020401 0.020401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.373000 0.979531 0.020469 0.020469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.374000 0.979462 0.020538 0.020538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.375000 0.979394 0.020606 0.020606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.376000 0.979326 0.020674 0.020674 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.377000 0.979257 0.020743 0.020743 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.378000 0.979189 0.020811 0.020811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.379000 0.979121 0.020879 0.020879 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.380000 0.979052 0.020948 0.020948 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.381000 0.978984 0.021016 0.021016 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.382000 0.978916 0.021084 0.021084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.383000 0.978848 0.021152 0.021152 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.384000 0.978779 0.021221 0.021221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.385000 0.978711 0.021289 0.021289 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.386000 0.978643 0.021357 0.021357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.387000 0.978575 0.021425 0.021425 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.388000 0.978507 0.021493 0.021493 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.389000 0.978439 0.021561 0.021561 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.390000 0.978371 0.021629 0.021629 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.391000 0.978303 0.021697 0.021697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.392000 0.978235 0.021765 0.021765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.393000 0.978167 0.021833 0.021833 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.394000 0.978099 0.021901 0.021901 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.395000 0.978031 0.021969 0.021969 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.396000 0.977963 0.022037 0.022037 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.397000 0.977895 0.022105 0.022105 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.398000 0.977827 0.022173 0.022173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.399000 0.977760 0.022240 0.022240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.400000 0.977692 0.022308 0.022308 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.401000 0.977624 0.022376 0.022376 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.402000 0.977556 0.022444 0.022444 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.403000 0.977489 0.022511 0.022511 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.404000 0.977421 0.022579 0.022579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.405000 0.977353 0.022647 0.022647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.406000 0.977286 0.022714 0.022714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.407000 0.977218 0.022782 0.022782 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.408000 0.977151 0.022849 0.022849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.409000 0.977083 0.022917 0.022917 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.410000 0.977016 0.022984 0.022984 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.411000 0.976948 0.023052 0.023052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.412000 0.976881 0.023119 0.023119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.413000 0.976814 0.023186 0.023186 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.414000 0.976746 0.023254 0.023254 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.415000 0.976679 0.023321 0.023321 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.416000 0.976612 0.023388 0.023388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.417000 0.976545 0.023455 0.023455 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.418000 0.976477 0.023523 0.023523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.419000 0.976410 0.023590 0.023590 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.420000 0.976343 0.023657 0.023657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.421000 0.976276 0.023724 0.023724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.422000 0.976209 0.023791 0.023791 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.423000 0.976142 0.023858 0.023858 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.424000 0.976075 0.023925 0.023925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.425000 0.976008 0.023992 0.023992 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.426000 0.975941 0.024059 0.024059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.427000 0.975874 0.024126 0.024126 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.428000 0.975808 0.024192 0.024192 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.429000 0.975741 0.024259 0.024259 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.430000 0.975674 0.024326 0.024326 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.431000 0.975607 0.024393 0.024393 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.432000 0.975541 0.024459 0.024459 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.433000 0.975474 0.024526 0.024526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.434000 0.975408 0.024592 0.024592 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.435000 0.975341 0.024659 0.024659 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.436000 0.975275 0.024725 0.024725 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.437000 0.975208 0.024792 0.024792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.438000 0.975142 0.024858 0.024858 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.439000 0.975075 0.024925 0.024925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.440000 0.975009 0.024991 0.024991 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.441000 0.974943 0.025057 0.025057 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.442000 0.974877 0.025123 0.025123 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.443000 0.974810 0.025190 0.025190 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.444000 0.974744 0.025256 0.025256 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.445000 0.974678 0.025322 0.025322 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.446000 0.974612 0.025388 0.025388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.447000 0.974546 0.025454 0.025454 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.448000 0.974480 0.025520 0.025520 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.449000 0.974414 0.025586 0.025586 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.450000 0.974348 0.025652 0.025652 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.451000 0.974282 0.025718 0.025718 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.452000 0.974217 0.025783 0.025783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.453000 0.974151 0.025849 0.025849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.454000 0.974085 0.025915 0.025915 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.455000 0.974020 0.025980 0.025980 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.456000 0.973954 0.026046 0.026046 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.457000 0.973888 0.026112 0.026112 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.458000 0.973823 0.026177 0.026177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.459000 0.973757 0.026243 0.026243 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.460000 0.973692 0.026308 0.026308 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.461000 0.973627 0.026373 0.026373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.462000 0.973561 0.026439 0.026439 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.463000 0.973496 0.026504 0.026504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.464000 0.973431 0.026569 0.026569 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.465000 0.973366 0.026634 0.026634 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.466000 0.973300 0.026700 0.026700 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.467000 0.973235 0.026765 0.026765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.468000 0.973170 0.026830 0.026830 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.469000 0.973105 0.026895 0.026895 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.470000 0.973040 0.026960 0.026960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.471000 0.972976 0.027024 0.027024 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.472000 0.972911 0.027089 0.027089 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.473000 0.972846 0.027154 0.027154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.474000 0.972781 0.027219 0.027219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.475000 0.972717 0.027283 0.027283 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.476000 0.972652 0.027348 0.027348 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.477000 0.972587 0.027413 0.027413 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.478000 0.972523 0.027477 0.027477 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.479000 0.972458 0.027542 0.027542 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.480000 0.972394 0.027606 0.027606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.481000 0.972330 0.027670 0.027670 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.482000 0.972265 0.027735 0.027735 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.483000 0.972201 0.027799 0.027799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.484000 0.972137 0.027863 0.027863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.485000 0.972073 0.027927 0.027927 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.486000 0.972009 0.027991 0.027991 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.487000 0.971944 0.028056 0.028056 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.488000 0.971880 0.028120 0.028120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.489000 0.971817 0.028183 0.028183 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.490000 0.971753 0.028247 0.028247 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.491000 0.971689 0.028311 0.028311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.492000 0.971625 0.028375 0.028375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.493000 0.971561 0.028439 0.028439 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.494000 0.971498 0.028502 0.028502 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.495000 0.971434 0.028566 0.028566 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.496000 0.971370 0.028630 0.028630 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.497000 0.971307 0.028693 0.028693 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.498000 0.971243 0.028757 0.028757 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.499000 0.971180 0.028820 0.028820 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.500000 0.971117 0.028883 0.028883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.501000 0.971053 0.028947 0.028947 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.502000 0.970990 0.029010 0.029010 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.503000 0.970927 0.029073 0.029073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.504000 0.970864 0.029136 0.029136 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.505000 0.970801 0.029199 0.029199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.506000 0.970738 0.029262 0.029262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.507000 0.970675 0.029325 0.029325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.508000 0.970612 0.029388 0.029388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.509000 0.970549 0.029451 0.029451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.510000 0.970486 0.029514 0.029514 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.511000 0.970423 0.029577 0.029577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.512000 0.970361 0.029639 0.029639 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.513000 0.970298 0.029702 0.029702 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.514000 0.970236 0.029764 0.029764 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.515000 0.970173 0.029827 0.029827 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.516000 0.970111 0.029889 0.029889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.517000 0.970048 0.029952 0.029952 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.518000 0.969986 0.030014 0.030014 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.519000 0.969924 0.030076 0.030076 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.520000 0.969862 0.030138 0.030138 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.521000 0.969799 0.030201 0.030201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.522000 0.969737 0.030263 0.030263 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.523000 0.969675 0.030325 0.030325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.524000 0.969613 0.030387 0.030387 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.525000 0.969551 0.030449 0.030449 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.526000 0.969489 0.030511 0.030511 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.527000 0.969428 0.030572 0.030572 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.528000 0.969366 0.030634 0.030634 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.529000 0.969304 0.030696 0.030696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.530000 0.969243 0.030757 0.030757 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.531000 0.969181 0.030819 0.030819 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.532000 0.969120 0.030880 0.030880 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.533000 0.969058 0.030942 0.030942 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.534000 0.968997 0.031003 0.031003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.535000 0.968935 0.031065 0.031065 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.536000 0.968874 0.031126 0.031126 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.537000 0.968813 0.031187 0.031187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.538000 0.968752 0.031248 0.031248 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.539000 0.968691 0.031309 0.031309 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.540000 0.968630 0.031370 0.031370 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.541000 0.968569 0.031431 0.031431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.542000 0.968508 0.031492 0.031492 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.543000 0.968447 0.031553 0.031553 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.544000 0.968386 0.031614 0.031614 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.545000 0.968325 0.031675 0.031675 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.546000 0.968265 0.031735 0.031735 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.547000 0.968204 0.031796 0.031796 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.548000 0.968144 0.031856 0.031856 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.549000 0.968083 0.031917 0.031917 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.550000 0.968023 0.031977 0.031977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.551000 0.967962 0.032038 0.032038 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.552000 0.967902 0.032098 0.032098 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.553000 0.967842 0.032158 0.032158 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.554000 0.967782 0.032218 0.032218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.555000 0.967722 0.032278 0.032278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.556000 0.967662 0.032338 0.032338 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.557000 0.967602 0.032398 0.032398 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.558000 0.967542 0.032458 0.032458 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.559000 0.967482 0.032518 0.032518 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.560000 0.967422 0.032578 0.032578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.561000 0.967362 0.032638 0.032638 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.562000 0.967303 0.032697 0.032697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.563000 0.967243 0.032757 0.032757 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.564000 0.967183 0.032817 0.032817 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.565000 0.967124 0.032876 0.032876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.566000 0.967064 0.032936 0.032936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.567000 0.967005 0.032995 0.032995 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.568000 0.966946 0.033054 0.033054 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.569000 0.966887 0.033113 0.033113 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.570000 0.966827 0.033173 0.033173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.571000 0.966768 0.033232 0.033232 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.572000 0.966709 0.033291 0.033291 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.573000 0.966650 0.033350 0.033350 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.574000 0.966591 0.033409 0.033409 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.575000 0.966532 0.033468 0.033468 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.576000 0.966474 0.033526 0.033526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.577000 0.966415 0.033585 0.033585 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.578000 0.966356 0.033644 0.033644 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.579000 0.966298 0.033702 0.033702 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.580000 0.966239 0.033761 0.033761 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.581000 0.966181 0.033819 0.033819 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.582000 0.966122 0.033878 0.033878 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.583000 0.966064 0.033936 0.033936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.584000 0.966006 0.033994 0.033994 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.585000 0.965947 0.034053 0.034053 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.586000 0.965889 0.034111 0.034111 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.587000 0.965831 0.034169 0.034169 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.588000 0.965773 0.034227 0.034227 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.589000 0.965715 0.034285 0.034285 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.590000 0.965657 0.034343 0.034343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.591000 0.965599 0.034401 0.034401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.592000 0.965541 0.034459 0.034459 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.593000 0.965484 0.034516 0.034516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.594000 0.965426 0.034574 0.034574 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.595000 0.965368 0.034632 0.034632 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.596000 0.965311 0.034689 0.034689 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.597000 0.965253 0.034747 0.034747 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.598000 0.965196 0.034804 0.034804 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.599000 0.965139 0.034861 0.034861 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.600000 0.965081 0.034919 0.034919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.601000 0.965024 0.034976 0.034976 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.602000 0.964967 0.035033 0.035033 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.603000 0.964910 0.035090 0.035090 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.604000 0.964853 0.035147 0.035147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.605000 0.964796 0.035204 0.035204 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.606000 0.964739 0.035261 0.035261 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.607000 0.964682 0.035318 0.035318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.608000 0.964626 0.035374 0.035374 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.609000 0.964569 0.035431 0.035431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.610000 0.964512 0.035488 0.035488 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.611000 0.964456 0.035544 0.035544 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.612000 0.964399 0.035601 0.035601 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.613000 0.964343 0.035657 0.035657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.614000 0.964286 0.035714 0.035714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.615000 0.964230 0.035770 0.035770 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.616000 0.964174 0.035826 0.035826 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.617000 0.964118 0.035882 0.035882 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.618000 0.964061 0.035939 0.035939 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.619000 0.964005 0.035995 0.035995 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.620000 0.963949 0.036051 0.036051 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.621000 0.963893 0.036107 0.036107 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.622000 0.963838 0.036162 0.036162 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.623000 0.963782 0.036218 0.036218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.624000 0.963726 0.036274 0.036274 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.625000 0.963670 0.036330 0.036330 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.626000 0.963615 0.036385 0.036385 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.627000 0.963559 0.036441 0.036441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.628000 0.963504 0.036496 0.036496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.629000 0.963448 0.036552 0.036552 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.630000 0.963393 0.036607 0.036607 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.631000 0.963338 0.036662 0.036662 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.632000 0.963282 0.036718 0.036718 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.633000 0.963227 0.036773 0.036773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.634000 0.963172 0.036828 0.036828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.635000 0.963117 0.036883 0.036883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.636000 0.963062 0.036938 0.036938 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.637000 0.963007 0.036993 0.036993 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.638000 0.962952 0.037048 0.037048 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.639000 0.962898 0.037102 0.037102 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.640000 0.962843 0.037157 0.037157 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.641000 0.962788 0.037212 0.037212 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.642000 0.962734 0.037266 0.037266 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.643000 0.962679 0.037321 0.037321 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.644000 0.962625 0.037375 0.037375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.645000 0.962570 0.037430 0.037430 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.646000 0.962516 0.037484 0.037484 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.647000 0.962462 0.037538 0.037538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.648000 0.962408 0.037592 0.037592 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.649000 0.962353 0.037647 0.037647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.650000 0.962299 0.037701 0.037701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.651000 0.962245 0.037755 0.037755 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.652000 0.962191 0.037809 0.037809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.653000 0.962138 0.037862 0.037862 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.654000 0.962084 0.037916 0.037916 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.655000 0.962030 0.037970 0.037970 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.656000 0.961976 0.038024 0.038024 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.657000 0.961923 0.038077 0.038077 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.658000 0.961869 0.038131 0.038131 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.659000 0.961816 0.038184 0.038184 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.660000 0.961762 0.038238 0.038238 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.661000 0.961709 0.038291 0.038291 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.662000 0.961655 0.038345 0.038345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.663000 0.961602 0.038398 0.038398 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.664000 0.961549 0.038451 0.038451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.665000 0.961496 0.038504 0.038504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.666000 0.961443 0.038557 0.038557 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.667000 0.961390 0.038610 0.038610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.668000 0.961337 0.038663 0.038663 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.669000 0.961284 0.038716 0.038716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.670000 0.961231 0.038769 0.038769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.671000 0.961179 0.038821 0.038821 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.672000 0.961126 0.038874 0.038874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.673000 0.961073 0.038927 0.038927 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.674000 0.961021 0.038979 0.038979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.675000 0.960968 0.039032 0.039032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.676000 0.960916 0.039084 0.039084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.677000 0.960863 0.039137 0.039137 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.678000 0.960811 0.039189 0.039189 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.679000 0.960759 0.039241 0.039241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.680000 0.960707 0.039293 0.039293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.681000 0.960655 0.039345 0.039345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.682000 0.960603 0.039397 0.039397 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.683000 0.960551 0.039449 0.039449 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.684000 0.960499 0.039501 0.039501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.685000 0.960447 0.039553 0.039553 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.686000 0.960395 0.039605 0.039605 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.687000 0.960343 0.039657 0.039657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.688000 0.960292 0.039708 0.039708 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.689000 0.960240 0.039760 0.039760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.690000 0.960188 0.039812 0.039812 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.691000 0.960137 0.039863 0.039863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.692000 0.960086 0.039914 0.039914 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.693000 0.960034 0.039966 0.039966 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.694000 0.959983 0.040017 0.040017 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.695000 0.959932 0.040068 0.040068 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.696000 0.959881 0.040119 0.040119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.697000 0.959829 0.040171 0.040171 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.698000 0.959778 0.040222 0.040222 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.699000 0.959727 0.040273 0.040273 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.700000 0.959676 0.040324 0.040324 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.701000 0.959626 0.040374 0.040374 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.702000 0.959575 0.040425 0.040425 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.703000 0.959524 0.040476 0.040476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.704000 0.959473 0.040527 0.040527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.705000 0.959423 0.040577 0.040577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.706000 0.959372 0.040628 0.040628 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.707000 0.959322 0.040678 0.040678 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.708000 0.959271 0.040729 0.040729 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.709000 0.959221 0.040779 0.040779 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.710000 0.959171 0.040829 0.040829 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.711000 0.959120 0.040880 0.040880 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.712000 0.959070 0.040930 0.040930 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.713000 0.959020 0.040980 0.040980 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.714000 0.958970 0.041030 0.041030 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.715000 0.958920 0.041080 0.041080 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.716000 0.958870 0.041130 0.041130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.717000 0.958820 0.041180 0.041180 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.718000 0.958770 0.041230 0.041230 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.719000 0.958721 0.041279 0.041279 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.720000 0.958671 0.041329 0.041329 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.721000 0.958621 0.041379 0.041379 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.722000 0.958572 0.041428 0.041428 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.723000 0.958522 0.041478 0.041478 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.724000 0.958473 0.041527 0.041527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.725000 0.958423 0.041577 0.041577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.726000 0.958374 0.041626 0.041626 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.727000 0.958325 0.041675 0.041675 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.728000 0.958275 0.041725 0.041725 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.729000 0.958226 0.041774 0.041774 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.730000 0.958177 0.041823 0.041823 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.731000 0.958128 0.041872 0.041872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.732000 0.958079 0.041921 0.041921 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.733000 0.958030 0.041970 0.041970 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.734000 0.957981 0.042019 0.042019 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.735000 0.957933 0.042067 0.042067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.736000 0.957884 0.042116 0.042116 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.737000 0.957835 0.042165 0.042165 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.738000 0.957787 0.042213 0.042213 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.739000 0.957738 0.042262 0.042262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.740000 0.957690 0.042310 0.042310 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.741000 0.957641 0.042359 0.042359 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.742000 0.957593 0.042407 0.042407 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.743000 0.957544 0.042456 0.042456 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.744000 0.957496 0.042504 0.042504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.745000 0.957448 0.042552 0.042552 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.746000 0.957400 0.042600 0.042600 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.747000 0.957352 0.042648 0.042648 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.748000 0.957304 0.042696 0.042696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.749000 0.957256 0.042744 0.042744 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.750000 0.957208 0.042792 0.042792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.751000 0.957160 0.042840 0.042840 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.752000 0.957112 0.042888 0.042888 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.753000 0.957064 0.042936 0.042936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.754000 0.957017 0.042983 0.042983 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.755000 0.956969 0.043031 0.043031 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.756000 0.956922 0.043078 0.043078 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.757000 0.956874 0.043126 0.043126 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.758000 0.956827 0.043173 0.043173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.759000 0.956779 0.043221 0.043221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.760000 0.956732 0.043268 0.043268 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.761000 0.956685 0.043315 0.043315 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.762000 0.956637 0.043363 0.043363 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.763000 0.956590 0.043410 0.043410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.764000 0.956543 0.043457 0.043457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.765000 0.956496 0.043504 0.043504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.766000 0.956449 0.043551 0.043551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.767000 0.956402 0.043598 0.043598 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.768000 0.956355 0.043645 0.043645 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.769000 0.956309 0.043691 0.043691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.770000 0.956262 0.043738 0.043738 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.771000 0.956215 0.043785 0.043785 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.772000 0.956168 0.043832 0.043832 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.773000 0.956122 0.043878 0.043878 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.774000 0.956075 0.043925 0.043925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.775000 0.956029 0.043971 0.043971 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.776000 0.955982 0.044018 0.044018 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.777000 0.955936 0.044064 0.044064 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.778000 0.955890 0.044110 0.044110 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.779000 0.955843 0.044157 0.044157 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.780000 0.955797 0.044203 0.044203 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.781000 0.955751 0.044249 0.044249 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.782000 0.955703 0.044297 0.044294 0.000003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.783000 0.955654 0.044346 0.044339 0.000007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.784000 0.955603 0.044397 0.044383 0.000014 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.785000 0.955552 0.044448 0.044427 0.000021 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.786000 0.955500 0.044500 0.044471 0.000029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.787000 0.955447 0.044553 0.044514 0.000038 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.788000 0.955394 0.044606 0.044558 0.000048 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.789000 0.955341 0.044659 0.044601 0.000058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.790000 0.955287 0.044713 0.044643 0.000070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.791000 0.955233 0.044767 0.044686 0.000081 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.792000 0.955179 0.044821 0.044728 0.000093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.793000 0.955124 0.044876 0.044770 0.000106 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.794000 0.955069 0.044931 0.044812 0.000119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.795000 0.955013 0.044987 0.044854 0.000133 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.796000 0.954957 0.045043 0.044895 0.000147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.797000 0.954902 0.045098 0.044937 0.000162 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.798000 0.954845 0.045155 0.044978 0.000177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.799000 0.954789 0.045211 0.045019 0.000192 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.800000 0.954732 0.045268 0.045060 0.000208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.801000 0.954676 0.045324 0.045100 0.000224 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.802000 0.954619 0.045381 0.045141 0.000240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.803000 0.954561 0.045439 0.045181 0.000257 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.804000 0.954504 0.045496 0.045222 0.000274 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.805000 0.954447 0.045553 0.045262 0.000292 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.806000 0.954389 0.045611 0.045302 0.000309 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.807000 0.954331 0.045669 0.045342 0.000327 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.808000 0.954273 0.045727 0.045381 0.000346 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.809000 0.954215 0.045785 0.045421 0.000364 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.810000 0.954157 0.045843 0.045460 0.000383 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.811000 0.954098 0.045902 0.045500 0.000402 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.812000 0.954040 0.045960 0.045539 0.000421 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.813000 0.953981 0.046019 0.045578 0.000441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.814000 0.953922 0.046078 0.045617 0.000461 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.815000 0.953863 0.046137 0.045656 0.000481 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.816000 0.953804 0.046196 0.045694 0.000501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.817000 0.953745 0.046255 0.045733 0.000522 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.818000 0.953686 0.046314 0.045771 0.000543 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.819000 0.953627 0.046373 0.045810 0.000564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.820000 0.953567 0.046433 0.045848 0.000585 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.821000 0.953508 0.046492 0.045886 0.000606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.822000 0.953448 0.046552 0.045924 0.000628 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.823000 0.953389 0.046611 0.045962 0.000649 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.824000 0.953329 0.046671 0.046000 0.000671 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.825000 0.953269 0.046731 0.046037 0.000693 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.826000 0.953209 0.046791 0.046075 0.000716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.827000 0.953150 0.046850 0.046112 0.000738 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.828000 0.953090 0.046910 0.046150 0.000761 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.829000 0.953029 0.046971 0.046187 0.000784 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.830000 0.952969 0.047031 0.046224 0.000807 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.831000 0.952909 0.047091 0.046261 0.000830 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.832000 0.952849 0.047151 0.046298 0.000853 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.833000 0.952789 0.047211 0.046335 0.000877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.834000 0.952728 0.047272 0.046371 0.000900 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.835000 0.952668 0.047332 0.046408 0.000924 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.836000 0.952607 0.047393 0.046444 0.000948 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.837000 0.952547 0.047453 0.046481 0.000972 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.838000 0.952486 0.047514 0.046517 0.000996 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.839000 0.952426 0.047574 0.046553 0.001021 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.840000 0.952365 0.047635 0.046590 0.001045 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.841000 0.952305 0.047695 0.046626 0.001070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.842000 0.952244 0.047756 0.046661 0.001095 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.843000 0.952183 0.047817 0.046697 0.001120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.844000 0.952122 0.047878 0.046733 0.001145 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.845000 0.952062 0.047938 0.046769 0.001170 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.846000 0.952001 0.047999 0.046804 0.001195 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.847000 0.951940 0.048060 0.046840 0.001220 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.848000 0.951879 0.048121 0.046875 0.001246 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.849000 0.951818 0.048182 0.046910 0.001272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.850000 0.951757 0.048243 0.046946 0.001297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.851000 0.951696 0.048304 0.046981 0.001323 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.852000 0.951635 0.048365 0.047016 0.001349 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.853000 0.951574 0.048426 0.047051 0.001375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.854000 0.951513 0.048487 0.047085 0.001401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.855000 0.951452 0.048548 0.047120 0.001428 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.856000 0.951391 0.048609 0.047155 0.001454 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.857000 0.951330 0.048670 0.047189 0.001481 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.858000 0.951269 0.048731 0.047224 0.001507 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.859000 0.951208 0.048792 0.047258 0.001534 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.860000 0.951147 0.048853 0.047293 0.001561 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.861000 0.951086 0.048914 0.047327 0.001587 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.862000 0.951024 0.048976 0.047361 0.001614 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.863000 0.950963 0.049037 0.047395 0.001641 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.864000 0.950902 0.049098 0.047429 0.001669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.865000 0.950841 0.049159 0.047463 0.001696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.866000 0.950780 0.049220 0.047497 0.001723 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.867000 0.950719 0.049281 0.047531 0.001751 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.868000 0.950658 0.049342 0.047564 0.001778 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.869000 0.950596 0.049404 0.047598 0.001806 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.870000 0.950535 0.049465 0.047632 0.001833 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.871000 0.950474 0.049526 0.047665 0.001861 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.872000 0.950413 0.049587 0.047698 0.001889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.873000 0.950352 0.049648 0.047732 0.001917 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.874000 0.950291 0.049709 0.047765 0.001945 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.875000 0.950229 0.049771 0.047798 0.001973 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.876000 0.950168 0.049832 0.047831 0.002001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.877000 0.950107 0.049893 0.047864 0.002029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.878000 0.950046 0.049954 0.047897 0.002057 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.879000 0.949985 0.050015 0.047930 0.002085 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.880000 0.949924 0.050076 0.047963 0.002114 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.881000 0.949863 0.050137 0.047995 0.002142 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.882000 0.949801 0.050199 0.048028 0.002171 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.883000 0.949740 0.050260 0.048060 0.002199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.884000 0.949679 0.050321 0.048093 0.002228 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.885000 0.949618 0.050382 0.048125 0.002257 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.886000 0.949557 0.050443 0.048158 0.002285 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.887000 0.949496 0.050504 0.048190 0.002314 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.888000 0.949435 0.050565 0.048222 0.002343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.889000 0.949374 0.050626 0.048254 0.002372 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.890000 0.949313 0.050687 0.048286 0.002401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.891000 0.949252 0.050748 0.048318 0.002430 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.892000 0.949191 0.050809 0.048350 0.002459 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.893000 0.949130 0.050870 0.048382 0.002488 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.894000 0.949069 0.050931 0.048414 0.002518 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.895000 0.949008 0.050992 0.048445 0.002547 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.896000 0.948947 0.051053 0.048477 0.002576 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.897000 0.948886 0.051114 0.048509 0.002606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.898000 0.948825 0.051175 0.048540 0.002635 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.899000 0.948764 0.051236 0.048571 0.002664 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.900000 0.948703 0.051297 0.048603 0.002694 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.901000 0.948642 0.051358 0.048634 0.002724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.902000 0.948582 0.051418 0.048665 0.002753 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.903000 0.948521 0.051479 0.048696 0.002783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.904000 0.948460 0.051540 0.048728 0.002812 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.905000 0.948399 0.051601 0.048759 0.002842 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.906000 0.948338 0.051662 0.048790 0.002872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.907000 0.948278 0.051722 0.048820 0.002902 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.908000 0.948217 0.051783 0.048851 0.002932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.909000 0.948156 0.051844 0.048882 0.002962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.910000 0.948096 0.051904 0.048913 0.002992 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.911000 0.948035 0.051965 0.048943 0.003022 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.912000 0.947974 0.052026 0.048974 0.003052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.913000 0.947914 0.052086 0.049005 0.003082 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.914000 0.947853 0.052147 0.049035 0.003112 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.915000 0.947793 0.052207 0.049065 0.003142 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.916000 0.947732 0.052268 0.049096 0.003172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.917000 0.947672 0.052328 0.049126 0.003202 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.918000 0.947611 0.052389 0.049156 0.003233 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.919000 0.947551 0.052449 0.049186 0.003263 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.920000 0.947490 0.052510 0.049216 0.003293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.921000 0.947430 0.052570 0.049247 0.003324 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.922000 0.947369 0.052631 0.049276 0.003354 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.923000 0.947309 0.052691 0.049306 0.003384 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.924000 0.947249 0.052751 0.049336 0.003415 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.925000 0.947189 0.052811 0.049366 0.003445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.926000 0.947128 0.052872 0.049396 0.003476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.927000 0.947068 0.052932 0.049425 0.003506 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.928000 0.947008 0.052992 0.049455 0.003537 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.929000 0.946948 0.053052 0.049485 0.003568 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.930000 0.946888 0.053112 0.049514 0.003598 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.931000 0.946827 0.053173 0.049544 0.003629 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.932000 0.946767 0.053233 0.049573 0.003660 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.933000 0.946707 0.053293 0.049602 0.003690 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.934000 0.946647 0.053353 0.049632 0.003721 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.935000 0.946587 0.053413 0.049661 0.003752 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.936000 0.946527 0.053473 0.049690 0.003783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.937000 0.946467 0.053533 0.049719 0.003813 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.938000 0.946408 0.053592 0.049748 0.003844 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.939000 0.946348 0.053652 0.049777 0.003875 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.940000 0.946288 0.053712 0.049806 0.003906 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.941000 0.946228 0.053772 0.049835 0.003937 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.942000 0.946168 0.053832 0.049864 0.003968 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.943000 0.946109 0.053891 0.049893 0.003999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.944000 0.946049 0.053951 0.049921 0.004030 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.945000 0.945989 0.054011 0.049950 0.004061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.946000 0.945930 0.054070 0.049979 0.004092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.947000 0.945870 0.054130 0.050007 0.004123 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.948000 0.945810 0.054190 0.050036 0.004154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.949000 0.945751 0.054249 0.050064 0.004185 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.950000 0.945691 0.054309 0.050092 0.004216 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.951000 0.945632 0.054368 0.050121 0.004247 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.952000 0.945573 0.054427 0.050149 0.004278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.953000 0.945513 0.054487 0.050177 0.004310 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.954000 0.945454 0.054546 0.050206 0.004341 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.955000 0.945394 0.054606 0.050234 0.004372 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.956000 0.945335 0.054665 0.050262 0.004403 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.957000 0.945276 0.054724 0.050290 0.004434 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.958000 0.945217 0.054783 0.050318 0.004466 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.959000 0.945157 0.054843 0.050346 0.004497 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.960000 0.945098 0.054902 0.050374 0.004528 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.961000 0.945039 0.054961 0.050401 0.004559 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.962000 0.944980 0.055020 0.050429 0.004591 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.963000 0.944921 0.055079 0.050457 0.004622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.964000 0.944862 0.055138 0.050485 0.004653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.965000 0.944803 0.055197 0.050512 0.004685 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.966000 0.944744 0.055256 0.050540 0.004716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.967000 0.944685 0.055315 0.050567 0.004747 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.968000 0.944626 0.055374 0.050595 0.004779 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.969000 0.944568 0.055432 0.050622 0.004810 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.970000 0.944509 0.055491 0.050650 0.004841 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.971000 0.944450 0.055550 0.050677 0.004873 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.972000 0.944391 0.055609 0.050704 0.004904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.973000 0.944333 0.055667 0.050732 0.004936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.974000 0.944274 0.055726 0.050759 0.004967 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.975000 0.944215 0.055785 0.050786 0.004999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.976000 0.944157 0.055843 0.050813 0.005030 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.977000 0.944098 0.055902 0.050840 0.005061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.978000 0.944040 0.055960 0.050867 0.005093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.979000 0.943981 0.056019 0.050894 0.005124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.980000 0.943923 0.056077 0.050921 0.005156 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.981000 0.943865 0.056135 0.050948 0.005187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.982000 0.943806 0.056194 0.050975 0.005219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.983000 0.943748 0.056252 0.051002 0.005250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.984000 0.943690 0.056310 0.051028 0.005282 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.985000 0.943631 0.056369 0.051055 0.005313 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.986000 0.943573 0.056427 0.051082 0.005345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.987000 0.943515 0.056485 0.051108 0.005377 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.988000 0.943457 0.056543 0.051135 0.005408 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.989000 0.943399 0.056601 0.051161 0.005440 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.990000 0.943341 0.056659 0.051188 0.005471 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.991000 0.943283 0.056717 0.051214 0.005503 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.992000 0.943225 0.056775 0.051241 0.005534 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.993000 0.943167 0.056833 0.051267 0.005566 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.994000 0.943109 0.056891 0.051293 0.005598 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.995000 0.943051 0.056949 0.051320 0.005629 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.996000 0.942993 0.057007 0.051346 0.005661 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.997000 0.942936 0.057064 0.051372 0.005692 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.998000 0.942878 0.057122 0.051398 0.005724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.999000 0.942820 0.057180 0.051424 0.005756 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.000000 0.942763 0.057237 0.051450 0.005787 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.001000 0.942705 0.057295 0.051476 0.005819 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.002000 0.942647 0.057353 0.051502 0.005850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.003000 0.942590 0.057410 0.051528 0.005882 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.004000 0.942532 0.057468 0.051554 0.005914 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.005000 0.942475 0.057525 0.051580 0.005945 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.006000 0.942418 0.057582 0.051606 0.005977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.007000 0.942360 0.057640 0.051631 0.006008 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.008000 0.942303 0.057697 0.051657 0.006040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.009000 0.942245 0.057755 0.051683 0.006072 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.010000 0.942188 0.057812 0.051708 0.006103 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.011000 0.942131 0.057869 0.051734 0.006135 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.012000 0.942074 0.057926 0.051760 0.006167 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.013000 0.942017 0.057983 0.051785 0.006198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.014000 0.941960 0.058040 0.051811 0.006230 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.015000 0.941902 0.058098 0.051836 0.006262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.016000 0.941845 0.058155 0.051861 0.006293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.017000 0.941788 0.058212 0.051887 0.006325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.018000 0.941732 0.058268 0.051912 0.006356 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.019000 0.941675 0.058325 0.051937 0.006388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.020000 0.941618 0.058382 0.051963 0.006420 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.021000 0.941561 0.058439 0.051988 0.006451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.022000 0.941504 0.058496 0.052013 0.006483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.023000 0.941447 0.058553 0.052038 0.006515 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.024000 0.941391 0.058609 0.052063 0.006546 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.025000 0.941334 0.058666 0.052088 0.006578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.026000 0.941277 0.058723 0.052113 0.006610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.027000 0.941221 0.058779 0.052138 0.006641 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.028000 0.941164 0.058836 0.052163 0.006673 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.029000 0.941108 0.058892 0.052188 0.006704 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.030000 0.941051 0.058949 0.052213 0.006736 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.031000 0.940995 0.059005 0.052238 0.006768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.032000 0.940938 0.059062 0.052262 0.006799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.033000 0.940882 0.059118 0.052287 0.006831 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.034000 0.940826 0.059174 0.052312 0.006863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.035000 0.940769 0.059231 0.052337 0.006894 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.036000 0.940713 0.059287 0.052361 0.006926 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.037000 0.940657 0.059343 0.052386 0.006957 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.038000 0.940601 0.059399 0.052410 0.006989 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.039000 0.940545 0.059455 0.052435 0.007021 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.040000 0.940488 0.059512 0.052459 0.007052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.041000 0.940432 0.059568 0.052484 0.007084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.042000 0.940376 0.059624 0.052508 0.007115 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.043000 0.940320 0.059680 0.052533 0.007147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.044000 0.940264 0.059736 0.052557 0.007179 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.045000 0.940209 0.059791 0.052581 0.007210 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.046000 0.940153 0.059847 0.052606 0.007242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.047000 0.940097 0.059903 0.052630 0.007273 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.048000 0.940041 0.059959 0.052654 0.007305 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.049000 0.939985 0.060015 0.052678 0.007336 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.050000 0.939930 0.060070 0.052702 0.007368 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.051000 0.939874 0.060126 0.052727 0.007400 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.052000 0.939818 0.060182 0.052751 0.007431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.053000 0.939763 0.060237 0.052775 0.007463 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.054000 0.939707 0.060293 0.052799 0.007494 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.055000 0.939652 0.060348 0.052823 0.007526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.056000 0.939596 0.060404 0.052847 0.007557 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.057000 0.939541 0.060459 0.052870 0.007589 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.058000 0.939485 0.060515 0.052894 0.007620 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.059000 0.939430 0.060570 0.052918 0.007652 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.060000 0.939375 0.060625 0.052942 0.007683 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.061000 0.939319 0.060681 0.052966 0.007715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.062000 0.939264 0.060736 0.052990 0.007746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.063000 0.939209 0.060791 0.053013 0.007778 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.064000 0.939154 0.060846 0.053037 0.007809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.065000 0.939099 0.060901 0.053061 0.007841 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.066000 0.939044 0.060956 0.053084 0.007872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.067000 0.938988 0.061012 0.053108 0.007904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.068000 0.938933 0.061067 0.053131 0.007935 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.069000 0.938878 0.061122 0.053155 0.007967 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.070000 0.938824 0.061176 0.053178 0.007998 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.071000 0.938769 0.061231 0.053202 0.008029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.072000 0.938714 0.061286 0.053225 0.008061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.073000 0.938659 0.061341 0.053249 0.008092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.074000 0.938604 0.061396 0.053272 0.008124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.075000 0.938549 0.061451 0.053295 0.008155 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.076000 0.938495 0.061505 0.053319 0.008187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.077000 0.938440 0.061560 0.053342 0.008218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.078000 0.938385 0.061615 0.053365 0.008249 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.079000 0.938331 0.061669 0.053389 0.008281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.080000 0.938276 0.061724 0.053412 0.008312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.081000 0.938222 0.061778 0.053435 0.008344 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.082000 0.938167 0.061833 0.053458 0.008375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.083000 0.938113 0.061887 0.053481 0.008406 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.084000 0.938058 0.061942 0.053504 0.008438 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.085000 0.938004 0.061996 0.053527 0.008469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.086000 0.937949 0.062051 0.053550 0.008500 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.087000 0.937895 0.062105 0.053573 0.008532 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.088000 0.937841 0.062159 0.053596 0.008563 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.089000 0.937787 0.062213 0.053619 0.008594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.090000 0.937732 0.062268 0.053642 0.008625 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.091000 0.937678 0.062322 0.053665 0.008657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.092000 0.937624 0.062376 0.053688 0.008688 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.093000 0.937570 0.062430 0.053711 0.008719 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.094000 0.937516 0.062484 0.053733 0.008751 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.095000 0.937462 0.062538 0.053756 0.008782 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.096000 0.937408 0.062592 0.053779 0.008813 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.097000 0.937354 0.062646 0.053802 0.008844 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.098000 0.937300 0.062700 0.053824 0.008876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.099000 0.937246 0.062754 0.053847 0.008907 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.100000 0.937192 0.062808 0.053870 0.008938 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.101000 0.937139 0.062861 0.053892 0.008969 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.102000 0.937085 0.062915 0.053915 0.009000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.103000 0.937031 0.062969 0.053937 0.009032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.104000 0.936977 0.063023 0.053960 0.009063 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.105000 0.936924 0.063076 0.053982 0.009094 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.106000 0.936870 0.063130 0.054005 0.009125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.107000 0.936816 0.063184 0.054027 0.009156 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.108000 0.936763 0.063237 0.054050 0.009187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.109000 0.936709 0.063291 0.054072 0.009219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.110000 0.936656 0.063344 0.054094 0.009250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.111000 0.936602 0.063398 0.054117 0.009281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.112000 0.936549 0.063451 0.054139 0.009312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.113000 0.936496 0.063504 0.054161 0.009343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.114000 0.936442 0.063558 0.054184 0.009374 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.115000 0.936389 0.063611 0.054206 0.009405 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.116000 0.936336 0.063664 0.054228 0.009436 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.117000 0.936282 0.063718 0.054250 0.009467 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.118000 0.936229 0.063771 0.054272 0.009498 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.119000 0.936176 0.063824 0.054295 0.009529 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.120000 0.936123 0.063877 0.054317 0.009560 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.121000 0.936070 0.063930 0.054339 0.009591 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.122000 0.936017 0.063983 0.054361 0.009622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.123000 0.935964 0.064036 0.054383 0.009653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.124000 0.935911 0.064089 0.054405 0.009684 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.125000 0.935858 0.064142 0.054427 0.009715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.126000 0.935805 0.064195 0.054449 0.009746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.127000 0.935752 0.064248 0.054471 0.009777 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.128000 0.935699 0.064301 0.054493 0.009808 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.129000 0.935646 0.064354 0.054515 0.009839 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.130000 0.935593 0.064407 0.054536 0.009870 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.131000 0.935541 0.064459 0.054558 0.009901 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.132000 0.935488 0.064512 0.054580 0.009932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.133000 0.935435 0.064565 0.054602 0.009963 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.134000 0.935382 0.064618 0.054624 0.009994 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.135000 0.935330 0.064670 0.054645 0.010025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.136000 0.935277 0.064723 0.054667 0.010056 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.137000 0.935225 0.064775 0.054689 0.010086 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.138000 0.935172 0.064828 0.054711 0.010117 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.139000 0.935120 0.064880 0.054732 0.010148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.140000 0.935067 0.064933 0.054754 0.010179 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.141000 0.935015 0.064985 0.054775 0.010210 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.142000 0.934962 0.065038 0.054797 0.010241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.143000 0.934910 0.065090 0.054819 0.010271 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.144000 0.934858 0.065142 0.054840 0.010302 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.145000 0.934805 0.065195 0.054862 0.010333 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.146000 0.934753 0.065247 0.054883 0.010364 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.147000 0.934701 0.065299 0.054905 0.010395 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.148000 0.934649 0.065351 0.054926 0.010425 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.149000 0.934596 0.065404 0.054948 0.010456 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.150000 0.934544 0.065456 0.054969 0.010487 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.151000 0.934492 0.065508 0.054990 0.010517 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.152000 0.934440 0.065560 0.055012 0.010548 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.153000 0.934388 0.065612 0.055033 0.010579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.154000 0.934336 0.065664 0.055055 0.010610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.155000 0.934284 0.065716 0.055076 0.010640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.156000 0.934232 0.065768 0.055097 0.010671 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.157000 0.934180 0.065820 0.055118 0.010702 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.158000 0.934128 0.065872 0.055140 0.010732 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.159000 0.934076 0.065924 0.055161 0.010763 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.160000 0.934024 0.065976 0.055182 0.010793 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.161000 0.933973 0.066027 0.055203 0.010824 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.162000 0.933921 0.066079 0.055224 0.010855 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.163000 0.933869 0.066131 0.055246 0.010885 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.164000 0.933817 0.066183 0.055267 0.010916 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.165000 0.933766 0.066234 0.055288 0.010946 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.166000 0.933714 0.066286 0.055309 0.010977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.167000 0.933662 0.066338 0.055330 0.011008 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.168000 0.933611 0.066389 0.055351 0.011038 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.169000 0.933559 0.066441 0.055372 0.011069 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.170000 0.933508 0.066492 0.055393 0.011099 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.171000 0.933456 0.066544 0.055414 0.011130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.172000 0.933405 0.066595 0.055435 0.011160 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.173000 0.933353 0.066647 0.055456 0.011191 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.174000 0.933302 0.066698 0.055477 0.011221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.175000 0.933251 0.066749 0.055498 0.011251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.176000 0.933199 0.066801 0.055519 0.011282 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.177000 0.933148 0.066852 0.055540 0.011312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.178000 0.933097 0.066903 0.055561 0.011343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.179000 0.933045 0.066955 0.055581 0.011373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.180000 0.932994 0.067006 0.055602 0.011404 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.181000 0.932943 0.067057 0.055623 0.011434 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.182000 0.932892 0.067108 0.055644 0.011464 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.183000 0.932841 0.067159 0.055665 0.011495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.184000 0.932790 0.067210 0.055685 0.011525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.185000 0.932738 0.067262 0.055706 0.011555 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.186000 0.932687 0.067313 0.055727 0.011586 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.187000 0.932636 0.067364 0.055747 0.011616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.188000 0.932585 0.067415 0.055768 0.011646 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.189000 0.932534 0.067466 0.055789 0.011677 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.190000 0.932483 0.067517 0.055809 0.011707 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.191000 0.932433 0.067567 0.055830 0.011737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.192000 0.932382 0.067618 0.055851 0.011768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.193000 0.932331 0.067669 0.055871 0.011798 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.194000 0.932280 0.067720 0.055892 0.011828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.195000 0.932229 0.067771 0.055912 0.011858 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.196000 0.932178 0.067822 0.055933 0.011889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.197000 0.932128 0.067872 0.055953 0.011919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.198000 0.932077 0.067923 0.055974 0.011949 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.199000 0.932026 0.067974 0.055994 0.011979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.200000 0.931976 0.068024 0.056015 0.012009 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.201000 0.931925 0.068075 0.056035 0.012040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.202000 0.931874 0.068126 0.056056 0.012070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.203000 0.931824 0.068176 0.056076 0.012100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.204000 0.931773 0.068227 0.056097 0.012130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.205000 0.931723 0.068277 0.056117 0.012160 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.206000 0.931672 0.068328 0.056137 0.012190 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.207000 0.931622 0.068378 0.056158 0.012220 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.208000 0.931571 0.068429 0.056178 0.012251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.209000 0.931521 0.068479 0.056199 0.012281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.210000 0.931470 0.068530 0.056219 0.012311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.211000 0.931420 0.068580 0.056239 0.012341 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.212000 0.931370 0.068630 0.056259 0.012371 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.213000 0.931319 0.068681 0.056280 0.012401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.214000 0.931269 0.068731 0.056300 0.012431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.215000 0.931219 0.068781 0.056320 0.012461 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.216000 0.931169 0.068831 0.056340 0.012491 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.217000 0.931119 0.068881 0.056361 0.012521 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.218000 0.931068 0.068932 0.056381 0.012551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.219000 0.931018 0.068982 0.056401 0.012581 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.220000 0.930968 0.069032 0.056421 0.012611 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.221000 0.930918 0.069082 0.056441 0.012641 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.222000 0.930868 0.069132 0.056461 0.012671 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.223000 0.930818 0.069182 0.056482 0.012701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.224000 0.930768 0.069232 0.056502 0.012731 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.225000 0.930718 0.069282 0.056522 0.012760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.226000 0.930668 0.069332 0.056542 0.012790 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.227000 0.930618 0.069382 0.056562 0.012820 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.228000 0.930568 0.069432 0.056582 0.012850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.229000 0.930518 0.069482 0.056602 0.012880 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.230000 0.930468 0.069532 0.056622 0.012910 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.231000 0.930418 0.069582 0.056642 0.012940 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.232000 0.930369 0.069631 0.056662 0.012970 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.233000 0.930319 0.069681 0.056682 0.012999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.234000 0.930269 0.069731 0.056702 0.013029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.235000 0.930219 0.069781 0.056722 0.013059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.236000 0.930169 0.069831 0.056742 0.013089 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.237000 0.930120 0.069880 0.056762 0.013119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.238000 0.930070 0.069930 0.056782 0.013148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.239000 0.930020 0.069980 0.056801 0.013178 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.240000 0.929971 0.070029 0.056821 0.013208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.241000 0.929921 0.070079 0.056841 0.013238 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.242000 0.929872 0.070128 0.056861 0.013267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.243000 0.929822 0.070178 0.056881 0.013297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.244000 0.929773 0.070227 0.056901 0.013327 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.245000 0.929723 0.070277 0.056921 0.013356 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.246000 0.929674 0.070326 0.056940 0.013386 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.247000 0.929624 0.070376 0.056960 0.013416 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.248000 0.929575 0.070425 0.056980 0.013445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.249000 0.929525 0.070475 0.057000 0.013475 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.250000 0.929476 0.070524 0.057019 0.013505 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.251000 0.929426 0.070574 0.057039 0.013534 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.252000 0.929377 0.070623 0.057059 0.013564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.253000 0.929328 0.070672 0.057079 0.013594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.254000 0.929278 0.070722 0.057098 0.013623 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.255000 0.929229 0.070771 0.057118 0.013653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.256000 0.929180 0.070820 0.057138 0.013682 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.257000 0.929131 0.070869 0.057157 0.013712 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.258000 0.929082 0.070918 0.057177 0.013741 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.259000 0.929032 0.070968 0.057197 0.013771 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.260000 0.928983 0.071017 0.057216 0.013801 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.261000 0.928934 0.071066 0.057236 0.013830 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.262000 0.928885 0.071115 0.057255 0.013860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.263000 0.928836 0.071164 0.057275 0.013889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.264000 0.928787 0.071213 0.057295 0.013919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.265000 0.928738 0.071262 0.057314 0.013948 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.266000 0.928689 0.071311 0.057334 0.013978 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.267000 0.928640 0.071360 0.057353 0.014007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.268000 0.928591 0.071409 0.057373 0.014036 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.269000 0.928542 0.071458 0.057392 0.014066 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.270000 0.928493 0.071507 0.057412 0.014095 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.271000 0.928444 0.071556 0.057431 0.014125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.272000 0.928395 0.071605 0.057451 0.014154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.273000 0.928346 0.071654 0.057470 0.014184 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.274000 0.928297 0.071703 0.057490 0.014213 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.275000 0.928248 0.071752 0.057509 0.014242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.276000 0.928200 0.071800 0.057529 0.014272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.277000 0.928151 0.071849 0.057548 0.014301 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.278000 0.928102 0.071898 0.057568 0.014330 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.279000 0.928053 0.071947 0.057587 0.014360 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.280000 0.928005 0.071995 0.057606 0.014389 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.281000 0.927956 0.072044 0.057626 0.014418 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.282000 0.927907 0.072093 0.057645 0.014448 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.283000 0.927858 0.072142 0.057665 0.014477 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.284000 0.927810 0.072190 0.057684 0.014506 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.285000 0.927761 0.072239 0.057703 0.014536 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.286000 0.927713 0.072287 0.057723 0.014565 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.287000 0.927664 0.072336 0.057742 0.014594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.288000 0.927615 0.072385 0.057761 0.014623 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.289000 0.927567 0.072433 0.057781 0.014652 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.290000 0.927518 0.072482 0.057800 0.014682 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.291000 0.927470 0.072530 0.057819 0.014711 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.292000 0.927421 0.072579 0.057839 0.014740 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.293000 0.927373 0.072627 0.057858 0.014769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.294000 0.927324 0.072676 0.057877 0.014799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.295000 0.927276 0.072724 0.057896 0.014828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.296000 0.927228 0.072772 0.057916 0.014857 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.297000 0.927179 0.072821 0.057935 0.014886 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.298000 0.927131 0.072869 0.057954 0.014915 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.299000 0.927082 0.072918 0.057973 0.014944 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.300000 0.927034 0.072966 0.057992 0.014973 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.301000 0.926986 0.073014 0.058012 0.015003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.302000 0.926938 0.073062 0.058031 0.015032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.303000 0.926889 0.073111 0.058050 0.015061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.304000 0.926841 0.073159 0.058069 0.015090 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.305000 0.926793 0.073207 0.058088 0.015119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.306000 0.926745 0.073255 0.058108 0.015148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.307000 0.926696 0.073304 0.058127 0.015177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.308000 0.926648 0.073352 0.058146 0.015206 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.309000 0.926600 0.073400 0.058165 0.015235 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.310000 0.926552 0.073448 0.058184 0.015264 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.311000 0.926504 0.073496 0.058203 0.015293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.312000 0.926456 0.073544 0.058222 0.015322 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.313000 0.926408 0.073592 0.058241 0.015351 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.314000 0.926360 0.073640 0.058260 0.015380 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.315000 0.926311 0.073689 0.058280 0.015409 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.316000 0.926263 0.073737 0.058299 0.015438 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.317000 0.926215 0.073785 0.058318 0.015467 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.318000 0.926167 0.073833 0.058337 0.015496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.319000 0.926119 0.073881 0.058356 0.015525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.320000 0.926071 0.073929 0.058375 0.015554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.321000 0.926024 0.073976 0.058394 0.015583 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.322000 0.925976 0.074024 0.058413 0.015612 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.323000 0.925928 0.074072 0.058432 0.015640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.324000 0.925880 0.074120 0.058451 0.015669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.325000 0.925832 0.074168 0.058470 0.015698 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.326000 0.925784 0.074216 0.058489 0.015727 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.327000 0.925736 0.074264 0.058508 0.015756 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.328000 0.925688 0.074312 0.058527 0.015785 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.329000 0.925641 0.074359 0.058546 0.015814 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.330000 0.925593 0.074407 0.058565 0.015842 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.331000 0.925545 0.074455 0.058584 0.015871 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.332000 0.925497 0.074503 0.058603 0.015900 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.333000 0.925450 0.074550 0.058622 0.015929 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.334000 0.925402 0.074598 0.058640 0.015958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.335000 0.925354 0.074646 0.058659 0.015986 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.336000 0.925306 0.074694 0.058678 0.016015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.337000 0.925259 0.074741 0.058697 0.016044 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.338000 0.925211 0.074789 0.058716 0.016073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.339000 0.925163 0.074837 0.058735 0.016102 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.340000 0.925116 0.074884 0.058754 0.016130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.341000 0.925068 0.074932 0.058773 0.016159 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.342000 0.925021 0.074979 0.058792 0.016188 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.343000 0.924973 0.075027 0.058810 0.016216 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.344000 0.924926 0.075074 0.058829 0.016245 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.345000 0.924878 0.075122 0.058848 0.016274 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.346000 0.924830 0.075170 0.058867 0.016302 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.347000 0.924783 0.075217 0.058886 0.016331 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.348000 0.924735 0.075265 0.058905 0.016360 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.349000 0.924688 0.075312 0.058924 0.016388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.350000 0.924641 0.075359 0.058942 0.016417 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.351000 0.924593 0.075407 0.058961 0.016446 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.352000 0.924546 0.075454 0.058980 0.016474 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.353000 0.924498 0.075502 0.058999 0.016503 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.354000 0.924451 0.075549 0.059018 0.016532 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.355000 0.924403 0.075597 0.059036 0.016560 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.356000 0.924356 0.075644 0.059055 0.016589 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.357000 0.924309 0.075691 0.059074 0.016617 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.358000 0.924261 0.075739 0.059093 0.016646 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.359000 0.924214 0.075786 0.059111 0.016674 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.360000 0.924167 0.075833 0.059130 0.016703 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.361000 0.924120 0.075880 0.059149 0.016732 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.362000 0.924072 0.075928 0.059168 0.016760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.363000 0.924025 0.075975 0.059186 0.016789 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.364000 0.923978 0.076022 0.059205 0.016817 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.365000 0.923930 0.076070 0.059224 0.016846 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.366000 0.923883 0.076117 0.059243 0.016874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.367000 0.923836 0.076164 0.059261 0.016903 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.368000 0.923789 0.076211 0.059280 0.016931 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.369000 0.923742 0.076258 0.059299 0.016960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.370000 0.923695 0.076305 0.059317 0.016988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.371000 0.923647 0.076353 0.059336 0.017017 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.372000 0.923600 0.076400 0.059355 0.017045 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.373000 0.923553 0.076447 0.059373 0.017073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.374000 0.923506 0.076494 0.059392 0.017102 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.375000 0.923459 0.076541 0.059411 0.017130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.376000 0.923412 0.076588 0.059429 0.017159 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.377000 0.923365 0.076635 0.059448 0.017187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.378000 0.923318 0.076682 0.059467 0.017215 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.379000 0.923271 0.076729 0.059485 0.017244 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.380000 0.923224 0.076776 0.059504 0.017272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.381000 0.923177 0.076823 0.059523 0.017301 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.382000 0.923130 0.076870 0.059541 0.017329 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.383000 0.923083 0.076917 0.059560 0.017357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.384000 0.923036 0.076964 0.059579 0.017386 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.385000 0.922989 0.077011 0.059597 0.017414 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.386000 0.922942 0.077058 0.059616 0.017442 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.387000 0.922895 0.077105 0.059634 0.017471 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.388000 0.922848 0.077152 0.059653 0.017499 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.389000 0.922801 0.077199 0.059672 0.017527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.390000 0.922754 0.077246 0.059690 0.017556 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.391000 0.922707 0.077293 0.059709 0.017584 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.392000 0.922661 0.077339 0.059727 0.017612 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.393000 0.922614 0.077386 0.059746 0.017640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.394000 0.922567 0.077433 0.059764 0.017669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.395000 0.922520 0.077480 0.059783 0.017697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.396000 0.922473 0.077527 0.059802 0.017725 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.397000 0.922426 0.077574 0.059820 0.017753 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.398000 0.922380 0.077620 0.059839 0.017782 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.399000 0.922333 0.077667 0.059857 0.017810 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.400000 0.922286 0.077714 0.059876 0.017838 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.401000 0.922239 0.077761 0.059894 0.017866 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.402000 0.922193 0.077807 0.059913 0.017894 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.403000 0.922146 0.077854 0.059931 0.017923 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.404000 0.922099 0.077901 0.059950 0.017951 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.405000 0.922053 0.077947 0.059968 0.017979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.406000 0.922006 0.077994 0.059987 0.018007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.407000 0.921959 0.078041 0.060005 0.018035 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.408000 0.921913 0.078087 0.060024 0.018063 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.409000 0.921866 0.078134 0.060043 0.018092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.410000 0.921819 0.078181 0.060061 0.018120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.411000 0.921773 0.078227 0.060080 0.018148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.412000 0.921726 0.078274 0.060098 0.018176 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.413000 0.921679 0.078321 0.060116 0.018204 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.414000 0.921633 0.078367 0.060135 0.018232 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.415000 0.921586 0.078414 0.060153 0.018260 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.416000 0.921540 0.078460 0.060172 0.018288 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.417000 0.921493 0.078507 0.060190 0.018316 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.418000 0.921447 0.078553 0.060209 0.018344 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.419000 0.921400 0.078600 0.060227 0.018373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.420000 0.921354 0.078646 0.060246 0.018401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.421000 0.921307 0.078693 0.060264 0.018429 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.422000 0.921261 0.078739 0.060283 0.018457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.423000 0.921214 0.078786 0.060301 0.018485 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.424000 0.921168 0.078832 0.060320 0.018513 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.425000 0.921121 0.078879 0.060338 0.018541 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.426000 0.921075 0.078925 0.060357 0.018569 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.427000 0.921028 0.078972 0.060375 0.018597 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.428000 0.920982 0.079018 0.060393 0.018625 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.429000 0.920936 0.079064 0.060412 0.018653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.430000 0.920889 0.079111 0.060430 0.018681 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.431000 0.920843 0.079157 0.060449 0.018709 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.432000 0.920796 0.079204 0.060467 0.018737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.433000 0.920750 0.079250 0.060485 0.018765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.434000 0.920704 0.079296 0.060504 0.018792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.435000 0.920657 0.079343 0.060522 0.018820 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.436000 0.920611 0.079389 0.060541 0.018848 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.437000 0.920565 0.079435 0.060559 0.018876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.438000 0.920518 0.079482 0.060578 0.018904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.439000 0.920472 0.079528 0.060596 0.018932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.440000 0.920426 0.079574 0.060614 0.018960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.441000 0.920379 0.079621 0.060633 0.018988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.442000 0.920333 0.079667 0.060651 0.019016 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.443000 0.920287 0.079713 0.060669 0.019044 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.444000 0.920241 0.079759 0.060688 0.019071 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.445000 0.920194 0.079806 0.060706 0.019099 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.446000 0.920148 0.079852 0.060725 0.019127 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.447000 0.920102 0.079898 0.060743 0.019155 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.448000 0.920056 0.079944 0.060761 0.019183 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.449000 0.920010 0.079990 0.060780 0.019211 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.450000 0.919963 0.080037 0.060798 0.019238 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.451000 0.919917 0.080083 0.060816 0.019266 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.452000 0.919871 0.080129 0.060835 0.019294 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.453000 0.919825 0.080175 0.060853 0.019322 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.454000 0.919779 0.080221 0.060872 0.019350 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.455000 0.919733 0.080267 0.060890 0.019377 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.456000 0.919687 0.080313 0.060908 0.019405 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.457000 0.919640 0.080360 0.060927 0.019433 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.458000 0.919594 0.080406 0.060945 0.019461 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.459000 0.919548 0.080452 0.060963 0.019489 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.460000 0.919502 0.080498 0.060982 0.019516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.461000 0.919456 0.080544 0.061000 0.019544 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.462000 0.919410 0.080590 0.061018 0.019572 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.463000 0.919364 0.080636 0.061037 0.019600 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.464000 0.919318 0.080682 0.061055 0.019627 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.465000 0.919272 0.080728 0.061073 0.019655 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.466000 0.919226 0.080774 0.061092 0.019683 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.467000 0.919180 0.080820 0.061110 0.019710 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.468000 0.919134 0.080866 0.061128 0.019738 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.469000 0.919088 0.080912 0.061147 0.019766 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.470000 0.919042 0.080958 0.061165 0.019793 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.471000 0.918996 0.081004 0.061183 0.019821 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.472000 0.918950 0.081050 0.061201 0.019849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.473000 0.918904 0.081096 0.061220 0.019876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.474000 0.918858 0.081142 0.061238 0.019904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.475000 0.918812 0.081188 0.061256 0.019932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.476000 0.918766 0.081234 0.061275 0.019959 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.477000 0.918720 0.081280 0.061293 0.019987 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.478000 0.918674 0.081326 0.061311 0.020015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.479000 0.918628 0.081372 0.061330 0.020042 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.480000 0.918582 0.081418 0.061348 0.020070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.481000 0.918537 0.081463 0.061366 0.020097 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.482000 0.918491 0.081509 0.061384 0.020125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.483000 0.918445 0.081555 0.061403 0.020153 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.484000 0.918399 0.081601 0.061421 0.020180 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.485000 0.918353 0.081647 0.061439 0.020208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.486000 0.918307 0.081693 0.061457 0.020235 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.487000 0.918261 0.081739 0.061476 0.020263 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.488000 0.918216 0.081784 0.061494 0.020290 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.489000 0.918170 0.081830 0.061512 0.020318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.490000 0.918124 0.081876 0.061531 0.020345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.491000 0.918078 0.081922 0.061549 0.020373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.492000 0.918032 0.081968 0.061567 0.020401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.493000 0.917987 0.082013 0.061585 0.020428 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.494000 0.917941 0.082059 0.061604 0.020456 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.495000 0.917895 0.082105 0.061622 0.020483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.496000 0.917849 0.082151 0.061640 0.020511 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.497000 0.917804 0.082196 0.061658 0.020538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.498000 0.917758 0.082242 0.061677 0.020566 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.499000 0.917712 0.082288 0.061695 0.020593 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.500000 0.917666 0.082334 0.061713 0.020620 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.501000 0.917621 0.082379 0.061731 0.020648 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.502000 0.917575 0.082425 0.061750 0.020675 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.503000 0.917529 0.082471 0.061768 0.020703 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.504000 0.917484 0.082516 0.061786 0.020730 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.505000 0.917438 0.082562 0.061804 0.020758 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.506000 0.917392 0.082608 0.061823 0.020785 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.507000 0.917347 0.082653 0.061841 0.020813 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.508000 0.917301 0.082699 0.061859 0.020840 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.509000 0.917255 0.082745 0.061877 0.020867 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.510000 0.917210 0.082790 0.061896 0.020895 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.511000 0.917164 0.082836 0.061914 0.020922 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.512000 0.917118 0.082882 0.061932 0.020950 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.513000 0.917073 0.082927 0.061950 0.020977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.514000 0.917027 0.082973 0.061968 0.021004 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.515000 0.916982 0.083018 0.061987 0.021032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.516000 0.916936 0.083064 0.062005 0.021059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.517000 0.916890 0.083110 0.062023 0.021086 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.518000 0.916845 0.083155 0.062041 0.021114 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.519000 0.916799 0.083201 0.062060 0.021141 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.520000 0.916754 0.083246 0.062078 0.021168 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.521000 0.916708 0.083292 0.062096 0.021196 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.522000 0.916663 0.083337 0.062114 0.021223 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.523000 0.916617 0.083383 0.062132 0.021250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.524000 0.916572 0.083428 0.062151 0.021278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.525000 0.916526 0.083474 0.062169 0.021305 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.526000 0.916481 0.083519 0.062187 0.021332 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.527000 0.916435 0.083565 0.062205 0.021360 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.528000 0.916390 0.083610 0.062224 0.021387 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.529000 0.916344 0.083656 0.062242 0.021414 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.530000 0.916299 0.083701 0.062260 0.021441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.531000 0.916253 0.083747 0.062278 0.021469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.532000 0.916208 0.083792 0.062296 0.021496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.533000 0.916162 0.083838 0.062315 0.021523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.534000 0.916117 0.083883 0.062333 0.021550 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.535000 0.916071 0.083929 0.062351 0.021578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.536000 0.916026 0.083974 0.062369 0.021605 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.537000 0.915981 0.084019 0.062387 0.021632 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.538000 0.915935 0.084065 0.062406 0.021659 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.539000 0.915890 0.084110 0.062424 0.021687 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.540000 0.915844 0.084156 0.062442 0.021714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.541000 0.915799 0.084201 0.062460 0.021741 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.542000 0.915754 0.084246 0.062478 0.021768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.543000 0.915708 0.084292 0.062496 0.021795 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.544000 0.915663 0.084337 0.062515 0.021823 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.545000 0.915617 0.084383 0.062533 0.021850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.546000 0.915572 0.084428 0.062551 0.021877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.547000 0.915527 0.084473 0.062569 0.021904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.548000 0.915481 0.084519 0.062587 0.021931 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.549000 0.915436 0.084564 0.062606 0.021958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.550000 0.915391 0.084609 0.062624 0.021986 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.551000 0.915345 0.084655 0.062642 0.022013 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.552000 0.915300 0.084700 0.062660 0.022040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.553000 0.915255 0.084745 0.062678 0.022067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.554000 0.915210 0.084790 0.062696 0.022094 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.555000 0.915164 0.084836 0.062715 0.022121 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.556000 0.915119 0.084881 0.062733 0.022148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.557000 0.915074 0.084926 0.062751 0.022175 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.558000 0.915028 0.084972 0.062769 0.022202 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.559000 0.914983 0.085017 0.062787 0.022230 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.560000 0.914938 0.085062 0.062805 0.022257 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.561000 0.914893 0.085107 0.062824 0.022284 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.562000 0.914847 0.085153 0.062842 0.022311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.563000 0.914802 0.085198 0.062860 0.022338 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.564000 0.914757 0.085243 0.062878 0.022365 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.565000 0.914712 0.085288 0.062896 0.022392 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.566000 0.914667 0.085333 0.062914 0.022419 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.567000 0.914621 0.085379 0.062933 0.022446 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.568000 0.914576 0.085424 0.062951 0.022473 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.569000 0.914531 0.085469 0.062969 0.022500 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.570000 0.914486 0.085514 0.062987 0.022527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.571000 0.914441 0.085559 0.063005 0.022554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.572000 0.914395 0.085605 0.063023 0.022581 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.573000 0.914350 0.085650 0.063042 0.022608 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.574000 0.914305 0.085695 0.063060 0.022635 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.575000 0.914260 0.085740 0.063078 0.022662 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.576000 0.914215 0.085785 0.063096 0.022689 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.577000 0.914170 0.085830 0.063114 0.022716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.578000 0.914125 0.085875 0.063132 0.022743 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.579000 0.914079 0.085921 0.063150 0.022770 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.580000 0.914034 0.085966 0.063169 0.022797 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.581000 0.913989 0.086011 0.063187 0.022824 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.582000 0.913944 0.086056 0.063205 0.022851 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.583000 0.913899 0.086101 0.063223 0.022878 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.584000 0.913854 0.086146 0.063241 0.022905 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.585000 0.913809 0.086191 0.063259 0.022932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.586000 0.913764 0.086236 0.063277 0.022959 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.587000 0.913719 0.086281 0.063296 0.022986 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.588000 0.913674 0.086326 0.063314 0.023012 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.589000 0.913629 0.086371 0.063332 0.023039 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.590000 0.913584 0.086416 0.063350 0.023066 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.591000 0.913539 0.086461 0.063368 0.023093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.592000 0.913494 0.086506 0.063386 0.023120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.593000 0.913449 0.086551 0.063404 0.023147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.594000 0.913404 0.086596 0.063423 0.023174 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.595000 0.913359 0.086641 0.063441 0.023201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.596000 0.913314 0.086686 0.063459 0.023228 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.597000 0.913269 0.086731 0.063477 0.023254 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.598000 0.913224 0.086776 0.063495 0.023281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.599000 0.913179 0.086821 0.063513 0.023308 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.600000 0.913134 0.086866 0.063531 0.023335 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.601000 0.913089 0.086911 0.063550 0.023362 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.602000 0.913044 0.086956 0.063568 0.023389 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.603000 0.912999 0.087001 0.063586 0.023415 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.604000 0.912954 0.087046 0.063604 0.023442 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.605000 0.912909 0.087091 0.063622 0.023469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.606000 0.912864 0.087136 0.063640 0.023496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.607000 0.912819 0.087181 0.063658 0.023523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.608000 0.912774 0.087226 0.063676 0.023549 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.609000 0.912729 0.087271 0.063695 0.023576 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.610000 0.912684 0.087316 0.063713 0.023603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.611000 0.912639 0.087361 0.063731 0.023630 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.612000 0.912595 0.087405 0.063749 0.023657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.613000 0.912550 0.087450 0.063767 0.023683 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.614000 0.912505 0.087495 0.063785 0.023710 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.615000 0.912460 0.087540 0.063803 0.023737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.616000 0.912415 0.087585 0.063821 0.023764 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.617000 0.912370 0.087630 0.063839 0.023790 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.618000 0.912325 0.087675 0.063858 0.023817 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.619000 0.912281 0.087719 0.063876 0.023844 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.620000 0.912236 0.087764 0.063894 0.023870 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.621000 0.912191 0.087809 0.063912 0.023897 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.622000 0.912146 0.087854 0.063930 0.023924 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.623000 0.912101 0.087899 0.063948 0.023951 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.624000 0.912057 0.087943 0.063966 0.023977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.625000 0.912012 0.087988 0.063984 0.024004 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.626000 0.911967 0.088033 0.064002 0.024031 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.627000 0.911922 0.088078 0.064021 0.024057 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.628000 0.911877 0.088123 0.064039 0.024084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.629000 0.911833 0.088167 0.064057 0.024111 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.630000 0.911788 0.088212 0.064075 0.024137 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.631000 0.911743 0.088257 0.064093 0.024164 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.632000 0.911698 0.088302 0.064111 0.024191 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.633000 0.911654 0.088346 0.064129 0.024217 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.634000 0.911609 0.088391 0.064147 0.024244 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.635000 0.911564 0.088436 0.064165 0.024270 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.636000 0.911519 0.088481 0.064183 0.024297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.637000 0.911475 0.088525 0.064202 0.024324 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.638000 0.911430 0.088570 0.064220 0.024350 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.639000 0.911385 0.088615 0.064238 0.024377 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.640000 0.911341 0.088659 0.064256 0.024404 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.641000 0.911296 0.088704 0.064274 0.024430 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.642000 0.911251 0.088749 0.064292 0.024457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.643000 0.911207 0.088793 0.064310 0.024483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.644000 0.911162 0.088838 0.064328 0.024510 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.645000 0.911117 0.088883 0.064346 0.024536 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.646000 0.911073 0.088927 0.064364 0.024563 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.647000 0.911028 0.088972 0.064382 0.024590 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.648000 0.910983 0.089017 0.064401 0.024616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.649000 0.910939 0.089061 0.064419 0.024643 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.650000 0.910894 0.089106 0.064437 0.024669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.651000 0.910849 0.089151 0.064455 0.024696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.652000 0.910805 0.089195 0.064473 0.024722 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.653000 0.910760 0.089240 0.064491 0.024749 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.654000 0.910716 0.089284 0.064509 0.024775 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.655000 0.910671 0.089329 0.064527 0.024802 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.656000 0.910626 0.089374 0.064545 0.024828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.657000 0.910582 0.089418 0.064563 0.024855 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.658000 0.910537 0.089463 0.064581 0.024881 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.659000 0.910493 0.089507 0.064599 0.024908 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.660000 0.910448 0.089552 0.064618 0.024934 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.661000 0.910404 0.089596 0.064636 0.024961 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.662000 0.910359 0.089641 0.064654 0.024987 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.663000 0.910315 0.089685 0.064672 0.025014 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.664000 0.910270 0.089730 0.064690 0.025040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.665000 0.910226 0.089774 0.064708 0.025067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.666000 0.910181 0.089819 0.064726 0.025093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.667000 0.910137 0.089863 0.064744 0.025119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.668000 0.910092 0.089908 0.064762 0.025146 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.669000 0.910048 0.089952 0.064780 0.025172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.670000 0.910003 0.089997 0.064798 0.025199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.671000 0.909959 0.090041 0.064816 0.025225 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.672000 0.909914 0.090086 0.064834 0.025252 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.673000 0.909870 0.090130 0.064852 0.025278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.674000 0.909825 0.090175 0.064870 0.025304 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.675000 0.909781 0.090219 0.064888 0.025331 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.676000 0.909736 0.090264 0.064907 0.025357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.677000 0.909692 0.090308 0.064925 0.025383 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.678000 0.909648 0.090352 0.064943 0.025410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.679000 0.909603 0.090397 0.064961 0.025436 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.680000 0.909559 0.090441 0.064979 0.025463 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.681000 0.909514 0.090486 0.064997 0.025489 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.682000 0.909470 0.090530 0.065015 0.025515 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.683000 0.909426 0.090574 0.065033 0.025542 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.684000 0.909381 0.090619 0.065051 0.025568 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.685000 0.909337 0.090663 0.065069 0.025594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.686000 0.909292 0.090708 0.065087 0.025621 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.687000 0.909248 0.090752 0.065105 0.025647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.688000 0.909204 0.090796 0.065123 0.025673 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.689000 0.909159 0.090841 0.065141 0.025700 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.690000 0.909115 0.090885 0.065159 0.025726 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.691000 0.909071 0.090929 0.065177 0.025752 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.692000 0.909026 0.090974 0.065195 0.025778 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.693000 0.908982 0.091018 0.065213 0.025805 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.694000 0.908938 0.091062 0.065231 0.025831 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.695000 0.908893 0.091107 0.065249 0.025857 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.696000 0.908849 0.091151 0.065267 0.025883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.697000 0.908805 0.091195 0.065285 0.025910 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.698000 0.908761 0.091239 0.065303 0.025936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.699000 0.908716 0.091284 0.065321 0.025962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.700000 0.908672 0.091328 0.065339 0.025988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.701000 0.908628 0.091372 0.065357 0.026015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.702000 0.908584 0.091416 0.065375 0.026041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.703000 0.908539 0.091461 0.065394 0.026067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.704000 0.908495 0.091505 0.065412 0.026093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.705000 0.908451 0.091549 0.065430 0.026120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.706000 0.908407 0.091593 0.065448 0.026146 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.707000 0.908363 0.091637 0.065466 0.026172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.708000 0.908318 0.091682 0.065484 0.026198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.709000 0.908274 0.091726 0.065502 0.026224 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.710000 0.908230 0.091770 0.065520 0.026250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.711000 0.908186 0.091814 0.065538 0.026277 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.712000 0.908142 0.091858 0.065556 0.026303 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.713000 0.908097 0.091903 0.065574 0.026329 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.714000 0.908053 0.091947 0.065592 0.026355 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.715000 0.908009 0.091991 0.065610 0.026381 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.716000 0.907965 0.092035 0.065628 0.026407 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.717000 0.907921 0.092079 0.065646 0.026433 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.718000 0.907877 0.092123 0.065664 0.026460 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.719000 0.907833 0.092167 0.065682 0.026486 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.720000 0.907789 0.092211 0.065700 0.026512 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.721000 0.907744 0.092256 0.065718 0.026538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.722000 0.907700 0.092300 0.065736 0.026564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.723000 0.907656 0.092344 0.065754 0.026590 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.724000 0.907612 0.092388 0.065772 0.026616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.725000 0.907568 0.092432 0.065790 0.026642 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.726000 0.907524 0.092476 0.065807 0.026668 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.727000 0.907480 0.092520 0.065825 0.026694 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.728000 0.907436 0.092564 0.065843 0.026721 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.729000 0.907392 0.092608 0.065861 0.026747 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.730000 0.907348 0.092652 0.065879 0.026773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.731000 0.907304 0.092696 0.065897 0.026799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.732000 0.907260 0.092740 0.065915 0.026825 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.733000 0.907216 0.092784 0.065933 0.026851 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.734000 0.907172 0.092828 0.065951 0.026877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.735000 0.907128 0.092872 0.065969 0.026903 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.736000 0.907084 0.092916 0.065987 0.026929 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.737000 0.907040 0.092960 0.066005 0.026955 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.738000 0.906996 0.093004 0.066023 0.026981 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.739000 0.906952 0.093048 0.066041 0.027007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.740000 0.906908 0.093092 0.066059 0.027033 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.741000 0.906864 0.093136 0.066077 0.027059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.742000 0.906820 0.093180 0.066095 0.027085 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.743000 0.906777 0.093223 0.066113 0.027111 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.744000 0.906733 0.093267 0.066131 0.027137 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.745000 0.906689 0.093311 0.066149 0.027163 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.746000 0.906645 0.093355 0.066167 0.027188 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.747000 0.906601 0.093399 0.066185 0.027214 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.748000 0.906557 0.093443 0.066203 0.027240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.749000 0.906513 0.093487 0.066221 0.027266 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.750000 0.906469 0.093531 0.066238 0.027292 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.751000 0.906426 0.093574 0.066256 0.027318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.752000 0.906382 0.093618 0.066274 0.027344 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.753000 0.906338 0.093662 0.066292 0.027370 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.754000 0.906294 0.093706 0.066310 0.027396 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.755000 0.906250 0.093750 0.066328 0.027422 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.756000 0.906206 0.093794 0.066346 0.027448 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.757000 0.906163 0.093837 0.066364 0.027473 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.758000 0.906119 0.093881 0.066382 0.027499 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.759000 0.906075 0.093925 0.066400 0.027525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.760000 0.906031 0.093969 0.066418 0.027551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.761000 0.905988 0.094012 0.066436 0.027577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.762000 0.905944 0.094056 0.066453 0.027603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.763000 0.905900 0.094100 0.066471 0.027628 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.764000 0.905856 0.094144 0.066489 0.027654 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.765000 0.905813 0.094187 0.066507 0.027680 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.766000 0.905769 0.094231 0.066525 0.027706 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.767000 0.905725 0.094275 0.066543 0.027732 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.768000 0.905682 0.094318 0.066561 0.027758 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.769000 0.905638 0.094362 0.066579 0.027783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.770000 0.905594 0.094406 0.066597 0.027809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.771000 0.905551 0.094449 0.066615 0.027835 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.772000 0.905507 0.094493 0.066632 0.027861 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.773000 0.905463 0.094537 0.066650 0.027886 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.774000 0.905420 0.094580 0.066668 0.027912 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.775000 0.905376 0.094624 0.066686 0.027938 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.776000 0.905332 0.094668 0.066704 0.027964 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.777000 0.905289 0.094711 0.066722 0.027989 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.778000 0.905245 0.094755 0.066740 0.028015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.779000 0.905202 0.094798 0.066758 0.028041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.780000 0.905158 0.094842 0.066775 0.028067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.781000 0.905114 0.094886 0.066793 0.028092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.782000 0.905071 0.094929 0.066811 0.028118 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.783000 0.905027 0.094973 0.066829 0.028144 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.784000 0.904984 0.095016 0.066847 0.028169 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.785000 0.904940 0.095060 0.066865 0.028195 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.786000 0.904897 0.095103 0.066882 0.028221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.787000 0.904853 0.095147 0.066900 0.028246 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.788000 0.904810 0.095190 0.066918 0.028272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.789000 0.904766 0.095234 0.066936 0.028298 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.790000 0.904723 0.095277 0.066954 0.028323 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.791000 0.904679 0.095321 0.066972 0.028349 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.792000 0.904636 0.095364 0.066989 0.028375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.793000 0.904592 0.095408 0.067007 0.028400 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.794000 0.904549 0.095451 0.067025 0.028426 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.795000 0.904506 0.095494 0.067043 0.028451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.796000 0.904462 0.095538 0.067061 0.028477 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.797000 0.904419 0.095581 0.067079 0.028503 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.798000 0.904375 0.095625 0.067096 0.028528 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.799000 0.904332 0.095668 0.067114 0.028554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.800000 0.904289 0.095711 0.067132 0.028579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.801000 0.904245 0.095755 0.067150 0.028605 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.802000 0.904202 0.095798 0.067168 0.028631 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.803000 0.904159 0.095841 0.067185 0.028656 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.804000 0.904115 0.095885 0.067203 0.028682 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.805000 0.904072 0.095928 0.067221 0.028707 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.806000 0.904029 0.095971 0.067239 0.028733 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.807000 0.903985 0.096015 0.067257 0.028758 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.808000 0.903942 0.096058 0.067274 0.028784 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.809000 0.903899 0.096101 0.067292 0.028809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.810000 0.903855 0.096145 0.067310 0.028835 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.811000 0.903812 0.096188 0.067328 0.028860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.812000 0.903769 0.096231 0.067345 0.028886 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.813000 0.903726 0.096274 0.067363 0.028911 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.814000 0.903682 0.096318 0.067381 0.028937 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.815000 0.903639 0.096361 0.067399 0.028962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.816000 0.903596 0.096404 0.067416 0.028988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.817000 0.903553 0.096447 0.067434 0.029013 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.818000 0.903510 0.096490 0.067452 0.029039 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.819000 0.903466 0.096534 0.067470 0.029064 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.820000 0.903423 0.096577 0.067487 0.029089 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.821000 0.903380 0.096620 0.067505 0.029115 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.822000 0.903337 0.096663 0.067523 0.029140 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.823000 0.903294 0.096706 0.067541 0.029166 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.824000 0.903251 0.096749 0.067558 0.029191 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.825000 0.903208 0.096792 0.067576 0.029216 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.826000 0.903164 0.096836 0.067594 0.029242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.827000 0.903121 0.096879 0.067611 0.029267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.828000 0.903078 0.096922 0.067629 0.029293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.829000 0.903035 0.096965 0.067647 0.029318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.830000 0.902992 0.097008 0.067665 0.029343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.831000 0.902949 0.097051 0.067682 0.029369 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.832000 0.902906 0.097094 0.067700 0.029394 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.833000 0.902863 0.097137 0.067718 0.029419 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.834000 0.902820 0.097180 0.067735 0.029445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.835000 0.902777 0.097223 0.067753 0.029470 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.836000 0.902734 0.097266 0.067771 0.029495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.837000 0.902691 0.097309 0.067788 0.029521 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.838000 0.902648 0.097352 0.067806 0.029546 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.839000 0.902605 0.097395 0.067824 0.029571 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.840000 0.902562 0.097438 0.067841 0.029596 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.841000 0.902519 0.097481 0.067859 0.029622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.842000 0.902476 0.097524 0.067877 0.029647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.843000 0.902433 0.097567 0.067894 0.029672 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.844000 0.902390 0.097610 0.067912 0.029697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.845000 0.902348 0.097652 0.067930 0.029723 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.846000 0.902305 0.097695 0.067947 0.029748 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.847000 0.902262 0.097738 0.067965 0.029773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.848000 0.902219 0.097781 0.067983 0.029798 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.849000 0.902176 0.097824 0.068000 0.029824 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.850000 0.902133 0.097867 0.068018 0.029849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.851000 0.902091 0.097909 0.068035 0.029874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.852000 0.902048 0.097952 0.068053 0.029899 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.853000 0.902005 0.097995 0.068071 0.029924 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.854000 0.901962 0.098038 0.068088 0.029949 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.855000 0.901919 0.098081 0.068106 0.029975 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.856000 0.901877 0.098123 0.068124 0.030000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.857000 0.901834 0.098166 0.068141 0.030025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.858000 0.901791 0.098209 0.068159 0.030050 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.859000 0.901748 0.098252 0.068176 0.030075 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.860000 0.901706 0.098294 0.068194 0.030100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.861000 0.901663 0.098337 0.068211 0.030125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.862000 0.901620 0.098380 0.068229 0.030151 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.863000 0.901578 0.098422 0.068247 0.030176 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.864000 0.901535 0.098465 0.068264 0.030201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.865000 0.901492 0.098508 0.068282 0.030226 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.866000 0.901450 0.098550 0.068299 0.030251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.867000 0.901407 0.098593 0.068317 0.030276 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.868000 0.901365 0.098635 0.068334 0.030301 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.869000 0.901322 0.098678 0.068352 0.030326 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.870000 0.901279 0.098721 0.068369 0.030351 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.871000 0.901237 0.098763 0.068387 0.030376 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.872000 0.901194 0.098806 0.068405 0.030401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.873000 0.901152 0.098848 0.068422 0.030426 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.874000 0.901109 0.098891 0.068440 0.030451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.875000 0.901067 0.098933 0.068457 0.030476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.876000 0.901024 0.098976 0.068475 0.030501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.877000 0.900982 0.099018 0.068492 0.030526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.878000 0.900939 0.099061 0.068510 0.030551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.879000 0.900897 0.099103 0.068527 0.030576 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.880000 0.900854 0.099146 0.068545 0.030601 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.881000 0.900812 0.099188 0.068562 0.030626 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.882000 0.900769 0.099231 0.068580 0.030651 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.883000 0.900727 0.099273 0.068597 0.030676 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.884000 0.900685 0.099315 0.068615 0.030701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.885000 0.900642 0.099358 0.068632 0.030726 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.886000 0.900600 0.099400 0.068649 0.030751 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.887000 0.900558 0.099442 0.068667 0.030776 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.888000 0.900515 0.099485 0.068684 0.030800 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.889000 0.900473 0.099527 0.068702 0.030825 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.890000 0.900431 0.099569 0.068719 0.030850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.891000 0.900388 0.099612 0.068737 0.030875 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.892000 0.900346 0.099654 0.068754 0.030900 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.893000 0.900304 0.099696 0.068772 0.030925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.894000 0.900261 0.099739 0.068789 0.030950 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.895000 0.900219 0.099781 0.068806 0.030974 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.896000 0.900177 0.099823 0.068824 0.030999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.897000 0.900135 0.099865 0.068841 0.031024 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.898000 0.900092 0.099908 0.068859 0.031049 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.899000 0.900050 0.099950 0.068876 0.031074 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.900000 0.900008 0.099992 0.068893 0.031099 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.901000 0.899966 0.100034 0.068911 0.031123 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.902000 0.899924 0.100076 0.068928 0.031148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.903000 0.899882 0.100118 0.068946 0.031173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.904000 0.899840 0.100160 0.068963 0.031198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.905000 0.899797 0.100203 0.068980 0.031222 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.906000 0.899755 0.100245 0.068998 0.031247 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.907000 0.899713 0.100287 0.069015 0.031272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.908000 0.899671 0.100329 0.069032 0.031297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.909000 0.899629 0.100371 0.069050 0.031321 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.910000 0.899587 0.100413 0.069067 0.031346 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.911000 0.899545 0.100455 0.069084 0.031371 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.912000 0.899503 0.100497 0.069102 0.031395 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.913000 0.899461 0.100539 0.069119 0.031420 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.914000 0.899419 0.100581 0.069136 0.031445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.915000 0.899377 0.100623 0.069154 0.031469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.916000 0.899335 0.100665 0.069171 0.031494 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.917000 0.899293 0.100707 0.069188 0.031519 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.918000 0.899251 0.100749 0.069206 0.031543 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.919000 0.899209 0.100791 0.069223 0.031568 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.920000 0.899167 0.100833 0.069240 0.031592 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.921000 0.899126 0.100874 0.069257 0.031617 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.922000 0.899084 0.100916 0.069275 0.031642 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.923000 0.899042 0.100958 0.069292 0.031666 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.924000 0.899000 0.101000 0.069309 0.031691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.925000 0.898958 0.101042 0.069326 0.031715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.926000 0.898916 0.101084 0.069344 0.031740 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.927000 0.898875 0.101125 0.069361 0.031765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.928000 0.898833 0.101167 0.069378 0.031789 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.929000 0.898791 0.101209 0.069395 0.031814 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.930000 0.898749 0.101251 0.069413 0.031838 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.931000 0.898708 0.101292 0.069430 0.031863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.932000 0.898666 0.101334 0.069447 0.031887 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.933000 0.898624 0.101376 0.069464 0.031912 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.934000 0.898582 0.101418 0.069481 0.031936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.935000 0.898541 0.101459 0.069499 0.031961 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.936000 0.898499 0.101501 0.069516 0.031985 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.937000 0.898458 0.101542 0.069533 0.032010 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.938000 0.898416 0.101584 0.069550 0.032034 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.939000 0.898374 0.101626 0.069567 0.032058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.940000 0.898333 0.101667 0.069584 0.032083 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.941000 0.898291 0.101709 0.069602 0.032107 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.942000 0.898250 0.101750 0.069619 0.032132 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.943000 0.898208 0.101792 0.069636 0.032156 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.944000 0.898166 0.101834 0.069653 0.032180 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.945000 0.898125 0.101875 0.069670 0.032205 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.946000 0.898083 0.101917 0.069687 0.032229 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.947000 0.898042 0.101958 0.069704 0.032254 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.948000 0.898001 0.101999 0.069721 0.032278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.949000 0.897959 0.102041 0.069739 0.032302 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.950000 0.897918 0.102082 0.069756 0.032327 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.951000 0.897876 0.102124 0.069773 0.032351 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.952000 0.897835 0.102165 0.069790 0.032375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.953000 0.897793 0.102207 0.069807 0.032400 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.954000 0.897752 0.102248 0.069824 0.032424 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.955000 0.897711 0.102289 0.069841 0.032448 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.956000 0.897669 0.102331 0.069858 0.032472 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.957000 0.897628 0.102372 0.069875 0.032497 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.958000 0.897587 0.102413 0.069892 0.032521 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.959000 0.897545 0.102455 0.069909 0.032545 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.960000 0.897504 0.102496 0.069926 0.032570 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.961000 0.897463 0.102537 0.069943 0.032594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.962000 0.897422 0.102578 0.069960 0.032618 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.963000 0.897380 0.102620 0.069977 0.032642 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.964000 0.897339 0.102661 0.069994 0.032666 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.965000 0.897298 0.102702 0.070011 0.032691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.966000 0.897257 0.102743 0.070028 0.032715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.967000 0.897216 0.102784 0.070045 0.032739 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.968000 0.897175 0.102825 0.070062 0.032763 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.969000 0.897133 0.102867 0.070079 0.032787 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.970000 0.897092 0.102908 0.070096 0.032811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.971000 0.897051 0.102949 0.070113 0.032836 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.972000 0.897010 0.102990 0.070130 0.032860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.973000 0.896969 0.103031 0.070147 0.032884 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.974000 0.896928 0.103072 0.070164 0.032908 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.975000 0.896887 0.103113 0.070181 0.032932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.976000 0.896846 0.103154 0.070198 0.032956 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.977000 0.896805 0.103195 0.070215 0.032980 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.978000 0.896764 0.103236 0.070232 0.033004 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.979000 0.896723 0.103277 0.070249 0.033028 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.980000 0.896682 0.103318 0.070265 0.033052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.981000 0.896641 0.103359 0.070282 0.033076 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.982000 0.896600 0.103400 0.070299 0.033100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.983000 0.896559 0.103441 0.070316 0.033124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.984000 0.896519 0.103481 0.070333 0.033148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.985000 0.896478 0.103522 0.070350 0.033172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.986000 0.896437 0.103563 0.070367 0.033196 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.987000 0.896396 0.103604 0.070384 0.033220 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.988000 0.896355 0.103645 0.070400 0.033244 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.989000 0.896315 0.103685 0.070417 0.033268 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.990000 0.896274 0.103726 0.070434 0.033292 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.991000 0.896233 0.103767 0.070451 0.033316 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.992000 0.896192 0.103808 0.070468 0.033340 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.993000 0.896152 0.103848 0.070484 0.033364 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.994000 0.896111 0.103889 0.070501 0.033388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.995000 0.896070 0.103930 0.070518 0.033412 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.996000 0.896030 0.103970 0.070535 0.033436 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.997000 0.895989 0.104011 0.070552 0.033460 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.998000 0.895948 0.104052 0.070568 0.033483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.999000 0.895908 0.104092 0.070585 0.033507 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.000000 0.895867 0.104133 0.070602 0.033531 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.001000 0.895827 0.104173 0.070619 0.033555 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.002000 0.895786 0.104214 0.070635 0.033579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.003000 0.895745 0.104255 0.070652 0.033603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.004000 0.895705 0.104295 0.070669 0.033626 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.005000 0.895664 0.104336 0.070685 0.033650 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.006000 0.895624 0.104376 0.070702 0.033674 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.007000 0.895584 0.104416 0.070719 0.033698 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.008000 0.895543 0.104457 0.070735 0.033721 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.009000 0.895503 0.104497 0.070752 0.033745 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.010000 0.895462 0.104538 0.070769 0.033769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.011000 0.895422 0.104578 0.070785 0.033793 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.012000 0.895382 0.104618 0.070802 0.033816 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.013000 0.895341 0.104659 0.070819 0.033840 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.014000 0.895301 0.104699 0.070835 0.033864 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.015000 0.895261 0.104739 0.070852 0.033887 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.016000 0.895220 0.104780 0.070869 0.033911 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.017000 0.895180 0.104820 0.070885 0.033935 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.018000 0.895140 0.104860 0.070902 0.033958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.019000 0.895099 0.104901 0.070918 0.033982 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.020000 0.895059 0.104941 0.070935 0.034006 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.021000 0.895019 0.104981 0.070952 0.034029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.022000 0.894979 0.105021 0.070968 0.034053 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.023000 0.894939 0.105061 0.070985 0.034077 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.024000 0.894899 0.105101 0.071001 0.034100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.025000 0.894858 0.105142 0.071018 0.034124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.026000 0.894818 0.105182 0.071034 0.034147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.027000 0.894778 0.105222 0.071051 0.034171 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.028000 0.894738 0.105262 0.071067 0.034194 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.029000 0.894698 0.105302 0.071084 0.034218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.030000 0.894658 0.105342 0.071100 0.034241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.031000 0.894618 0.105382 0.071117 0.034265 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.032000 0.894578 0.105422 0.071133 0.034288 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.033000 0.894538 0.105462 0.071150 0.034312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.034000 0.894498 0.105502 0.071166 0.034335 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.035000 0.894458 0.105542 0.071183 0.034359 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.036000 0.894418 0.105582 0.071199 0.034382 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.037000 0.894379 0.105621 0.071216 0.034406 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.038000 0.894339 0.105661 0.071232 0.034429 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.039000 0.894299 0.105701 0.071249 0.034453 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.040000 0.894259 0.105741 0.071265 0.034476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.041000 0.894219 0.105781 0.071281 0.034499 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.042000 0.894179 0.105821 0.071298 0.034523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.043000 0.894140 0.105860 0.071314 0.034546 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.044000 0.894100 0.105900 0.071331 0.034570 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.045000 0.894060 0.105940 0.071347 0.034593 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.046000 0.894020 0.105980 0.071363 0.034616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.047000 0.893981 0.106019 0.071380 0.034640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.048000 0.893941 0.106059 0.071396 0.034663 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.049000 0.893901 0.106099 0.071412 0.034686 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.050000 0.893862 0.106138 0.071429 0.034710 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.051000 0.893822 0.106178 0.071445 0.034733 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.052000 0.893783 0.106217 0.071461 0.034756 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.053000 0.893743 0.106257 0.071478 0.034779 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.054000 0.893703 0.106297 0.071494 0.034803 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.055000 0.893664 0.106336 0.071510 0.034826 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.056000 0.893624 0.106376 0.071526 0.034849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.057000 0.893585 0.106415 0.071543 0.034872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.058000 0.893545 0.106455 0.071559 0.034896 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.059000 0.893506 0.106494 0.071575 0.034919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.060000 0.893467 0.106533 0.071591 0.034942 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.061000 0.893427 0.106573 0.071608 0.034965 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.062000 0.893388 0.106612 0.071624 0.034988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.063000 0.893348 0.106652 0.071640 0.035012 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.064000 0.893309 0.106691 0.071656 0.035035 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.065000 0.893270 0.106730 0.071673 0.035058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.066000 0.893230 0.106770 0.071689 0.035081 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.067000 0.893191 0.106809 0.071705 0.035104 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.068000 0.893152 0.106848 0.071721 0.035127 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.069000 0.893113 0.106887 0.071737 0.035150 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.070000 0.893073 0.106927 0.071753 0.035173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.071000 0.893034 0.106966 0.071770 0.035196 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.072000 0.892995 0.107005 0.071786 0.035219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.073000 0.892956 0.107044 0.071802 0.035242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.074000 0.892917 0.107083 0.071818 0.035265 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.075000 0.892878 0.107122 0.071834 0.035288 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.076000 0.892838 0.107162 0.071850 0.035311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.077000 0.892799 0.107201 0.071866 0.035334 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.078000 0.892760 0.107240 0.071882 0.035357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.079000 0.892721 0.107279 0.071898 0.035380 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.080000 0.892682 0.107318 0.071914 0.035403 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.081000 0.892643 0.107357 0.071930 0.035426 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.082000 0.892604 0.107396 0.071946 0.035449 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.083000 0.892565 0.107435 0.071962 0.035472 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.084000 0.892526 0.107474 0.071978 0.035495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.085000 0.892487 0.107513 0.071994 0.035518 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.086000 0.892449 0.107551 0.072010 0.035541 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.087000 0.892410 0.107590 0.072026 0.035564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.088000 0.892371 0.107629 0.072042 0.035587 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.089000 0.892332 0.107668 0.072058 0.035610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.090000 0.892293 0.107707 0.072074 0.035632 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.091000 0.892254 0.107746 0.072090 0.035655 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.092000 0.892216 0.107784 0.072106 0.035678 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.093000 0.892177 0.107823 0.072122 0.035701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.094000 0.892138 0.107862 0.072138 0.035724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.095000 0.892100 0.107900 0.072154 0.035746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.096000 0.892061 0.107939 0.072170 0.035769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.097000 0.892022 0.107978 0.072186 0.035792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.098000 0.891984 0.108016 0.072202 0.035815 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.099000 0.891945 0.108055 0.072218 0.035837 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.100000 0.891906 0.108094 0.072233 0.035860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.101000 0.891868 0.108132 0.072249 0.035883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.102000 0.891829 0.108171 0.072265 0.035906 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.103000 0.891791 0.108209 0.072281 0.035928 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.104000 0.891752 0.108248 0.072297 0.035951 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.105000 0.891714 0.108286 0.072313 0.035974 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.106000 0.891675 0.108325 0.072328 0.035996 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.107000 0.891637 0.108363 0.072344 0.036019 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.108000 0.891599 0.108401 0.072360 0.036041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.109000 0.891560 0.108440 0.072376 0.036064 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.110000 0.891522 0.108478 0.072392 0.036087 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.111000 0.891483 0.108517 0.072407 0.036109 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.112000 0.891445 0.108555 0.072423 0.036132 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.113000 0.891407 0.108593 0.072439 0.036154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.114000 0.891369 0.108631 0.072454 0.036177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.115000 0.891330 0.108670 0.072470 0.036199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.116000 0.891292 0.108708 0.072486 0.036222 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.117000 0.891254 0.108746 0.072502 0.036245 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.118000 0.891216 0.108784 0.072517 0.036267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.119000 0.891178 0.108822 0.072533 0.036290 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.120000 0.891139 0.108861 0.072549 0.036312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.121000 0.891101 0.108899 0.072564 0.036334 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.122000 0.891063 0.108937 0.072580 0.036357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.123000 0.891025 0.108975 0.072596 0.036379 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.124000 0.890987 0.109013 0.072611 0.036402 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.125000 0.890949 0.109051 0.072627 0.036424 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.126000 0.890911 0.109089 0.072642 0.036447 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.127000 0.890873 0.109127 0.072658 0.036469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.128000 0.890835 0.109165 0.072673 0.036491 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.129000 0.890797 0.109203 0.072689 0.036514 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.130000 0.890759 0.109241 0.072705 0.036536 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.131000 0.890721 0.109279 0.072720 0.036558 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.132000 0.890684 0.109316 0.072736 0.036581 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.133000 0.890646 0.109354 0.072751 0.036603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.134000 0.890608 0.109392 0.072767 0.036625 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.135000 0.890570 0.109430 0.072782 0.036648 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.136000 0.890532 0.109468 0.072798 0.036670 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.137000 0.890495 0.109505 0.072813 0.036692 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.138000 0.890457 0.109543 0.072829 0.036714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.139000 0.890419 0.109581 0.072844 0.036737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.140000 0.890381 0.109619 0.072860 0.036759 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.141000 0.890344 0.109656 0.072875 0.036781 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.142000 0.890306 0.109694 0.072890 0.036803 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.143000 0.890269 0.109731 0.072906 0.036826 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.144000 0.890231 0.109769 0.072921 0.036848 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.145000 0.890193 0.109807 0.072937 0.036870 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.146000 0.890156 0.109844 0.072952 0.036892 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.147000 0.890118 0.109882 0.072967 0.036914 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.148000 0.890081 0.109919 0.072983 0.036936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.149000 0.890043 0.109957 0.072998 0.036958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.150000 0.890006 0.109994 0.073014 0.036981 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.151000 0.889969 0.110031 0.073029 0.037003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.152000 0.889931 0.110069 0.073044 0.037025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.153000 0.889894 0.110106 0.073059 0.037047 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.154000 0.889856 0.110144 0.073075 0.037069 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.155000 0.889819 0.110181 0.073090 0.037091 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.156000 0.889782 0.110218 0.073105 0.037113 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.157000 0.889744 0.110256 0.073121 0.037135 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.158000 0.889707 0.110293 0.073136 0.037157 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.159000 0.889670 0.110330 0.073151 0.037179 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.160000 0.889633 0.110367 0.073166 0.037201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.161000 0.889596 0.110404 0.073182 0.037223 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.162000 0.889558 0.110442 0.073197 0.037245 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.163000 0.889521 0.110479 0.073212 0.037267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.164000 0.889484 0.110516 0.073227 0.037289 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.165000 0.889447 0.110553 0.073242 0.037311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.166000 0.889410 0.110590 0.073258 0.037332 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.167000 0.889373 0.110627 0.073273 0.037354 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.168000 0.889336 0.110664 0.073288 0.037376 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.169000 0.889299 0.110701 0.073303 0.037398 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.170000 0.889262 0.110738 0.073318 0.037420 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.171000 0.889225 0.110775 0.073333 0.037442 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.172000 0.889188 0.110812 0.073348 0.037464 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.173000 0.889151 0.110849 0.073363 0.037485 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.174000 0.889114 0.110886 0.073378 0.037507 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.175000 0.889078 0.110922 0.073394 0.037529 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.176000 0.889041 0.110959 0.073409 0.037551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.177000 0.889004 0.110996 0.073424 0.037572 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.178000 0.888967 0.111033 0.073439 0.037594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.179000 0.888930 0.111070 0.073454 0.037616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.180000 0.888894 0.111106 0.073469 0.037638 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.181000 0.888857 0.111143 0.073484 0.037659 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.182000 0.888820 0.111180 0.073499 0.037681 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.183000 0.888784 0.111216 0.073514 0.037703 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.184000 0.888747 0.111253 0.073529 0.037724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.185000 0.888710 0.111290 0.073544 0.037746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.186000 0.888674 0.111326 0.073559 0.037768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.187000 0.888637 0.111363 0.073573 0.037789 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.188000 0.888601 0.111399 0.073588 0.037811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.189000 0.888564 0.111436 0.073603 0.037832 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.190000 0.888528 0.111472 0.073618 0.037854 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.191000 0.888491 0.111509 0.073633 0.037876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.192000 0.888455 0.111545 0.073648 0.037897 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.193000 0.888418 0.111582 0.073663 0.037919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.194000 0.888382 0.111618 0.073678 0.037940 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.195000 0.888346 0.111654 0.073692 0.037962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.196000 0.888309 0.111691 0.073707 0.037983 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.197000 0.888273 0.111727 0.073722 0.038005 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.198000 0.888237 0.111763 0.073737 0.038026 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.199000 0.888201 0.111799 0.073752 0.038048 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.200000 0.888164 0.111836 0.073767 0.038069 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.201000 0.888128 0.111872 0.073781 0.038091 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.202000 0.888092 0.111908 0.073796 0.038112 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.203000 0.888056 0.111944 0.073811 0.038133 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.204000 0.888020 0.111980 0.073826 0.038155 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.205000 0.887984 0.112016 0.073840 0.038176 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.206000 0.887948 0.112052 0.073855 0.038198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.207000 0.887911 0.112089 0.073870 0.038219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.208000 0.887875 0.112125 0.073884 0.038240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.209000 0.887839 0.112161 0.073899 0.038262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.210000 0.887803 0.112197 0.073914 0.038283 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.211000 0.887767 0.112233 0.073928 0.038304 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.212000 0.887732 0.112268 0.073943 0.038325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.213000 0.887696 0.112304 0.073958 0.038347 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.214000 0.887660 0.112340 0.073972 0.038368 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.215000 0.887624 0.112376 0.073987 0.038389 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.216000 0.887588 0.112412 0.074001 0.038410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.217000 0.887552 0.112448 0.074016 0.038432 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.218000 0.887517 0.112483 0.074031 0.038453 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.219000 0.887481 0.112519 0.074045 0.038474 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.220000 0.887445 0.112555 0.074060 0.038495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.221000 0.887409 0.112591 0.074074 0.038516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.222000 0.887374 0.112626 0.074089 0.038538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.223000 0.887338 0.112662 0.074103 0.038559 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.224000 0.887302 0.112698 0.074118 0.038580 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.225000 0.887267 0.112733 0.074132 0.038601 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.226000 0.887231 0.112769 0.074147 0.038622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.227000 0.887196 0.112804 0.074161 0.038643 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.228000 0.887160 0.112840 0.074176 0.038664 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.229000 0.887125 0.112875 0.074190 0.038685 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.230000 0.887089 0.112911 0.074204 0.038706 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.231000 0.887054 0.112946 0.074219 0.038727 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.232000 0.887018 0.112982 0.074233 0.038748 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.233000 0.886983 0.113017 0.074248 0.038769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.234000 0.886948 0.113052 0.074262 0.038790 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.235000 0.886912 0.113088 0.074276 0.038811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.236000 0.886877 0.113123 0.074291 0.038832 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.237000 0.886842 0.113158 0.074305 0.038853 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.238000 0.886806 0.113194 0.074319 0.038874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.239000 0.886771 0.113229 0.074334 0.038895 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.240000 0.886736 0.113264 0.074348 0.038916 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.241000 0.886701 0.113299 0.074362 0.038937 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.242000 0.886666 0.113334 0.074377 0.038958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.243000 0.886630 0.113370 0.074391 0.038979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.244000 0.886595 0.113405 0.074405 0.038999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.245000 0.886560 0.113440 0.074419 0.039020 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.246000 0.886525 0.113475 0.074434 0.039041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.247000 0.886490 0.113510 0.074448 0.039062 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.248000 0.886455 0.113545 0.074462 0.039083 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.249000 0.886420 0.113580 0.074476 0.039104 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.250000 0.886385 0.113615 0.074490 0.039124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.251000 0.886350 0.113650 0.074505 0.039145 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.252000 0.886315 0.113685 0.074519 0.039166 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.253000 0.886281 0.113719 0.074533 0.039187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.254000 0.886246 0.113754 0.074547 0.039207 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.255000 0.886211 0.113789 0.074561 0.039228 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.256000 0.886176 0.113824 0.074575 0.039249 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.257000 0.886141 0.113859 0.074589 0.039269 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.258000 0.886107 0.113893 0.074603 0.039290 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.259000 0.886072 0.113928 0.074618 0.039311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.260000 0.886013 0.113958 0.074629 0.039329 0.000029 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.261000 0.885936 0.113985 0.074639 0.039346 0.000080 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.262000 0.885848 0.114009 0.074647 0.039362 0.000142 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.263000 0.885753 0.114032 0.074655 0.039378 0.000214 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.264000 0.885652 0.114054 0.074662 0.039393 0.000294 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.265000 0.885545 0.114075 0.074668 0.039407 0.000380 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.266000 0.885433 0.114095 0.074674 0.039421 0.000472 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.267000 0.885317 0.114114 0.074679 0.039435 0.000569 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.268000 0.885197 0.114132 0.074684 0.039448 0.000670 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.269000 0.885074 0.114150 0.074689 0.039461 0.000776 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.270000 0.884948 0.114167 0.074693 0.039474 0.000885 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.271000 0.884818 0.114183 0.074697 0.039486 0.000999 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.272000 0.884686 0.114199 0.074701 0.039498 0.001115 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.273000 0.884551 0.114214 0.074704 0.039510 0.001235 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.274000 0.884414 0.114229 0.074707 0.039522 0.001357 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.275000 0.884274 0.114244 0.074710 0.039533 0.001482 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.276000 0.884132 0.114257 0.074713 0.039545 0.001610 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.277000 0.883988 0.114271 0.074715 0.039556 0.001741 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.278000 0.883843 0.114284 0.074717 0.039567 0.001874 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.279000 0.883695 0.114297 0.074719 0.039577 0.002009 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.280000 0.883545 0.114309 0.074721 0.039588 0.002146 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.281000 0.883394 0.114321 0.074723 0.039598 0.002285 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.282000 0.883241 0.114332 0.074724 0.039608 0.002426 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.283000 0.883087 0.114344 0.074725 0.039619 0.002570 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.284000 0.882931 0.114355 0.074726 0.039629 0.002715 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.285000 0.882773 0.114365 0.074727 0.039638 0.002862 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.286000 0.882614 0.114376 0.074728 0.039648 0.003010 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.287000 0.882454 0.114386 0.074728 0.039658 0.003160 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.288000 0.882292 0.114396 0.074729 0.039667 0.003312 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.289000 0.882129 0.114405 0.074729 0.039676 0.003465 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.290000 0.881965 0.114414 0.074729 0.039685 0.003620 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.291000 0.881800 0.114423 0.074729 0.039695 0.003777 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.292000 0.881634 0.114432 0.074729 0.039703 0.003934 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.293000 0.881466 0.114441 0.074728 0.039712 0.004093 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.294000 0.881297 0.114449 0.074728 0.039721 0.004254 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.295000 0.881128 0.114457 0.074727 0.039730 0.004415 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.296000 0.880957 0.114465 0.074727 0.039738 0.004578 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.297000 0.880785 0.114472 0.074726 0.039747 0.004742 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.298000 0.880612 0.114480 0.074725 0.039755 0.004908 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.299000 0.880439 0.114487 0.074724 0.039763 0.005074 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.300000 0.880264 0.114494 0.074723 0.039771 0.005242 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.301000 0.880088 0.114501 0.074722 0.039779 0.005411 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.302000 0.879912 0.114507 0.074720 0.039787 0.005581 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.303000 0.879735 0.114514 0.074719 0.039795 0.005751 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.304000 0.879557 0.114520 0.074717 0.039803 0.005923 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.305000 0.879378 0.114526 0.074716 0.039810 0.006096 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.306000 0.879198 0.114532 0.074714 0.039818 0.006270 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.307000 0.879017 0.114538 0.074712 0.039826 0.006445 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.308000 0.878836 0.114543 0.074710 0.039833 0.006621 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.309000 0.878654 0.114549 0.074708 0.039840 0.006797 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.310000 0.878471 0.114554 0.074706 0.039848 0.006975 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.311000 0.878288 0.114559 0.074704 0.039855 0.007153 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.312000 0.878104 0.114564 0.074702 0.039862 0.007333 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.313000 0.877919 0.114568 0.074699 0.039869 0.007513 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.314000 0.877733 0.114573 0.074697 0.039876 0.007694 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.315000 0.877547 0.114577 0.074694 0.039883 0.007875 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.316000 0.877360 0.114582 0.074692 0.039890 0.008058 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.317000 0.877173 0.114586 0.074689 0.039897 0.008241 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.318000 0.876985 0.114590 0.074686 0.039903 0.008425 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.319000 0.876796 0.114594 0.074684 0.039910 0.008610 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.320000 0.876607 0.114597 0.074681 0.039917 0.008796 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.321000 0.876417 0.114601 0.074678 0.039923 0.008982 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.322000 0.876227 0.114604 0.074675 0.039930 0.009169 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.323000 0.876036 0.114608 0.074672 0.039936 0.009357 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.324000 0.875844 0.114611 0.074668 0.039942 0.009545 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.325000 0.875652 0.114614 0.074665 0.039948 0.009734 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.326000 0.875460 0.114617 0.074662 0.039955 0.009924 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.327000 0.875266 0.114619 0.074659 0.039961 0.010114 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.328000 0.875073 0.114622 0.074655 0.039967 0.010305 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.329000 0.874879 0.114625 0.074652 0.039973 0.010497 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.330000 0.874684 0.114627 0.074648 0.039979 0.010689 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.331000 0.874489 0.114629 0.074644 0.039985 0.010882 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.332000 0.874293 0.114631 0.074641 0.039991 0.011075 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.333000 0.874097 0.114634 0.074637 0.039997 0.011269 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.334000 0.873901 0.114636 0.074633 0.040002 0.011464 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.335000 0.873704 0.114637 0.074629 0.040008 0.011659 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.336000 0.873507 0.114639 0.074625 0.040014 0.011854 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.337000 0.873309 0.114641 0.074621 0.040019 0.012051 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.338000 0.873111 0.114642 0.074617 0.040025 0.012247 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.339000 0.872912 0.114644 0.074613 0.040030 0.012445 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.340000 0.872713 0.114645 0.074609 0.040036 0.012642 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.341000 0.872513 0.114646 0.074605 0.040041 0.012841 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.342000 0.872313 0.114647 0.074601 0.040046 0.013039 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.343000 0.872112 0.114649 0.074596 0.040051 0.013237 0.000000 0.000000 0.000000 0.000002 0.000000 1.000000 0.000000 
2.344000 0.871883 0.114668 0.074578 0.040046 0.013406 0.000000 0.000000 0.000000 0.000043 0.000000 1.000000 0.000000 
2.345000 0.871644 0.114693 0.074556 0.040036 0.013562 0.000000 0.000000 0.000000 0.000101 0.000000 1.000000 0.000000 
2.346000 0.871399 0.114722 0.074531 0.040025 0.013713 0.000000 0.000000 0.000000 0.000166 0.000000 1.000000 -0.000000 
2.347000 0.871150 0.114753 0.074504 0.040011 0.013859 0.000000 0.000000 0.000000 0.000238 0.000000 1.000000 0.000000 
2.348000 0.870898 0.114786 0.074475 0.039997 0.014003 0.000000 0.000000 0.000000 0.000313 0.000000 1.000000 0.000000 
2.349000 0.870644 0.114820 0.074446 0.039982 0.014144 0.000000 0.000000 0.000000 0.000392 0.000000 1.000000 0.000000 
2.350000 0.870388 0.114855 0.074416 0.039966 0.014283 0.000000 0.000000 0.000000 0.000474 0.000000 1.000000 -0.000000 
2.351000 0.870130 0.114892 0.074385 0.039949 0.014420 0.000000 0.000000 0.000000 0.000558 0.000000 1.000000 -0.000000 
2.352000 0.869871 0.114929 0.074353 0.039932 0.014556 0.000000 0.000000 0.000000 0.000644 0.000000 1.000000 -0.000000 
2.353000 0.869611 0.114967 0.074320 0.039915 0.014691 0.000000 0.000000 0.000000 0.000732 0.000000 1.000000 -0.000000 
2.354000 0.869349 0.115006 0.074287 0.039897 0.014824 0.000000 0.000000 0.000000 0.000821 0.000000 1.000000 0.000000 
2.355000 0.869086 0.115045 0.074254 0.039878 0.014957 0.000000 0.000000 0.000000 0.000912 0.000000 1.000000 0.000000 
2.356000 0.868823 0.115084 0.074220 0.039860 0.015088 0.000000 0.000000 0.000000 0.001005 0.000000 1.000000 -0.000000 
2.357000 0.868558 0.115124 0.074186 0.039840 0.015219 0.000000 0.000000 0.000000 0.001098 0.000000 1.000000 -0.000000 
2.358000 0.868293 0.115165 0.074152 0.039821 0.015349 0.000000 0.000000 0.000000 0.001192 0.000000 1.000000 -0.000000 
2.359000 0.868027 0.115206 0.074117 0.039801 0.015479 0.000000 0.000000 0.000000 0.001288 0.000000 1.000000 0.000000 
2.360000 0.867761 0.115247 0.074082 0.039781 0.015608 0.000000 0.000000 0.000000 0.001384 0.000000 1.000000 -0.000000 
2.361000 0.867494 0.115289 0.074046 0.039761 0.015736 0.000000 0.000000 0.000000 0.001481 0.000000 1.000000 -0.000000 
2.362000 0.867226 0.115330 0.074010 0.039741 0.015864 0.000000 0.000000 0.000000 0.001579 0.000000 1.000000 -0.000000 
2.363000 0.866958 0.115373 0.073974 0.039720 0.015991 0.000000 0.000000 0.000000 0.001678 0.000000 1.000000 -0.000000 
2.364000 0.866690 0.115415 0.073938 0.039700 0.016118 0.000000 0.000000 0.000000 0.001777 0.000000 1.000000 -0.000000 
2.365000 0.866421 0.115457 0.073902 0.039679 0.016245 0.000000 0.000000 0.000000 0.001877 0.000000 1.000000 0.000000 
2.366000 0.866151 0.115500 0.073865 0.039658 0.016371 0.000000 0.000000 0.000000 0.001977 0.000000 1.000000 0.000000 
2.367000 0.865882 0.115543 0.073829 0.039636 0.016497 0.000000 0.000000 0.000000 0.002078 0.000000 1.000000 -0.000000 
2.368000 0.865612 0.115586 0.073792 0.039615 0.016622 0.000000 0.000000 0.000000 0.002180 0.000000 1.000000 0.000000 
2.369000 0.865341 0.115630 0.073755 0.039593 0.016747 0.000000 0.000000 0.000000 0.002282 0.000000 1.000000 -0.000000 
2.370000 0.865070 0.115673 0.073717 0.039572 0.016872 0.000000 0.000000 0.000000 0.002385 0.000000 1.000000 -0.000000 
2.371000 0.864799 0.115717 0.073680 0.039550 0.016996 0.000000 0.000000 0.000000 0.002488 0.000000 1.000000 -0.000000 
2.372000 0.864528 0.115761 0.073642 0.039528 0.017121 0.000000 0.000000 0.000000 0.002591 0.000000 1.000000 -0.000000 
2.373000 0.864256 0.115805 0.073605 0.039506 0.017245 0.000000 0.000000 0.000000 0.002695 0.000000 1.000000 0.000000 
2.374000 0.863984 0.115849 0.073567 0.039483 0.017368 0.000000 0.000000 0.000000 0.002799 0.000000 1.000000 -0.000000 
2.375000 0.863712 0.115893 0.073529 0.039461 0.017492 0.000000 0.000000 0.000000 0.002903 0.000000 1.000000 -0.000000 
2.376000 0.863440 0.115937 0.073491 0.039439 0.017615 0.000000 0.000000 0.000000 0.003008 0.000000 1.000000 -0.000000 
2.377000 0.863167 0.115982 0.073452 0.039416 0.017738 0.000000 0.000000 0.000000 0.003113 0.000000 1.000000 -0.000000 
2.378000 0.862894 0.116026 0.073414 0.039394 0.017861 0.000000 0.000000 0.000000 0.003218 0.000000 1.000000 -0.000000 
2.379000 0.862621 0.116071 0.073376 0.039371 0.017984 0.000000 0.000000 0.000000 0.003324 0.000000 1.000000 0.000000 
2.380000 0.862348 0.116115 0.073337 0.039348 0.018106 0.000000 0.000000 0.000000 0.003430 0.000000 1.000000 -0.000000 
2.381000 0.862075 0.116160 0.073299 0.039325 0.018229 0.000000 0.000000 0.000000 0.003536 0.000000 1.000000 0.000000 
2.382000 0.861802 0.116205 0.073260 0.039302 0.018351 0.000000 0.000000 0.000000 0.003643 0.000000 1.000000 -0.000000 
2.383000 0.861528 0.116250 0.073221 0.039279 0.018473 0.000000 0.000000 0.000000 0.003749 0.000000 1.000000 0.000000 
2.384000 0.861254 0.116295 0.073182 0.039256 0.018595 0.000000 0.000000 0.000000 0.003856 0.000000 1.000000 -0.000000 
2.385000 0.860980 0.116340 0.073143 0.039233 0.018716 0.000000 0.000000 0.000000 0.003963 0.000000 1.000000 0.000000 
2.386000 0.860706 0.116385 0.073104 0.039210 0.018838 0.000000 0.000000 0.000000 0.004071 0.000000 1.000000 0.000000 
2.387000 0.860432 0.116430 0.073065 0.039187 0.018959 0.000000 0.000000 0.000000 0.004178 0.000000 1.000000 0.000000 
2.388000 0.860158 0.116475 0.073026 0.039163 0.019081 0.000000 0.000000 0.000000 0.004286 0.000000 1.000000 -0.000000 
2.389000 0.859884 0.116521 0.072987 0.039140 0.019202 0.000000 0.000000 0.000000 0.004394 0.000000 1.000000 -0.000000 
2.390000 0.859609 0.116566 0.072948 0.039116 0.019323 0.000000 0.000000 0.000000 0.004502 0.000000 1.000000 0.000000 
2.391000 0.859335 0.116611 0.072908 0.039093 0.019444 0.000000 0.000000 0.000000 0.004610 0.000000 1.000000 -0.000000 
2.392000 0.859060 0.116656 0.072869 0.039069 0.019565 0.000000 0.000000 0.000000 0.004719 0.000000 1.000000 -0.000000 
2.393000 0.858785 0.116702 0.072829 0.039045 0.019686 0.000000 0.000000 0.000000 0.004827 0.000000 1.000000 0.000000 
2.394000 0.858510 0.116747 0.072790 0.039022 0.019807 0.000000 0.000000 0.000000 0.004936 0.000000 1.000000 0.000000 
2.395000 0.858236 0.116793 0.072750 0.038998 0.019927 0.000000 0.000000 0.000000 0.005045 0.000000 1.000000 0.000000 
2.396000 0.857961 0.116838 0.072711 0.038974 0.020048 0.000000 0.000000 0.000000 0.005153 0.000000 1.000000 -0.000000 
2.397000 0.857686 0.116884 0.072671 0.038950 0.020168 0.000000 0.000000 0.000000 0.005262 0.000000 1.000000 0.000000 
2.398000 0.857411 0.116929 0.072631 0.038926 0.020289 0.000000 0.000000 0.000000 0.005372 0.000000 1.000000 0.000000 
2.399000 0.857136 0.116975 0.072591 0.038902 0.020409 0.000000 0.000000 0.000000 0.005481 0.000000 1.000000 -0.000000 
2.400000 0.856860 0.117020 0.072552 0.038878 0.020529 0.000000 0.000000 0.000000 0.005590 0.000000 1.000000 -0.000000 
2.401000 0.856585 0.117066 0.072512 0.038854 0.020649 0.000000 0.000000 0.000000 0.005700 0.000000 1.000000 -0.000000 
2.402000 0.856310 0.117112 0.072472 0.038830 0.020769 0.000000 0.000000 0.000000 0.005809 0.000000 1.000000 0.000000 
2.403000 0.856035 0.117157 0.072432 0.038806 0.020889 0.000000 0.000000 0.000000 0.005919 0.000000 1.000000 -0.000000 
2.404000 0.855759 0.117203 0.072392 0.038782 0.021009 0.000000 0.000000 0.000000 0.006029 0.000000 1.000000 0.000000 
2.405000 0.855484 0.117248 0.072352 0.038758 0.021129 0.000000 0.000000 0.000000 0.006139 0.000000 1.000000 -0.000000 
2.406000 0.855209 0.117294 0.072312 0.038734 0.021249 0.000000 0.000000 0.000000 0.006248 0.000000 1.000000 -0.000000 
2.407000 0.854933 0.117340 0.072272 0.038710 0.021369 0.000000 0.000000 0.000000 0.006358 0.000000 1.000000 -0.000000 
2.408000 0.854658 0.117385 0.072232 0.038685 0.021488 0.000000 0.000000 0.000000 0.006469 0.000000 1.000000 -0.000000 
2.409000 0.854382 0.117431 0.072191 0.038661 0.021608 0.000000 0.000000 0.000000 0.006579 0.000000 1.000000 0.000000 
2.410000 0.854107 0.117477 0.072151 0.038637 0.021727 0.000000 0.000000 0.000000 0.006689 0.000000 1.000000 0.000000 
2.411000 0.853831 0.117522 0.072111 0.038612 0.021847 0.000000 0.000000 0.000000 0.006799 0.000000 1.000000 0.000000 
2.412000 0.853556 0.117568 0.072071 0.038588 0.021967 0.000000 0.000000 0.000000 0.006909 0.000000 1.000000 -0.000000 
2.413000 0.853281 0.117614 0.072031 0.038563 0.022086 0.000000 0.000000 0.000000 0.007020 0.000000 1.000000 -0.000000 
2.414000 0.853005 0.117659 0.071990 0.038539 0.022205 0.000000 0.000000 0.000000 0.007130 0.000000 1.000000 -0.000000 
2.415000 0.852730 0.117705 0.071950 0.038514 0.022325 0.000000 0.000000 0.000000 0.007241 0.000000 1.000000 -0.000000 
2.416000 0.852454 0.117751 0.071910 0.038490 0.022444 0.000000 0.000000 0.000000 0.007351 0.000000 1.000000 -0.000000 
2.417000 0.852179 0.117796 0.071869 0.038465 0.022563 0.000000 0.000000 0.000000 0.007462 0.000000 1.000000 0.000000 
2.418000 0.851903 0.117842 0.071829 0.038441 0.022683 0.000000 0.000000 0.000000 0.007572 0.000000 1.000000 0.000000 
2.419000 0.851628 0.117888 0.071789 0.038416 0.022802 0.000000 0.000000 0.000000 0.007683 0.000000 1.000000 -0.000000 
2.420000 0.851352 0.117933 0.071748 0.038392 0.022921 0.000000 0.000000 0.000000 0.007794 0.000000 1.000000 -0.000000 
2.421000 0.851077 0.117979 0.071708 0.038367 0.023040 0.000000 0.000000 0.000000 0.007904 0.000000 1.000000 -0.000000 
2.422000 0.850801 0.118025 0.071667 0.038342 0.023159 0.000000 0.000000 0.000000 0.008015 0.000000 1.000000 -0.000000 
2.423000 0.850526 0.118070 0.071627 0.038318 0.023278 0.000000 0.000000 0.000000 0.008126 0.000000 1.000000 -0.000000 
2.424000 0.850251 0.118116 0.071586 0.038293 0.023397 0.000000 0.000000 0.000000 0.008236 0.000000 1.000000 0.000000 
2.425000 0.849975 0.118161 0.071546 0.038268 0.023516 0.000000 0.000000 0.000000 0.008347 0.000000 1.000000 -0.000000 
2.426000 0.849700 0.118207 0.071505 0.038244 0.023635 0.000000 0.000000 0.000000 0.008458 0.000000 1.000000 0.000000 
2.427000 0.849424 0.118252 0.071465 0.038219 0.023754 0.000000 0.000000 0.000000 0.008569 0.000000 1.000000 -0.000000 
2.428000 0.849149 0.118298 0.071424 0.038194 0.023873 0.000000 0.000000 0.000000 0.008680 0.000000 1.000000 -0.000000 
2.429000 0.848874 0.118343 0.071384 0.038169 0.023992 0.000000 0.000000 0.000000 0.008791 0.000000 1.000000 0.000000 
2.430000 0.848599 0.118389 0.071343 0.038144 0.024111 0.000000 0.000000 0.000000 0.008902 0.000000 1.000000 -0.000000 
2.431000 0.848323 0.118434 0.071302 0.038120 0.024230 0.000000 0.000000 0.000000 0.009012 0.000000 1.000000 -0.000000 
2.432000 0.848048 0.118480 0.071262 0.038095 0.024348 0.000000 0.000000 0.000000 0.009123 0.000000 1.000000 0.000000 
2.433000 0.847773 0.118525 0.071221 0.038070 0.024467 0.000000 0.000000 0.000000 0.009234 0.000000 1.000000 -0.000000 
2.434000 0.847498 0.118571 0.071181 0.038045 0.024586 0.000000 0.000000 0.000000 0.009345 0.000000 1.000000 0.000000 
2.435000 0.847223 0.118616 0.071140 0.038020 0.024705 0.000000 0.000000 0.000000 0.009456 0.000000 1.000000 0.000000 
2.436000 0.846948 0.118662 0.071099 0.037995 0.024823 0.000000 0.000000 0.000000 0.009567 0.000000 1.000000 -0.000000 
2.437000 0.846673 0.118707 0.071059 0.037970 0.024942 0.000000 0.000000 0.000000 0.009678 0.000000 1.000000 0.000000 
2.438000 0.846398 0.118752 0.071018 0.037945 0.025061 0.000000 0.000000 0.000000 0.009789 0.000000 1.000000 0.000000 
2.439000 0.846123 0.118798 0.070977 0.037921 0.025180 0.000000 0.000000 0.000000 0.009900 0.000000 1.000000 0.000000 
2.440000 0.845848 0.118843 0.070937 0.037896 0.025298 0.000000 0.000000 0.000000 0.010011 0.000000 1.000000 0.000000 
2.441000 0.845573 0.118888 0.070896 0.037871 0.025417 0.000000 0.000000 0.000000 0.010122 0.000000 1.000000 0.000000 
2.442000 0.845299 0.118934 0.070855 0.037846 0.025535 0.000000 0.000000 0.000000 0.010233 0.000000 1.000000 0.000000 
2.443000 0.845024 0.118979 0.070815 0.037821 0.025654 0.000000 0.000000 0.000000 0.010343 0.000000 1.000000 -0.000000 
2.444000 0.844749 0.119024 0.070774 0.037796 0.025773 0.000000 0.000000 0.000000 0.010454 0.000000 1.000000 0.000000 
2.445000 0.844474 0.119069 0.070733 0.037771 0.025891 0.000000 0.000000 0.000000 0.010565 0.000000 1.000000 -0.000000 
2.446000 0.844200 0.119114 0.070692 0.037746 0.026010 0.000000 0.000000 0.000000 0.010676 0.000000 1.000000 0.000000 
2.447000 0.843925 0.119159 0.070652 0.037721 0.026128 0.000000 0.000000 0.000000 0.010787 0.000000 1.000000 0.000000 
2.448000 0.843651 0.119205 0.070611 0.037696 0.026247 0.000000 0.000000 0.000000 0.010898 0.000000 1.000000 0.000000 
2.449000 0.843376 0.119250 0.070570 0.037671 0.026365 0.000000 0.000000 0.000000 0.011009 0.000000 1.000000 0.000000 
2.450000 0.843102 0.119295 0.070530 0.037646 0.026484 0.000000 0.000000 0.000000 0.011119 0.000000 1.000000 0.000000 
2.451000 0.842828 0.119340 0.070489 0.037621 0.026602 0.000000 0.000000 0.000000 0.011230 0.000000 1.000000 -0.000000 
2.452000 0.842553 0.119385 0.070448 0.037596 0.026721 0.000000 0.000000 0.000000 0.011341 0.000000 1.000000 -0.000000 
2.453000 0.842279 0.119430 0.070407 0.037570 0.026839 0.000000 0.000000 0.000000 0.011452 0.000000 1.000000 0.000000 
2.454000 0.842005 0.119475 0.070367 0.037545 0.026958 0.000000 0.000000 0.000000 0.011562 0.000000 1.000000 0.000000 
2.455000 0.841731 0.119520 0.070326 0.037520 0.027076 0.000000 0.000000 0.000000 0.011673 0.000000 1.000000 -0.000000 
2.456000 0.841457 0.119564 0.070285 0.037495 0.027195 0.000000 0.000000 0.000000 0.011784 0.000000 1.000000 -0.000000 
2.457000 0.841183 0.119609 0.070245 0.037470 0.027313 0.000000 0.000000 0.000000 0.011895 0.000000 1.000000 0.000000 
2.458000 0.840909 0.119654 0.070204 0.037445 0.027431 0.000000 0.000000 0.000000 0.012005 0.000000 1.000000 0.000000 
2.459000 0.840635 0.119699 0.070163 0.037420 0.027550 0.000000 0.000000 0.000000 0.012116 0.000000 1.000000 -0.000000 
2.460000 0.840362 0.119744 0.070122 0.037395 0.027668 0.000000 0.000000 0.000000 0.012226 0.000000 1.000000 0.000000 
2.461000 0.840088 0.119788 0.070082 0.037370 0.027787 0.000000 0.000000 0.000000 0.012337 0.000000 1.000000 0.000000 
2.462000 0.839814 0.119833 0.070041 0.037345 0.027905 0.000000 0.000000 0.000000 0.012448 0.000000 1.000000 0.000000 
2.463000 0.839541 0.119878 0.070000 0.037320 0.028023 0.000000 0.000000 0.000000 0.012558 0.000000 1.000000 0.000000 
2.464000 0.839267 0.119922 0.069960 0.037294 0.028142 0.000000 0.000000 0.000000 0.012669 0.000000 1.000000 -0.000000 
2.465000 0.838994 0.119967 0.069919 0.037269 0.028260 0.000000 0.000000 0.000000 0.012779 0.000000 1.000000 0.000000 
2.466000 0.838720 0.120012 0.069878 0.037244 0.028379 0.000000 0.000000 0.000000 0.012889 0.000000 1.000000 -0.000000 
2.467000 0.838447 0.120056 0.069837 0.037219 0.028497 0.000000 0.000000 0.000000 0.013000 0.000000 1.000000 -0.000000 
2.468000 0.838174 0.120101 0.069797 0.037194 0.028615 0.000000 0.000000 0.000000 0.013110 0.000000 1.000000 0.000000 
2.469000 0.837901 0.120145 0.069756 0.037169 0.028734 0.000000 0.000000 0.000000 0.013221 0.000000 1.000000 -0.000000 
2.470000 0.837628 0.120190 0.069715 0.037144 0.028852 0.000000 0.000000 0.000000 0.013331 0.000000 1.000000 0.000000 
2.471000 0.837355 0.120234 0.069675 0.037118 0.028970 0.000000 0.000000 0.000000 0.013441 0.000000 1.000000 -0.000000 
2.472000 0.837082 0.120278 0.069634 0.037093 0.029089 0.000000 0.000000 0.000000 0.013551 0.000000 1.000000 0.000000 
2.473000 0.836809 0.120323 0.069593 0.037068 0.029207 0.000000 0.000000 0.000000 0.013661 0.000000 1.000000 0.000000 
2.474000 0.836536 0.120367 0.069553 0.037043 0.029325 0.000000 0.000000 0.000000 0.013772 0.000000 1.000000 -0.000000 
2.475000 0.836263 0.120411 0.069512 0.037018 0.029443 0.000000 0.000000 0.000000 0.013882 0.000000 1.000000 0.000000 
2.476000 0.835991 0.120456 0.069471 0.036993 0.029562 0.000000 0.000000 0.000000 0.013992 0.000000 1.000000 0.000000 
2.477000 0.835718 0.120500 0.069431 0.036967 0.029680 0.000000 0.000000 0.000000 0.014102 0.000000 1.000000 0.000000 
2.478000 0.835446 0.120544 0.069390 0.036942 0.029798 0.000000 0.000000 0.000000 0.014212 0.000000 1.000000 0.000000 
2.479000 0.835173 0.120588 0.069349 0.036917 0.029917 0.000000 0.000000 0.000000 0.014322 0.000000 1.000000 0.000000 
2.480000 0.834901 0.120632 0.069309 0.036892 0.030035 0.000000 0.000000 0.000000 0.014432 0.000000 1.000000 0.000000 
2.481000 0.834629 0.120676 0.069268 0.036867 0.030153 0.000000 0.000000 0.000000 0.014542 0.000000 1.000000 0.000000 
2.482000 0.834357 0.120720 0.069227 0.036842 0.030271 0.000000 0.000000 0.000000 0.014651 0.000000 1.000000 0.000000 
2.483000 0.834085 0.120764 0.069187 0.036816 0.030390 0.000000 0.000000 0.000000 0.014761 0.000000 1.000000 -0.000000 
2.484000 0.833813 0.120808 0.069146 0.036791 0.030508 0.000000 0.000000 0.000000 0.014871 0.000000 1.000000 0.000000 
2.485000 0.833541 0.120852 0.069105 0.036766 0.030626 0.000000 0.000000 0.000000 0.014981 0.000000 1.000000 0.000000 
2.486000 0.833269 0.120896 0.069065 0.036741 0.030744 0.000000 0.000000 0.000000 0.015090 0.000000 1.000000 0.000000 
2.487000 0.832997 0.120940 0.069024 0.036716 0.030863 0.000000 0.000000 0.000000 0.015200 0.000000 1.000000 0.000000 
2.488000 0.832726 0.120984 0.068984 0.036691 0.030981 0.000000 0.000000 0.000000 0.015310 0.000000 1.000000 0.000000 
2.489000 0.832454 0.121028 0.068943 0.036665 0.031099 0.000000 0.000000 0.000000 0.015419 0.000000 1.000000 0.000000 
2.490000 0.832183 0.121071 0.068902 0.036640 0.031217 0.000000 0.000000 0.000000 0.015529 0.000000 1.000000 0.000000 
2.491000 0.831911 0.121115 0.068862 0.036615 0.031336 0.000000 0.000000 0.000000 0.015638 0.000000 1.000000 0.000000 
2.492000 0.831640 0.121159 0.068821 0.036590 0.031454 0.000000 0.000000 0.000000 0.015747 0.000000 1.000000 0.000000 
2.493000 0.831369 0.121202 0.068781 0.036565 0.031572 0.000000 0.000000 0.000000 0.015857 0.000000 1.000000 0.000000 
2.494000 0.831097 0.121246 0.068740 0.036540 0.031690 0.000000 0.000000 0.000000 0.015966 0.000000 1.000000 0.000000 
2.495000 0.830826 0.121290 0.068700 0.036515 0.031809 0.000000 0.000000 0.000000 0.016075 0.000000 1.000000 0.000000 
2.496000 0.830555 0.121333 0.068659 0.036489 0.031927 0.000000 0.000000 0.000000 0.016185 0.000000 1.000000 0.000000 
2.497000 0.830285 0.121377 0.068619 0.036464 0.032045 0.000000 0.000000 0.000000 0.016294 0.000000 1.000000 -0.000000 
2.498000 0.830014 0.121420 0.068578 0.036439 0.032163 0.000000 0.000000 0.000000 0.016403 0.000000 1.000000 0.000000 
2.499000 0.829743 0.121463 0.068538 0.036414 0.032282 0.000000 0.000000 0.000000 0.016512 0.000000 1.000000 0.000000 
2.500000 0.829472 0.121507 0.068497 0.036389 0.032400 0.000000 0.000000 0.000000 0.016621 0.000000 1.000000 -0.000000 
2.501000 0.829202 0.121550 0.068457 0.036364 0.032518 0.000000 0.000000 0.000000 0.016730 0.000000 1.000000 0.000000 
2.502000 0.828931 0.121593 0.068416 0.036338 0.032636 0.000000 0.000000 0.000000 0.016839 0.000000 1.000000 0.000000 
2.503000 0.828661 0.121637 0.068376 0.036313 0.032755 0.000000 0.000000 0.000000 0.016948 0.000000 1.000000 0.000000 
2.504000 0.828391 0.121680 0.068335 0.036288 0.032873 0.000000 0.000000 0.000000 0.017056 0.000000 1.000000 0.000000 
2.505000 0.828121 0.121723 0.068295 0.036263 0.032991 0.000000 0.000000 0.000000 0.017165 0.000000 1.000000 0.000000 
2.506000 0.827851 0.121766 0.068255 0.036238 0.033109 0.000000 0.000000 0.000000 0.017274 0.000000 1.000000 0.000000 
2.507000 0.827581 0.121809 0.068214 0.036213 0.033227 0.000000 0.000000 0.000000 0.017383 0.000000 1.000000 -0.000000 
2.508000 0.827311 0.121852 0.068174 0.036188 0.033346 0.000000 0.000000 0.000000 0.017491 0.000000 1.000000 0.000000 
2.509000 0.827041 0.121895 0.068133 0.036162 0.033464 0.000000 0.000000 0.000000 0.017600 0.000000 1.000000 -0.000000 
2.510000 0.826771 0.121938 0.068093 0.036137 0.033582 0.000000 0.000000 0.000000 0.017708 0.000000 1.000000 -0.000000 
2.511000 0.826502 0.121981 0.068053 0.036112 0.033700 0.000000 0.000000 0.000000 0.017817 0.000000 1.000000 -0.000000 
2.512000 0.826232 0.122024 0.068012 0.036087 0.033818 0.000000 0.000000 0.000000 0.017925 0.000000 1.000000 0.000000 
2.513000 0.825963 0.122067 0.067972 0.036062 0.033937 0.000000 0.000000 0.000000 0.018033 0.000000 1.000000 0.000000 
2.514000 0.825694 0.122110 0.067932 0.036037 0.034055 0.000000 0.000000 0.000000 0.018142 0.000000 1.000000 -0.000000 
2.515000 0.825424 0.122153 0.067891 0.036012 0.034173 0.000000 0.000000 0.000000 0.018250 0.000000 1.000000 0.000000 
2.516000 0.825155 0.122196 0.067851 0.035987 0.034291 0.000000 0.000000 0.000000 0.018358 0.000000 1.000000 -0.000000 
2.517000 0.824886 0.122238 0.067811 0.035962 0.034410 0.000000 0.000000 0.000000 0.018466 0.000000 1.000000 0.000000 
2.518000 0.824617 0.122281 0.067770 0.035937 0.034528 0.000000 0.000000 0.000000 0.018574 0.000000 1.000000 0.000000 
2.519000 0.824348 0.122324 0.067730 0.035911 0.034646 0.000000 0.000000 0.000000 0.018682 0.000000 1.000000 0.000000 
2.520000 0.824080 0.122366 0.067690 0.035886 0.034764 0.000000 0.000000 0.000000 0.018790 0.000000 1.000000 0.000000 
2.521000 0.823811 0.122409 0.067650 0.035861 0.034882 0.000000 0.000000 0.000000 0.018898 0.000000 1.000000 0.000000 
2.522000 0.823542 0.122451 0.067609 0.035836 0.035001 0.000000 0.000000 0.000000 0.019006 0.000000 1.000000 -0.000000 
2.523000 0.823274 0.122494 0.067569 0.035811 0.035119 0.000000 0.000000 0.000000 0.019114 0.000000 1.000000 0.000000 
2.524000 0.823006 0.122536 0.067529 0.035786 0.035237 0.000000 0.000000 0.000000 0.019221 0.000000 1.000000 0.000000 
2.525000 0.822737 0.122579 0.067489 0.035761 0.035355 0.000000 0.000000 0.000000 0.019329 0.000000 1.000000 0.000000 
2.526000 0.822469 0.122621 0.067448 0.035736 0.035473 0.000000 0.000000 0.000000 0.019437 0.000000 1.000000 0.000000 
2.527000 0.822201 0.122663 0.067408 0.035711 0.035592 0.000000 0.000000 0.000000 0.019544 0.000000 1.000000 0.000000 
2.528000 0.821933 0.122706 0.067368 0.035686 0.035710 0.000000 0.000000 0.000000 0.019652 0.000000 1.000000 0.000000 
2.529000 0.821665 0.122748 0.067328 0.035661 0.035828 0.000000 0.000000 0.000000 0.019759 0.000000 1.000000 0.000000 
2.530000 0.821398 0.122790 0.067288 0.035636 0.035946 0.000000 0.000000 0.000000 0.019866 0.000000 1.000000 -0.000000 
2.531000 0.821130 0.122832 0.067248 0.035611 0.036064 0.000000 0.000000 0.000000 0.019974 0.000000 1.000000 0.000000 
2.532000 0.820862 0.122874 0.067208 0.035586 0.036182 0.000000 0.000000 0.000000 0.020081 0.000000 1.000000 0.000000 
2.533000 0.820595 0.122916 0.067168 0.035561 0.036301 0.000000 0.000000 0.000000 0.020188 0.000000 1.000000 0.000000 
2.534000 0.820328 0.122958 0.067127 0.035536 0.036419 0.000000 0.000000 0.000000 0.020295 0.000000 1.000000 0.000000 
2.535000 0.820060 0.123000 0.067087 0.035511 0.036537 0.000000 0.000000 0.000000 0.020402 0.000000 1.000000 -0.000000 
2.536000 0.819793 0.123042 0.067047 0.035486 0.036655 0.000000 0.000000 0.000000 0.020509 0.000000 1.000000 0.000000 
2.537000 0.819526 0.123084 0.067007 0.035461 0.036773 0.000000 0.000000 0.000000 0.020616 0.000000 1.000000 -0.000000 
2.538000 0.819259 0.123126 0.066967 0.035436 0.036892 0.000000 0.000000 0.000000 0.020723 0.000000 1.000000 0.000000 
2.539000 0.818992 0.123168 0.066927 0.035411 0.037010 0.000000 0.000000 0.000000 0.020830 0.000000 1.000000 0.000000 
2.540000 0.818725 0.123210 0.066887 0.035386 0.037128 0.000000 0.000000 0.000000 0.020937 0.000000 1.000000 0.000000 
2.541000 0.818459 0.123251 0.066847 0.035361 0.037246 0.000000 0.000000 0.000000 0.021043 0.000000 1.000000 -0.000000 
2.542000 0.818192 0.123293 0.066807 0.035336 0.037364 0.000000 0.000000 0.000000 0.021150 0.000000 1.000000 0.000000 
2.543000 0.817926 0.123335 0.066767 0.035311 0.037483 0.000000 0.000000 0.000000 0.021257 0.000000 1.000000 0.000000 
2.544000 0.817660 0.123376 0.066727 0.035286 0.037601 0.000000 0.000000 0.000000 0.021363 0.000000 1.000000 -0.000000 
2.545000 0.817393 0.123418 0.066687 0.035261 0.037719 0.000000 0.000000 0.000000 0.021470 0.000000 1.000000 0.000000 
2.546000 0.817127 0.123460 0.066648 0.035236 0.037837 0.000000 0.000000 0.000000 0.021576 0.000000 1.000000 0.000000 
2.547000 0.816861 0.123501 0.066608 0.035211 0.037955 0.000000 0.000000 0.000000 0.021682 0.000000 1.000000 0.000000 
2.548000 0.816595 0.123543 0.066568 0.035186 0.038073 0.000000 0.000000 0.000000 0.021789 0.000000 1.000000 0.000000 
2.549000 0.816329 0.123584 0.066528 0.035161 0.038192 0.000000 0.000000 0.000000 0.021895 0.000000 1.000000 -0.000000 
2.550000 0.816064 0.123625 0.066488 0.035136 0.038310 0.000000 0.000000 0.000000 0.022001 0.000000 1.000000 0.000000 
2.551000 0.815798 0.123667 0.066448 0.035111 0.038428 0.000000 0.000000 0.000000 0.022107 0.000000 1.000000 0.000000 
2.552000 0.815533 0.123708 0.066408 0.035086 0.038546 0.000000 0.000000 0.000000 0.022213 0.000000 1.000000 0.000000 
2.553000 0.815267 0.123749 0.066369 0.035062 0.038664 0.000000 0.000000 0.000000 0.022319 0.000000 1.000000 0.000000 
2.554000 0.815002 0.123791 0.066329 0.035037 0.038783 0.000000 0.000000 0.000000 0.022425 0.000000 1.000000 0.000000 
2.555000 0.814737 0.123832 0.066289 0.035012 0.038901 0.000000 0.000000 0.000000 0.022531 0.000000 1.000000 0.000000 
2.556000 0.814472 0.123873 0.066249 0.034987 0.039019 0.000000 0.000000 0.000000 0.022637 0.000000 1.000000 0.000000 
2.557000 0.814207 0.123914 0.066209 0.034962 0.039137 0.000000 0.000000 0.000000 0.022742 0.000000 1.000000 0.000000 
2.558000 0.813942 0.123955 0.066170 0.034937 0.039255 0.000000 0.000000 0.000000 0.022848 0.000000 1.000000 0.000000 
2.559000 0.813677 0.123996 0.066130 0.034912 0.039373 0.000000 0.000000 0.000000 0.022954 0.000000 1.000000 0.000000 
2.560000 0.813412 0.124037 0.066090 0.034887 0.039492 0.000000 0.000000 0.000000 0.023059 0.000000 1.000000 0.000000 
2.561000 0.813148 0.124078 0.066051 0.034863 0.039610 0.000000 0.000000 0.000000 0.023165 0.000000 1.000000 0.000000 
2.562000 0.812883 0.124119 0.066011 0.034838 0.039728 0.000000 0.000000 0.000000 0.023270 0.000000 1.000000 0.000000 
2.563000 0.812619 0.124160 0.065971 0.034813 0.039846 0.000000 0.000000 0.000000 0.023375 0.000000 1.000000 0.000000 
2.564000 0.812355 0.124200 0.065932 0.034788 0.039964 0.000000 0.000000 0.000000 0.023481 0.000000 1.000000 0.000000 
2.565000 0.812091 0.124241 0.065892 0.034763 0.040082 0.000000 0.000000 0.000000 0.023586 0.000000 1.000000 -0.000000 
2.566000 0.811827 0.124282 0.065852 0.034738 0.040201 0.000000 0.000000 0.000000 0.023691 0.000000 1.000000 0.000000 
2.567000 0.811563 0.124323 0.065813 0.034714 0.040319 0.000000 0.000000 0.000000 0.023796 0.000000 1.000000 0.000000 
2.568000 0.811299 0.124363 0.065773 0.034689 0.040437 0.000000 0.000000 0.000000 0.023901 0.000000 1.000000 -0.000000 
2.569000 0.811035 0.124404 0.065734 0.034664 0.040555 0.000000 0.000000 0.000000 0.024006 0.000000 1.000000 0.000000 
2.570000 0.810771 0.124444 0.065694 0.034639 0.040673 0.000000 0.000000 0.000000 0.024111 0.000000 1.000000 -0.000000 
2.571000 0.810508 0.124485 0.065655 0.034615 0.040791 0.000000 0.000000 0.000000 0.024216 0.000000 1.000000 0.000000 
2.572000 0.810245 0.124525 0.065615 0.034590 0.040909 0.000000 0.000000 0.000000 0.024321 0.000000 1.000000 0.000000 
2.573000 0.809981 0.124566 0.065576 0.034565 0.041028 0.000000 0.000000 0.000000 0.024425 0.000000 1.000000 -0.000000 
2.574000 0.809718 0.124606 0.065536 0.034540 0.041146 0.000000 0.000000 0.000000 0.024530 0.000000 1.000000 0.000000 
2.575000 0.809455 0.124647 0.065497 0.034516 0.041264 0.000000 0.000000 0.000000 0.024634 0.000000 1.000000 0.000000 
2.576000 0.809192 0.124687 0.065457 0.034491 0.041382 0.000000 0.000000 0.000000 0.024739 0.000000 1.000000 0.000000 
2.577000 0.808929 0.124727 0.065418 0.034466 0.041500 0.000000 0.000000 0.000000 0.024843 0.000000 1.000000 0.000000 
2.578000 0.808667 0.124767 0.065378 0.034441 0.041618 0.000000 0.000000 0.000000 0.024948 0.000000 1.000000 0.000000 
2.579000 0.808404 0.124808 0.065339 0.034417 0.041736 0.000000 0.000000 0.000000 0.025052 0.000000 1.000000 0.000000 
2.580000 0.808141 0.124848 0.065300 0.034392 0.041855 0.000000 0.000000 0.000000 0.025156 0.000000 1.000000 0.000000 
2.581000 0.807879 0.124888 0.065260 0.034367 0.041973 0.000000 0.000000 0.000000 0.025260 0.000000 1.000000 0.000000 
2.582000 0.807617 0.124928 0.065221 0.034343 0.042091 0.000000 0.000000 0.000000 0.025364 0.000000 1.000000 0.000000 
2.583000 0.807355 0.124968 0.065181 0.034318 0.042209 0.000000 0.000000 0.000000 0.025468 0.000000 1.000000 0.000000 
2.584000 0.807093 0.125008 0.065142 0.034293 0.042327 0.000000 0.000000 0.000000 0.025572 0.000000 1.000000 0.000000 
2.585000 0.806831 0.125048 0.065103 0.034269 0.042445 0.000000 0.000000 0.000000 0.025676 0.000000 1.000000 0.000000 
2.586000 0.806569 0.125088 0.065064 0.034244 0.042563 0.000000 0.000000 0.000000 0.025780 0.000000 1.000000 0.000000 
2.587000 0.806307 0.125128 0.065024 0.034219 0.042681 0.000000 0.000000 0.000000 0.025884 0.000000 1.000000 0.000000 
2.588000 0.806045 0.125167 0.064985 0.034195 0.042800 0.000000 0.000000 0.000000 0.025988 0.000000 1.000000 -0.000000 
2.589000 0.805784 0.125207 0.064946 0.034170 0.042918 0.000000 0.000000 0.000000 0.026091 0.000000 1.000000 -0.000000 
2.590000 0.805522 0.125247 0.064907 0.034145 0.043036 0.000000 0.000000 0.000000 0.026195 0.000000 1.000000 0.000000 
2.591000 0.805261 0.125287 0.064867 0.034121 0.043154 0.000000 0.000000 0.000000 0.026298 0.000000 1.000000 0.000000 
2.592000 0.805000 0.125326 0.064828 0.034096 0.043272 0.000000 0.000000 0.000000 0.026402 0.000000 1.000000 0.000000 
2.593000 0.804739 0.125366 0.064789 0.034072 0.043390 0.000000 0.000000 0.000000 0.026505 0.000000 1.000000 0.000000 
2.594000 0.804478 0.125405 0.064750 0.034047 0.043508 0.000000 0.000000 0.000000 0.026608 0.000000 1.000000 -0.000000 
2.595000 0.804217 0.125445 0.064711 0.034023 0.043626 0.000000 0.000000 0.000000 0.026712 0.000000 1.000000 0.000000 
2.596000 0.803956 0.125484 0.064672 0.033998 0.043744 0.000000 0.000000 0.000000 0.026815 0.000000 1.000000 0.000000 
2.597000 0.803696 0.125524 0.064632 0.033973 0.043863 0.000000 0.000000 0.000000 0.026918 0.000000 1.000000 0.000000 
2.598000 0.803435 0.125563 0.064593 0.033949 0.043981 0.000000 0.000000 0.000000 0.027021 0.000000 1.000000 0.000000 
2.599000 0.803175 0.125603 0.064554 0.033924 0.044099 0.000000 0.000000 0.000000 0.027124 0.000000 1.000000 0.000000 
2.600000 0.802914 0.125642 0.064515 0.033900 0.044217 0.000000 0.000000 0.000000 0.027227 0.000000 1.000000 0.000000 
2.601000 0.802654 0.125681 0.064476 0.033875 0.044335 0.000000 0.000000 0.000000 0.027330 0.000000 1.000000 0.000000 
2.602000 0.802394 0.125720 0.064437 0.033851 0.044453 0.000000 0.000000 0.000000 0.027433 0.000000 1.000000 0.000000 
2.603000 0.802134 0.125760 0.064398 0.033826 0.044571 0.000000 0.000000 0.000000 0.027535 0.000000 1.000000 0.000000 
2.604000 0.801874 0.125799 0.064359 0.033802 0.044689 0.000000 0.000000 0.000000 0.027638 0.000000 1.000000 0.000000 
2.605000 0.801614 0.125838 0.064320 0.033777 0.044807 0.000000 0.000000 0.000000 0.027740 0.000000 1.000000 0.000000 
2.606000 0.801355 0.125877 0.064281 0.033753 0.044925 0.000000 0.000000 0.000000 0.027843 0.000000 1.000000 0.000000 
2.607000 0.801095 0.125916 0.064242 0.033728 0.045043 0.000000 0.000000 0.000000 0.027945 0.000000 1.000000 0.000000 
2.608000 0.800836 0.125955 0.064203 0.033704 0.045161 0.000000 0.000000 0.000000 0.028048 0.000000 1.000000 0.000000 
2.609000 0.800577 0.125994 0.064164 0.033679 0.045279 0.000000 0.000000 0.000000 0.028150 0.000000 1.000000 -0.000000 
2.610000 0.800317 0.126033 0.064126 0.033655 0.045398 0.000000 0.000000 0.000000 0.028252 0.000000 1.000000 0.000000 
2.611000 0.800058 0.126072 0.064087 0.033631 0.045516 0.000000 0.000000 0.000000 0.028354 0.000000 1.000000 0.000000 
2.612000 0.799799 0.126111 0.064048 0.033606 0.045634 0.000000 0.000000 0.000000 0.028456 0.000000 1.000000 0.000000 
2.613000 0.799541 0.126149 0.064009 0.033582 0.045752 0.000000 0.000000 0.000000 0.028559 0.000000 1.000000 0.000000 
2.614000 0.799282 0.126188 0.063970 0.033557 0.045870 0.000000 0.000000 0.000000 0.028660 0.000000 1.000000 0.000000 
2.615000 0.799023 0.126227 0.063931 0.033533 0.045988 0.000000 0.000000 0.000000 0.028762 0.000000 1.000000 0.000000 
2.616000 0.798765 0.126265 0.063893 0.033509 0.046106 0.000000 0.000000 0.000000 0.028864 0.000000 1.000000 -0.000000 
2.617000 0.798506 0.126304 0.063854 0.033484 0.046224 0.000000 0.000000 0.000000 0.028966 0.000000 1.000000 0.000000 
2.618000 0.798248 0.126343 0.063815 0.033460 0.046342 0.000000 0.000000 0.000000 0.029068 0.000000 1.000000 0.000000 
2.619000 0.797990 0.126381 0.063776 0.033435 0.046460 0.000000 0.000000 0.000000 0.029169 0.000000 1.000000 0.000000 
2.620000 0.797732 0.126420 0.063738 0.033411 0.046578 0.000000 0.000000 0.000000 0.029271 0.000000 1.000000 -0.000000 
2.621000 0.797474 0.126458 0.063699 0.033387 0.046696 0.000000 0.000000 0.000000 0.029372 0.000000 1.000000 -0.000000 
2.622000 0.797216 0.126496 0.063660 0.033362 0.046814 0.000000 0.000000 0.000000 0.029474 0.000000 1.000000 0.000000 
2.623000 0.796958 0.126535 0.063622 0.033338 0.046932 0.000000 0.000000 0.000000 0.029575 0.000000 1.000000 0.000000 
2.624000 0.796701 0.126573 0.063583 0.033314 0.047050 0.000000 0.000000 0.000000 0.029676 0.000000 1.000000 -0.000000 
2.625000 0.796443 0.126611 0.063544 0.033290 0.047168 0.000000 0.000000 0.000000 0.029778 0.000000 1.000000 0.000000 
2.626000 0.796186 0.126650 0.063506 0.033265 0.047286 0.000000 0.000000 0.000000 0.029879 0.000000 1.000000 0.000000 
2.627000 0.795928 0.126688 0.063467 0.033241 0.047404 0.000000 0.000000 0.000000 0.029980 0.000000 1.000000 -0.000000 
2.628000 0.795671 0.126726 0.063429 0.033217 0.047522 0.000000 0.000000 0.000000 0.030081 0.000000 1.000000 0.000000 
2.629000 0.795414 0.126764 0.063390 0.033192 0.047640 0.000000 0.000000 0.000000 0.030182 0.000000 1.000000 -0.000000 
2.630000 0.795157 0.126802 0.063352 0.033168 0.047758 0.000000 0.000000 0.000000 0.030283 0.000000 1.000000 0.000000 
2.631000 0.794900 0.126840 0.063313 0.033144 0.047876 0.000000 0.000000 0.000000 0.030383 0.000000 1.000000 0.000000 
2.632000 0.794644 0.126878 0.063275 0.033120 0.047994 0.000000 0.000000 0.000000 0.030484 0.000000 1.000000 0.000000 
2.633000 0.794387 0.126916 0.063236 0.033095 0.048112 0.000000 0.000000 0.000000 0.030585 0.000000 1.000000 0.000000 
2.634000 0.794131 0.126954 0.063198 0.033071 0.048230 0.000000 0.000000 0.000000 0.030685 0.000000 1.000000 0.000000 
2.635000 0.793874 0.126992 0.063159 0.033047 0.048348 0.000000 0.000000 0.000000 0.030786 0.000000 1.000000 0.000000 
2.636000 0.793618 0.127030 0.063121 0.033023 0.048466 0.000000 0.000000 0.000000 0.030886 0.000000 1.000000 0.000000 
2.637000 0.793362 0.127068 0.063082 0.032999 0.048584 0.000000 0.000000 0.000000 0.030987 0.000000 1.000000 0.000000 
2.638000 0.793106 0.127105 0.063044 0.032974 0.048701 0.000000 0.000000 0.000000 0.031087 0.000000 1.000000 -0.000000 
2.639000 0.792850 0.127143 0.063006 0.032950 0.048819 0.000000 0.000000 0.000000 0.031187 0.000000 1.000000 -0.000000 
2.640000 0.792594 0.127181 0.062967 0.032926 0.048937 0.000000 0.000000 0.000000 0.031288 0.000000 1.000000 0.000000 
2.641000 0.792338 0.127219 0.062929 0.032902 0.049055 0.000000 0.000000 0.000000 0.031388 0.000000 1.000000 0.000000 
2.642000 0.792083 0.127256 0.062890 0.032878 0.049173 0.000000 0.000000 0.000000 0.031488 0.000000 1.000000 -0.000000 
2.643000 0.791827 0.127294 0.062852 0.032854 0.049291 0.000000 0.000000 0.000000 0.031588 0.000000 1.000000 0.000000 
2.644000 0.791572 0.127331 0.062814 0.032830 0.049409 0.000000 0.000000 0.000000 0.031688 0.000000 1.000000 0.000000 
2.645000 0.791317 0.127369 0.062776 0.032805 0.049527 0.000000 0.000000 0.000000 0.031788 0.000000 1.000000 0.000000 
2.646000 0.791062 0.127406 0.062737 0.032781 0.049645 0.000000 0.000000 0.000000 0.031887 0.000000 1.000000 -0.000000 
2.647000 0.790807 0.127443 0.062699 0.032757 0.049763 0.000000 0.000000 0.000000 0.031987 0.000000 1.000000 0.000000 
2.648000 0.790552 0.127481 0.062661 0.032733 0.049881 0.000000 0.000000 0.000000 0.032087 0.000000 1.000000 0.000000 
2.649000 0.790297 0.127518 0.062623 0.032709 0.049998 0.000000 0.000000 0.000000 0.032186 0.000000 1.000000 0.000000 
2.650000 0.790042 0.127555 0.062585 0.032685 0.050116 0.000000 0.000000 0.000000 0.032286 0.000000 1.000000 -0.000000 
2.651000 0.789788 0.127593 0.062546 0.032661 0.050234 0.000000 0.000000 0.000000 0.032385 0.000000 1.000000 0.000000 
2.652000 0.789533 0.127630 0.062508 0.032637 0.050352 0.000000 0.000000 0.000000 0.032485 0.000000 1.000000 -0.000000 
2.653000 0.789279 0.127667 0.062470 0.032613 0.050470 0.000000 0.000000 0.000000 0.032584 0.000000 1.000000 0.000000 
2.654000 0.789025 0.127704 0.062432 0.032589 0.050588 0.000000 0.000000 0.000000 0.032683 0.000000 1.000000 -0.000000 
2.655000 0.788771 0.127741 0.062394 0.032565 0.050706 0.000000 0.000000 0.000000 0.032782 0.000000 1.000000 -0.000000 
2.656000 0.788517 0.127778 0.062356 0.032541 0.050824 0.000000 0.000000 0.000000 0.032881 0.000000 1.000000 0.000000 
2.657000 0.788263 0.127815 0.062318 0.032517 0.050941 0.000000 0.000000 0.000000 0.032980 0.000000 1.000000 -0.000000 
2.658000 0.788009 0.127852 0.062280 0.032493 0.051059 0.000000 0.000000 0.000000 0.033079 0.000000 1.000000 0.000000 
2.659000 0.787756 0.127889 0.062242 0.032469 0.051177 0.000000 0.000000 0.000000 0.033178 0.000000 1.000000 -0.000000 
2.660000 0.787502 0.127926 0.062204 0.032445 0.051295 0.000000 0.000000 0.000000 0.033277 0.000000 1.000000 -0.000000 
2.661000 0.787249 0.127963 0.062166 0.032421 0.051413 0.000000 0.000000 0.000000 0.033376 0.000000 1.000000 -0.000000 
2.662000 0.786996 0.127999 0.062128 0.032397 0.051530 0.000000 0.000000 0.000000 0.033475 0.000000 1.000000 -0.000000 
2.663000 0.786742 0.128036 0.062090 0.032373 0.051648 0.000000 0.000000 0.000000 0.033573 0.000000 1.000000 0.000000 
2.664000 0.786489 0.128073 0.062052 0.032349 0.051766 0.000000 0.000000 0.000000 0.033672 0.000000 1.000000 0.000000 
2.665000 0.786236 0.128110 0.062014 0.032325 0.051884 0.000000 0.000000 0.000000 0.033770 0.000000 1.000000 0.000000 
2.666000 0.785984 0.128146 0.061976 0.032301 0.052002 0.000000 0.000000 0.000000 0.033869 0.000000 1.000000 -0.000000 
2.667000 0.785731 0.128183 0.061938 0.032278 0.052119 0.000000 0.000000 0.000000 0.033967 0.000000 1.000000 0.000000 
2.668000 0.785478 0.128219 0.061900 0.032254 0.052237 0.000000 0.000000 0.000000 0.034065 0.000000 1.000000 0.000000 
2.669000 0.785226 0.128256 0.061863 0.032230 0.052355 0.000000 0.000000 0.000000 0.034163 0.000000 1.000000 0.000000 
2.670000 0.784973 0.128292 0.061825 0.032206 0.052473 0.000000 0.000000 0.000000 0.034262 0.000000 1.000000 0.000000 
2.671000 0.784721 0.128329 0.061787 0.032182 0.052590 0.000000 0.000000 0.000000 0.034360 0.000000 1.000000 0.000000 
2.672000 0.784469 0.128365 0.061749 0.032158 0.052708 0.000000 0.000000 0.000000 0.034458 0.000000 1.000000 -0.000000 
2.673000 0.784217 0.128401 0.061711 0.032134 0.052826 0.000000 0.000000 0.000000 0.034556 0.000000 1.000000 0.000000 
2.674000 0.783965 0.128438 0.061674 0.032111 0.052944 0.000000 0.000000 0.000000 0.034654 0.000000 1.000000 0.000000 
2.675000 0.783713 0.128474 0.061636 0.032087 0.053061 0.000000 0.000000 0.000000 0.034751 0.000000 1.000000 0.000000 
2.676000 0.783462 0.128510 0.061598 0.032063 0.053179 0.000000 0.000000 0.000000 0.034849 0.000000 1.000000 0.000000 
2.677000 0.783210 0.128546 0.061561 0.032039 0.053297 0.000000 0.000000 0.000000 0.034947 0.000000 1.000000 -0.000000 
2.678000 0.782959 0.128583 0.061523 0.032016 0.053414 0.000000 0.000000 0.000000 0.035044 0.000000 1.000000 -0.000000 
2.679000 0.782707 0.128619 0.061485 0.031992 0.053532 0.000000 0.000000 0.000000 0.035142 0.000000 1.000000 -0.000000 
2.680000 0.782456 0.128655 0.061448 0.031968 0.053650 0.000000 0.000000 0.000000 0.035239 0.000000 1.000000 0.000000 
2.681000 0.782205 0.128691 0.061410 0.031944 0.053768 0.000000 0.000000 0.000000 0.035337 0.000000 1.000000 0.000000 
2.682000 0.781954 0.128727 0.061372 0.031920 0.053885 0.000000 0.000000 0.000000 0.035434 0.000000 1.000000 0.000000 
2.683000 0.781703 0.128763 0.061335 0.031897 0.054003 0.000000 0.000000 0.000000 0.035531 0.000000 1.000000 0.000000 
2.684000 0.781452 0.128799 0.061297 0.031873 0.054121 0.000000 0.000000 0.000000 0.035628 0.000000 1.000000 0.000000 
2.685000 0.781202 0.128835 0.061260 0.031849 0.054238 0.000000 0.000000 0.000000 0.035726 0.000000 1.000000 -0.000000 
2.686000 0.780951 0.128870 0.061222 0.031826 0.054356 0.000000 0.000000 0.000000 0.035823 0.000000 1.000000 0.000000 
2.687000 0.780701 0.128906 0.061185 0.031802 0.054473 0.000000 0.000000 0.000000 0.035920 0.000000 1.000000 0.000000 
2.688000 0.780450 0.128942 0.061147 0.031778 0.054591 0.000000 0.000000 0.000000 0.036017 0.000000 1.000000 0.000000 
2.689000 0.780200 0.128978 0.061110 0.031755 0.054709 0.000000 0.000000 0.000000 0.036113 0.000000 1.000000 0.000000 
2.690000 0.779950 0.129013 0.061072 0.031731 0.054826 0.000000 0.000000 0.000000 0.036210 0.000000 1.000000 -0.000000 
2.691000 0.779700 0.129049 0.061035 0.031707 0.054944 0.000000 0.000000 0.000000 0.036307 0.000000 1.000000 0.000000 
2.692000 0.779450 0.129085 0.060997 0.031684 0.055062 0.000000 0.000000 0.000000 0.036404 0.000000 1.000000 0.000000 
2.693000 0.779201 0.129120 0.060960 0.031660 0.055179 0.000000 0.000000 0.000000 0.036500 0.000000 1.000000 0.000000 
2.694000 0.778951 0.129156 0.060923 0.031636 0.055297 0.000000 0.000000 0.000000 0.036597 0.000000 1.000000 0.000000 
2.695000 0.778702 0.129191 0.060885 0.031613 0.055414 0.000000 0.000000 0.000000 0.036693 0.000000 1.000000 -0.000000 
2.696000 0.778452 0.129227 0.060848 0.031589 0.055532 0.000000 0.000000 0.000000 0.036789 0.000000 1.000000 -0.000000 
2.697000 0.778203 0.129262 0.060810 0.031566 0.055649 0.000000 0.000000 0.000000 0.036886 0.000000 1.000000 0.000000 
2.698000 0.777954 0.129297 0.060773 0.031542 0.055767 0.000000 0.000000 0.000000 0.036982 0.000000 1.000000 -0.000000 
2.699000 0.777705 0.129333 0.060736 0.031519 0.055885 0.000000 0.000000 0.000000 0.037078 0.000000 1.000000 0.000000 
2.700000 0.777456 0.129368 0.060699 0.031495 0.056002 0.000000 0.000000 0.000000 0.037174 0.000000 1.000000 0.000000 
2.701000 0.777207 0.129403 0.060661 0.031471 0.056120 0.000000 0.000000 0.000000 0.037270 0.000000 1.000000 0.000000 
2.702000 0.776958 0.129438 0.060624 0.031448 0.056237 0.000000 0.000000 0.000000 0.037366 0.000000 1.000000 0.000000 
2.703000 0.776710 0.129473 0.060587 0.031424 0.056355 0.000000 0.000000 0.000000 0.037462 0.000000 1.000000 0.000000 
2.704000 0.776461 0.129509 0.060550 0.031401 0.056472 0.000000 0.000000 0.000000 0.037558 0.000000 1.000000 0.000000 
2.705000 0.776213 0.129544 0.060513 0.031377 0.056590 0.000000 0.000000 0.000000 0.037654 0.000000 1.000000 0.000000 
2.706000 0.775965 0.129579 0.060475 0.031354 0.056707 0.000000 0.000000 0.000000 0.037749 0.000000 1.000000 0.000000 
2.707000 0.775717 0.129614 0.060438 0.031330 0.056825 0.000000 0.000000 0.000000 0.037845 0.000000 1.000000 0.000000 
2.708000 0.775469 0.129649 0.060401 0.031307 0.056942 0.000000 0.000000 0.000000 0.037941 0.000000 1.000000 0.000000 
2.709000 0.775221 0.129684 0.060364 0.031284 0.057060 0.000000 0.000000 0.000000 0.038036 0.000000 1.000000 -0.000000 
2.710000 0.774973 0.129719 0.060327 0.031260 0.057177 0.000000 0.000000 0.000000 0.038131 0.000000 1.000000 -0.000000 
2.711000 0.774725 0.129753 0.060290 0.031237 0.057294 0.000000 0.000000 0.000000 0.038227 0.000000 1.000000 -0.000000 
2.712000 0.774478 0.129788 0.060253 0.031213 0.057412 0.000000 0.000000 0.000000 0.038322 0.000000 1.000000 -0.000000 
2.713000 0.774230 0.129823 0.060216 0.031190 0.057529 0.000000 0.000000 0.000000 0.038417 0.000000 1.000000 0.000000 
2.714000 0.773983 0.129858 0.060179 0.031166 0.057647 0.000000 0.000000 0.000000 0.038512 0.000000 1.000000 0.000000 
2.715000 0.773736 0.129892 0.060142 0.031143 0.057764 0.000000 0.000000 0.000000 0.038608 0.000000 1.000000 0.000000 
2.716000 0.773489 0.129927 0.060105 0.031120 0.057881 0.000000 0.000000 0.000000 0.038703 0.000000 1.000000 0.000000 
2.717000 0.773242 0.129962 0.060068 0.031096 0.057999 0.000000 0.000000 0.000000 0.038798 0.000000 1.000000 -0.000000 
2.718000 0.772995 0.129996 0.060031 0.031073 0.058116 0.000000 0.000000 0.000000 0.038892 0.000000 1.000000 -0.000000 
2.719000 0.772748 0.130031 0.059994 0.031050 0.058234 0.000000 0.000000 0.000000 0.038987 0.000000 1.000000 0.000000 
2.720000 0.772502 0.130065 0.059957 0.031026 0.058351 0.000000 0.000000 0.000000 0.039082 0.000000 1.000000 0.000000 
2.721000 0.772255 0.130100 0.059920 0.031003 0.058468 0.000000 0.000000 0.000000 0.039177 0.000000 1.000000 -0.000000 
2.722000 0.772009 0.130134 0.059883 0.030980 0.058586 0.000000 0.000000 0.000000 0.039271 0.000000 1.000000 0.000000 
2.723000 0.771763 0.130169 0.059846 0.030956 0.058703 0.000000 0.000000 0.000000 0.039366 0.000000 1.000000 -0.000000 
2.724000 0.771516 0.130203 0.059810 0.030933 0.058820 0.000000 0.000000 0.000000 0.039460 0.000000 1.000000 0.000000 
2.725000 0.771270 0.130237 0.059773 0.030910 0.058938 0.000000 0.000000 0.000000 0.039555 0.000000 1.000000 -0.000000 
2.726000 0.771024 0.130272 0.059736 0.030886 0.059055 0.000000 0.000000 0.000000 0.039649 0.000000 1.000000 -0.000000 
2.727000 0.770779 0.130306 0.059699 0.030863 0.059172 0.000000 0.000000 0.000000 0.039743 0.000000 1.000000 -0.000000 
2.728000 0.770533 0.130340 0.059662 0.030840 0.059290 0.000000 0.000000 0.000000 0.039838 0.000000 1.000000 -0.000000 
2.729000 0.770287 0.130374 0.059626 0.030817 0.059407 0.000000 0.000000 0.000000 0.039932 0.000000 1.000000 0.000000 
2.730000 0.770042 0.130408 0.059589 0.030793 0.059524 0.000000 0.000000 0.000000 0.040026 0.000000 1.000000 0.000000 
2.731000 0.769797 0.130442 0.059552 0.030770 0.059641 0.000000 0.000000 0.000000 0.040120 0.000000 1.000000 -0.000000 
2.732000 0.769551 0.130476 0.059516 0.030747 0.059759 0.000000 0.000000 0.000000 0.040214 0.000000 1.000000 -0.000000 
2.733000 0.769306 0.130510 0.059479 0.030724 0.059876 0.000000 0.000000 0.000000 0.040308 0.000000 1.000000 0.000000 
2.734000 0.769061 0.130544 0.059442 0.030701 0.059993 0.000000 0.000000 0.000000 0.040401 0.000000 1.000000 0.000000 
2.735000 0.768816 0.130578 0.059406 0.030678 0.060110 0.000000 0.000000 0.000000 0.040495 0.000000 1.000000 -0.000000 
2.736000 0.768572 0.130612 0.059369 0.030654 0.060228 0.000000 0.000000 0.000000 0.040589 0.000000 1.000000 -0.000000 
2.737000 0.768327 0.130646 0.059332 0.030631 0.060345 0.000000 0.000000 0.000000 0.040682 0.000000 1.000000 0.000000 
2.738000 0.768082 0.130680 0.059296 0.030608 0.060462 0.000000 0.000000 0.000000 0.040776 0.000000 1.000000 -0.000000 
2.739000 0.767838 0.130714 0.059259 0.030585 0.060579 0.000000 0.000000 0.000000 0.040869 0.000000 1.000000 -0.000000 
2.740000 0.767594 0.130747 0.059223 0.030562 0.060696 0.000000 0.000000 0.000000 0.040963 0.000000 1.000000 0.000000 
2.741000 0.767349 0.130781 0.059186 0.030539 0.060813 0.000000 0.000000 0.000000 0.041056 0.000000 1.000000 0.000000 
2.742000 0.767105 0.130815 0.059150 0.030516 0.060931 0.000000 0.000000 0.000000 0.041149 0.000000 1.000000 0.000000 
2.743000 0.766861 0.130848 0.059113 0.030492 0.061048 0.000000 0.000000 0.000000 0.041243 0.000000 1.000000 0.000000 
2.744000 0.766617 0.130882 0.059077 0.030469 0.061165 0.000000 0.000000 0.000000 0.041336 0.000000 1.000000 -0.000000 
2.745000 0.766374 0.130915 0.059040 0.030446 0.061282 0.000000 0.000000 0.000000 0.041429 0.000000 1.000000 0.000000 
2.746000 0.766130 0.130949 0.059004 0.030423 0.061399 0.000000 0.000000 0.000000 0.041522 0.000000 1.000000 -0.000000 
2.747000 0.765887 0.130982 0.058968 0.030400 0.061516 0.000000 0.000000 0.000000 0.041615 0.000000 1.000000 0.000000 
2.748000 0.765643 0.131016 0.058931 0.030377 0.061633 0.000000 0.000000 0.000000 0.041708 0.000000 1.000000 -0.000000 
2.749000 0.765400 0.131049 0.058895 0.030354 0.061750 0.000000 0.000000 0.000000 0.041800 0.000000 1.000000 0.000000 
2.750000 0.765157 0.131083 0.058858 0.030331 0.061867 0.000000 0.000000 0.000000 0.041893 0.000000 1.000000 0.000000 
2.751000 0.764914 0.131116 0.058822 0.030308 0.061984 0.000000 0.000000 0.000000 0.041986 0.000000 1.000000 -0.000000 
2.752000 0.764671 0.131149 0.058786 0.030285 0.062102 0.000000 0.000000 0.000000 0.042078 0.000000 1.000000 0.000000 
2.753000 0.764428 0.131183 0.058749 0.030262 0.062219 0.000000 0.000000 0.000000 0.042171 0.000000 1.000000 0.000000 
2.754000 0.764185 0.131216 0.058713 0.030239 0.062336 0.000000 0.000000 0.000000 0.042263 0.000000 1.000000 0.000000 
2.755000 0.763943 0.131249 0.058677 0.030216 0.062453 0.000000 0.000000 0.000000 0.042356 0.000000 1.000000 -0.000000 
2.756000 0.763700 0.131282 0.058641 0.030193 0.062570 0.000000 0.000000 0.000000 0.042448 0.000000 1.000000 0.000000 
2.757000 0.763458 0.131315 0.058604 0.030170 0.062687 0.000000 0.000000 0.000000 0.042540 0.000000 1.000000 -0.000000 
2.758000 0.763215 0.131348 0.058568 0.030147 0.062804 0.000000 0.000000 0.000000 0.042633 0.000000 1.000000 0.000000 
2.759000 0.762973 0.131381 0.058532 0.030124 0.062921 0.000000 0.000000 0.000000 0.042725 0.000000 1.000000 -0.000000 
2.760000 0.762731 0.131414 0.058496 0.030102 0.063037 0.000000 0.000000 0.000000 0.042817 0.000000 1.000000 0.000000 
2.761000 0.762489 0.131447 0.058460 0.030079 0.063154 0.000000 0.000000 0.000000 0.042909 0.000000 1.000000 -0.000000 
2.762000 0.762248 0.131480 0.058424 0.030056 0.063271 0.000000 0.000000 0.000000 0.043001 0.000000 1.000000 -0.000000 
2.763000 0.762006 0.131513 0.058387 0.030033 0.063388 0.000000 0.000000 0.000000 0.043093 0.000000 1.000000 -0.000000 
2.764000 0.761764 0.131546 0.058351 0.030010 0.063505 0.000000 0.000000 0.000000 0.043185 0.000000 1.000000 0.000000 
2.765000 0.761523 0.131579 0.058315 0.029987 0.063622 0.000000 0.000000 0.000000 0.043276 0.000000 1.000000 -0.000000 
2.766000 0.761282 0.131611 0.058279 0.029964 0.063739 0.000000 0.000000 0.000000 0.043368 0.000000 1.000000 0.000000 
2.767000 0.761040 0.131644 0.058243 0.029942 0.063856 0.000000 0.000000 0.000000 0.043460 0.000000 1.000000 0.000000 
2.768000 0.760799 0.131677 0.058207 0.029919 0.063973 0.000000 0.000000 0.000000 0.043551 0.000000 1.000000 0.000000 
2.769000 0.760558 0.131710 0.058171 0.029896 0.064090 0.000000 0.000000 0.000000 0.043643 0.000000 1.000000 -0.000000 
2.770000 0.760317 0.131742 0.058135 0.029873 0.064206 0.000000 0.000000 0.000000 0.043734 0.000000 1.000000 0.000000 
2.771000 0.760077 0.131775 0.058099 0.029850 0.064323 0.000000 0.000000 0.000000 0.043825 0.000000 1.000000 0.000000 
2.772000 0.759836 0.131807 0.058063 0.029828 0.064440 0.000000 0.000000 0.000000 0.043917 0.000000 1.000000 -0.000000 
2.773000 0.759595 0.131840 0.058027 0.029805 0.064557 0.000000 0.000000 0.000000 0.044008 0.000000 1.000000 0.000000 
2.774000 0.759355 0.131872 0.057991 0.029782 0.064674 0.000000 0.000000 0.000000 0.044099 0.000000 1.000000 0.000000 
2.775000 0.759115 0.131905 0.057955 0.029759 0.064791 0.000000 0.000000 0.000000 0.044190 0.000000 1.000000 0.000000 
2.776000 0.758874 0.131937 0.057920 0.029737 0.064907 0.000000 0.000000 0.000000 0.044281 0.000000 1.000000 0.000000 
2.777000 0.758634 0.131970 0.057884 0.029714 0.065024 0.000000 0.000000 0.000000 0.044372 0.000000 1.000000 0.000000 
2.778000 0.758394 0.132002 0.057848 0.029691 0.065141 0.000000 0.000000 0.000000 0.044463 0.000000 1.000000 -0.000000 
2.779000 0.758155 0.132034 0.057812 0.029668 0.065258 0.000000 0.000000 0.000000 0.044554 0.000000 1.000000 0.000000 
2.780000 0.757915 0.132066 0.057776 0.029646 0.065374 0.000000 0.000000 0.000000 0.044645 0.000000 1.000000 0.000000 
2.781000 0.757675 0.132099 0.057740 0.029623 0.065491 0.000000 0.000000 0.000000 0.044735 0.000000 1.000000 0.000000 
2.782000 0.757436 0.132131 0.057705 0.029600 0.065608 0.000000 0.000000 0.000000 0.044826 0.000000 1.000000 -0.000000 
2.783000 0.757196 0.132163 0.057669 0.029578 0.065724 0.000000 0.000000 0.000000 0.044916 0.000000 1.000000 0.000000 
2.784000 0.756957 0.132195 0.057633 0.029555 0.065841 0.000000 0.000000 0.000000 0.045007 0.000000 1.000000 0.000000 
2.785000 0.756718 0.132227 0.057597 0.029532 0.065958 0.000000 0.000000 0.000000 0.045097 0.000000 1.000000 0.000000 
2.786000 0.756479 0.132259 0.057562 0.029510 0.066074 0.000000 0.000000 0.000000 0.045188 0.000000 1.000000 -0.000000 
2.787000 0.756240 0.132291 0.057526 0.029487 0.066191 0.000000 0.000000 0.000000 0.045278 0.000000 1.000000 -0.000000 
2.788000 0.756001 0.132323 0.057490 0.029465 0.066308 0.000000 0.000000 0.000000 0.045368 0.000000 1.000000 -0.000000 
2.789000 0.755762 0.132355 0.057455 0.029442 0.066424 0.000000 0.000000 0.000000 0.045458 0.000000 1.000000 -0.000000 
2.790000 0.755524 0.132387 0.057419 0.029419 0.066541 0.000000 0.000000 0.000000 0.045548 0.000000 1.000000 0.000000 
2.791000 0.755285 0.132419 0.057384 0.029397 0.066657 0.000000 0.000000 0.000000 0.045639 0.000000 1.000000 0.000000 
2.792000 0.755047 0.132451 0.057348 0.029374 0.066774 0.000000 0.000000 0.000000 0.045729 0.000000 1.000000 0.000000 
2.793000 0.754809 0.132482 0.057312 0.029352 0.066891 0.000000 0.000000 0.000000 0.045818 0.000000 1.000000 -0.000000 
2.794000 0.754570 0.132514 0.057277 0.029329 0.067007 0.000000 0.000000 0.000000 0.045908 0.000000 1.000000 0.000000 
2.795000 0.754332 0.132546 0.057241 0.029307 0.067124 0.000000 0.000000 0.000000 0.045998 0.000000 1.000000 -0.000000 
2.796000 0.754094 0.132578 0.057206 0.029284 0.067240 0.000000 0.000000 0.000000 0.046088 0.000000 1.000000 0.000000 
2.797000 0.753857 0.132609 0.057170 0.029262 0.067357 0.000000 0.000000 0.000000 0.046177 0.000000 1.000000 0.000000 
2.798000 0.753619 0.132641 0.057135 0.029239 0.067473 0.000000 0.000000 0.000000 0.046267 0.000000 1.000000 -0.000000 
2.799000 0.753381 0.132672 0.057099 0.029217 0.067590 0.000000 0.000000 0.000000 0.046357 0.000000 1.000000 0.000000 
2.800000 0.753144 0.132704 0.057064 0.029194 0.067706 0.000000 0.000000 0.000000 0.046446 0.000000 1.000000 -0.000000 
2.801000 0.752906 0.132735 0.057028 0.029172 0.067823 0.000000 0.000000 0.000000 0.046535 0.000000 1.000000 -0.000000 
2.802000 0.752669 0.132767 0.056993 0.029149 0.067939 0.000000 0.000000 0.000000 0.046625 0.000000 1.000000 -0.000000 
2.803000 0.752432 0.132798 0.056958 0.029127 0.068056 0.000000 0.000000 0.000000 0.046714 0.000000 1.000000 0.000000 
2.804000 0.752195 0.132830 0.056922 0.029104 0.068172 0.000000 0.000000 0.000000 0.046803 0.000000 1.000000 0.000000 
2.805000 0.751958 0.132861 0.056887 0.029082 0.068288 0.000000 0.000000 0.000000 0.046892 0.000000 1.000000 0.000000 
2.806000 0.751721 0.132892 0.056852 0.029060 0.068405 0.000000 0.000000 0.000000 0.046981 0.000000 1.000000 0.000000 
2.807000 0.751485 0.132924 0.056816 0.029037 0.068521 0.000000 0.000000 0.000000 0.047070 0.000000 1.000000 0.000000 
2.808000 0.751248 0.132955 0.056781 0.029015 0.068638 0.000000 0.000000 0.000000 0.047159 0.000000 1.000000 0.000000 
2.809000 0.751012 0.132986 0.056746 0.028992 0.068754 0.000000 0.000000 0.000000 0.047248 0.000000 1.000000 0.000000 
2.810000 0.750775 0.133017 0.056710 0.028970 0.068870 0.000000 0.000000 0.000000 0.047337 0.000000 1.000000 -0.000000 
2.811000 0.750539 0.133049 0.056675 0.028948 0.068987 0.000000 0.000000 0.000000 0.047426 0.000000 1.000000 0.000000 
2.812000 0.750303 0.133080 0.056640 0.028925 0.069103 0.000000 0.000000 0.000000 0.047514 0.000000 1.000000 -0.000000 
2.813000 0.750067 0.133111 0.056605 0.028903 0.069219 0.000000 0.000000 0.000000 0.047603 0.000000 1.000000 0.000000 
2.814000 0.749831 0.133142 0.056570 0.028881 0.069336 0.000000 0.000000 0.000000 0.047692 0.000000 1.000000 -0.000000 
2.815000 0.749595 0.133173 0.056534 0.028858 0.069452 0.000000 0.000000 0.000000 0.047780 0.000000 1.000000 -0.000000 
2.816000 0.749360 0.133204 0.056499 0.028836 0.069568 0.000000 0.000000 0.000000 0.047868 0.000000 1.000000 0.000000 
2.817000 0.749124 0.133235 0.056464 0.028814 0.069684 0.000000 0.000000 0.000000 0.047957 0.000000 1.000000 0.000000 
2.818000 0.748889 0.133266 0.056429 0.028791 0.069801 0.000000 0.000000 0.000000 0.048045 0.000000 1.000000 0.000000 
2.819000 0.748653 0.133296 0.056394 0.028769 0.069917 0.000000 0.000000 0.000000 0.048133 0.000000 1.000000 -0.000000 
2.820000 0.748418 0.133327 0.056359 0.028747 0.070033 0.000000 0.000000 0.000000 0.048222 0.000000 1.000000 0.000000 
2.821000 0.748183 0.133358 0.056324 0.028725 0.070149 0.000000 0.000000 0.000000 0.048310 0.000000 1.000000 0.000000 
2.822000 0.747948 0.133389 0.056289 0.028702 0.070266 0.000000 0.000000 0.000000 0.048398 0.000000 1.000000 0.000000 
2.823000 0.747713 0.133420 0.056254 0.028680 0.070382 0.000000 0.000000 0.000000 0.048486 0.000000 1.000000 0.000000 
2.824000 0.747478 0.133450 0.056219 0.028658 0.070498 0.000000 0.000000 0.000000 0.048574 0.000000 1.000000 0.000000 
2.825000 0.747244 0.133481 0.056184 0.028636 0.070614 0.000000 0.000000 0.000000 0.048661 0.000000 1.000000 -0.000000 
2.826000 0.747009 0.133511 0.056149 0.028614 0.070730 0.000000 0.000000 0.000000 0.048749 0.000000 1.000000 0.000000 
2.827000 0.746775 0.133542 0.056114 0.028591 0.070846 0.000000 0.000000 0.000000 0.048837 0.000000 1.000000 0.000000 
2.828000 0.746540 0.133573 0.056079 0.028569 0.070962 0.000000 0.000000 0.000000 0.048925 0.000000 1.000000 -0.000000 
2.829000 0.746306 0.133603 0.056044 0.028547 0.071078 0.000000 0.000000 0.000000 0.049012 0.000000 1.000000 0.000000 
2.830000 0.746072 0.133634 0.056009 0.028525 0.071195 0.000000 0.000000 0.000000 0.049100 0.000000 1.000000 0.000000 
2.831000 0.745838 0.133664 0.055974 0.028503 0.071311 0.000000 0.000000 0.000000 0.049187 0.000000 1.000000 0.000000 
2.832000 0.745604 0.133694 0.055939 0.028481 0.071427 0.000000 0.000000 0.000000 0.049275 0.000000 1.000000 0.000000 
2.833000 0.745371 0.133725 0.055904 0.028459 0.071543 0.000000 0.000000 0.000000 0.049362 0.000000 1.000000 0.000000 
2.834000 0.745137 0.133755 0.055869 0.028437 0.071659 0.000000 0.000000 0.000000 0.049449 0.000000 1.000000 0.000000 
2.835000 0.744903 0.133785 0.055835 0.028414 0.071775 0.000000 0.000000 0.000000 0.049536 0.000000 1.000000 0.000000 
2.836000 0.744670 0.133816 0.055800 0.028392 0.071891 0.000000 0.000000 0.000000 0.049624 0.000000 1.000000 -0.000000 
2.837000 0.744437 0.133846 0.055765 0.028370 0.072007 0.000000 0.000000 0.000000 0.049711 0.000000 1.000000 -0.000000 
2.838000 0.744204 0.133876 0.055730 0.028348 0.072123 0.000000 0.000000 0.000000 0.049798 0.000000 1.000000 0.000000 
2.839000 0.743970 0.133906 0.055696 0.028326 0.072239 0.000000 0.000000 0.000000 0.049885 0.000000 1.000000 -0.000000 
2.840000 0.743737 0.133937 0.055661 0.028304 0.072355 0.000000 0.000000 0.000000 0.049971 0.000000 1.000000 -0.000000 
2.841000 0.743505 0.133967 0.055626 0.028282 0.072470 0.000000 0.000000 0.000000 0.050058 0.000000 1.000000 0.000000 
2.842000 0.743272 0.133997 0.055591 0.028260 0.072586 0.000000 0.000000 0.000000 0.050145 0.000000 1.000000 -0.000000 
2.843000 0.743039 0.134027 0.055557 0.028238 0.072702 0.000000 0.000000 0.000000 0.050232 0.000000 1.000000 -0.000000 
2.844000 0.742807 0.134057 0.055522 0.028216 0.072818 0.000000 0.000000 0.000000 0.050318 0.000000 1.000000 -0.000000 
2.845000 0.742574 0.134087 0.055488 0.028194 0.072934 0.000000 0.000000 0.000000 0.050405 0.000000 1.000000 -0.000000 
2.846000 0.742342 0.134117 0.055453 0.028172 0.073050 0.000000 0.000000 0.000000 0.050492 0.000000 1.000000 0.000000 
2.847000 0.742110 0.134147 0.055418 0.028150 0.073166 0.000000 0.000000 0.000000 0.050578 0.000000 1.000000 -0.000000 
2.848000 0.741878 0.134176 0.055384 0.028128 0.073281 0.000000 0.000000 0.000000 0.050664 0.000000 1.000000 -0.000000 
2.849000 0.741646 0.134206 0.055349 0.028106 0.073397 0.000000 0.000000 0.000000 0.050751 0.000000 1.000000 0.000000 
2.850000 0.741414 0.134236 0.055315 0.028084 0.073513 0.000000 0.000000 0.000000 0.050837 0.000000 1.000000 -0.000000 
2.851000 0.741182 0.134266 0.055280 0.028062 0.073629 0.000000 0.000000 0.000000 0.050923 0.000000 1.000000 0.000000 
2.852000 0.740951 0.134295 0.055246 0.028041 0.073745 0.000000 0.000000 0.000000 0.051009 0.000000 1.000000 0.000000 
2.853000 0.740719 0.134325 0.055211 0.028019 0.073860 0.000000 0.000000 0.000000 0.051095 0.000000 1.000000 -0.000000 
2.854000 0.740488 0.134355 0.055177 0.027997 0.073976 0.000000 0.000000 0.000000 0.051181 0.000000 1.000000 0.000000 
2.855000 0.740256 0.134384 0.055142 0.027975 0.074092 0.000000 0.000000 0.000000 0.051267 0.000000 1.000000 0.000000 
2.856000 0.740025 0.134414 0.055108 0.027953 0.074207 0.000000 0.000000 0.000000 0.051353 0.000000 1.000000 -0.000000 
2.857000 0.739794 0.134444 0.055073 0.027931 0.074323 0.000000 0.000000 0.000000 0.051439 0.000000 1.000000 0.000000 
2.858000 0.739563 0.134473 0.055039 0.027909 0.074439 0.000000 0.000000 0.000000 0.051525 0.000000 1.000000 -0.000000 
2.859000 0.739332 0.134503 0.055004 0.027888 0.074554 0.000000 0.000000 0.000000 0.051611 0.000000 1.000000 0.000000 
2.860000 0.739102 0.134532 0.054970 0.027866 0.074670 0.000000 0.000000 0.000000 0.051696 0.000000 1.000000 0.000000 
2.861000 0.738871 0.134562 0.054936 0.027844 0.074786 0.000000 0.000000 0.000000 0.051782 0.000000 1.000000 0.000000 
2.862000 0.738640 0.134591 0.054901 0.027822 0.074901 0.000000 0.000000 0.000000 0.051867 0.000000 1.000000 0.000000 
2.863000 0.738410 0.134620 0.054867 0.027800 0.075017 0.000000 0.000000 0.000000 0.051953 0.000000 1.000000 0.000000 
2.864000 0.738180 0.134650 0.054833 0.027779 0.075133 0.000000 0.000000 0.000000 0.052038 0.000000 1.000000 0.000000 
2.865000 0.737949 0.134679 0.054799 0.027757 0.075248 0.000000 0.000000 0.000000 0.052124 0.000000 1.000000 0.000000 
2.866000 0.737719 0.134708 0.054764 0.027735 0.075364 0.000000 0.000000 0.000000 0.052209 0.000000 1.000000 0.000000 
2.867000 0.737489 0.134737 0.054730 0.027713 0.075479 0.000000 0.000000 0.000000 0.052294 0.000000 1.000000 0.000000 
2.868000 0.737260 0.134767 0.054696 0.027692 0.075595 0.000000 0.000000 0.000000 0.052379 0.000000 1.000000 0.000000 
2.869000 0.737030 0.134796 0.054662 0.027670 0.075710 0.000000 0.000000 0.000000 0.052464 0.000000 1.000000 -0.000000 
2.870000 0.736800 0.134825 0.054627 0.027648 0.075826 0.000000 0.000000 0.000000 0.052549 0.000000 1.000000 -0.000000 
2.871000 0.736571 0.134854 0.054593 0.027626 0.075941 0.000000 0.000000 0.000000 0.052634 0.000000 1.000000 0.000000 
2.872000 0.736341 0.134883 0.054559 0.027605 0.076057 0.000000 0.000000 0.000000 0.052719 0.000000 1.000000 -0.000000 
2.873000 0.736112 0.134912 0.054525 0.027583 0.076172 0.000000 0.000000 0.000000 0.052804 0.000000 1.000000 0.000000 
2.874000 0.735883 0.134941 0.054491 0.027561 0.076287 0.000000 0.000000 0.000000 0.052889 0.000000 1.000000 -0.000000 
2.875000 0.735654 0.134970 0.054457 0.027540 0.076403 0.000000 0.000000 0.000000 0.052974 0.000000 1.000000 -0.000000 
2.876000 0.735425 0.134999 0.054423 0.027518 0.076518 0.000000 0.000000 0.000000 0.053058 0.000000 1.000000 0.000000 
2.877000 0.735196 0.135028 0.054389 0.027496 0.076634 0.000000 0.000000 0.000000 0.053143 0.000000 1.000000 0.000000 
2.878000 0.734967 0.135057 0.054355 0.027475 0.076749 0.000000 0.000000 0.000000 0.053227 0.000000 1.000000 -0.000000 
2.879000 0.734738 0.135085 0.054321 0.027453 0.076864 0.000000 0.000000 0.000000 0.053312 0.000000 1.000000 -0.000000 
2.880000 0.734510 0.135114 0.054286 0.027432 0.076980 0.000000 0.000000 0.000000 0.053396 0.000000 1.000000 -0.000000 
2.881000 0.734281 0.135143 0.054252 0.027410 0.077095 0.000000 0.000000 0.000000 0.053481 0.000000 1.000000 0.000000 
2.882000 0.734053 0.135172 0.054219 0.027388 0.077210 0.000000 0.000000 0.000000 0.053565 0.000000 1.000000 0.000000 
2.883000 0.733825 0.135200 0.054185 0.027367 0.077326 0.000000 0.000000 0.000000 0.053649 0.000000 1.000000 0.000000 
2.884000 0.733597 0.135229 0.054151 0.027345 0.077441 0.000000 0.000000 0.000000 0.053733 0.000000 1.000000 0.000000 
2.885000 0.733369 0.135258 0.054117 0.027324 0.077556 0.000000 0.000000 0.000000 0.053817 0.000000 1.000000 -0.000000 
2.886000 0.733141 0.135286 0.054083 0.027302 0.077671 0.000000 0.000000 0.000000 0.053901 0.000000 1.000000 0.000000 
2.887000 0.732913 0.135315 0.054049 0.027281 0.077787 0.000000 0.000000 0.000000 0.053985 0.000000 1.000000 0.000000 
2.888000 0.732686 0.135343 0.054015 0.027259 0.077902 0.000000 0.000000 0.000000 0.054069 0.000000 1.000000 0.000000 
2.889000 0.732458 0.135372 0.053981 0.027238 0.078017 0.000000 0.000000 0.000000 0.054153 0.000000 1.000000 0.000000 
2.890000 0.732231 0.135400 0.053947 0.027216 0.078132 0.000000 0.000000 0.000000 0.054237 0.000000 1.000000 0.000000 
2.891000 0.732003 0.135429 0.053913 0.027195 0.078247 0.000000 0.000000 0.000000 0.054321 0.000000 1.000000 0.000000 
2.892000 0.731776 0.135457 0.053880 0.027173 0.078362 0.000000 0.000000 0.000000 0.054404 0.000000 1.000000 -0.000000 
2.893000 0.731549 0.135486 0.053846 0.027152 0.078478 0.000000 0.000000 0.000000 0.054488 0.000000 1.000000 0.000000 
2.894000 0.731322 0.135514 0.053812 0.027130 0.078593 0.000000 0.000000 0.000000 0.054571 0.000000 1.000000 0.000000 
2.895000 0.731095 0.135542 0.053778 0.027109 0.078708 0.000000 0.000000 0.000000 0.054655 0.000000 1.000000 0.000000 
2.896000 0.730868 0.135570 0.053745 0.027087 0.078823 0.000000 0.000000 0.000000 0.054738 0.000000 1.000000 -0.000000 
2.897000 0.730642 0.135599 0.053711 0.027066 0.078938 0.000000 0.000000 0.000000 0.054822 0.000000 1.000000 -0.000000 
2.898000 0.730415 0.135627 0.053677 0.027045 0.079053 0.000000 0.000000 0.000000 0.054905 0.000000 1.000000 -0.000000 
2.899000 0.730189 0.135655 0.053644 0.027023 0.079168 0.000000 0.000000 0.000000 0.054988 0.000000 1.000000 0.000000 
2.900000 0.729962 0.135683 0.053610 0.027002 0.079283 0.000000 0.000000 0.000000 0.055072 0.000000 1.000000 -0.000000 
2.901000 0.729736 0.135711 0.053576 0.026980 0.079398 0.000000 0.000000 0.000000 0.055155 0.000000 1.000000 0.000000 
2.902000 0.729510 0.135739 0.053543 0.026959 0.079513 0.000000 0.000000 0.000000 0.055238 0.000000 1.000000 -0.000000 
2.903000 0.729284 0.135767 0.053509 0.026938 0.079628 0.000000 0.000000 0.000000 0.055321 0.000000 1.000000 0.000000 
2.904000 0.729058 0.135795 0.053475 0.026916 0.079743 0.000000 0.000000 0.000000 0.055404 0.000000 1.000000 0.000000 
2.905000 0.728832 0.135823 0.053442 0.026895 0.079858 0.000000 0.000000 0.000000 0.055487 0.000000 1.000000 -0.000000 
2.906000 0.728607 0.135851 0.053408 0.026874 0.079973 0.000000 0.000000 0.000000 0.055569 0.000000 1.000000 0.000000 
2.907000 0.728381 0.135879 0.053375 0.026852 0.080087 0.000000 0.000000 0.000000 0.055652 0.000000 1.000000 0.000000 
2.908000 0.728156 0.135907 0.053341 0.026831 0.080202 0.000000 0.000000 0.000000 0.055735 0.000000 1.000000 -0.000000 
2.909000 0.727930 0.135935 0.053308 0.026810 0.080317 0.000000 0.000000 0.000000 0.055818 0.000000 1.000000 -0.000000 
2.910000 0.727705 0.135963 0.053274 0.026789 0.080432 0.000000 0.000000 0.000000 0.055900 0.000000 1.000000 0.000000 
2.911000 0.727480 0.135991 0.053241 0.026767 0.080547 0.000000 0.000000 0.000000 0.055983 0.000000 1.000000 0.000000 
2.912000 0.727255 0.136018 0.053207 0.026746 0.080662 0.000000 0.000000 0.000000 0.056065 0.000000 1.000000 -0.000000 
2.913000 0.727030 0.136046 0.053174 0.026725 0.080776 0.000000 0.000000 0.000000 0.056148 0.000000 1.000000 -0.000000 
2.914000 0.726805 0.136074 0.053140 0.026704 0.080891 0.000000 0.000000 0.000000 0.056230 0.000000 1.000000 0.000000 
2.915000 0.726580 0.136102 0.053107 0.026682 0.081006 0.000000 0.000000 0.000000 0.056312 0.000000 1.000000 -0.000000 
2.916000 0.726356 0.136129 0.053074 0.026661 0.081121 0.000000 0.000000 0.000000 0.056394 0.000000 1.000000 0.000000 
2.917000 0.726131 0.136157 0.053040 0.026640 0.081235 0.000000 0.000000 0.000000 0.056477 0.000000 1.000000 -0.000000 
2.918000 0.725907 0.136184 0.053007 0.026619 0.081350 0.000000 0.000000 0.000000 0.056559 0.000000 1.000000 -0.000000 
2.919000 0.725683 0.136212 0.052974 0.026598 0.081465 0.000000 0.000000 0.000000 0.056641 0.000000 1.000000 -0.000000 
2.920000 0.725458 0.136239 0.052940 0.026576 0.081580 0.000000 0.000000 0.000000 0.056723 0.000000 1.000000 0.000000 
2.921000 0.725234 0.136267 0.052907 0.026555 0.081694 0.000000 0.000000 0.000000 0.056805 0.000000 1.000000 0.000000 
2.922000 0.725010 0.136294 0.052874 0.026534 0.081809 0.000000 0.000000 0.000000 0.056886 0.000000 1.000000 -0.000000 
2.923000 0.724787 0.136322 0.052840 0.026513 0.081923 0.000000 0.000000 0.000000 0.056968 0.000000 1.000000 -0.000000 
2.924000 0.724563 0.136349 0.052807 0.026492 0.082038 0.000000 0.000000 0.000000 0.057050 0.000000 1.000000 -0.000000 
2.925000 0.724339 0.136376 0.052774 0.026471 0.082153 0.000000 0.000000 0.000000 0.057132 0.000000 1.000000 -0.000000 
2.926000 0.724116 0.136404 0.052741 0.026450 0.082267 0.000000 0.000000 0.000000 0.057213 0.000000 1.000000 -0.000000 
2.927000 0.723892 0.136431 0.052708 0.026429 0.082382 0.000000 0.000000 0.000000 0.057295 0.000000 1.000000 0.000000 
2.928000 0.723669 0.136458 0.052674 0.026407 0.082496 0.000000 0.000000 0.000000 0.057376 0.000000 1.000000 0.000000 
2.929000 0.723446 0.136486 0.052641 0.026386 0.082611 0.000000 0.000000 0.000000 0.057458 0.000000 1.000000 0.000000 
2.930000 0.723223 0.136513 0.052608 0.026365 0.082725 0.000000 0.000000 0.000000 0.057539 0.000000 1.000000 -0.000000 
2.931000 0.723000 0.136540 0.052575 0.026344 0.082840 0.000000 0.000000 0.000000 0.057621 0.000000 1.000000 0.000000 
2.932000 0.722777 0.136567 0.052542 0.026323 0.082954 0.000000 0.000000 0.000000 0.057702 0.000000 1.000000 -0.000000 
2.933000 0.722554 0.136594 0.052509 0.026302 0.083069 0.000000 0.000000 0.000000 0.057783 0.000000 1.000000 0.000000 
2.934000 0.722331 0.136621 0.052476 0.026281 0.083183 0.000000 0.000000 0.000000 0.057864 0.000000 1.000000 0.000000 
2.935000 0.722109 0.136648 0.052443 0.026260 0.083297 0.000000 0.000000 0.000000 0.057945 0.000000 1.000000 -0.000000 
2.936000 0.721886 0.136675 0.052410 0.026239 0.083412 0.000000 0.000000 0.000000 0.058026 0.000000 1.000000 0.000000 
2.937000 0.721664 0.136702 0.052377 0.026218 0.083526 0.000000 0.000000 0.000000 0.058107 0.000000 1.000000 -0.000000 
2.938000 0.721442 0.136729 0.052344 0.026197 0.083641 0.000000 0.000000 0.000000 0.058188 0.000000 1.000000 0.000000 
2.939000 0.721220 0.136756 0.052311 0.026176 0.083755 0.000000 0.000000 0.000000 0.058269 0.000000 1.000000 -0.000000 
2.940000 0.720998 0.136783 0.052278 0.026155 0.083869 0.000000 0.000000 0.000000 0.058350 0.000000 1.000000 0.000000 
2.941000 0.720776 0.136810 0.052245 0.026134 0.083984 0.000000 0.000000 0.000000 0.058431 0.000000 1.000000 0.000000 
2.942000 0.720554 0.136837 0.052212 0.026113 0.084098 0.000000 0.000000 0.000000 0.058511 0.000000 1.000000 -0.000000 
2.943000 0.720332 0.136863 0.052179 0.026093 0.084212 0.000000 0.000000 0.000000 0.058592 0.000000 1.000000 -0.000000 
2.944000 0.720111 0.136890 0.052146 0.026072 0.084326 0.000000 0.000000 0.000000 0.058673 0.000000 1.000000 0.000000 
2.945000 0.719889 0.136917 0.052113 0.026051 0.084441 0.000000 0.000000 0.000000 0.058753 0.000000 1.000000 -0.000000 
2.946000 0.719668 0.136944 0.052080 0.026030 0.084555 0.000000 0.000000 0.000000 0.058834 0.000000 1.000000 0.000000 
2.947000 0.719447 0.136970 0.052047 0.026009 0.084669 0.000000 0.000000 0.000000 0.058914 0.000000 1.000000 0.000000 
2.948000 0.719225 0.136997 0.052014 0.025988 0.084783 0.000000 0.000000 0.000000 0.058994 0.000000 1.000000 -0.000000 
2.949000 0.719004 0.137024 0.051982 0.025967 0.084897 0.000000 0.000000 0.000000 0.059075 0.000000 1.000000 0.000000 
2.950000 0.718784 0.137050 0.051949 0.025946 0.085011 0.000000 0.000000 0.000000 0.059155 0.000000 1.000000 0.000000 
2.951000 0.718563 0.137077 0.051916 0.025926 0.085126 0.000000 0.000000 0.000000 0.059235 0.000000 1.000000 -0.000000 
2.952000 0.718342 0.137103 0.051883 0.025905 0.085240 0.000000 0.000000 0.000000 0.059315 0.000000 1.000000 0.000000 
2.953000 0.718121 0.137130 0.051851 0.025884 0.085354 0.000000 0.000000 0.000000 0.059395 0.000000 1.000000 -0.000000 
2.954000 0.717901 0.137156 0.051818 0.025863 0.085468 0.000000 0.000000 0.000000 0.059475 0.000000 1.000000 0.000000 
2.955000 0.717680 0.137183 0.051785 0.025842 0.085582 0.000000 0.000000 0.000000 0.059555 0.000000 1.000000 -0.000000 
2.956000 0.717460 0.137209 0.051752 0.025822 0.085696 0.000000 0.000000 0.000000 0.059635 0.000000 1.000000 0.000000 
2.957000 0.717240 0.137235 0.051720 0.025801 0.085810 0.000000 0.000000 0.000000 0.059715 0.000000 1.000000 0.000000 
2.958000 0.717020 0.137262 0.051687 0.025780 0.085924 0.000000 0.000000 0.000000 0.059795 0.000000 1.000000 0.000000 
2.959000 0.716800 0.137288 0.051654 0.025759 0.086038 0.000000 0.000000 0.000000 0.059874 0.000000 1.000000 0.000000 
2.960000 0.716580 0.137314 0.051622 0.025739 0.086152 0.000000 0.000000 0.000000 0.059954 0.000000 1.000000 -0.000000 
2.961000 0.716360 0.137341 0.051589 0.025718 0.086266 0.000000 0.000000 0.000000 0.060034 0.000000 1.000000 0.000000 
2.962000 0.716140 0.137367 0.051557 0.025697 0.086380 0.000000 0.000000 0.000000 0.060113 0.000000 1.000000 -0.000000 
2.963000 0.715921 0.137393 0.051524 0.025676 0.086494 0.000000 0.000000 0.000000 0.060193 0.000000 1.000000 0.000000 
2.964000 0.715701 0.137419 0.051491 0.025656 0.086607 0.000000 0.000000 0.000000 0.060272 0.000000 1.000000 0.000000 
2.965000 0.715482 0.137445 0.051459 0.025635 0.086721 0.000000 0.000000 0.000000 0.060351 0.000000 1.000000 0.000000 
2.966000 0.715263 0.137471 0.051426 0.025614 0.086835 0.000000 0.000000 0.000000 0.060431 0.000000 1.000000 -0.000000 
2.967000 0.715044 0.137497 0.051394 0.025594 0.086949 0.000000 0.000000 0.000000 0.060510 0.000000 1.000000 0.000000 
2.968000 0.714825 0.137523 0.051361 0.025573 0.087063 0.000000 0.000000 0.000000 0.060589 0.000000 1.000000 -0.000000 
2.969000 0.714606 0.137549 0.051329 0.025552 0.087177 0.000000 0.000000 0.000000 0.060668 0.000000 1.000000 -0.000000 
2.970000 0.714387 0.137575 0.051296 0.025532 0.087290 0.000000 0.000000 0.000000 0.060747 0.000000 1.000000 -0.000000 
2.971000 0.714168 0.137601 0.051264 0.025511 0.087404 0.000000 0.000000 0.000000 0.060826 0.000000 1.000000 -0.000000 
2.972000 0.713950 0.137627 0.051232 0.025490 0.087518 0.000000 0.000000 0.000000 0.060905 0.000000 1.000000 -0.000000 
2.973000 0.713731 0.137653 0.051199 0.025470 0.087632 0.000000 0.000000 0.000000 0.060984 0.000000 1.000000 -0.000000 
2.974000 0.713513 0.137679 0.051167 0.025449 0.087745 0.000000 0.000000 0.000000 0.061063 0.000000 1.000000 -0.000000 
2.975000 0.713294 0.137705 0.051134 0.025429 0.087859 0.000000 0.000000 0.000000 0.061142 0.000000 1.000000 0.000000 
2.976000 0.713076 0.137731 0.051102 0.025408 0.087973 0.000000 0.000000 0.000000 0.061220 0.000000 1.000000 -0.000000 
2.977000 0.712858 0.137756 0.051070 0.025388 0.088086 0.000000 0.000000 0.000000 0.061299 0.000000 1.000000 -0.000000 
2.978000 0.712640 0.137782 0.051037 0.025367 0.088200 0.000000 0.000000 0.000000 0.061378 0.000000 1.000000 -0.000000 
2.979000 0.712422 0.137808 0.051005 0.025347 0.088314 0.000000 0.000000 0.000000 0.061456 0.000000 1.000000 -0.000000 
2.980000 0.712205 0.137834 0.050973 0.025326 0.088427 0.000000 0.000000 0.000000 0.061535 0.000000 1.000000 0.000000 
2.981000 0.711987 0.137859 0.050941 0.025305 0.088541 0.000000 0.000000 0.000000 0.061613 0.000000 1.000000 -0.000000 
2.982000 0.711769 0.137885 0.050908 0.025285 0.088654 0.000000 0.000000 0.000000 0.061692 0.000000 1.000000 -0.000000 
2.983000 0.711552 0.137910 0.050876 0.025264 0.088768 0.000000 0.000000 0.000000 0.061770 0.000000 1.000000 0.000000 
2.984000 0.711335 0.137936 0.050844 0.025244 0.088881 0.000000 0.000000 0.000000 0.061848 0.000000 1.000000 -0.000000 
2.985000 0.711117 0.137962 0.050812 0.025224 0.088995 0.000000 0.000000 0.000000 0.061926 0.000000 1.000000 0.000000 
2.986000 0.710900 0.137987 0.050779 0.025203 0.089108 0.000000 0.000000 0.000000 0.062005 0.000000 1.000000 0.000000 
2.987000 0.710683 0.138012 0.050747 0.025183 0.089222 0.000000 0.000000 0.000000 0.062083 0.000000 1.000000 -0.000000 
2.988000 0.710466 0.138038 0.050715 0.025162 0.089335 0.000000 0.000000 0.000000 0.062161 0.000000 1.000000 -0.000000 
2.989000 0.710249 0.138063 0.050683 0.025142 0.089449 0.000000 0.000000 0.000000 0.062239 0.000000 1.000000 0.000000 
2.990000 0.710033 0.138089 0.050651 0.025121 0.089562 0.000000 0.000000 0.000000 0.062317 0.000000 1.000000 -0.000000 
2.991000 0.709816 0.138114 0.050619 0.025101 0.089675 0.000000 0.000000 0.000000 0.062394 0.000000 1.000000 -0.000000 
2.992000 0.709600 0.138139 0.050587 0.025081 0.089789 0.000000 0.000000 0.000000 0.062472 0.000000 1.000000 -0.000000 
2.993000 0.709383 0.138165 0.050555 0.025060 0.089902 0.000000 0.000000 0.000000 0.062550 0.000000 1.000000 -0.000000 
2.994000 0.709167 0.138190 0.050523 0.025040 0.090015 0.000000 0.000000 0.000000 0.062628 0.000000 1.000000 0.000000 
2.995000 0.708951 0.138215 0.050490 0.025019 0.090129 0.000000 0.000000 0.000000 0.062705 0.000000 1.000000 0.000000 
2.996000 0.708735 0.138240 0.050458 0.024999 0.090242 0.000000 0.000000 0.000000 0.062783 0.000000 1.000000 0.000000 
2.997000 0.708519 0.138266 0.050426 0.024979 0.090355 0.000000 0.000000 0.000000 0.062860 0.000000 1.000000 -0.000000 
2.998000 0.708303 0.138291 0.050394 0.024958 0.090468 0.000000 0.000000 0.000000 0.062938 0.000000 1.000000 -0.000000 
2.999000 0.708087 0.138316 0.050362 0.024938 0.090582 0.000000 0.000000 0.000000 0.063015 0.000000 1.000000 0.000000 
3.000000 0.707871 0.138341 0.050331 0.024918 0.090695 0.000000 0.000000 0.000000 0.063093 0.000000 1.000000 -0.000000 
3.001000 0.707656 0.138366 0.050299 0.024897 0.090808 0.000000 0.000000 0.000000 0.063170 0.000000 1.000000 -0.000000 
3.002000 0.707440 0.138391 0.050267 0.024877 0.090921 0.000000 0.000000 0.000000 0.063247 0.000000 1.000000 -0.000000 
3.003000 0.707225 0.138416 0.050235 0.024857 0.091034 0.000000 0.000000 0.000000 0.063325 0.000000 1.000000 -0.000000 
3.004000 0.707010 0.138441 0.050203 0.024837 0.091147 0.000000 0.000000 0.000000 0.063402 0.000000 1.000000 -0.000000 
3.005000 0.706795 0.138466 0.050171 0.024816 0.091261 0.000000 0.000000 0.000000 0.063479 0.000000 1.000000 0.000000 
3.006000 0.706579 0.138491 0.050139 0.024796 0.091374 0.000000 0.000000 0.000000 0.063556 0.000000 1.000000 -0.000000 
3.007000 0.706365 0.138516 0.050107 0.024776 0.091487 0.000000 0.000000 0.000000 0.063633 0.000000 1.000000 0.000000 
3.008000 0.706150 0.138541 0.050076 0.024756 0.091600 0.000000 0.000000 0.000000 0.063710 0.000000 1.000000 0.000000 
3.009000 0.705935 0.138566 0.050044 0.024735 0.091713 0.000000 0.000000 0.000000 0.063787 0.000000 1.000000 0.000000 
3.010000 0.705720 0.138591 0.050012 0.024715 0.091826 0.000000 0.000000 0.000000 0.063863 0.000000 1.000000 0.000000 
3.011000 0.705506 0.138615 0.049980 0.024695 0.091939 0.000000 0.000000 0.000000 0.063940 0.000000 1.000000 0.000000 
3.012000 0.705291 0.138640 0.049948 0.024675 0.092052 0.000000 0.000000 0.000000 0.064017 0.000000 1.000000 0.000000 
3.013000 0.705077 0.138665 0.049917 0.024655 0.092165 0.000000 0.000000 0.000000 0.064093 0.000000 1.000000 -0.000000 
3.014000 0.704863 0.138689 0.049885 0.024635 0.092278 0.000000 0.000000 0.000000 0.064170 0.000000 1.000000 0.000000 
3.015000 0.704649 0.138714 0.049853 0.024614 0.092391 0.000000 0.000000 0.000000 0.064247 0.000000 1.000000 0.000000 
3.016000 0.704435 0.138739 0.049822 0.024594 0.092503 0.000000 0.000000 0.000000 0.064323 0.000000 1.000000 -0.000000 
3.017000 0.704221 0.138763 0.049790 0.024574 0.092616 0.000000 0.000000 0.000000 0.064399 0.000000 1.000000 -0.000000 
3.018000 0.704007 0.138788 0.049758 0.024554 0.092729 0.000000 0.000000 0.000000 0.064476 0.000000 1.000000 -0.000000 
3.019000 0.703793 0.138813 0.049727 0.024534 0.092842 0.000000 0.000000 0.000000 0.064552 0.000000 1.000000 0.000000 
3.020000 0.703580 0.138837 0.049695 0.024514 0.092955 0.000000 0.000000 0.000000 0.064628 0.000000 1.000000 -0.000000 
3.021000 0.703366 0.138862 0.049663 0.024494 0.093068 0.000000 0.000000 0.000000 0.064705 0.000000 1.000000 0.000000 
3.022000 0.703153 0.138886 0.049632 0.024474 0.093180 0.000000 0.000000 0.000000 0.064781 0.000000 1.000000 -0.000000 
3.023000 0.702939 0.138911 0.049600 0.024454 0.093293 0.000000 0.000000 0.000000 0.064857 0.000000 1.000000 0.000000 
3.024000 0.702726 0.138935 0.049569 0.024433 0.093406 0.000000 0.000000 0.000000 0.064933 0.000000 1.000000 -0.000000 
3.025000 0.702513 0.138959 0.049537 0.024413 0.093519 0.000000 0.000000 0.000000 0.065009 0.000000 1.000000 0.000000 
3.026000 0.702300 0.138984 0.049506 0.024393 0.093631 0.000000 0.000000 0.000000 0.065085 0.000000 1.000000 -0.000000 
3.027000 0.702087 0.139008 0.049474 0.024373 0.093744 0.000000 0.000000 0.000000 0.065161 0.000000 1.000000 -0.000000 
3.028000 0.701875 0.139032 0.049443 0.024353 0.093857 0.000000 0.000000 0.000000 0.065236 0.000000 1.000000 0.000000 
3.029000 0.701662 0.139057 0.049411 0.024333 0.093969 0.000000 0.000000 0.000000 0.065312 0.000000 1.000000 -0.000000 
3.030000 0.701449 0.139081 0.049380 0.024313 0.094082 0.000000 0.000000 0.000000 0.065388 0.000000 1.000000 -0.000000 
3.031000 0.701237 0.139105 0.049348 0.024293 0.094194 0.000000 0.000000 0.000000 0.065464 0.000000 1.000000 -0.000000 
3.032000 0.701024 0.139129 0.049317 0.024273 0.094307 0.000000 0.000000 0.000000 0.065539 0.000000 1.000000 -0.000000 
3.033000 0.700812 0.139154 0.049285 0.024253 0.094420 0.000000 0.000000 0.000000 0.065615 0.000000 1.000000 -0.000000 
3.034000 0.700600 0.139178 0.049254 0.024233 0.094532 0.000000 0.000000 0.000000 0.065690 0.000000 1.000000 0.000000 
3.035000 0.700388 0.139202 0.049223 0.024214 0.094645 0.000000 0.000000 0.000000 0.065766 0.000000 1.000000 -0.000000 
3.036000 0.700176 0.139226 0.049191 0.024194 0.094757 0.000000 0.000000 0.000000 0.065841 0.000000 1.000000 -0.000000 
3.037000 0.699964 0.139250 0.049160 0.024174 0.094870 0.000000 0.000000 0.000000 0.065916 0.000000 1.000000 -0.000000 
3.038000 0.699752 0.139274 0.049129 0.024154 0.094982 0.000000 0.000000 0.000000 0.065992 0.000000 1.000000 0.000000 
3.039000 0.699541 0.139298 0.049097 0.024134 0.095094 0.000000 0.000000 0.000000 0.066067 0.000000 1.000000 0.000000 
3.040000 0.699329 0.139322 0.049066 0.024114 0.095207 0.000000 0.000000 0.000000 0.066142 0.000000 1.000000 -0.000000 
3.041000 0.699118 0.139346 0.049035 0.024094 0.095319 0.000000 0.000000 0.000000 0.066217 0.000000 1.000000 0.000000 
3.042000 0.698906 0.139370 0.049003 0.024074 0.095432 0.000000 0.000000 0.000000 0.066292 0.000000 1.000000 -0.000000 
3.043000 0.698695 0.139394 0.048972 0.024054 0.095544 0.000000 0.000000 0.000000 0.066367 0.000000 1.000000 0.000000 
3.044000 0.698484 0.139418 0.048941 0.024035 0.095656 0.000000 0.000000 0.000000 0.066442 0.000000 1.000000 -0.000000 
3.045000 0.698273 0.139441 0.048910 0.024015 0.095769 0.000000 0.000000 0.000000 0.066517 0.000000 1.000000 -0.000000 
3.046000 0.698062 0.139465 0.048879 0.023995 0.095881 0.000000 0.000000 0.000000 0.066592 0.000000 1.000000 -0.000000 
3.047000 0.697851 0.139489 0.048847 0.023975 0.095993 0.000000 0.000000 0.000000 0.066667 0.000000 1.000000 -0.000000 
3.048000 0.697640 0.139513 0.048816 0.023955 0.096105 0.000000 0.000000 0.000000 0.066741 0.000000 1.000000 -0.000000 
3.049000 0.697430 0.139537 0.048785 0.023935 0.096218 0.000000 0.000000 0.000000 0.066816 0.000000 1.000000 -0.000000 
3.050000 0.697219 0.139560 0.048754 0.023916 0.096330 0.000000 0.000000 0.000000 0.066891 0.000000 1.000000 -0.000000 
3.051000 0.697009 0.139584 0.048723 0.023896 0.096442 0.000000 0.000000 0.000000 0.066965 0.000000 1.000000 0.000000 
3.052000 0.696799 0.139608 0.048692 0.023876 0.096554 0.000000 0.000000 0.000000 0.067040 0.000000 1.000000 0.000000 
3.053000 0.696588 0.139631 0.048661 0.023856 0.096666 0.000000 0.000000 0.000000 0.067114 0.000000 1.000000 -0.000000 
3.054000 0.696378 0.139655 0.048630 0.023837 0.096778 0.000000 0.000000 0.000000 0.067189 0.000000 1.000000 0.000000 
3.055000 0.696168 0.139678 0.048599 0.023817 0.096891 0.000000 0.000000 0.000000 0.067263 0.000000 1.000000 0.000000 
3.056000 0.695958 0.139702 0.048568 0.023797 0.097003 0.000000 0.000000 0.000000 0.067337 0.000000 1.000000 0.000000 
3.057000 0.695748 0.139725 0.048537 0.023777 0.097115 0.000000 0.000000 0.000000 0.067411 0.000000 1.000000 0.000000 
3.058000 0.695539 0.139749 0.048506 0.023758 0.097227 0.000000 0.000000 0.000000 0.067486 0.000000 1.000000 -0.000000 
3.059000 0.695329 0.139772 0.048475 0.023738 0.097339 0.000000 0.000000 0.000000 0.067560 0.000000 1.000000 -0.000000 
3.060000 0.695119 0.139796 0.048444 0.023718 0.097451 0.000000 0.000000 0.000000 0.067634 0.000000 1.000000 -0.000000 
3.061000 0.694910 0.139819 0.048413 0.023699 0.097563 0.000000 0.000000 0.000000 0.067708 0.000000 1.000000 -0.000000 
3.062000 0.694701 0.139843 0.048382 0.023679 0.097675 0.000000 0.000000 0.000000 0.067782 0.000000 1.000000 0.000000 
3.063000 0.694492 0.139866 0.048351 0.023659 0.097787 0.000000 0.000000 0.000000 0.067856 0.000000 1.000000 -0.000000 
3.064000 0.694282 0.139889 0.048320 0.023640 0.097899 0.000000 0.000000 0.000000 0.067930 0.000000 1.000000 -0.000000 
3.065000 0.694073 0.139913 0.048289 0.023620 0.098010 0.000000 0.000000 0.000000 0.068003 0.000000 1.000000 0.000000 
3.066000 0.693864 0.139936 0.048258 0.023601 0.098122 0.000000 0.000000 0.000000 0.068077 0.000000 1.000000 -0.000000 
3.067000 0.693656 0.139959 0.048227 0.023581 0.098234 0.000000 0.000000 0.000000 0.068151 0.000000 1.000000 0.000000 
3.068000 0.693447 0.139982 0.048196 0.023561 0.098346 0.000000 0.000000 0.000000 0.068225 0.000000 1.000000 -0.000000 
3.069000 0.693238 0.140006 0.048166 0.023542 0.098458 0.000000 0.000000 0.000000 0.068298 0.000000 1.000000 0.000000 
3.070000 0.693030 0.140029 0.048135 0.023522 0.098570 0.000000 0.000000 0.000000 0.068372 0.000000 1.000000 0.000000 
3.071000 0.692821 0.140052 0.048104 0.023503 0.098681 0.000000 0.000000 0.000000 0.068445 0.000000 1.000000 0.000000 
3.072000 0.692613 0.140075 0.048073 0.023483 0.098793 0.000000 0.000000 0.000000 0.068519 0.000000 1.000000 0.000000 
3.073000 0.692405 0.140098 0.048042 0.023464 0.098905 0.000000 0.000000 0.000000 0.068592 0.000000 1.000000 0.000000 
3.074000 0.692197 0.140121 0.048012 0.023444 0.099017 0.000000 0.000000 0.000000 0.068665 0.000000 1.000000 -0.000000 
3.075000 0.691989 0.140144 0.047981 0.023425 0.099128 0.000000 0.000000 0.000000 0.068739 0.000000 1.000000 -0.000000 
3.076000 0.691781 0.140167 0.047950 0.023405 0.099240 0.000000 0.000000 0.000000 0.068812 0.000000 1.000000 -0.000000 
3.077000 0.691573 0.140190 0.047920 0.023385 0.099352 0.000000 0.000000 0.000000 0.068885 0.000000 1.000000 0.000000 
3.078000 0.691365 0.140213 0.047889 0.023366 0.099463 0.000000 0.000000 0.000000 0.068958 0.000000 1.000000 0.000000 
3.079000 0.691158 0.140236 0.047858 0.023347 0.099575 0.000000 0.000000 0.000000 0.069031 0.000000 1.000000 0.000000 
3.080000 0.690950 0.140259 0.047828 0.023327 0.099686 0.000000 0.000000 0.000000 0.069104 0.000000 1.000000 0.000000 
3.081000 0.690743 0.140282 0.047797 0.023308 0.099798 0.000000 0.000000 0.000000 0.069177 0.000000 1.000000 -0.000000 
3.082000 0.690535 0.140305 0.047766 0.023288 0.099910 0.000000 0.000000 0.000000 0.069250 0.000000 1.000000 -0.000000 
3.083000 0.690328 0.140328 0.047736 0.023269 0.100021 0.000000 0.000000 0.000000 0.069323 0.000000 1.000000 -0.000000 
3.084000 0.690121 0.140350 0.047705 0.023249 0.100133 0.000000 0.000000 0.000000 0.069396 0.000000 1.000000 -0.000000 
3.085000 0.689914 0.140373 0.047675 0.023230 0.100244 0.000000 0.000000 0.000000 0.069469 0.000000 1.000000 -0.000000 
3.086000 0.689707 0.140396 0.047644 0.023210 0.100355 0.000000 0.000000 0.000000 0.069541 0.000000 1.000000 -0.000000 
3.087000 0.689500 0.140419 0.047614 0.023191 0.100467 0.000000 0.000000 0.000000 0.069614 0.000000 1.000000 0.000000 
3.088000 0.689294 0.140441 0.047583 0.023172 0.100578 0.000000 0.000000 0.000000 0.069687 0.000000 1.000000 -0.000000 
3.089000 0.689087 0.140464 0.047553 0.023152 0.100690 0.000000 0.000000 0.000000 0.069759 0.000000 1.000000 0.000000 
3.090000 0.688880 0.140487 0.047522 0.023133 0.100801 0.000000 0.000000 0.000000 0.069832 0.000000 1.000000 -0.000000 
3.091000 0.688674 0.140509 0.047492 0.023114 0.100912 0.000000 0.000000 0.000000 0.069904 0.000000 1.000000 0.000000 
3.092000 0.688468 0.140532 0.047461 0.023094 0.101024 0.000000 0.000000 0.000000 0.069977 0.000000 1.000000 -0.000000 
3.093000 0.688261 0.140555 0.047431 0.023075 0.101135 0.000000 0.000000 0.000000 0.070049 0.000000 1.000000 0.000000 
3.094000 0.688055 0.140577 0.047400 0.023056 0.101246 0.000000 0.000000 0.000000 0.070121 0.000000 1.000000 0.000000 
3.095000 0.687849 0.140600 0.047370 0.023036 0.101358 0.000000 0.000000 0.000000 0.070193 0.000000 1.000000 -0.000000 
3.096000 0.687643 0.140622 0.047340 0.023017 0.101469 0.000000 0.000000 0.000000 0.070266 0.000000 1.000000 0.000000 
3.097000 0.687438 0.140645 0.047309 0.022998 0.101580 0.000000 0.000000 0.000000 0.070338 0.000000 1.000000 -0.000000 
3.098000 0.687232 0.140667 0.047279 0.022978 0.101691 0.000000 0.000000 0.000000 0.070410 0.000000 1.000000 0.000000 
3.099000 0.687026 0.140689 0.047248 0.022959 0.101802 0.000000 0.000000 0.000000 0.070482 0.000000 1.000000 0.000000 
3.100000 0.686821 0.140712 0.047218 0.022940 0.101914 0.000000 0.000000 0.000000 0.070554 0.000000 1.000000 0.000000 
3.101000 0.686615 0.140734 0.047188 0.022921 0.102025 0.000000 0.000000 0.000000 0.070626 0.000000 1.000000 -0.000000 
3.102000 0.686410 0.140757 0.047158 0.022901 0.102136 0.000000 0.000000 0.000000 0.070698 0.000000 1.000000 -0.000000 
3.103000 0.686205 0.140779 0.047127 0.022882 0.102247 0.000000 0.000000 0.000000 0.070770 0.000000 1.000000 -0.000000 
3.104000 0.686000 0.140801 0.047097 0.022863 0.102358 0.000000 0.000000 0.000000 0.070841 0.000000 1.000000 -0.000000 
3.105000 0.685794 0.140823 0.047067 0.022844 0.102469 0.000000 0.000000 0.000000 0.070913 0.000000 1.000000 -0.000000 
3.106000 0.685590 0.140846 0.047037 0.022824 0.102580 0.000000 0.000000 0.000000 0.070985 0.000000 1.000000 0.000000 
3.107000 0.685385 0.140868 0.047006 0.022805 0.102691 0.000000 0.000000 0.000000 0.071056 0.000000 1.000000 0.000000 
3.108000 0.685180 0.140890 0.046976 0.022786 0.102802 0.000000 0.000000 0.000000 0.071128 0.000000 1.000000 -0.000000 
3.109000 0.684975 0.140912 0.046946 0.022767 0.102913 0.000000 0.000000 0.000000 0.071199 0.000000 1.000000 0.000000 
3.110000 0.684771 0.140934 0.046916 0.022748 0.103024 0.000000 0.000000 0.000000 0.071271 0.000000 1.000000 -0.000000 
3.111000 0.684566 0.140957 0.046886 0.022729 0.103135 0.000000 0.000000 0.000000 0.071342 0.000000 1.000000 0.000000 
3.112000 0.684362 0.140979 0.046856 0.022709 0.103246 0.000000 0.000000 0.000000 0.071414 0.000000 1.000000 -0.000000 
3.113000 0.684158 0.141001 0.046825 0.022690 0.103357 0.000000 0.000000 0.000000 0.071485 0.000000 1.000000 0.000000 
3.114000 0.683954 0.141023 0.046795 0.022671 0.103468 0.000000 0.000000 0.000000 0.071556 0.000000 1.000000 0.000000 
3.115000 0.683750 0.141045 0.046765 0.022652 0.103578 0.000000 0.000000 0.000000 0.071627 0.000000 1.000000 0.000000 
3.116000 0.683546 0.141067 0.046735 0.022633 0.103689 0.000000 0.000000 0.000000 0.071699 0.000000 1.000000 0.000000 
3.117000 0.683342 0.141089 0.046705 0.022614 0.103800 0.000000 0.000000 0.000000 0.071770 0.000000 1.000000 -0.000000 
3.118000 0.683138 0.141111 0.046675 0.022595 0.103911 0.000000 0.000000 0.000000 0.071841 0.000000 1.000000 -0.000000 
3.119000 0.682934 0.141133 0.046645 0.022576 0.104021 0.000000 0.000000 0.000000 0.071912 0.000000 1.000000 -0.000000 
3.120000 0.682731 0.141154 0.046615 0.022557 0.104132 0.000000 0.000000 0.000000 0.071983 0.000000 1.000000 -0.000000 
3.121000 0.682527 0.141176 0.046585 0.022538 0.104243 0.000000 0.000000 0.000000 0.072054 0.000000 1.000000 -0.000000 
3.122000 0.682324 0.141198 0.046555 0.022519 0.104354 0.000000 0.000000 0.000000 0.072124 0.000000 1.000000 -0.000000 
3.123000 0.682121 0.141220 0.046525 0.022500 0.104464 0.000000 0.000000 0.000000 0.072195 0.000000 1.000000 0.000000 
3.124000 0.681917 0.141242 0.046495 0.022481 0.104575 0.000000 0.000000 0.000000 0.072266 0.000000 1.000000 0.000000 
3.125000 0.681714 0.141264 0.046465 0.022462 0.104685 0.000000 0.000000 0.000000 0.072337 0.000000 1.000000 0.000000 
3.126000 0.681511 0.141285 0.046435 0.022443 0.104796 0.000000 0.000000 0.000000 0.072407 0.000000 1.000000 -0.000000 
3.127000 0.681308 0.141307 0.046405 0.022424 0.104907 0.000000 0.000000 0.000000 0.072478 0.000000 1.000000 0.000000 
3.128000 0.681106 0.141329 0.046376 0.022405 0.105017 0.000000 0.000000 0.000000 0.072549 0.000000 1.000000 0.000000 
3.129000 0.680903 0.141350 0.046346 0.022386 0.105128 0.000000 0.000000 0.000000 0.072619 0.000000 1.000000 -0.000000 
3.130000 0.680700 0.141372 0.046316 0.022367 0.105238 0.000000 0.000000 0.000000 0.072689 0.000000 1.000000 -0.000000 
3.131000 0.680498 0.141394 0.046286 0.022348 0.105349 0.000000 0.000000 0.000000 0.072760 0.000000 1.000000 -0.000000 
3.132000 0.680295 0.141415 0.046256 0.022329 0.105459 0.000000 0.000000 0.000000 0.072830 0.000000 1.000000 0.000000 
3.133000 0.680093 0.141437 0.046226 0.022310 0.105570 0.000000 0.000000 0.000000 0.072901 0.000000 1.000000 -0.000000 
3.134000 0.679891 0.141458 0.046197 0.022291 0.105680 0.000000 0.000000 0.000000 0.072971 0.000000 1.000000 -0.000000 
3.135000 0.679689 0.141480 0.046167 0.022272 0.105790 0.000000 0.000000 0.000000 0.073041 0.000000 1.000000 0.000000 
3.136000 0.679487 0.141501 0.046137 0.022253 0.105901 0.000000 0.000000 0.000000 0.073111 0.000000 1.000000 0.000000 
3.137000 0.679285 0.141523 0.046107 0.022234 0.106011 0.000000 0.000000 0.000000 0.073181 0.000000 1.000000 -0.000000 
3.138000 0.679083 0.141544 0.046078 0.022215 0.106121 0.000000 0.000000 0.000000 0.073251 0.000000 1.000000 -0.000000 
3.139000 0.678881 0.141566 0.046048 0.022197 0.106232 0.000000 0.000000 0.000000 0.073321 0.000000 1.000000 -0.000000 
3.140000 0.678680 0.141587 0.046018 0.022178 0.106342 0.000000 0.000000 0.000000 0.073391 0.000000 1.000000 -0.000000 
3.141000 0.678478 0.141609 0.045989 0.022159 0.106452 0.000000 0.000000 0.000000 0.073461 0.000000 1.000000 0.000000 
3.142000 0.678277 0.141630 0.045959 0.022140 0.106562 0.000000 0.000000 0.000000 0.073531 0.000000 1.000000 -0.000000 
3.143000 0.678075 0.141651 0.045929 0.022121 0.106673 0.000000 0.000000 0.000000 0.073601 0.000000 1.000000 0.000000 
3.144000 0.677874 0.141673 0.045900 0.022102 0.106783 0.000000 0.000000 0.000000 0.073670 0.000000 1.000000 0.000000 
3.145000 0.677673 0.141694 0.045870 0.022084 0.106893 0.000000 0.000000 0.000000 0.073740 0.000000 1.000000 0.000000 
3.146000 0.677472 0.141715 0.045840 0.022065 0.107003 0.000000 0.000000 0.000000 0.073810 0.000000 1.000000 0.000000 
3.147000 0.677271 0.141736 0.045811 0.022046 0.107113 0.000000 0.000000 0.000000 0.073879 0.000000 1.000000 -0.000000 
3.148000 0.677070 0.141757 0.045781 0.022027 0.107223 0.000000 0.000000 0.000000 0.073949 0.000000 1.000000 0.000000 
3.149000 0.676869 0.141779 0.045752 0.022009 0.107333 0.000000 0.000000 0.000000 0.074018 0.000000 1.000000 0.000000 
3.150000 0.676669 0.141800 0.045722 0.021990 0.107444 0.000000 0.000000 0.000000 0.074088 0.000000 1.000000 -0.000000 
3.151000 0.676468 0.141821 0.045693 0.021971 0.107554 0.000000 0.000000 0.000000 0.074157 0.000000 1.000000 0.000000 
3.152000 0.676268 0.141842 0.045663 0.021952 0.107664 0.000000 0.000000 0.000000 0.074227 0.000000 1.000000 -0.000000 
3.153000 0.676067 0.141863 0.045634 0.021934 0.107774 0.000000 0.000000 0.000000 0.074296 0.000000 1.000000 0.000000 
3.154000 0.675867 0.141884 0.045604 0.021915 0.107884 0.000000 0.000000 0.000000 0.074365 0.000000 1.000000 -0.000000 
3.155000 0.675667 0.141905 0.045575 0.021896 0.107994 0.000000 0.000000 0.000000 0.074434 0.000000 1.000000 0.000000 
3.156000 0.675467 0.141926 0.045545 0.021878 0.108103 0.000000 0.000000 0.000000 0.074504 0.000000 1.000000 0.000000 
3.157000 0.675267 0.141947 0.045516 0.021859 0.108213 0.000000 0.000000 0.000000 0.074573 0.000000 1.000000 0.000000 
3.158000 0.675067 0.141968 0.045486 0.021840 0.108323 0.000000 0.000000 0.000000 0.074642 0.000000 1.000000 0.000000 
3.159000 0.674867 0.141989 0.045457 0.021822 0.108433 0.000000 0.000000 0.000000 0.074711 0.000000 1.000000 -0.000000 
3.160000 0.674667 0.142010 0.045428 0.021803 0.108543 0.000000 0.000000 0.000000 0.074780 0.000000 1.000000 -0.000000 
3.161000 0.674468 0.142031 0.045398 0.021784 0.108653 0.000000 0.000000 0.000000 0.074849 0.000000 1.000000 0.000000 
3.162000 0.674268 0.142052 0.045369 0.021766 0.108763 0.000000 0.000000 0.000000 0.074917 0.000000 1.000000 0.000000 
3.163000 0.674069 0.142073 0.045340 0.021747 0.108872 0.000000 0.000000 0.000000 0.074986 0.000000 1.000000 -0.000000 
3.164000 0.673869 0.142094 0.045310 0.021728 0.108982 0.000000 0.000000 0.000000 0.075055 0.000000 1.000000 -0.000000 
3.165000 0.673670 0.142114 0.045281 0.021710 0.109092 0.000000 0.000000 0.000000 0.075124 0.000000 1.000000 0.000000 
3.166000 0.673471 0.142135 0.045252 0.021691 0.109201 0.000000 0.000000 0.000000 0.075192 0.000000 1.000000 0.000000 
3.167000 0.673272 0.142156 0.045222 0.021673 0.109311 0.000000 0.000000 0.000000 0.075261 0.000000 1.000000 -0.000000 
3.168000 0.673073 0.142177 0.045193 0.021654 0.109421 0.000000 0.000000 0.000000 0.075329 0.000000 1.000000 -0.000000 
3.169000 0.672874 0.142197 0.045164 0.021636 0.109530 0.000000 0.000000 0.000000 0.075398 0.000000 1.000000 0.000000 
3.170000 0.672675 0.142218 0.045135 0.021617 0.109640 0.000000 0.000000 0.000000 0.075466 0.000000 1.000000 -0.000000 
3.171000 0.672477 0.142239 0.045105 0.021598 0.109750 0.000000 0.000000 0.000000 0.075535 0.000000 1.000000 0.000000 
3.172000 0.672278 0.142259 0.045076 0.021580 0.109859 0.000000 0.000000 0.000000 0.075603 0.000000 1.000000 0.000000 
3.173000 0.672080 0.142280 0.045047 0.021561 0.109969 0.000000 0.000000 0.000000 0.075672 0.000000 1.000000 0.000000 
3.174000 0.671881 0.142301 0.045018 0.021543 0.110078 0.000000 0.000000 0.000000 0.075740 0.000000 1.000000 -0.000000 
3.175000 0.671683 0.142321 0.044989 0.021524 0.110188 0.000000 0.000000 0.000000 0.075808 0.000000 1.000000 -0.000000 
3.176000 0.671485 0.142342 0.044960 0.021506 0.110297 0.000000 0.000000 0.000000 0.075876 0.000000 1.000000 -0.000000 
3.177000 0.671287 0.142362 0.044930 0.021487 0.110407 0.000000 0.000000 0.000000 0.075944 0.000000 1.000000 0.000000 
3.178000 0.671089 0.142383 0.044901 0.021469 0.110516 0.000000 0.000000 0.000000 0.076012 0.000000 1.000000 0.000000 
3.179000 0.670891 0.142403 0.044872 0.021451 0.110625 0.000000 0.000000 0.000000 0.076080 0.000000 1.000000 0.000000 
3.180000 0.670693 0.142424 0.044843 0.021432 0.110735 0.000000 0.000000 0.000000 0.076148 0.000000 1.000000 0.000000 
3.181000 0.670495 0.142444 0.044814 0.021414 0.110844 0.000000 0.000000 0.000000 0.076216 0.000000 1.000000 -0.000000 
3.182000 0.670298 0.142465 0.044785 0.021395 0.110954 0.000000 0.000000 0.000000 0.076284 0.000000 1.000000 -0.000000 
3.183000 0.670100 0.142485 0.044756 0.021377 0.111063 0.000000 0.000000 0.000000 0.076352 0.000000 1.000000 0.000000 
3.184000 0.669903 0.142505 0.044727 0.021358 0.111172 0.000000 0.000000 0.000000 0.076420 0.000000 1.000000 -0.000000 
3.185000 0.669705 0.142526 0.044698 0.021340 0.111281 0.000000 0.000000 0.000000 0.076488 0.000000 1.000000 -0.000000 
3.186000 0.669508 0.142546 0.044669 0.021322 0.111391 0.000000 0.000000 0.000000 0.076555 0.000000 1.000000 -0.000000 
3.187000 0.669311 0.142566 0.044640 0.021303 0.111500 0.000000 0.000000 0.000000 0.076623 0.000000 1.000000 -0.000000 
3.188000 0.669114 0.142587 0.044611 0.021285 0.111609 0.000000 0.000000 0.000000 0.076690 0.000000 1.000000 -0.000000 
3.189000 0.668917 0.142607 0.044582 0.021267 0.111718 0.000000 0.000000 0.000000 0.076758 0.000000 1.000000 -0.000000 
3.190000 0.668720 0.142627 0.044553 0.021248 0.111827 0.000000 0.000000 0.000000 0.076825 0.000000 1.000000 -0.000000 
3.191000 0.668523 0.142647 0.044524 0.021230 0.111937 0.000000 0.000000 0.000000 0.076893 0.000000 1.000000 -0.000000 
3.192000 0.668327 0.142667 0.044496 0.021212 0.112046 0.000000 0.000000 0.000000 0.076960 0.000000 1.000000 -0.000000 
3.193000 0.668130 0.142688 0.044467 0.021193 0.112155 0.000000 0.000000 0.000000 0.077028 0.000000 1.000000 0.000000 
3.194000 0.667934 0.142708 0.044438 0.021175 0.112264 0.000000 0.000000 0.000000 0.077095 0.000000 1.000000 -0.000000 
3.195000 0.667737 0.142728 0.044409 0.021157 0.112373 0.000000 0.000000 0.000000 0.077162 0.000000 1.000000 0.000000 
3.196000 0.667541 0.142748 0.044380 0.021138 0.112482 0.000000 0.000000 0.000000 0.077229 0.000000 1.000000 -0.000000 
3.197000 0.667345 0.142768 0.044351 0.021120 0.112591 0.000000 0.000000 0.000000 0.077297 0.000000 1.000000 -0.000000 
3.198000 0.667149 0.142788 0.044323 0.021102 0.112700 0.000000 0.000000 0.000000 0.077364 0.000000 1.000000 0.000000 
3.199000 0.666952 0.142808 0.044294 0.021084 0.112809 0.000000 0.000000 0.000000 0.077431 0.000000 1.000000 -0.000000 
3.200000 0.666757 0.142828 0.044265 0.021065 0.112918 0.000000 0.000000 0.000000 0.077498 0.000000 1.000000 0.000000 
3.201000 0.666561 0.142848 0.044236 0.021047 0.113027 0.000000 0.000000 0.000000 0.077565 0.000000 1.000000 0.000000 
3.202000 0.666365 0.142868 0.044207 0.021029 0.113135 0.000000 0.000000 0.000000 0.077632 0.000000 1.000000 -0.000000 
3.203000 0.666169 0.142888 0.044179 0.021011 0.113244 0.000000 0.000000 0.000000 0.077699 0.000000 1.000000 -0.000000 
3.204000 0.665974 0.142908 0.044150 0.020992 0.113353 0.000000 0.000000 0.000000 0.077765 0.000000 1.000000 0.000000 
3.205000 0.665778 0.142928 0.044121 0.020974 0.113462 0.000000 0.000000 0.000000 0.077832 0.000000 1.000000 -0.000000 
3.206000 0.665583 0.142948 0.044093 0.020956 0.113571 0.000000 0.000000 0.000000 0.077899 0.000000 1.000000 0.000000 
3.207000 0.665388 0.142967 0.044064 0.020938 0.113679 0.000000 0.000000 0.000000 0.077966 0.000000 1.000000 0.000000 
3.208000 0.665192 0.142987 0.044035 0.020920 0.113788 0.000000 0.000000 0.000000 0.078032 0.000000 1.000000 -0.000000 
3.209000 0.664997 0.143007 0.044007 0.020902 0.113897 0.000000 0.000000 0.000000 0.078099 0.000000 1.000000 -0.000000 
3.210000 0.664802 0.143027 0.043978 0.020883 0.114006 0.000000 0.000000 0.000000 0.078165 0.000000 1.000000 -0.000000 
3.211000 0.664607 0.143047 0.043950 0.020865 0.114114 0.000000 0.000000 0.000000 0.078232 0.000000 1.000000 -0.000000 
3.212000 0.664413 0.143066 0.043921 0.020847 0.114223 0.000000 0.000000 0.000000 0.078298 0.000000 1.000000 0.000000 
3.213000 0.664218 0.143086 0.043892 0.020829 0.114332 0.000000 0.000000 0.000000 0.078365 0.000000 1.000000 0.000000 
3.214000 0.664023 0.143106 0.043864 0.020811 0.114440 0.000000 0.000000 0.000000 0.078431 0.000000 1.000000 0.000000 
3.215000 0.663829 0.143125 0.043835 0.020793 0.114549 0.000000 0.000000 0.000000 0.078497 0.000000 1.000000 -0.000000 
3.216000 0.663634 0.143145 0.043807 0.020775 0.114657 0.000000 0.000000 0.000000 0.078564 0.000000 1.000000 -0.000000 
3.217000 0.663440 0.143165 0.043778 0.020757 0.114766 0.000000 0.000000 0.000000 0.078630 0.000000 1.000000 -0.000000 
3.218000 0.663246 0.143184 0.043750 0.020739 0.114874 0.000000 0.000000 0.000000 0.078696 0.000000 1.000000 -0.000000 
3.219000 0.663051 0.143204 0.043721 0.020721 0.114983 0.000000 0.000000 0.000000 0.078762 0.000000 1.000000 0.000000 
3.220000 0.662857 0.143223 0.043693 0.020703 0.115091 0.000000 0.000000 0.000000 0.078828 0.000000 1.000000 0.000000 
3.221000 0.662663 0.143243 0.043664 0.020685 0.115200 0.000000 0.000000 0.000000 0.078894 0.000000 1.000000 0.000000 
3.222000 0.662469 0.143262 0.043636 0.020666 0.115308 0.000000 0.000000 0.000000 0.078960 0.000000 1.000000 0.000000 
3.223000 0.662276 0.143282 0.043607 0.020648 0.115416 0.000000 0.000000 0.000000 0.079026 0.000000 1.000000 -0.000000 
3.224000 0.662082 0.143301 0.043579 0.020630 0.115525 0.000000 0.000000 0.000000 0.079092 0.000000 1.000000 -0.000000 
3.225000 0.661888 0.143321 0.043551 0.020612 0.115633 0.000000 0.000000 0.000000 0.079158 0.000000 1.000000 -0.000000 
3.226000 0.661695 0.143340 0.043522 0.020594 0.115741 0.000000 0.000000 0.000000 0.079224 0.000000 1.000000 -0.000000 
3.227000 0.661501 0.143360 0.043494 0.020577 0.115850 0.000000 0.000000 0.000000 0.079289 0.000000 1.000000 -0.000000 
3.228000 0.661308 0.143379 0.043466 0.020559 0.115958 0.000000 0.000000 0.000000 0.079355 0.000000 1.000000 -0.000000 
3.229000 0.661115 0.143398 0.043437 0.020541 0.116066 0.000000 0.000000 0.000000 0.079421 0.000000 1.000000 0.000000 
3.230000 0.660922 0.143418 0.043409 0.020523 0.116174 0.000000 0.000000 0.000000 0.079486 0.000000 1.000000 0.000000 
3.231000 0.660728 0.143437 0.043381 0.020505 0.116283 0.000000 0.000000 0.000000 0.079552 0.000000 1.000000 -0.000000 
3.232000 0.660535 0.143456 0.043352 0.020487 0.116391 0.000000 0.000000 0.000000 0.079617 0.000000 1.000000 0.000000 
3.233000 0.660343 0.143476 0.043324 0.020469 0.116499 0.000000 0.000000 0.000000 0.079683 0.000000 1.000000 0.000000 
3.234000 0.660150 0.143495 0.043296 0.020451 0.116607 0.000000 0.000000 0.000000 0.079748 0.000000 1.000000 -0.000000 
3.235000 0.659957 0.143514 0.043268 0.020433 0.116715 0.000000 0.000000 0.000000 0.079814 0.000000 1.000000 -0.000000 
3.236000 0.659764 0.143533 0.043239 0.020415 0.116823 0.000000 0.000000 0.000000 0.079879 0.000000 1.000000 -0.000000 
3.237000 0.659572 0.143553 0.043211 0.020397 0.116931 0.000000 0.000000 0.000000 0.079944 0.000000 1.000000 0.000000 
3.238000 0.659379 0.143572 0.043183 0.020379 0.117039 0.000000 0.000000 0.000000 0.080009 0.000000 1.000000 -0.000000 
3.239000 0.659187 0.143591 0.043155 0.020362 0.117147 0.000000 0.000000 0.000000 0.080075 0.000000 1.000000 0.000000 
3.240000 0.658995 0.143610 0.043127 0.020344 0.117255 0.000000 0.000000 0.000000 0.080140 0.000000 1.000000 0.000000 
3.241000 0.658803 0.143629 0.043098 0.020326 0.117363 0.000000 0.000000 0.000000 0.080205 0.000000 1.000000 -0.000000 
3.242000 0.658611 0.143648 0.043070 0.020308 0.117471 0.000000 0.000000 0.000000 0.080270 0.000000 1.000000 -0.000000 
3.243000 0.658419 0.143667 0.043042 0.020290 0.117579 0.000000 0.000000 0.000000 0.080335 0.000000 1.000000 0.000000 
3.244000 0.658227 0.143686 0.043014 0.020273 0.117687 0.000000 0.000000 0.000000 0.080400 0.000000 1.000000 -0.000000 
3.245000 0.658035 0.143705 0.042986 0.020255 0.117795 0.000000 0.000000 0.000000 0.080465 0.000000 1.000000 -0.000000 
3.246000 0.657843 0.143724 0.042958 0.020237 0.117903 0.000000 0.000000 0.000000 0.080530 0.000000 1.000000 0.000000 
3.247000 0.657652 0.143743 0.042930 0.020219 0.118011 0.000000 0.000000 0.000000 0.080594 0.000000 1.000000 -0.000000 
3.248000 0.657460 0.143762 0.042902 0.020201 0.118118 0.000000 0.000000 0.000000 0.080659 0.000000 1.000000 -0.000000 
3.249000 0.657269 0.143781 0.042874 0.020184 0.118226 0.000000 0.000000 0.000000 0.080724 0.000000 1.000000 0.000000 
3.250000 0.657077 0.143800 0.042846 0.020166 0.118334 0.000000 0.000000 0.000000 0.080789 0.000000 1.000000 -0.000000 
3.251000 0.656886 0.143819 0.042818 0.020148 0.118442 0.000000 0.000000 0.000000 0.080853 0.000000 1.000000 -0.000000 
3.252000 0.656695 0.143838 0.042790 0.020130 0.118549 0.000000 0.000000 0.000000 0.080918 0.000000 1.000000 0.000000 
3.253000 0.656504 0.143857 0.042762 0.020113 0.118657 0.000000 0.000000 0.000000 0.080982 0.000000 1.000000 -0.000000 
3.254000 0.656313 0.143876 0.042734 0.020095 0.118765 0.000000 0.000000 0.000000 0.081047 0.000000 1.000000 -0.000000 
3.255000 0.656122 0.143894 0.042706 0.020077 0.118872 0.000000 0.000000 0.000000 0.081111 0.000000 1.000000 0.000000 
3.256000 0.655931 0.143913 0.042678 0.020060 0.118980 0.000000 0.000000 0.000000 0.081176 0.000000 1.000000 0.000000 
3.257000 0.655740 0.143932 0.042650 0.020042 0.119088 0.000000 0.000000 0.000000 0.081240 0.000000 1.000000 -0.000000 
3.258000 0.655550 0.143951 0.042622 0.020024 0.119195 0.000000 0.000000 0.000000 0.081304 0.000000 1.000000 0.000000 
3.259000 0.655359 0.143969 0.042594 0.020007 0.119303 0.000000 0.000000 0.000000 0.081369 0.000000 1.000000 -0.000000 
3.260000 0.655169 0.143988 0.042566 0.019989 0.119410 0.000000 0.000000 0.000000 0.081433 0.000000 1.000000 0.000000 
3.261000 0.654979 0.144007 0.042538 0.019971 0.119518 0.000000 0.000000 0.000000 0.081497 0.000000 1.000000 0.000000 
3.262000 0.654788 0.144025 0.042511 0.019954 0.119625 0.000000 0.000000 0.000000 0.081561 0.000000 1.000000 0.000000 
3.263000 0.654598 0.144044 0.042483 0.019936 0.119733 0.000000 0.000000 0.000000 0.081625 0.000000 1.000000 -0.000000 
3.264000 0.654408 0.144063 0.042455 0.019919 0.119840 0.000000 0.000000 0.000000 0.081689 0.000000 1.000000 0.000000 
3.265000 0.654218 0.144081 0.042427 0.019901 0.119947 0.000000 0.000000 0.000000 0.081753 0.000000 1.000000 -0.000000 
3.266000 0.654028 0.144100 0.042399 0.019883 0.120055 0.000000 0.000000 0.000000 0.081817 0.000000 1.000000 0.000000 
3.267000 0.653838 0.144118 0.042372 0.019866 0.120162 0.000000 0.000000 0.000000 0.081881 0.000000 1.000000 0.000000 
3.268000 0.653649 0.144137 0.042344 0.019848 0.120269 0.000000 0.000000 0.000000 0.081945 0.000000 1.000000 0.000000 
3.269000 0.653459 0.144156 0.042316 0.019831 0.120377 0.000000 0.000000 0.000000 0.082009 0.000000 1.000000 -0.000000 
3.270000 0.653269 0.144174 0.042288 0.019813 0.120484 0.000000 0.000000 0.000000 0.082073 0.000000 1.000000 0.000000 
3.271000 0.653080 0.144193 0.042261 0.019796 0.120591 0.000000 0.000000 0.000000 0.082136 0.000000 1.000000 0.000000 
3.272000 0.652891 0.144211 0.042233 0.019778 0.120699 0.000000 0.000000 0.000000 0.082200 0.000000 1.000000 0.000000 
3.273000 0.652701 0.144229 0.042205 0.019761 0.120806 0.000000 0.000000 0.000000 0.082264 0.000000 1.000000 -0.000000 
3.274000 0.652512 0.144248 0.042178 0.019743 0.120913 0.000000 0.000000 0.000000 0.082327 0.000000 1.000000 0.000000 
3.275000 0.652323 0.144266 0.042150 0.019726 0.121020 0.000000 0.000000 0.000000 0.082391 0.000000 1.000000 -0.000000 
3.276000 0.652134 0.144285 0.042122 0.019708 0.121127 0.000000 0.000000 0.000000 0.082454 0.000000 1.000000 -0.000000 
3.277000 0.651945 0.144303 0.042095 0.019691 0.121234 0.000000 0.000000 0.000000 0.082518 0.000000 1.000000 0.000000 
3.278000 0.651756 0.144321 0.042067 0.019673 0.121341 0.000000 0.000000 0.000000 0.082581 0.000000 1.000000 -0.000000 
3.279000 0.651567 0.144340 0.042040 0.019656 0.121448 0.000000 0.000000 0.000000 0.082644 0.000000 1.000000 -0.000000 
3.280000 0.651379 0.144358 0.042012 0.019638 0.121556 0.000000 0.000000 0.000000 0.082708 0.000000 1.000000 -0.000000 
3.281000 0.651190 0.144376 0.041984 0.019621 0.121663 0.000000 0.000000 0.000000 0.082771 0.000000 1.000000 0.000000 
3.282000 0.651002 0.144394 0.041957 0.019603 0.121770 0.000000 0.000000 0.000000 0.082834 0.000000 1.000000 -0.000000 
3.283000 0.650813 0.144413 0.041929 0.019586 0.121876 0.000000 0.000000 0.000000 0.082897 0.000000 1.000000 -0.000000 
3.284000 0.650625 0.144431 0.041902 0.019568 0.121983 0.000000 0.000000 0.000000 0.082961 0.000000 1.000000 0.000000 
3.285000 0.650437 0.144449 0.041874 0.019551 0.122090 0.000000 0.000000 0.000000 0.083024 0.000000 1.000000 0.000000 
3.286000 0.650249 0.144467 0.041847 0.019534 0.122197 0.000000 0.000000 0.000000 0.083087 0.000000 1.000000 0.000000 
3.287000 0.650061 0.144485 0.041819 0.019516 0.122304 0.000000 0.000000 0.000000 0.083150 0.000000 1.000000 0.000000 
3.288000 0.649873 0.144504 0.041792 0.019499 0.122411 0.000000 0.000000 0.000000 0.083213 0.000000 1.000000 -0.000000 
3.289000 0.649685 0.144522 0.041764 0.019482 0.122518 0.000000 0.000000 0.000000 0.083276 0.000000 1.000000 -0.000000 
3.290000 0.649497 0.144540 0.041737 0.019464 0.122625 0.000000 0.000000 0.000000 0.083339 0.000000 1.000000 -0.000000 
3.291000 0.649309 0.144558 0.041710 0.019447 0.122731 0.000000 0.000000 0.000000 0.083401 0.000000 1.000000 -0.000000 
3.292000 0.649122 0.144576 0.041682 0.019430 0.122838 0.000000 0.000000 0.000000 0.083464 0.000000 1.000000 -0.000000 
3.293000 0.648934 0.144594 0.041655 0.019412 0.122945 0.000000 0.000000 0.000000 0.083527 0.000000 1.000000 -0.000000 
3.294000 0.648747 0.144612 0.041627 0.019395 0.123052 0.000000 0.000000 0.000000 0.083590 0.000000 1.000000 0.000000 
3.295000 0.648560 0.144630 0.041600 0.019378 0.123158 0.000000 0.000000 0.000000 0.083652 0.000000 1.000000 0.000000 
3.296000 0.648372 0.144648 0.041573 0.019360 0.123265 0.000000 0.000000 0.000000 0.083715 0.000000 1.000000 -0.000000 
3.297000 0.648185 0.144666 0.041545 0.019343 0.123371 0.000000 0.000000 0.000000 0.083777 0.000000 1.000000 -0.000000 
3.298000 0.647998 0.144684 0.041518 0.019326 0.123478 0.000000 0.000000 0.000000 0.083840 0.000000 1.000000 -0.000000 
3.299000 0.647811 0.144702 0.041491 0.019309 0.123585 0.000000 0.000000 0.000000 0.083902 0.000000 1.000000 0.000000 
3.300000 0.647624 0.144720 0.041464 0.019291 0.123691 0.000000 0.000000 0.000000 0.083965 0.000000 1.000000 -0.000000 
3.301000 0.647438 0.144738 0.041436 0.019274 0.123798 0.000000 0.000000 0.000000 0.084027 0.000000 1.000000 0.000000 
3.302000 0.647251 0.144755 0.041409 0.019257 0.123904 0.000000 0.000000 0.000000 0.084090 0.000000 1.000000 -0.000000 
3.303000 0.647064 0.144773 0.041382 0.019240 0.124011 0.000000 0.000000 0.000000 0.084152 0.000000 1.000000 -0.000000 
3.304000 0.646878 0.144791 0.041355 0.019222 0.124117 0.000000 0.000000 0.000000 0.084214 0.000000 1.000000 -0.000000 
3.305000 0.646691 0.144809 0.041327 0.019205 0.124224 0.000000 0.000000 0.000000 0.084276 0.000000 1.000000 -0.000000 
3.306000 0.646505 0.144827 0.041300 0.019188 0.124330 0.000000 0.000000 0.000000 0.084339 0.000000 1.000000 0.000000 
3.307000 0.646319 0.144844 0.041273 0.019171 0.124436 0.000000 0.000000 0.000000 0.084401 0.000000 1.000000 0.000000 
3.308000 0.646132 0.144862 0.041246 0.019154 0.124543 0.000000 0.000000 0.000000 0.084463 0.000000 1.000000 0.000000 
3.309000 0.645946 0.144880 0.041219 0.019136 0.124649 0.000000 0.000000 0.000000 0.084525 0.000000 1.000000 -0.000000 
3.310000 0.645760 0.144898 0.041191 0.019119 0.124755 0.000000 0.000000 0.000000 0.084587 0.000000 1.000000 0.000000 
3.311000 0.645574 0.144915 0.041164 0.019102 0.124862 0.000000 0.000000 0.000000 0.084649 0.000000 1.000000 -0.000000 
3.312000 0.645389 0.144933 0.041137 0.019085 0.124968 0.000000 0.000000 0.000000 0.084711 0.000000 1.000000 0.000000 
3.313000 0.645203 0.144950 0.041110 0.019068 0.125074 0.000000 0.000000 0.000000 0.084773 0.000000 1.000000 0.000000 
3.314000 0.645017 0.144968 0.041083 0.019051 0.125180 0.000000 0.000000 0.000000 0.084834 0.000000 1.000000 0.000000 
3.315000 0.644832 0.144986 0.041056 0.019034 0.125287 0.000000 0.000000 0.000000 0.084896 0.000000 1.000000 -0.000000 
3.316000 0.644646 0.145003 0.041029 0.019017 0.125393 0.000000 0.000000 0.000000 0.084958 0.000000 1.000000 0.000000 
3.317000 0.644461 0.145021 0.041002 0.018999 0.125499 0.000000 0.000000 0.000000 0.085020 0.000000 1.000000 -0.000000 
3.318000 0.644275 0.145038 0.040975 0.018982 0.125605 0.000000 0.000000 0.000000 0.085081 0.000000 1.000000 -0.000000 
3.319000 0.644090 0.145056 0.040948 0.018965 0.125711 0.000000 0.000000 0.000000 0.085143 0.000000 1.000000 0.000000 
3.320000 0.643905 0.145073 0.040921 0.018948 0.125817 0.000000 0.000000 0.000000 0.085204 0.000000 1.000000 0.000000 
3.321000 0.643720 0.145091 0.040894 0.018931 0.125923 0.000000 0.000000 0.000000 0.085266 0.000000 1.000000 -0.000000 
3.322000 0.643535 0.145108 0.040867 0.018914 0.126029 0.000000 0.000000 0.000000 0.085327 0.000000 1.000000 -0.000000 
3.323000 0.643350 0.145126 0.040840 0.018897 0.126135 0.000000 0.000000 0.000000 0.085389 0.000000 1.000000 -0.000000 
3.324000 0.643165 0.145143 0.040813 0.018880 0.126241 0.000000 0.000000 0.000000 0.085450 0.000000 1.000000 -0.000000 
3.325000 0.642981 0.145161 0.040786 0.018863 0.126347 0.000000 0.000000 0.000000 0.085512 0.000000 1.000000 0.000000 
3.326000 0.642796 0.145178 0.040759 0.018846 0.126453 0.000000 0.000000 0.000000 0.085573 0.000000 1.000000 -0.000000 
3.327000 0.642611 0.145195 0.040732 0.018829 0.126559 0.000000 0.000000 0.000000 0.085634 0.000000 1.000000 -0.000000 
3.328000 0.642427 0.145213 0.040705 0.018812 0.126665 0.000000 0.000000 0.000000 0.085695 0.000000 1.000000 -0.000000 
3.329000 0.642243 0.145230 0.040678 0.018795 0.126771 0.000000 0.000000 0.000000 0.085756 0.000000 1.000000 -0.000000 
3.330000 0.642058 0.145247 0.040652 0.018778 0.126877 0.000000 0.000000 0.000000 0.085818 0.000000 1.000000 -0.000000 
3.331000 0.641874 0.145265 0.040625 0.018761 0.126982 0.000000 0.000000 0.000000 0.085879 0.000000 1.000000 -0.000000 
3.332000 0.641690 0.145282 0.040598 0.018744 0.127088 0.000000 0.000000 0.000000 0.085940 0.000000 1.000000 -0.000000 
3.333000 0.641506 0.145299 0.040571 0.018727 0.127194 0.000000 0.000000 0.000000 0.086001 0.000000 1.000000 0.000000 
3.334000 0.641322 0.145317 0.040544 0.018710 0.127300 0.000000 0.000000 0.000000 0.086062 0.000000 1.000000 0.000000 
3.335000 0.641138 0.145334 0.040518 0.018694 0.127405 0.000000 0.000000 0.000000 0.086123 0.000000 1.000000 -0.000000 
3.336000 0.640954 0.145351 0.040491 0.018677 0.127511 0.000000 0.000000 0.000000 0.086184 0.000000 1.000000 0.000000 
3.337000 0.640771 0.145368 0.040464 0.018660 0.127617 0.000000 0.000000 0.000000 0.086244 0.000000 1.000000 -0.000000 
3.338000 0.640587 0.145385 0.040437 0.018643 0.127722 0.000000 0.000000 0.000000 0.086305 0.000000 1.000000 -0.000000 
3.339000 0.640404 0.145402 0.040411 0.018626 0.127828 0.000000 0.000000 0.000000 0.086366 0.000000 1.000000 -0.000000 
3.340000 0.640220 0.145420 0.040384 0.018609 0.127933 0.000000 0.000000 0.000000 0.086427 0.000000 1.000000 0.000000 
3.341000 0.640037 0.145437 0.040357 0.018592 0.128039 0.000000 0.000000 0.000000 0.086487 0.000000 1.000000 -0.000000 
3.342000 0.639854 0.145454 0.040330 0.018575 0.128145 0.000000 0.000000 0.000000 0.086548 0.000000 1.000000 0.000000 
3.343000 0.639671 0.145471 0.040304 0.018559 0.128250 0.000000 0.000000 0.000000 0.086608 0.000000 1.000000 0.000000 
3.344000 0.639487 0.145488 0.040277 0.018542 0.128356 0.000000 0.000000 0.000000 0.086669 0.000000 1.000000 0.000000 
3.345000 0.639305 0.145505 0.040251 0.018525 0.128461 0.000000 0.000000 0.000000 0.086729 0.000000 1.000000 0.000000 
3.346000 0.639122 0.145522 0.040224 0.018508 0.128566 0.000000 0.000000 0.000000 0.086790 0.000000 1.000000 0.000000 
3.347000 0.638939 0.145539 0.040197 0.018491 0.128672 0.000000 0.000000 0.000000 0.086850 0.000000 1.000000 0.000000 
3.348000 0.638756 0.145556 0.040171 0.018475 0.128777 0.000000 0.000000 0.000000 0.086911 0.000000 1.000000 -0.000000 
3.349000 0.638573 0.145573 0.040144 0.018458 0.128883 0.000000 0.000000 0.000000 0.086971 0.000000 1.000000 -0.000000 
3.350000 0.638391 0.145590 0.040118 0.018441 0.128988 0.000000 0.000000 0.000000 0.087031 0.000000 1.000000 -0.000000 
3.351000 0.638208 0.145607 0.040091 0.018424 0.129093 0.000000 0.000000 0.000000 0.087092 0.000000 1.000000 -0.000000 
3.352000 0.638026 0.145624 0.040064 0.018408 0.129199 0.000000 0.000000 0.000000 0.087152 0.000000 1.000000 0.000000 
3.353000 0.637844 0.145641 0.040038 0.018391 0.129304 0.000000 0.000000 0.000000 0.087212 0.000000 1.000000 -0.000000 
3.354000 0.637661 0.145657 0.040011 0.018374 0.129409 0.000000 0.000000 0.000000 0.087272 0.000000 1.000000 0.000000 
3.355000 0.637479 0.145674 0.039985 0.018357 0.129514 0.000000 0.000000 0.000000 0.087332 0.000000 1.000000 0.000000 
3.356000 0.637297 0.145691 0.039958 0.018341 0.129619 0.000000 0.000000 0.000000 0.087392 0.000000 1.000000 0.000000 
3.357000 0.637115 0.145708 0.039932 0.018324 0.129725 0.000000 0.000000 0.000000 0.087452 0.000000 1.000000 0.000000 
3.358000 0.636933 0.145725 0.039905 0.018307 0.129830 0.000000 0.000000 0.000000 0.087512 0.000000 1.000000 -0.000000 
3.359000 0.636752 0.145742 0.039879 0.018291 0.129935 0.000000 0.000000 0.000000 0.087572 0.000000 1.000000 -0.000000 
3.360000 0.636570 0.145758 0.039853 0.018274 0.130040 0.000000 0.000000 0.000000 0.087632 0.000000 1.000000 -0.000000 
3.361000 0.636388 0.145775 0.039826 0.018257 0.130145 0.000000 0.000000 0.000000 0.087692 0.000000 1.000000 0.000000 
3.362000 0.636207 0.145792 0.039800 0.018241 0.130250 0.000000 0.000000 0.000000 0.087751 0.000000 1.000000 0.000000 
3.363000 0.636025 0.145808 0.039773 0.018224 0.130355 0.000000 0.000000 0.000000 0.087811 0.000000 1.000000 -0.000000 
3.364000 0.635844 0.145825 0.039747 0.018207 0.130460 0.000000 0.000000 0.000000 0.087871 0.000000 1.000000 0.000000 
3.365000 0.635663 0.145842 0.039721 0.018191 0.130565 0.000000 0.000000 0.000000 0.087931 0.000000 1.000000 -0.000000 
3.366000 0.635481 0.145858 0.039694 0.018174 0.130670 0.000000 0.000000 0.000000 0.087990 0.000000 1.000000 -0.000000 
3.367000 0.635300 0.145875 0.039668 0.018157 0.130775 0.000000 0.000000 0.000000 0.088050 0.000000 1.000000 -0.000000 
3.368000 0.635119 0.145892 0.039642 0.018141 0.130880 0.000000 0.000000 0.000000 0.088109 0.000000 1.000000 -0.000000 
3.369000 0.634938 0.145908 0.039615 0.018124 0.130985 0.000000 0.000000 0.000000 0.088169 0.000000 1.000000 -0.000000 
3.370000 0.634757 0.145925 0.039589 0.018108 0.131089 0.000000 0.000000 0.000000 0.088228 0.000000 1.000000 -0.000000 
3.371000 0.634577 0.145941 0.039563 0.018091 0.131194 0.000000 0.000000 0.000000 0.088288 0.000000 1.000000 0.000000 
3.372000 0.634396 0.145958 0.039537 0.018075 0.131299 0.000000 0.000000 0.000000 0.088347 0.000000 1.000000 0.000000 
3.373000 0.634215 0.145975 0.039510 0.018058 0.131404 0.000000 0.000000 0.000000 0.088406 0.000000 1.000000 -0.000000 
3.374000 0.634035 0.145991 0.039484 0.018041 0.131509 0.000000 0.000000 0.000000 0.088466 0.000000 1.000000 -0.000000 
3.375000 0.633854 0.146008 0.039458 0.018025 0.131613 0.000000 0.000000 0.000000 0.088525 0.000000 1.000000 0.000000 
3.376000 0.633674 0.146024 0.039432 0.018008 0.131718 0.000000 0.000000 0.000000 0.088584 0.000000 1.000000 -0.000000 
3.377000 0.633494 0.146040 0.039405 0.017992 0.131823 0.000000 0.000000 0.000000 0.088643 0.000000 1.000000 -0.000000 
3.378000 0.633314 0.146057 0.039379 0.017975 0.131927 0.000000 0.000000 0.000000 0.088702 0.000000 1.000000 0.000000 
3.379000 0.633133 0.146073 0.039353 0.017959 0.132032 0.000000 0.000000 0.000000 0.088761 0.000000 1.000000 -0.000000 
3.380000 0.632953 0.146090 0.039327 0.017942 0.132137 0.000000 0.000000 0.000000 0.088820 0.000000 1.000000 -0.000000 
3.381000 0.632773 0.146106 0.039301 0.017926 0.132241 0.000000 0.000000 0.000000 0.088879 0.000000 1.000000 -0.000000 
3.382000 0.632594 0.146122 0.039275 0.017909 0.132346 0.000000 0.000000 0.000000 0.088938 0.000000 1.000000 -0.000000 
3.383000 0.632414 0.146139 0.039249 0.017893 0.132450 0.000000 0.000000 0.000000 0.088997 0.000000 1.000000 0.000000 
3.384000 0.632234 0.146155 0.039223 0.017877 0.132555 0.000000 0.000000 0.000000 0.089056 0.000000 1.000000 -0.000000 
3.385000 0.632055 0.146171 0.039196 0.017860 0.132659 0.000000 0.000000 0.000000 0.089115 0.000000 1.000000 0.000000 
3.386000 0.631875 0.146188 0.039170 0.017844 0.132764 0.000000 0.000000 0.000000 0.089174 0.000000 1.000000 -0.000000 
3.387000 0.631696 0.146204 0.039144 0.017827 0.132868 0.000000 0.000000 0.000000 0.089232 0.000000 1.000000 -0.000000 
3.388000 0.631516 0.146220 0.039118 0.017811 0.132972 0.000000 0.000000 0.000000 0.089291 0.000000 1.000000 0.000000 
3.389000 0.631337 0.146237 0.039092 0.017795 0.133077 0.000000 0.000000 0.000000 0.089350 0.000000 1.000000 -0.000000 
3.390000 0.631158 0.146253 0.039066 0.017778 0.133181 0.000000 0.000000 0.000000 0.089408 0.000000 1.000000 -0.000000 
3.391000 0.630979 0.146269 0.039040 0.017762 0.133285 0.000000 0.000000 0.000000 0.089467 0.000000 1.000000 -0.000000 
3.392000 0.630800 0.146285 0.039014 0.017745 0.133390 0.000000 0.000000 0.000000 0.089526 0.000000 1.000000 -0.000000 
3.393000 0.630621 0.146301 0.038988 0.017729 0.133494 0.000000 0.000000 0.000000 0.089584 0.000000 1.000000 -0.000000 
3.394000 0.630442 0.146318 0.038962 0.017713 0.133598 0.000000 0.000000 0.000000 0.089642 0.000000 1.000000 -0.000000 
3.395000 0.630263 0.146334 0.038936 0.017696 0.133702 0.000000 0.000000 0.000000 0.089701 0.000000 1.000000 -0.000000 
3.396000 0.630084 0.146350 0.038910 0.017680 0.133807 0.000000 0.000000 0.000000 0.089759 0.000000 1.000000 -0.000000 
3.397000 0.629906 0.146366 0.038885 0.017664 0.133911 0.000000 0.000000 0.000000 0.089818 0.000000 1.000000 0.000000 
3.398000 0.629727 0.146382 0.038859 0.017647 0.134015 0.000000 0.000000 0.000000 0.089876 0.000000 1.000000 0.000000 
3.399000 0.629549 0.146398 0.038833 0.017631 0.134119 0.000000 0.000000 0.000000 0.089934 0.000000 1.000000 0.000000 
3.400000 0.629370 0.146414 0.038807 0.017615 0.134223 0.000000 0.000000 0.000000 0.089992 0.000000 1.000000 0.000000 
3.401000 0.629192 0.146430 0.038781 0.017599 0.134327 0.000000 0.000000 0.000000 0.090051 0.000000 1.000000 -0.000000 
3.402000 0.629014 0.146446 0.038755 0.017582 0.134431 0.000000 0.000000 0.000000 0.090109 0.000000 1.000000 -0.000000 
3.403000 0.628836 0.146462 0.038729 0.017566 0.134535 0.000000 0.000000 0.000000 0.090167 0.000000 1.000000 0.000000 
3.404000 0.628658 0.146478 0.038704 0.017550 0.134639 0.000000 0.000000 0.000000 0.090225 0.000000 1.000000 -0.000000 
3.405000 0.628480 0.146494 0.038678 0.017533 0.134743 0.000000 0.000000 0.000000 0.090283 0.000000 1.000000 -0.000000 
3.406000 0.628302 0.146510 0.038652 0.017517 0.134847 0.000000 0.000000 0.000000 0.090341 0.000000 1.000000 -0.000000 
3.407000 0.628124 0.146526 0.038626 0.017501 0.134951 0.000000 0.000000 0.000000 0.090399 0.000000 1.000000 0.000000 
3.408000 0.627946 0.146542 0.038600 0.017485 0.135055 0.000000 0.000000 0.000000 0.090457 0.000000 1.000000 0.000000 
3.409000 0.627769 0.146558 0.038575 0.017469 0.135159 0.000000 0.000000 0.000000 0.090514 0.000000 1.000000 -0.000000 
3.410000 0.627591 0.146574 0.038549 0.017452 0.135263 0.000000 0.000000 0.000000 0.090572 0.000000 1.000000 0.000000 
3.411000 0.627414 0.146590 0.038523 0.017436 0.135367 0.000000 0.000000 0.000000 0.090630 0.000000 1.000000 -0.000000 
3.412000 0.627236 0.146605 0.038498 0.017420 0.135470 0.000000 0.000000 0.000000 0.090688 0.000000 1.000000 -0.000000 
3.413000 0.627059 0.146621 0.038472 0.017404 0.135574 0.000000 0.000000 0.000000 0.090745 0.000000 1.000000 0.000000 
3.414000 0.626882 0.146637 0.038446 0.017388 0.135678 0.000000 0.000000 0.000000 0.090803 0.000000 1.000000 -0.000000 
3.415000 0.626705 0.146653 0.038420 0.017372 0.135782 0.000000 0.000000 0.000000 0.090861 0.000000 1.000000 -0.000000 
3.416000 0.626528 0.146669 0.038395 0.017355 0.135885 0.000000 0.000000 0.000000 0.090918 0.000000 1.000000 -0.000000 
3.417000 0.626351 0.146684 0.038369 0.017339 0.135989 0.000000 0.000000 0.000000 0.090976 0.000000 1.000000 0.000000 
3.418000 0.626174 0.146700 0.038344 0.017323 0.136093 0.000000 0.000000 0.000000 0.091033 0.000000 1.000000 -0.000000 
3.419000 0.625997 0.146716 0.038318 0.017307 0.136196 0.000000 0.000000 0.000000 0.091091 0.000000 1.000000 -0.000000 
3.420000 0.625820 0.146732 0.038292 0.017291 0.136300 0.000000 0.000000 0.000000 0.091148 0.000000 1.000000 0.000000 
3.421000 0.625644 0.146747 0.038267 0.017275 0.136403 0.000000 0.000000 0.000000 0.091206 0.000000 1.000000 -0.000000 
3.422000 0.625467 0.146763 0.038241 0.017259 0.136507 0.000000 0.000000 0.000000 0.091263 0.000000 1.000000 0.000000 
3.423000 0.625291 0.146779 0.038216 0.017243 0.136611 0.000000 0.000000 0.000000 0.091320 0.000000 1.000000 -0.000000 
3.424000 0.625114 0.146794 0.038190 0.017227 0.136714 0.000000 0.000000 0.000000 0.091377 0.000000 1.000000 -0.000000 
3.425000 0.624938 0.146810 0.038165 0.017211 0.136818 0.000000 0.000000 0.000000 0.091435 0.000000 1.000000 -0.000000 
3.426000 0.624762 0.146825 0.038139 0.017195 0.136921 0.000000 0.000000 0.000000 0.091492 0.000000 1.000000 -0.000000 
3.427000 0.624586 0.146841 0.038114 0.017179 0.137024 0.000000 0.000000 0.000000 0.091549 0.000000 1.000000 -0.000000 
3.428000 0.624409 0.146857 0.038088 0.017162 0.137128 0.000000 0.000000 0.000000 0.091606 0.000000 1.000000 -0.000000 
3.429000 0.624234 0.146872 0.038063 0.017146 0.137231 0.000000 0.000000 0.000000 0.091663 0.000000 1.000000 -0.000000 
3.430000 0.624058 0.146888 0.038037 0.017130 0.137335 0.000000 0.000000 0.000000 0.091720 0.000000 1.000000 -0.000000 
3.431000 0.623882 0.146903 0.038012 0.017114 0.137438 0.000000 0.000000 0.000000 0.091777 0.000000 1.000000 0.000000 
3.432000 0.623706 0.146919 0.037986 0.017098 0.137541 0.000000 0.000000 0.000000 0.091834 0.000000 1.000000 -0.000000 
3.433000 0.623530 0.146934 0.037961 0.017082 0.137644 0.000000 0.000000 0.000000 0.091891 0.000000 1.000000 0.000000 
3.434000 0.623355 0.146950 0.037935 0.017067 0.137748 0.000000 0.000000 0.000000 0.091948 0.000000 1.000000 0.000000 
3.435000 0.623179 0.146965 0.037910 0.017051 0.137851 0.000000 0.000000 0.000000 0.092005 0.000000 1.000000 0.000000 
3.436000 0.623004 0.146981 0.037885 0.017035 0.137954 0.000000 0.000000 0.000000 0.092061 0.000000 1.000000 -0.000000 
3.437000 0.622829 0.146996 0.037859 0.017019 0.138057 0.000000 0.000000 0.000000 0.092118 0.000000 1.000000 -0.000000 
3.438000 0.622653 0.147012 0.037834 0.017003 0.138160 0.000000 0.000000 0.000000 0.092175 0.000000 1.000000 -0.000000 
3.439000 0.622478 0.147027 0.037809 0.016987 0.138264 0.000000 0.000000 0.000000 0.092231 0.000000 1.000000 -0.000000 
3.440000 0.622303 0.147042 0.037783 0.016971 0.138367 0.000000 0.000000 0.000000 0.092288 0.000000 1.000000 0.000000 
3.441000 0.622128 0.147058 0.037758 0.016955 0.138470 0.000000 0.000000 0.000000 0.092345 0.000000 1.000000 -0.000000 
3.442000 0.621953 0.147073 0.037733 0.016939 0.138573 0.000000 0.000000 0.000000 0.092401 0.000000 1.000000 -0.000000 
3.443000 0.621778 0.147088 0.037707 0.016923 0.138676 0.000000 0.000000 0.000000 0.092458 0.000000 1.000000 -0.000000 
3.444000 0.621603 0.147104 0.037682 0.016907 0.138779 0.000000 0.000000 0.000000 0.092514 0.000000 1.000000 -0.000000 
3.445000 0.621429 0.147119 0.037657 0.016891 0.138882 0.000000 0.000000 0.000000 0.092571 0.000000 1.000000 -0.000000 
3.446000 0.621254 0.147134 0.037632 0.016876 0.138985 0.000000 0.000000 0.000000 0.092627 0.000000 1.000000 0.000000 
3.447000 0.621080 0.147150 0.037606 0.016860 0.139088 0.000000 0.000000 0.000000 0.092683 0.000000 1.000000 0.000000 
3.448000 0.620905 0.147165 0.037581 0.016844 0.139190 0.000000 0.000000 0.000000 0.092740 0.000000 1.000000 -0.000000 
3.449000 0.620731 0.147180 0.037556 0.016828 0.139293 0.000000 0.000000 0.000000 0.092796 0.000000 1.000000 -0.000000 
3.450000 0.620556 0.147195 0.037531 0.016812 0.139396 0.000000 0.000000 0.000000 0.092852 0.000000 1.000000 -0.000000 
3.451000 0.620382 0.147210 0.037506 0.016796 0.139499 0.000000 0.000000 0.000000 0.092908 0.000000 1.000000 -0.000000 
3.452000 0.620208 0.147226 0.037481 0.016781 0.139602 0.000000 0.000000 0.000000 0.092964 0.000000 1.000000 0.000000 
3.453000 0.620034 0.147241 0.037455 0.016765 0.139705 0.000000 0.000000 0.000000 0.093021 0.000000 1.000000 -0.000000 
3.454000 0.619860 0.147256 0.037430 0.016749 0.139807 0.000000 0.000000 0.000000 0.093077 0.000000 1.000000 -0.000000 
3.455000 0.619686 0.147271 0.037405 0.016733 0.139910 0.000000 0.000000 0.000000 0.093133 0.000000 1.000000 -0.000000 
3.456000 0.619512 0.147286 0.037380 0.016718 0.140013 0.000000 0.000000 0.000000 0.093189 0.000000 1.000000 -0.000000 
3.457000 0.619339 0.147301 0.037355 0.016702 0.140115 0.000000 0.000000 0.000000 0.093245 0.000000 1.000000 -0.000000 
3.458000 0.619165 0.147316 0.037330 0.016686 0.140218 0.000000 0.000000 0.000000 0.093301 0.000000 1.000000 0.000000 
3.459000 0.618991 0.147332 0.037305 0.016670 0.140321 0.000000 0.000000 0.000000 0.093356 0.000000 1.000000 -0.000000 
3.460000 0.618818 0.147347 0.037280 0.016655 0.140423 0.000000 0.000000 0.000000 0.093412 0.000000 1.000000 0.000000 
3.461000 0.618644 0.147362 0.037255 0.016639 0.140526 0.000000 0.000000 0.000000 0.093468 0.000000 1.000000 0.000000 
3.462000 0.618471 0.147377 0.037230 0.016623 0.140628 0.000000 0.000000 0.000000 0.093524 0.000000 1.000000 -0.000000 
3.463000 0.618298 0.147392 0.037205 0.016607 0.140731 0.000000 0.000000 0.000000 0.093580 0.000000 1.000000 -0.000000 
3.464000 0.618125 0.147407 0.037180 0.016592 0.140833 0.000000 0.000000 0.000000 0.093635 0.000000 1.000000 0.000000 
3.465000 0.617952 0.147422 0.037155 0.016576 0.140936 0.000000 0.000000 0.000000 0.093691 0.000000 1.000000 0.000000 
3.466000 0.617779 0.147437 0.037130 0.016560 0.141038 0.000000 0.000000 0.000000 0.093747 0.000000 1.000000 -0.000000 
3.467000 0.617606 0.147452 0.037105 0.016545 0.141141 0.000000 0.000000 0.000000 0.093802 0.000000 1.000000 0.000000 
3.468000 0.617433 0.147467 0.037080 0.016529 0.141243 0.000000 0.000000 0.000000 0.093858 0.000000 1.000000 0.000000 
3.469000 0.617260 0.147481 0.037055 0.016513 0.141345 0.000000 0.000000 0.000000 0.093913 0.000000 1.000000 -0.000000 
3.470000 0.617087 0.147496 0.037030 0.016498 0.141448 0.000000 0.000000 0.000000 0.093969 0.000000 1.000000 -0.000000 
3.471000 0.616915 0.147511 0.037005 0.016482 0.141550 0.000000 0.000000 0.000000 0.094024 0.000000 1.000000 -0.000000 
3.472000 0.616742 0.147526 0.036980 0.016467 0.141652 0.000000 0.000000 0.000000 0.094079 0.000000 1.000000 -0.000000 
3.473000 0.616570 0.147541 0.036955 0.016451 0.141755 0.000000 0.000000 0.000000 0.094135 0.000000 1.000000 0.000000 
3.474000 0.616397 0.147556 0.036930 0.016435 0.141857 0.000000 0.000000 0.000000 0.094190 0.000000 1.000000 0.000000 
3.475000 0.616225 0.147571 0.036906 0.016420 0.141959 0.000000 0.000000 0.000000 0.094245 0.000000 1.000000 0.000000 
3.476000 0.616053 0.147585 0.036881 0.016404 0.142061 0.000000 0.000000 0.000000 0.094301 0.000000 1.000000 0.000000 
3.477000 0.615881 0.147600 0.036856 0.016389 0.142163 0.000000 0.000000 0.000000 0.094356 0.000000 1.000000 -0.000000 
3.478000 0.615708 0.147615 0.036831 0.016373 0.142266 0.000000 0.000000 0.000000 0.094411 0.000000 1.000000 -0.000000 
3.479000 0.615536 0.147630 0.036806 0.016358 0.142368 0.000000 0.000000 0.000000 0.094466 0.000000 1.000000 -0.000000 
3.480000 0.615365 0.147645 0.036781 0.016342 0.142470 0.000000 0.000000 0.000000 0.094521 0.000000 1.000000 -0.000000 
3.481000 0.615193 0.147659 0.036757 0.016326 0.142572 0.000000 0.000000 0.000000 0.094576 0.000000 1.000000 0.000000 
3.482000 0.615021 0.147674 0.036732 0.016311 0.142674 0.000000 0.000000 0.000000 0.094631 0.000000 1.000000 0.000000 
3.483000 0.614849 0.147689 0.036707 0.016295 0.142776 0.000000 0.000000 0.000000 0.094686 0.000000 1.000000 0.000000 
3.484000 0.614678 0.147703 0.036682 0.016280 0.142878 0.000000 0.000000 0.000000 0.094741 0.000000 1.000000 -0.000000 
3.485000 0.614506 0.147718 0.036658 0.016264 0.142980 0.000000 0.000000 0.000000 0.094796 0.000000 1.000000 -0.000000 
3.486000 0.614335 0.147733 0.036633 0.016249 0.143082 0.000000 0.000000 0.000000 0.094851 0.000000 1.000000 -0.000000 
3.487000 0.614163 0.147747 0.036608 0.016233 0.143184 0.000000 0.000000 0.000000 0.094906 0.000000 1.000000 0.000000 
3.488000 0.613992 0.147762 0.036584 0.016218 0.143286 0.000000 0.000000 0.000000 0.094960 0.000000 1.000000 -0.000000 
3.489000 0.613821 0.147777 0.036559 0.016203 0.143387 0.000000 0.000000 0.000000 0.095015 0.000000 1.000000 -0.000000 
3.490000 0.613650 0.147791 0.036534 0.016187 0.143489 0.000000 0.000000 0.000000 0.095070 0.000000 1.000000 0.000000 
3.491000 0.613479 0.147806 0.036510 0.016172 0.143591 0.000000 0.000000 0.000000 0.095124 0.000000 1.000000 -0.000000 
3.492000 0.613308 0.147820 0.036485 0.016156 0.143693 0.000000 0.000000 0.000000 0.095179 0.000000 1.000000 -0.000000 
3.493000 0.613137 0.147835 0.036461 0.016141 0.143795 0.000000 0.000000 0.000000 0.095234 0.000000 1.000000 -0.000000 
3.494000 0.612966 0.147849 0.036436 0.016125 0.143896 0.000000 0.000000 0.000000 0.095288 0.000000 1.000000 -0.000000 
3.495000 0.612795 0.147864 0.036411 0.016110 0.143998 0.000000 0.000000 0.000000 0.095343 0.000000 1.000000 -0.000000 
3.496000 0.612625 0.147878 0.036387 0.016095 0.144100 0.000000 0.000000 0.000000 0.095397 0.000000 1.000000 0.000000 
3.497000 0.612454 0.147893 0.036362 0.016079 0.144201 0.000000 0.000000 0.000000 0.095452 0.000000 1.000000 0.000000 
3.498000 0.612284 0.147907 0.036338 0.016064 0.144303 0.000000 0.000000 0.000000 0.095506 0.000000 1.000000 -0.000000 
3.499000 0.612113 0.147922 0.036313 0.016048 0.144405 0.000000 0.000000 0.000000 0.095560 0.000000 1.000000 0.000000 
3.500000 0.611943 0.147936 0.036289 0.016033 0.144506 0.000000 0.000000 0.000000 0.095615 0.000000 1.000000 0.000000 
3.501000 0.611772 0.147951 0.036264 0.016018 0.144608 0.000000 0.000000 0.000000 0.095669 0.000000 1.000000 0.000000 
3.502000 0.611602 0.147965 0.036240 0.016002 0.144709 0.000000 0.000000 0.000000 0.095723 0.000000 1.000000 -0.000000 
3.503000 0.611432 0.147980 0.036215 0.015987 0.144811 0.000000 0.000000 0.000000 0.095777 0.000000 1.000000 -0.000000 
3.504000 0.611262 0.147994 0.036191 0.015972 0.144912 0.000000 0.000000 0.000000 0.095832 0.000000 1.000000 -0.000000 
3.505000 0.611092 0.148008 0.036166 0.015956 0.145014 0.000000 0.000000 0.000000 0.095886 0.000000 1.000000 -0.000000 
3.506000 0.610922 0.148023 0.036142 0.015941 0.145115 0.000000 0.000000 0.000000 0.095940 0.000000 1.000000 0.000000 
3.507000 0.610752 0.148037 0.036117 0.015926 0.145217 0.000000 0.000000 0.000000 0.095994 0.000000 1.000000 -0.000000 
3.508000 0.610583 0.148051 0.036093 0.015911 0.145318 0.000000 0.000000 0.000000 0.096048 0.000000 1.000000 0.000000 
3.509000 0.610413 0.148066 0.036069 0.015895 0.145419 0.000000 0.000000 0.000000 0.096102 0.000000 1.000000 -0.000000 
3.510000 0.610244 0.148080 0.036044 0.015880 0.145521 0.000000 0.000000 0.000000 0.096156 0.000000 1.000000 0.000000 
3.511000 0.610074 0.148094 0.036020 0.015865 0.145622 0.000000 0.000000 0.000000 0.096210 0.000000 1.000000 0.000000 
3.512000 0.609905 0.148108 0.035995 0.015849 0.145723 0.000000 0.000000 0.000000 0.096264 0.000000 1.000000 0.000000 
3.513000 0.609735 0.148123 0.035971 0.015834 0.145825 0.000000 0.000000 0.000000 0.096317 0.000000 1.000000 -0.000000 
3.514000 0.609566 0.148137 0.035947 0.015819 0.145926 0.000000 0.000000 0.000000 0.096371 0.000000 1.000000 -0.000000 
3.515000 0.609397 0.148151 0.035922 0.015804 0.146027 0.000000 0.000000 0.000000 0.096425 0.000000 1.000000 -0.000000 
3.516000 0.609228 0.148165 0.035898 0.015789 0.146128 0.000000 0.000000 0.000000 0.096479 0.000000 1.000000 -0.000000 
3.517000 0.609059 0.148180 0.035874 0.015773 0.146229 0.000000 0.000000 0.000000 0.096532 0.000000 1.000000 -0.000000 
3.518000 0.608890 0.148194 0.035850 0.015758 0.146330 0.000000 0.000000 0.000000 0.096586 0.000000 1.000000 0.000000 
3.519000 0.608721 0.148208 0.035825 0.015743 0.146432 0.000000 0.000000 0.000000 0.096640 0.000000 1.000000 0.000000 
3.520000 0.608552 0.148222 0.035801 0.015728 0.146533 0.000000 0.000000 0.000000 0.096693 0.000000 1.000000 -0.000000 
3.521000 0.608383 0.148236 0.035777 0.015713 0.146634 0.000000 0.000000 0.000000 0.096747 0.000000 1.000000 -0.000000 
3.522000 0.608215 0.148250 0.035753 0.015697 0.146735 0.000000 0.000000 0.000000 0.096800 0.000000 1.000000 -0.000000 
3.523000 0.608046 0.148264 0.035728 0.015682 0.146836 0.000000 0.000000 0.000000 0.096854 0.000000 1.000000 0.000000 
3.524000 0.607878 0.148279 0.035704 0.015667 0.146937 0.000000 0.000000 0.000000 0.096907 0.000000 1.000000 -0.000000 
3.525000 0.607709 0.148293 0.035680 0.015652 0.147038 0.000000 0.000000 0.000000 0.096961 0.000000 1.000000 0.000000 
3.526000 0.607541 0.148307 0.035656 0.015637 0.147139 0.000000 0.000000 0.000000 0.097014 0.000000 1.000000 -0.000000 
3.527000 0.607373 0.148321 0.035632 0.015622 0.147239 0.000000 0.000000 0.000000 0.097067 0.000000 1.000000 -0.000000 
3.528000 0.607204 0.148335 0.035607 0.015607 0.147340 0.000000 0.000000 0.000000 0.097121 0.000000 1.000000 -0.000000 
3.529000 0.607036 0.148349 0.035583 0.015592 0.147441 0.000000 0.000000 0.000000 0.097174 0.000000 1.000000 -0.000000 
3.530000 0.606868 0.148363 0.035559 0.015577 0.147542 0.000000 0.000000 0.000000 0.097227 0.000000 1.000000 -0.000000 
3.531000 0.606700 0.148377 0.035535 0.015562 0.147643 0.000000 0.000000 0.000000 0.097280 0.000000 1.000000 0.000000 
3.532000 0.606532 0.148391 0.035511 0.015546 0.147744 0.000000 0.000000 0.000000 0.097333 0.000000 1.000000 0.000000 
3.533000 0.606364 0.148405 0.035487 0.015531 0.147844 0.000000 0.000000 0.000000 0.097387 0.000000 1.000000 -0.000000 
3.534000 0.606197 0.148419 0.035463 0.015516 0.147945 0.000000 0.000000 0.000000 0.097440 0.000000 1.000000 -0.000000 
3.535000 0.606029 0.148433 0.035439 0.015501 0.148046 0.000000 0.000000 0.000000 0.097493 0.000000 1.000000 0.000000 
3.536000 0.605862 0.148447 0.035415 0.015486 0.148146 0.000000 0.000000 0.000000 0.097546 0.000000 1.000000 0.000000 
3.537000 0.605694 0.148460 0.035391 0.015471 0.148247 0.000000 0.000000 0.000000 0.097599 0.000000 1.000000 -0.000000 
3.538000 0.605527 0.148474 0.035367 0.015456 0.148348 0.000000 0.000000 0.000000 0.097651 0.000000 1.000000 -0.000000 
3.539000 0.605359 0.148488 0.035343 0.015441 0.148448 0.000000 0.000000 0.000000 0.097704 0.000000 1.000000 -0.000000 
3.540000 0.605192 0.148502 0.035319 0.015426 0.148549 0.000000 0.000000 0.000000 0.097757 0.000000 1.000000 -0.000000 
3.541000 0.605025 0.148516 0.035295 0.015411 0.148649 0.000000 0.000000 0.000000 0.097810 0.000000 1.000000 0.000000 
3.542000 0.604858 0.148530 0.035271 0.015396 0.148750 0.000000 0.000000 0.000000 0.097863 0.000000 1.000000 -0.000000 
3.543000 0.604691 0.148544 0.035247 0.015381 0.148850 0.000000 0.000000 0.000000 0.097916 0.000000 1.000000 -0.000000 
3.544000 0.604524 0.148557 0.035223 0.015366 0.148951 0.000000 0.000000 0.000000 0.097968 0.000000 1.000000 0.000000 
3.545000 0.604357 0.148571 0.035199 0.015351 0.149051 0.000000 0.000000 0.000000 0.098021 0.000000 1.000000 -0.000000 
3.546000 0.604190 0.148585 0.035175 0.015336 0.149152 0.000000 0.000000 0.000000 0.098074 0.000000 1.000000 -0.000000 
3.547000 0.604023 0.148599 0.035151 0.015322 0.149252 0.000000 0.000000 0.000000 0.098126 0.000000 1.000000 0.000000 
3.548000 0.603856 0.148613 0.035127 0.015307 0.149352 0.000000 0.000000 0.000000 0.098179 0.000000 1.000000 0.000000 
3.549000 0.603690 0.148626 0.035103 0.015292 0.149453 0.000000 0.000000 0.000000 0.098231 0.000000 1.000000 -0.000000 
3.550000 0.603523 0.148640 0.035079 0.015277 0.149553 0.000000 0.000000 0.000000 0.098284 0.000000 1.000000 -0.000000 
3.551000 0.603357 0.148654 0.035056 0.015262 0.149653 0.000000 0.000000 0.000000 0.098336 0.000000 1.000000 -0.000000 
3.552000 0.603190 0.148667 0.035032 0.015247 0.149754 0.000000 0.000000 0.000000 0.098389 0.000000 1.000000 -0.000000 
3.553000 0.603024 0.148681 0.035008 0.015232 0.149854 0.000000 0.000000 0.000000 0.098441 0.000000 1.000000 0.000000 
3.554000 0.602858 0.148695 0.034984 0.015217 0.149954 0.000000 0.000000 0.000000 0.098493 0.000000 1.000000 -0.000000 
3.555000 0.602692 0.148708 0.034960 0.015202 0.150054 0.000000 0.000000 0.000000 0.098546 0.000000 1.000000 0.000000 
3.556000 0.602526 0.148722 0.034936 0.015188 0.150154 0.000000 0.000000 0.000000 0.098598 0.000000 1.000000 -0.000000 
3.557000 0.602360 0.148736 0.034913 0.015173 0.150254 0.000000 0.000000 0.000000 0.098650 0.000000 1.000000 0.000000 
3.558000 0.602194 0.148749 0.034889 0.015158 0.150355 0.000000 0.000000 0.000000 0.098702 0.000000 1.000000 0.000000 
3.559000 0.602028 0.148763 0.034865 0.015143 0.150455 0.000000 0.000000 0.000000 0.098755 0.000000 1.000000 0.000000 
3.560000 0.601862 0.148776 0.034841 0.015128 0.150555 0.000000 0.000000 0.000000 0.098807 0.000000 1.000000 -0.000000 
3.561000 0.601696 0.148790 0.034818 0.015113 0.150655 0.000000 0.000000 0.000000 0.098859 0.000000 1.000000 -0.000000 
3.562000 0.601531 0.148804 0.034794 0.015099 0.150755 0.000000 0.000000 0.000000 0.098911 0.000000 1.000000 -0.000000 
3.563000 0.601365 0.148817 0.034770 0.015084 0.150855 0.000000 0.000000 0.000000 0.098963 0.000000 1.000000 -0.000000 
3.564000 0.601200 0.148831 0.034747 0.015069 0.150955 0.000000 0.000000 0.000000 0.099015 0.000000 1.000000 0.000000 
3.565000 0.601034 0.148844 0.034723 0.015054 0.151055 0.000000 0.000000 0.000000 0.099067 0.000000 1.000000 -0.000000 
3.566000 0.600869 0.148858 0.034699 0.015040 0.151155 0.000000 0.000000 0.000000 0.099119 0.000000 1.000000 -0.000000 
3.567000 0.600704 0.148871 0.034676 0.015025 0.151254 0.000000 0.000000 0.000000 0.099171 0.000000 1.000000 -0.000000 
3.568000 0.600539 0.148885 0.034652 0.015010 0.151354 0.000000 0.000000 0.000000 0.099222 0.000000 1.000000 -0.000000 
3.569000 0.600374 0.148898 0.034628 0.014995 0.151454 0.000000 0.000000 0.000000 0.099274 0.000000 1.000000 -0.000000 
3.570000 0.600209 0.148912 0.034605 0.014981 0.151554 0.000000 0.000000 0.000000 0.099326 0.000000 1.000000 -0.000000 
3.571000 0.600044 0.148925 0.034581 0.014966 0.151654 0.000000 0.000000 0.000000 0.099378 0.000000 1.000000 0.000000 
3.572000 0.599879 0.148938 0.034558 0.014951 0.151753 0.000000 0.000000 0.000000 0.099430 0.000000 1.000000 -0.000000 
3.573000 0.599714 0.148952 0.034534 0.014937 0.151853 0.000000 0.000000 0.000000 0.099481 0.000000 1.000000 -0.000000 
3.574000 0.599549 0.148965 0.034511 0.014922 0.151953 0.000000 0.000000 0.000000 0.099533 0.000000 1.000000 -0.000000 
3.575000 0.599384 0.148979 0.034487 0.014907 0.152053 0.000000 0.000000 0.000000 0.099584 0.000000 1.000000 -0.000000 
3.576000 0.599220 0.148992 0.034463 0.014893 0.152152 0.000000 0.000000 0.000000 0.099636 0.000000 1.000000 0.000000 
3.577000 0.599055 0.149005 0.034440 0.014878 0.152252 0.000000 0.000000 0.000000 0.099688 0.000000 1.000000 -0.000000 
3.578000 0.598891 0.149019 0.034416 0.014863 0.152351 0.000000 0.000000 0.000000 0.099739 0.000000 1.000000 -0.000000 
3.579000 0.598727 0.149032 0.034393 0.014849 0.152451 0.000000 0.000000 0.000000 0.099790 0.000000 1.000000 0.000000 
3.580000 0.598562 0.149045 0.034369 0.014834 0.152551 0.000000 0.000000 0.000000 0.099842 0.000000 1.000000 -0.000000 
3.581000 0.598398 0.149059 0.034346 0.014819 0.152650 0.000000 0.000000 0.000000 0.099893 0.000000 1.000000 0.000000 
3.582000 0.598234 0.149072 0.034323 0.014805 0.152750 0.000000 0.000000 0.000000 0.099945 0.000000 1.000000 -0.000000 
3.583000 0.598070 0.149085 0.034299 0.014790 0.152849 0.000000 0.000000 0.000000 0.099996 0.000000 1.000000 -0.000000 
3.584000 0.597906 0.149098 0.034276 0.014776 0.152948 0.000000 0.000000 0.000000 0.100047 0.000000 1.000000 -0.000000 
3.585000 0.597742 0.149112 0.034252 0.014761 0.153048 0.000000 0.000000 0.000000 0.100099 0.000000 1.000000 -0.000000 
3.586000 0.597578 0.149125 0.034229 0.014746 0.153147 0.000000 0.000000 0.000000 0.100150 0.000000 1.000000 -0.000000 
3.587000 0.597414 0.149138 0.034205 0.014732 0.153247 0.000000 0.000000 0.000000 0.100201 0.000000 1.000000 -0.000000 
3.588000 0.597251 0.149151 0.034182 0.014717 0.153346 0.000000 0.000000 0.000000 0.100252 0.000000 1.000000 -0.000000 
3.589000 0.597087 0.149165 0.034159 0.014703 0.153445 0.000000 0.000000 0.000000 0.100303 0.000000 1.000000 -0.000000 
3.590000 0.596923 0.149178 0.034135 0.014688 0.153545 0.000000 0.000000 0.000000 0.100354 0.000000 1.000000 0.000000 
3.591000 0.596760 0.149191 0.034112 0.014674 0.153644 0.000000 0.000000 0.000000 0.100405 0.000000 1.000000 -0.000000 
3.592000 0.596597 0.149204 0.034089 0.014659 0.153743 0.000000 0.000000 0.000000 0.100456 0.000000 1.000000 0.000000 
3.593000 0.596433 0.149217 0.034065 0.014645 0.153842 0.000000 0.000000 0.000000 0.100507 0.000000 1.000000 0.000000 
3.594000 0.596270 0.149230 0.034042 0.014630 0.153941 0.000000 0.000000 0.000000 0.100558 0.000000 1.000000 -0.000000 
3.595000 0.596107 0.149243 0.034019 0.014616 0.154041 0.000000 0.000000 0.000000 0.100609 0.000000 1.000000 0.000000 
3.596000 0.595944 0.149257 0.033995 0.014601 0.154140 0.000000 0.000000 0.000000 0.100660 0.000000 1.000000 -0.000000 
3.597000 0.595781 0.149270 0.033972 0.014587 0.154239 0.000000 0.000000 0.000000 0.100711 0.000000 1.000000 -0.000000 
3.598000 0.595618 0.149283 0.033949 0.014572 0.154338 0.000000 0.000000 0.000000 0.100762 0.000000 1.000000 -0.000000 
3.599000 0.595455 0.149296 0.033926 0.014558 0.154437 0.000000 0.000000 0.000000 0.100812 0.000000 1.000000 -0.000000 
3.600000 0.595292 0.149309 0.033903 0.014543 0.154536 0.000000 0.000000 0.000000 0.100863 0.000000 1.000000 -0.000000 
3.601000 0.595129 0.149322 0.033879 0.014529 0.154635 0.000000 0.000000 0.000000 0.100914 0.000000 1.000000 -0.000000 
3.602000 0.594967 0.149335 0.033856 0.014514 0.154734 0.000000 0.000000 0.000000 0.100964 0.000000 1.000000 0.000000 
3.603000 0.594804 0.149348 0.033833 0.014500 0.154833 0.000000 0.000000 0.000000 0.101015 0.000000 1.000000 0.000000 
3.604000 0.594641 0.149361 0.033810 0.014485 0.154932 0.000000 0.000000 0.000000 0.101066 0.000000 1.000000 -0.000000 
3.605000 0.594479 0.149374 0.033787 0.014471 0.155031 0.000000 0.000000 0.000000 0.101116 0.000000 1.000000 0.000000 
3.606000 0.594317 0.149387 0.033763 0.014457 0.155130 0.000000 0.000000 0.000000 0.101167 0.000000 1.000000 -0.000000 
3.607000 0.594154 0.149400 0.033740 0.014442 0.155229 0.000000 0.000000 0.000000 0.101217 0.000000 1.000000 0.000000 
3.608000 0.593992 0.149413 0.033717 0.014428 0.155327 0.000000 0.000000 0.000000 0.101268 0.000000 1.000000 -0.000000 
3.609000 0.593830 0.149426 0.033694 0.014414 0.155426 0.000000 0.000000 0.000000 0.101318 0.000000 1.000000 -0.000000 
3.610000 0.593668 0.149439 0.033671 0.014399 0.155525 0.000000 0.000000 0.000000 0.101369 0.000000 1.000000 -0.000000 
3.611000 0.593506 0.149452 0.033648 0.014385 0.155624 0.000000 0.000000 0.000000 0.101419 0.000000 1.000000 -0.000000 
3.612000 0.593344 0.149464 0.033625 0.014370 0.155723 0.000000 0.000000 0.000000 0.101469 0.000000 1.000000 -0.000000 
3.613000 0.593182 0.149477 0.033602 0.014356 0.155821 0.000000 0.000000 0.000000 0.101519 0.000000 1.000000 -0.000000 
3.614000 0.593020 0.149490 0.033579 0.014342 0.155920 0.000000 0.000000 0.000000 0.101570 0.000000 1.000000 -0.000000 
3.615000 0.592858 0.149503 0.033556 0.014327 0.156019 0.000000 0.000000 0.000000 0.101620 0.000000 1.000000 0.000000 
3.616000 0.592697 0.149516 0.033533 0.014313 0.156117 0.000000 0.000000 0.000000 0.101670 0.000000 1.000000 -0.000000 
3.617000 0.592535 0.149529 0.033510 0.014299 0.156216 0.000000 0.000000 0.000000 0.101720 0.000000 1.000000 -0.000000 
3.618000 0.592374 0.149542 0.033487 0.014285 0.156314 0.000000 0.000000 0.000000 0.101770 0.000000 1.000000 0.000000 
3.619000 0.592212 0.149554 0.033464 0.014270 0.156413 0.000000 0.000000 0.000000 0.101820 0.000000 1.000000 -0.000000 
3.620000 0.592051 0.149567 0.033441 0.014256 0.156511 0.000000 0.000000 0.000000 0.101870 0.000000 1.000000 0.000000 
3.621000 0.591890 0.149580 0.033418 0.014242 0.156610 0.000000 0.000000 0.000000 0.101921 0.000000 1.000000 -0.000000 
3.622000 0.591728 0.149593 0.033395 0.014227 0.156708 0.000000 0.000000 0.000000 0.101970 0.000000 1.000000 -0.000000 
3.623000 0.591567 0.149605 0.033372 0.014213 0.156807 0.000000 0.000000 0.000000 0.102020 0.000000 1.000000 -0.000000 
3.624000 0.591406 0.149618 0.033349 0.014199 0.156905 0.000000 0.000000 0.000000 0.102070 0.000000 1.000000 0.000000 
3.625000 0.591245 0.149631 0.033326 0.014185 0.157004 0.000000 0.000000 0.000000 0.102120 0.000000 1.000000 -0.000000 
3.626000 0.591084 0.149644 0.033303 0.014171 0.157102 0.000000 0.000000 0.000000 0.102170 0.000000 1.000000 -0.000000 
3.627000 0.590923 0.149656 0.033280 0.014156 0.157200 0.000000 0.000000 0.000000 0.102220 0.000000 1.000000 -0.000000 
3.628000 0.590763 0.149669 0.033257 0.014142 0.157299 0.000000 0.000000 0.000000 0.102270 0.000000 1.000000 -0.000000 
3.629000 0.590602 0.149682 0.033234 0.014128 0.157397 0.000000 0.000000 0.000000 0.102319 0.000000 1.000000 -0.000000 
3.630000 0.590441 0.149694 0.033212 0.014114 0.157495 0.000000 0.000000 0.000000 0.102369 0.000000 1.000000 0.000000 
3.631000 0.590281 0.149707 0.033189 0.014100 0.157594 0.000000 0.000000 0.000000 0.102419 0.000000 1.000000 -0.000000 
3.632000 0.590120 0.149720 0.033166 0.014085 0.157692 0.000000 0.000000 0.000000 0.102468 0.000000 1.000000 -0.000000 
3.633000 0.589960 0.149732 0.033143 0.014071 0.157790 0.000000 0.000000 0.000000 0.102518 0.000000 1.000000 0.000000 
3.634000 0.589799 0.149745 0.033120 0.014057 0.157888 0.000000 0.000000 0.000000 0.102568 0.000000 1.000000 -0.000000 
3.635000 0.589639 0.149758 0.033098 0.014043 0.157986 0.000000 0.000000 0.000000 0.102617 0.000000 1.000000 0.000000 
3.636000 0.589479 0.149770 0.033075 0.014029 0.158084 0.000000 0.000000 0.000000 0.102667 0.000000 1.000000 0.000000 
3.637000 0.589319 0.149783 0.033052 0.014015 0.158183 0.000000 0.000000 0.000000 0.102716 0.000000 1.000000 -0.000000 
3.638000 0.589159 0.149795 0.033029 0.014001 0.158281 0.000000 0.000000 0.000000 0.102766 0.000000 1.000000 0.000000 
3.639000 0.588999 0.149808 0.033007 0.013986 0.158379 0.000000 0.000000 0.000000 0.102815 0.000000 1.000000 -0.000000 
3.640000 0.588839 0.149820 0.032984 0.013972 0.158477 0.000000 0.000000 0.000000 0.102864 0.000000 1.000000 -0.000000 
3.641000 0.588679 0.149833 0.032961 0.013958 0.158575 0.000000 0.000000 0.000000 0.102914 0.000000 1.000000 -0.000000 
3.642000 0.588519 0.149846 0.032938 0.013944 0.158673 0.000000 0.000000 0.000000 0.102963 0.000000 1.000000 -0.000000 
3.643000 0.588359 0.149858 0.032916 0.013930 0.158771 0.000000 0.000000 0.000000 0.103012 0.000000 1.000000 -0.000000 
3.644000 0.588200 0.149871 0.032893 0.013916 0.158868 0.000000 0.000000 0.000000 0.103061 0.000000 1.000000 -0.000000 
3.645000 0.588040 0.149883 0.032870 0.013902 0.158966 0.000000 0.000000 0.000000 0.103111 0.000000 1.000000 -0.000000 
3.646000 0.587880 0.149896 0.032848 0.013888 0.159064 0.000000 0.000000 0.000000 0.103160 0.000000 1.000000 -0.000000 
3.647000 0.587721 0.149908 0.032825 0.013874 0.159162 0.000000 0.000000 0.000000 0.103209 0.000000 1.000000 0.000000 
3.648000 0.587562 0.149920 0.032802 0.013860 0.159260 0.000000 0.000000 0.000000 0.103258 0.000000 1.000000 0.000000 
3.649000 0.587402 0.149933 0.032780 0.013846 0.159358 0.000000 0.000000 0.000000 0.103307 0.000000 1.000000 -0.000000 
3.650000 0.587243 0.149945 0.032757 0.013832 0.159455 0.000000 0.000000 0.000000 0.103356 0.000000 1.000000 0.000000 
3.651000 0.587084 0.149958 0.032735 0.013818 0.159553 0.000000 0.000000 0.000000 0.103405 0.000000 1.000000 -0.000000 
3.652000 0.586925 0.149970 0.032712 0.013804 0.159651 0.000000 0.000000 0.000000 0.103454 0.000000 1.000000 -0.000000 
3.653000 0.586766 0.149982 0.032690 0.013790 0.159749 0.000000 0.000000 0.000000 0.103503 0.000000 1.000000 -0.000000 
3.654000 0.586607 0.149995 0.032667 0.013776 0.159846 0.000000 0.000000 0.000000 0.103552 0.000000 1.000000 -0.000000 
3.655000 0.586448 0.150007 0.032644 0.013762 0.159944 0.000000 0.000000 0.000000 0.103601 0.000000 1.000000 -0.000000 
3.656000 0.586289 0.150020 0.032622 0.013748 0.160041 0.000000 0.000000 0.000000 0.103650 0.000000 1.000000 -0.000000 
3.657000 0.586131 0.150032 0.032599 0.013734 0.160139 0.000000 0.000000 0.000000 0.103699 0.000000 1.000000 0.000000 
3.658000 0.585972 0.150044 0.032577 0.013720 0.160237 0.000000 0.000000 0.000000 0.103747 0.000000 1.000000 0.000000 
3.659000 0.585813 0.150057 0.032554 0.013706 0.160334 0.000000 0.000000 0.000000 0.103796 0.000000 1.000000 -0.000000 
3.660000 0.585655 0.150069 0.032532 0.013692 0.160432 0.000000 0.000000 0.000000 0.103845 0.000000 1.000000 -0.000000 
3.661000 0.585496 0.150081 0.032509 0.013678 0.160529 0.000000 0.000000 0.000000 0.103893 0.000000 1.000000 -0.000000 
3.662000 0.585338 0.150093 0.032487 0.013664 0.160627 0.000000 0.000000 0.000000 0.103942 0.000000 1.000000 -0.000000 
3.663000 0.585180 0.150106 0.032465 0.013650 0.160724 0.000000 0.000000 0.000000 0.103991 0.000000 1.000000 -0.000000 
3.664000 0.585021 0.150118 0.032442 0.013637 0.160821 0.000000 0.000000 0.000000 0.104039 0.000000 1.000000 0.000000 
3.665000 0.584863 0.150130 0.032420 0.013623 0.160919 0.000000 0.000000 0.000000 0.104088 0.000000 1.000000 -0.000000 
3.666000 0.584705 0.150143 0.032397 0.013609 0.161016 0.000000 0.000000 0.000000 0.104136 0.000000 1.000000 -0.000000 
3.667000 0.584547 0.150155 0.032375 0.013595 0.161113 0.000000 0.000000 0.000000 0.104185 0.000000 1.000000 -0.000000 
3.668000 0.584389 0.150167 0.032353 0.013581 0.161211 0.000000 0.000000 0.000000 0.104233 0.000000 1.000000 -0.000000 
3.669000 0.584231 0.150179 0.032330 0.013567 0.161308 0.000000 0.000000 0.000000 0.104282 0.000000 1.000000 -0.000000 
3.670000 0.584073 0.150191 0.032308 0.013553 0.161405 0.000000 0.000000 0.000000 0.104330 0.000000 1.000000 0.000000 
3.671000 0.583916 0.150204 0.032286 0.013540 0.161502 0.000000 0.000000 0.000000 0.104378 0.000000 1.000000 0.000000 
3.672000 0.583758 0.150216 0.032263 0.013526 0.161600 0.000000 0.000000 0.000000 0.104427 0.000000 1.000000 0.000000 
3.673000 0.583600 0.150228 0.032241 0.013512 0.161697 0.000000 0.000000 0.000000 0.104475 0.000000 1.000000 -0.000000 
3.674000 0.583443 0.150240 0.032219 0.013498 0.161794 0.000000 0.000000 0.000000 0.104523 0.000000 1.000000 -0.000000 
3.675000 0.583285 0.150252 0.032196 0.013484 0.161891 0.000000 0.000000 0.000000 0.104571 0.000000 1.000000 0.000000 
3.676000 0.583128 0.150264 0.032174 0.013471 0.161988 0.000000 0.000000 0.000000 0.104620 0.000000 1.000000 0.000000 
3.677000 0.582971 0.150276 0.032152 0.013457 0.162085 0.000000 0.000000 0.000000 0.104668 0.000000 1.000000 0.000000 
3.678000 0.582813 0.150288 0.032129 0.013443 0.162182 0.000000 0.000000 0.000000 0.104716 0.000000 1.000000 0.000000 
3.679000 0.582656 0.150301 0.032107 0.013429 0.162279 0.000000 0.000000 0.000000 0.104764 0.000000 1.000000 -0.000000 
3.680000 0.582499 0.150313 0.032085 0.013416 0.162376 0.000000 0.000000 0.000000 0.104812 0.000000 1.000000 0.000000 
3.681000 0.582342 0.150325 0.032063 0.013402 0.162473 0.000000 0.000000 0.000000 0.104860 0.000000 1.000000 -0.000000 
3.682000 0.582185 0.150337 0.032041 0.013388 0.162570 0.000000 0.000000 0.000000 0.104908 0.000000 1.000000 -0.000000 
3.683000 0.582028 0.150349 0.032018 0.013374 0.162667 0.000000 0.000000 0.000000 0.104956 0.000000 1.000000 -0.000000 
3.684000 0.581871 0.150361 0.031996 0.013361 0.162764 0.000000 0.000000 0.000000 0.105004 0.000000 1.000000 0.000000 
3.685000 0.581714 0.150373 0.031974 0.013347 0.162861 0.000000 0.000000 0.000000 0.105052 0.000000 1.000000 -0.000000 
3.686000 0.581558 0.150385 0.031952 0.013333 0.162958 0.000000 0.000000 0.000000 0.105100 0.000000 1.000000 -0.000000 
3.687000 0.581401 0.150397 0.031930 0.013320 0.163055 0.000000 0.000000 0.000000 0.105148 0.000000 1.000000 -0.000000 
3.688000 0.581244 0.150409 0.031908 0.013306 0.163151 0.000000 0.000000 0.000000 0.105195 0.000000 1.000000 -0.000000 
3.689000 0.581088 0.150421 0.031885 0.013292 0.163248 0.000000 0.000000 0.000000 0.105243 0.000000 1.000000 -0.000000 
3.690000 0.580932 0.150433 0.031863 0.013279 0.163345 0.000000 0.000000 0.000000 0.105291 0.000000 1.000000 -0.000000 
3.691000 0.580775 0.150445 0.031841 0.013265 0.163442 0.000000 0.000000 0.000000 0.105339 0.000000 1.000000 -0.000000 
3.692000 0.580619 0.150457 0.031819 0.013251 0.163538 0.000000 0.000000 0.000000 0.105386 0.000000 1.000000 -0.000000 
3.693000 0.580463 0.150469 0.031797 0.013238 0.163635 0.000000 0.000000 0.000000 0.105434 0.000000 1.000000 0.000000 
3.694000 0.580307 0.150480 0.031775 0.013224 0.163732 0.000000 0.000000 0.000000 0.105481 0.000000 1.000000 -0.000000 
3.695000 0.580150 0.150492 0.031753 0.013210 0.163828 0.000000 0.000000 0.000000 0.105529 0.000000 1.000000 -0.000000 
3.696000 0.579994 0.150504 0.031731 0.013197 0.163925 0.000000 0.000000 0.000000 0.105577 0.000000 1.000000 -0.000000 
3.697000 0.579838 0.150516 0.031709 0.013183 0.164021 0.000000 0.000000 0.000000 0.105624 0.000000 1.000000 -0.000000 
3.698000 0.579683 0.150528 0.031687 0.013170 0.164118 0.000000 0.000000 0.000000 0.105672 0.000000 1.000000 0.000000 
3.699000 0.579527 0.150540 0.031665 0.013156 0.164214 0.000000 0.000000 0.000000 0.105719 0.000000 1.000000 -0.000000 
3.700000 0.579371 0.150552 0.031643 0.013142 0.164311 0.000000 0.000000 0.000000 0.105766 0.000000 1.000000 -0.000000 
3.701000 0.579215 0.150564 0.031621 0.013129 0.164407 0.000000 0.000000 0.000000 0.105814 0.000000 1.000000 -0.000000 
3.702000 0.579060 0.150575 0.031599 0.013115 0.164504 0.000000 0.000000 0.000000 0.105861 0.000000 1.000000 0.000000 
3.703000 0.578904 0.150587 0.031577 0.013102 0.164600 0.000000 0.000000 0.000000 0.105908 0.000000 1.000000 -0.000000 
3.704000 0.578749 0.150599 0.031555 0.013088 0.164697 0.000000 0.000000 0.000000 0.105956 0.000000 1.000000 -0.000000 
3.705000 0.578593 0.150611 0.031533 0.013075 0.164793 0.000000 0.000000 0.000000 0.106003 0.000000 1.000000 -0.000000 
3.706000 0.578438 0.150623 0.031511 0.013061 0.164889 0.000000 0.000000 0.000000 0.106050 0.000000 1.000000 -0.000000 
3.707000 0.578283 0.150634 0.031489 0.013048 0.164986 0.000000 0.000000 0.000000 0.106097 0.000000 1.000000 -0.000000 
3.708000 0.578128 0.150646 0.031467 0.013034 0.165082 0.000000 0.000000 0.000000 0.106145 0.000000 1.000000 -0.000000 
3.709000 0.577972 0.150658 0.031446 0.013021 0.165178 0.000000 0.000000 0.000000 0.106192 0.000000 1.000000 0.000000 
3.710000 0.577817 0.150670 0.031424 0.013007 0.165274 0.000000 0.000000 0.000000 0.106239 0.000000 1.000000 -0.000000 
3.711000 0.577662 0.150681 0.031402 0.012994 0.165371 0.000000 0.000000 0.000000 0.106286 0.000000 1.000000 -0.000000 
3.712000 0.577507 0.150693 0.031380 0.012980 0.165467 0.000000 0.000000 0.000000 0.106333 0.000000 1.000000 0.000000 
3.713000 0.577353 0.150705 0.031358 0.012967 0.165563 0.000000 0.000000 0.000000 0.106380 0.000000 1.000000 0.000000 
3.714000 0.577198 0.150716 0.031336 0.012953 0.165659 0.000000 0.000000 0.000000 0.106427 0.000000 1.000000 -0.000000 
3.715000 0.577043 0.150728 0.031315 0.012940 0.165755 0.000000 0.000000 0.000000 0.106474 0.000000 1.000000 -0.000000 
3.716000 0.576888 0.150740 0.031293 0.012926 0.165851 0.000000 0.000000 0.000000 0.106521 0.000000 1.000000 0.000000 
3.717000 0.576734 0.150751 0.031271 0.012913 0.165947 0.000000 0.000000 0.000000 0.106568 0.000000 1.000000 0.000000 
3.718000 0.576579 0.150763 0.031249 0.012900 0.166043 0.000000 0.000000 0.000000 0.106614 0.000000 1.000000 -0.000000 
3.719000 0.576425 0.150775 0.031227 0.012886 0.166139 0.000000 0.000000 0.000000 0.106661 0.000000 1.000000 -0.000000 
3.720000 0.576270 0.150786 0.031206 0.012873 0.166235 0.000000 0.000000 0.000000 0.106708 0.000000 1.000000 -0.000000 
3.721000 0.576116 0.150798 0.031184 0.012859 0.166331 0.000000 0.000000 0.000000 0.106755 0.000000 1.000000 -0.000000 
3.722000 0.575962 0.150810 0.031162 0.012846 0.166427 0.000000 0.000000 0.000000 0.106801 0.000000 1.000000 -0.000000 
3.723000 0.575808 0.150821 0.031141 0.012833 0.166523 0.000000 0.000000 0.000000 0.106848 0.000000 1.000000 -0.000000 
3.724000 0.575654 0.150833 0.031119 0.012819 0.166619 0.000000 0.000000 0.000000 0.106895 0.000000 1.000000 -0.000000 
3.725000 0.575500 0.150844 0.031097 0.012806 0.166715 0.000000 0.000000 0.000000 0.106941 0.000000 1.000000 -0.000000 
3.726000 0.575346 0.150856 0.031076 0.012792 0.166811 0.000000 0.000000 0.000000 0.106988 0.000000 1.000000 0.000000 
3.727000 0.575192 0.150867 0.031054 0.012779 0.166906 0.000000 0.000000 0.000000 0.107035 0.000000 1.000000 -0.000000 
3.728000 0.575038 0.150879 0.031032 0.012766 0.167002 0.000000 0.000000 0.000000 0.107081 0.000000 1.000000 -0.000000 
3.729000 0.574884 0.150891 0.031011 0.012752 0.167098 0.000000 0.000000 0.000000 0.107128 0.000000 1.000000 -0.000000 
3.730000 0.574730 0.150902 0.030989 0.012739 0.167194 0.000000 0.000000 0.000000 0.107174 0.000000 1.000000 -0.000000 
3.731000 0.574577 0.150914 0.030967 0.012726 0.167289 0.000000 0.000000 0.000000 0.107220 0.000000 1.000000 -0.000000 
3.732000 0.574423 0.150925 0.030946 0.012713 0.167385 0.000000 0.000000 0.000000 0.107267 0.000000 1.000000 -0.000000 
3.733000 0.574270 0.150937 0.030924 0.012699 0.167481 0.000000 0.000000 0.000000 0.107313 0.000000 1.000000 0.000000 
3.734000 0.574116 0.150948 0.030903 0.012686 0.167576 0.000000 0.000000 0.000000 0.107360 0.000000 1.000000 -0.000000 
3.735000 0.573963 0.150960 0.030881 0.012673 0.167672 0.000000 0.000000 0.000000 0.107406 0.000000 1.000000 -0.000000 
3.736000 0.573809 0.150971 0.030859 0.012659 0.167767 0.000000 0.000000 0.000000 0.107452 0.000000 1.000000 -0.000000 
3.737000 0.573656 0.150982 0.030838 0.012646 0.167863 0.000000 0.000000 0.000000 0.107498 0.000000 1.000000 0.000000 
3.738000 0.573503 0.150994 0.030816 0.012633 0.167958 0.000000 0.000000 0.000000 0.107545 0.000000 1.000000 -0.000000 
3.739000 0.573350 0.151005 0.030795 0.012620 0.168054 0.000000 0.000000 0.000000 0.107591 0.000000 1.000000 -0.000000 
3.740000 0.573197 0.151017 0.030773 0.012606 0.168149 0.000000 0.000000 0.000000 0.107637 0.000000 1.000000 0.000000 
3.741000 0.573044 0.151028 0.030752 0.012593 0.168245 0.000000 0.000000 0.000000 0.107683 0.000000 1.000000 -0.000000 
3.742000 0.572891 0.151039 0.030730 0.012580 0.168340 0.000000 0.000000 0.000000 0.107729 0.000000 1.000000 0.000000 
3.743000 0.572738 0.151051 0.030709 0.012567 0.168436 0.000000 0.000000 0.000000 0.107775 0.000000 1.000000 -0.000000 
3.744000 0.572585 0.151062 0.030687 0.012554 0.168531 0.000000 0.000000 0.000000 0.107821 0.000000 1.000000 -0.000000 
3.745000 0.572433 0.151074 0.030666 0.012540 0.168626 0.000000 0.000000 0.000000 0.107867 0.000000 1.000000 -0.000000 
3.746000 0.572280 0.151085 0.030645 0.012527 0.168722 0.000000 0.000000 0.000000 0.107913 0.000000 1.000000 -0.000000 
3.747000 0.572128 0.151096 0.030623 0.012514 0.168817 0.000000 0.000000 0.000000 0.107959 0.000000 1.000000 -0.000000 
3.748000 0.571975 0.151108 0.030602 0.012501 0.168912 0.000000 0.000000 0.000000 0.108005 0.000000 1.000000 -0.000000 
3.749000 0.571823 0.151119 0.030580 0.012488 0.169007 0.000000 0.000000 0.000000 0.108051 0.000000 1.000000 -0.000000 
3.750000 0.571670 0.151130 0.030559 0.012475 0.169103 0.000000 0.000000 0.000000 0.108097 0.000000 1.000000 -0.000000 
3.751000 0.571518 0.151142 0.030538 0.012461 0.169198 0.000000 0.000000 0.000000 0.108143 0.000000 1.000000 0.000000 
3.752000 0.571366 0.151153 0.030516 0.012448 0.169293 0.000000 0.000000 0.000000 0.108188 0.000000 1.000000 -0.000000 
3.753000 0.571214 0.151164 0.030495 0.012435 0.169388 0.000000 0.000000 0.000000 0.108234 0.000000 1.000000 -0.000000 
3.754000 0.571061 0.151175 0.030473 0.012422 0.169483 0.000000 0.000000 0.000000 0.108280 0.000000 1.000000 -0.000000 
3.755000 0.570909 0.151187 0.030452 0.012409 0.169578 0.000000 0.000000 0.000000 0.108326 0.000000 1.000000 -0.000000 
3.756000 0.570757 0.151198 0.030431 0.012396 0.169673 0.000000 0.000000 0.000000 0.108371 0.000000 1.000000 -0.000000 
3.757000 0.570605 0.151209 0.030410 0.012383 0.169768 0.000000 0.000000 0.000000 0.108417 0.000000 1.000000 0.000000 
3.758000 0.570454 0.151220 0.030388 0.012370 0.169863 0.000000 0.000000 0.000000 0.108463 0.000000 1.000000 0.000000 
3.759000 0.570302 0.151232 0.030367 0.012357 0.169958 0.000000 0.000000 0.000000 0.108508 0.000000 1.000000 0.000000 
3.760000 0.570150 0.151243 0.030346 0.012344 0.170053 0.000000 0.000000 0.000000 0.108554 0.000000 1.000000 -0.000000 
3.761000 0.569999 0.151254 0.030324 0.012330 0.170148 0.000000 0.000000 0.000000 0.108599 0.000000 1.000000 -0.000000 
3.762000 0.569847 0.151265 0.030303 0.012317 0.170243 0.000000 0.000000 0.000000 0.108645 0.000000 1.000000 0.000000 
3.763000 0.569695 0.151276 0.030282 0.012304 0.170338 0.000000 0.000000 0.000000 0.108690 0.000000 1.000000 -0.000000 
3.764000 0.569544 0.151288 0.030261 0.012291 0.170433 0.000000 0.000000 0.000000 0.108735 0.000000 1.000000 -0.000000 
3.765000 0.569393 0.151299 0.030239 0.012278 0.170528 0.000000 0.000000 0.000000 0.108781 0.000000 1.000000 -0.000000 
3.766000 0.569241 0.151310 0.030218 0.012265 0.170623 0.000000 0.000000 0.000000 0.108826 0.000000 1.000000 -0.000000 
3.767000 0.569090 0.151321 0.030197 0.012252 0.170717 0.000000 0.000000 0.000000 0.108872 0.000000 1.000000 -0.000000 
3.768000 0.568939 0.151332 0.030176 0.012239 0.170812 0.000000 0.000000 0.000000 0.108917 0.000000 1.000000 0.000000 
3.769000 0.568788 0.151343 0.030155 0.012226 0.170907 0.000000 0.000000 0.000000 0.108962 0.000000 1.000000 -0.000000 
3.770000 0.568637 0.151354 0.030134 0.012213 0.171002 0.000000 0.000000 0.000000 0.109007 0.000000 1.000000 -0.000000 
3.771000 0.568486 0.151365 0.030112 0.012200 0.171096 0.000000 0.000000 0.000000 0.109053 0.000000 1.000000 -0.000000 
3.772000 0.568335 0.151377 0.030091 0.012187 0.171191 0.000000 0.000000 0.000000 0.109098 0.000000 1.000000 -0.000000 
3.773000 0.568184 0.151388 0.030070 0.012174 0.171286 0.000000 0.000000 0.000000 0.109143 0.000000 1.000000 -0.000000 
3.774000 0.568033 0.151399 0.030049 0.012162 0.171380 0.000000 0.000000 0.000000 0.109188 0.000000 1.000000 -0.000000 
3.775000 0.567882 0.151410 0.030028 0.012149 0.171475 0.000000 0.000000 0.000000 0.109233 0.000000 1.000000 -0.000000 
3.776000 0.567732 0.151421 0.030007 0.012136 0.171569 0.000000 0.000000 0.000000 0.109278 0.000000 1.000000 0.000000 
3.777000 0.567581 0.151432 0.029986 0.012123 0.171664 0.000000 0.000000 0.000000 0.109323 0.000000 1.000000 0.000000 
3.778000 0.567431 0.151443 0.029965 0.012110 0.171758 0.000000 0.000000 0.000000 0.109368 0.000000 1.000000 0.000000 
3.779000 0.567280 0.151454 0.029944 0.012097 0.171853 0.000000 0.000000 0.000000 0.109413 0.000000 1.000000 -0.000000 
3.780000 0.567130 0.151465 0.029923 0.012084 0.171947 0.000000 0.000000 0.000000 0.109458 0.000000 1.000000 -0.000000 
3.781000 0.566979 0.151476 0.029902 0.012071 0.172042 0.000000 0.000000 0.000000 0.109503 0.000000 1.000000 0.000000 
3.782000 0.566829 0.151487 0.029881 0.012058 0.172136 0.000000 0.000000 0.000000 0.109548 0.000000 1.000000 0.000000 
3.783000 0.566679 0.151498 0.029860 0.012045 0.172230 0.000000 0.000000 0.000000 0.109593 0.000000 1.000000 -0.000000 
3.784000 0.566529 0.151509 0.029839 0.012033 0.172325 0.000000 0.000000 0.000000 0.109638 0.000000 1.000000 -0.000000 
3.785000 0.566379 0.151520 0.029818 0.012020 0.172419 0.000000 0.000000 0.000000 0.109682 0.000000 1.000000 -0.000000 
3.786000 0.566229 0.151531 0.029797 0.012007 0.172513 0.000000 0.000000 0.000000 0.109727 0.000000 1.000000 -0.000000 
3.787000 0.566079 0.151542 0.029776 0.011994 0.172608 0.000000 0.000000 0.000000 0.109772 0.000000 1.000000 -0.000000 
3.788000 0.565929 0.151553 0.029755 0.011981 0.172702 0.000000 0.000000 0.000000 0.109817 0.000000 1.000000 0.000000 
3.789000 0.565779 0.151564 0.029734 0.011968 0.172796 0.000000 0.000000 0.000000 0.109861 0.000000 1.000000 -0.000000 
3.790000 0.565629 0.151574 0.029713 0.011956 0.172890 0.000000 0.000000 0.000000 0.109906 0.000000 1.000000 -0.000000 
3.791000 0.565480 0.151585 0.029692 0.011943 0.172984 0.000000 0.000000 0.000000 0.109950 0.000000 1.000000 -0.000000 
3.792000 0.565330 0.151596 0.029671 0.011930 0.173079 0.000000 0.000000 0.000000 0.109995 0.000000 1.000000 -0.000000 
3.793000 0.565181 0.151607 0.029650 0.011917 0.173173 0.000000 0.000000 0.000000 0.110040 0.000000 1.000000 0.000000 
3.794000 0.565031 0.151618 0.029629 0.011904 0.173267 0.000000 0.000000 0.000000 0.110084 0.000000 1.000000 0.000000 
3.795000 0.564882 0.151629 0.029609 0.011892 0.173361 0.000000 0.000000 0.000000 0.110129 0.000000 1.000000 -0.000000 
3.796000 0.564732 0.151640 0.029588 0.011879 0.173455 0.000000 0.000000 0.000000 0.110173 0.000000 1.000000 -0.000000 
3.797000 0.564583 0.151651 0.029567 0.011866 0.173549 0.000000 0.000000 0.000000 0.110218 0.000000 1.000000 -0.000000 
3.798000 0.564434 0.151661 0.029546 0.011853 0.173643 0.000000 0.000000 0.000000 0.110262 0.000000 1.000000 -0.000000 
3.799000 0.564285 0.151672 0.029525 0.011841 0.173737 0.000000 0.000000 0.000000 0.110306 0.000000 1.000000 -0.000000 
3.800000 0.564135 0.151683 0.029504 0.011828 0.173831 0.000000 0.000000 0.000000 0.110351 0.000000 1.000000 -0.000000 
3.801000 0.563986 0.151694 0.029484 0.011815 0.173925 0.000000 0.000000 0.000000 0.110395 0.000000 1.000000 0.000000 
3.802000 0.563837 0.151705 0.029463 0.011803 0.174019 0.000000 0.000000 0.000000 0.110439 0.000000 1.000000 0.000000 
3.803000 0.563689 0.151715 0.029442 0.011790 0.174113 0.000000 0.000000 0.000000 0.110483 0.000000 1.000000 -0.000000 
3.804000 0.563540 0.151726 0.029421 0.011777 0.174206 0.000000 0.000000 0.000000 0.110528 0.000000 1.000000 -0.000000 
3.805000 0.563391 0.151737 0.029401 0.011764 0.174300 0.000000 0.000000 0.000000 0.110572 0.000000 1.000000 -0.000000 
3.806000 0.563242 0.151748 0.029380 0.011752 0.174394 0.000000 0.000000 0.000000 0.110616 0.000000 1.000000 -0.000000 
3.807000 0.563094 0.151758 0.029359 0.011739 0.174488 0.000000 0.000000 0.000000 0.110660 0.000000 1.000000 -0.000000 
3.808000 0.562945 0.151769 0.029338 0.011726 0.174582 0.000000 0.000000 0.000000 0.110704 0.000000 1.000000 0.000000 
3.809000 0.562796 0.151780 0.029318 0.011714 0.174675 0.000000 0.000000 0.000000 0.110748 0.000000 1.000000 0.000000 
3.810000 0.562648 0.151791 0.029297 0.011701 0.174769 0.000000 0.000000 0.000000 0.110792 0.000000 1.000000 -0.000000 
3.811000 0.562500 0.151801 0.029276 0.011688 0.174863 0.000000 0.000000 0.000000 0.110836 0.000000 1.000000 -0.000000 
3.812000 0.562351 0.151812 0.029256 0.011676 0.174956 0.000000 0.000000 0.000000 0.110880 0.000000 1.000000 -0.000000 
3.813000 0.562203 0.151823 0.029235 0.011663 0.175050 0.000000 0.000000 0.000000 0.110924 0.000000 1.000000 -0.000000 
3.814000 0.562055 0.151833 0.029214 0.011651 0.175143 0.000000 0.000000 0.000000 0.110968 0.000000 1.000000 -0.000000 
3.815000 0.561907 0.151844 0.029194 0.011638 0.175237 0.000000 0.000000 0.000000 0.111012 0.000000 1.000000 -0.000000 
3.816000 0.561759 0.151855 0.029173 0.011625 0.175331 0.000000 0.000000 0.000000 0.111056 0.000000 1.000000 0.000000 
3.817000 0.561611 0.151865 0.029153 0.011613 0.175424 0.000000 0.000000 0.000000 0.111100 0.000000 1.000000 -0.000000 
3.818000 0.561463 0.151876 0.029132 0.011600 0.175518 0.000000 0.000000 0.000000 0.111144 0.000000 1.000000 -0.000000 
3.819000 0.561315 0.151887 0.029111 0.011588 0.175611 0.000000 0.000000 0.000000 0.111188 0.000000 1.000000 -0.000000 
3.820000 0.561167 0.151897 0.029091 0.011575 0.175704 0.000000 0.000000 0.000000 0.111231 0.000000 1.000000 0.000000 
3.821000 0.561019 0.151908 0.029070 0.011563 0.175798 0.000000 0.000000 0.000000 0.111275 0.000000 1.000000 0.000000 
3.822000 0.560871 0.151919 0.029050 0.011550 0.175891 0.000000 0.000000 0.000000 0.111319 0.000000 1.000000 -0.000000 
3.823000 0.560724 0.151929 0.029029 0.011538 0.175985 0.000000 0.000000 0.000000 0.111362 0.000000 1.000000 -0.000000 
3.824000 0.560576 0.151940 0.029009 0.011525 0.176078 0.000000 0.000000 0.000000 0.111406 0.000000 1.000000 -0.000000 
3.825000 0.560429 0.151950 0.028988 0.011512 0.176171 0.000000 0.000000 0.000000 0.111450 0.000000 1.000000 -0.000000 
3.826000 0.560281 0.151961 0.028968 0.011500 0.176265 0.000000 0.000000 0.000000 0.111493 0.000000 1.000000 -0.000000 
3.827000 0.560134 0.151971 0.028947 0.011487 0.176358 0.000000 0.000000 0.000000 0.111537 0.000000 1.000000 0.000000 
3.828000 0.559987 0.151982 0.028927 0.011475 0.176451 0.000000 0.000000 0.000000 0.111580 0.000000 1.000000 -0.000000 
3.829000 0.559839 0.151993 0.028906 0.011463 0.176544 0.000000 0.000000 0.000000 0.111624 0.000000 1.000000 -0.000000 
3.830000 0.559692 0.152003 0.028886 0.011450 0.176637 0.000000 0.000000 0.000000 0.111667 0.000000 1.000000 0.000000 
3.831000 0.559545 0.152014 0.028865 0.011438 0.176731 0.000000 0.000000 0.000000 0.111711 0.000000 1.000000 0.000000 
3.832000 0.559398 0.152024 0.028845 0.011425 0.176824 0.000000 0.000000 0.000000 0.111754 0.000000 1.000000 -0.000000 
3.833000 0.559251 0.152035 0.028824 0.011413 0.176917 0.000000 0.000000 0.000000 0.111798 0.000000 1.000000 0.000000 
3.834000 0.559104 0.152045 0.028804 0.011400 0.177010 0.000000 0.000000 0.000000 0.111841 0.000000 1.000000 -0.000000 
3.835000 0.558957 0.152056 0.028784 0.011388 0.177103 0.000000 0.000000 0.000000 0.111884 0.000000 1.000000 -0.000000 
3.836000 0.558810 0.152066 0.028763 0.011375 0.177196 0.000000 0.000000 0.000000 0.111928 0.000000 1.000000 0.000000 
3.837000 0.558664 0.152077 0.028743 0.011363 0.177289 0.000000 0.000000 0.000000 0.111971 0.000000 1.000000 -0.000000 
3.838000 0.558517 0.152087 0.028723 0.011351 0.177382 0.000000 0.000000 0.000000 0.112014 0.000000 1.000000 -0.000000 
3.839000 0.558370 0.152098 0.028702 0.011338 0.177475 0.000000 0.000000 0.000000 0.112057 0.000000 1.000000 0.000000 
3.840000 0.558224 0.152108 0.028682 0.011326 0.177568 0.000000 0.000000 0.000000 0.112100 0.000000 1.000000 -0.000000 
3.841000 0.558077 0.152118 0.028661 0.011313 0.177661 0.000000 0.000000 0.000000 0.112144 0.000000 1.000000 -0.000000 
3.842000 0.557931 0.152129 0.028641 0.011301 0.177754 0.000000 0.000000 0.000000 0.112187 0.000000 1.000000 -0.000000 
3.843000 0.557784 0.152139 0.028621 0.011289 0.177847 0.000000 0.000000 0.000000 0.112230 0.000000 1.000000 0.000000 
3.844000 0.557638 0.152150 0.028601 0.011276 0.177939 0.000000 0.000000 0.000000 0.112273 0.000000 1.000000 -0.000000 
3.845000 0.557492 0.152160 0.028580 0.011264 0.178032 0.000000 0.000000 0.000000 0.112316 0.000000 1.000000 -0.000000 
3.846000 0.557346 0.152170 0.028560 0.011252 0.178125 0.000000 0.000000 0.000000 0.112359 0.000000 1.000000 0.000000 
3.847000 0.557200 0.152181 0.028540 0.011239 0.178218 0.000000 0.000000 0.000000 0.112402 0.000000 1.000000 0.000000 
3.848000 0.557053 0.152191 0.028519 0.011227 0.178311 0.000000 0.000000 0.000000 0.112445 0.000000 1.000000 -0.000000 
3.849000 0.556907 0.152202 0.028499 0.011215 0.178403 0.000000 0.000000 0.000000 0.112488 0.000000 1.000000 -0.000000 
3.850000 0.556762 0.152212 0.028479 0.011202 0.178496 0.000000 0.000000 0.000000 0.112531 0.000000 1.000000 -0.000000 
3.851000 0.556616 0.152222 0.028459 0.011190 0.178589 0.000000 0.000000 0.000000 0.112574 0.000000 1.000000 0.000000 
3.852000 0.556470 0.152233 0.028439 0.011178 0.178681 0.000000 0.000000 0.000000 0.112616 0.000000 1.000000 -0.000000 
3.853000 0.556324 0.152243 0.028418 0.011165 0.178774 0.000000 0.000000 0.000000 0.112659 0.000000 1.000000 0.000000 
3.854000 0.556178 0.152253 0.028398 0.011153 0.178866 0.000000 0.000000 0.000000 0.112702 0.000000 1.000000 0.000000 
3.855000 0.556033 0.152264 0.028378 0.011141 0.178959 0.000000 0.000000 0.000000 0.112745 0.000000 1.000000 0.000000 
3.856000 0.555887 0.152274 0.028358 0.011129 0.179051 0.000000 0.000000 0.000000 0.112787 0.000000 1.000000 -0.000000 
3.857000 0.555742 0.152284 0.028338 0.011116 0.179144 0.000000 0.000000 0.000000 0.112830 0.000000 1.000000 0.000000 
3.858000 0.555596 0.152294 0.028318 0.011104 0.179236 0.000000 0.000000 0.000000 0.112873 0.000000 1.000000 -0.000000 
3.859000 0.555451 0.152305 0.028297 0.011092 0.179329 0.000000 0.000000 0.000000 0.112915 0.000000 1.000000 0.000000 
3.860000 0.555306 0.152315 0.028277 0.011080 0.179421 0.000000 0.000000 0.000000 0.112958 0.000000 1.000000 0.000000 
3.861000 0.555160 0.152325 0.028257 0.011067 0.179514 0.000000 0.000000 0.000000 0.113001 0.000000 1.000000 -0.000000 
3.862000 0.555015 0.152335 0.028237 0.011055 0.179606 0.000000 0.000000 0.000000 0.113043 0.000000 1.000000 0.000000 
3.863000 0.554870 0.152346 0.028217 0.011043 0.179698 0.000000 0.000000 0.000000 0.113086 0.000000 1.000000 0.000000 
3.864000 0.554725 0.152356 0.028197 0.011031 0.179791 0.000000 0.000000 0.000000 0.113128 0.000000 1.000000 0.000000 
3.865000 0.554580 0.152366 0.028177 0.011019 0.179883 0.000000 0.000000 0.000000 0.113171 0.000000 1.000000 -0.000000 
3.866000 0.554435 0.152376 0.028157 0.011006 0.179975 0.000000 0.000000 0.000000 0.113213 0.000000 1.000000 -0.000000 
3.867000 0.554290 0.152387 0.028137 0.010994 0.180068 0.000000 0.000000 0.000000 0.113256 0.000000 1.000000 -0.000000 
3.868000 0.554145 0.152397 0.028117 0.010982 0.180160 0.000000 0.000000 0.000000 0.113298 0.000000 1.000000 -0.000000 
3.869000 0.554001 0.152407 0.028097 0.010970 0.180252 0.000000 0.000000 0.000000 0.113340 0.000000 1.000000 -0.000000 
3.870000 0.553856 0.152417 0.028077 0.010958 0.180344 0.000000 0.000000 0.000000 0.113383 0.000000 1.000000 -0.000000 
3.871000 0.553711 0.152427 0.028057 0.010946 0.180436 0.000000 0.000000 0.000000 0.113425 0.000000 1.000000 -0.000000 
3.872000 0.553567 0.152438 0.028037 0.010933 0.180529 0.000000 0.000000 0.000000 0.113467 0.000000 1.000000 0.000000 
3.873000 0.553422 0.152448 0.028017 0.010921 0.180621 0.000000 0.000000 0.000000 0.113509 0.000000 1.000000 0.000000 
3.874000 0.553278 0.152458 0.027997 0.010909 0.180713 0.000000 0.000000 0.000000 0.113552 0.000000 1.000000 0.000000 
3.875000 0.553133 0.152468 0.027977 0.010897 0.180805 0.000000 0.000000 0.000000 0.113594 0.000000 1.000000 -0.000000 
3.876000 0.552989 0.152478 0.027957 0.010885 0.180897 0.000000 0.000000 0.000000 0.113636 0.000000 1.000000 0.000000 
3.877000 0.552845 0.152488 0.027937 0.010873 0.180989 0.000000 0.000000 0.000000 0.113678 0.000000 1.000000 -0.000000 
3.878000 0.552701 0.152498 0.027917 0.010861 0.181081 0.000000 0.000000 0.000000 0.113720 0.000000 1.000000 -0.000000 
3.879000 0.552556 0.152508 0.027897 0.010849 0.181173 0.000000 0.000000 0.000000 0.113762 0.000000 1.000000 -0.000000 
3.880000 0.552412 0.152519 0.027877 0.010837 0.181265 0.000000 0.000000 0.000000 0.113804 0.000000 1.000000 0.000000 
3.881000 0.552268 0.152529 0.027858 0.010825 0.181357 0.000000 0.000000 0.000000 0.113846 0.000000 1.000000 0.000000 
3.882000 0.552124 0.152539 0.027838 0.010813 0.181448 0.000000 0.000000 0.000000 0.113888 0.000000 1.000000 0.000000 
3.883000 0.551980 0.152549 0.027818 0.010801 0.181540 0.000000 0.000000 0.000000 0.113930 0.000000 1.000000 0.000000 
3.884000 0.551837 0.152559 0.027798 0.010789 0.181632 0.000000 0.000000 0.000000 0.113972 0.000000 1.000000 -0.000000 
3.885000 0.551693 0.152569 0.027778 0.010776 0.181724 0.000000 0.000000 0.000000 0.114014 0.000000 1.000000 -0.000000 
3.886000 0.551549 0.152579 0.027758 0.010764 0.181816 0.000000 0.000000 0.000000 0.114056 0.000000 1.000000 -0.000000 
3.887000 0.551405 0.152589 0.027738 0.010752 0.181907 0.000000 0.000000 0.000000 0.114098 0.000000 1.000000 -0.000000 
3.888000 0.551262 0.152599 0.027719 0.010740 0.181999 0.000000 0.000000 0.000000 0.114140 0.000000 1.000000 -0.000000 
3.889000 0.551118 0.152609 0.027699 0.010728 0.182091 0.000000 0.000000 0.000000 0.114182 0.000000 1.000000 -0.000000 
3.890000 0.550975 0.152619 0.027679 0.010716 0.182183 0.000000 0.000000 0.000000 0.114223 0.000000 1.000000 -0.000000 
3.891000 0.550831 0.152629 0.027659 0.010704 0.182274 0.000000 0.000000 0.000000 0.114265 0.000000 1.000000 -0.000000 
3.892000 0.550688 0.152639 0.027640 0.010693 0.182366 0.000000 0.000000 0.000000 0.114307 0.000000 1.000000 -0.000000 
3.893000 0.550545 0.152649 0.027620 0.010681 0.182457 0.000000 0.000000 0.000000 0.114349 0.000000 1.000000 0.000000 
3.894000 0.550402 0.152659 0.027600 0.010669 0.182549 0.000000 0.000000 0.000000 0.114390 0.000000 1.000000 0.000000 
3.895000 0.550258 0.152669 0.027580 0.010657 0.182641 0.000000 0.000000 0.000000 0.114432 0.000000 1.000000 0.000000 
3.896000 0.550115 0.152679 0.027561 0.010645 0.182732 0.000000 0.000000 0.000000 0.114474 0.000000 1.000000 0.000000 
3.897000 0.549972 0.152689 0.027541 0.010633 0.182824 0.000000 0.000000 0.000000 0.114515 0.000000 1.000000 -0.000000 
3.898000 0.549829 0.152699 0.027521 0.010621 0.182915 0.000000 0.000000 0.000000 0.114557 0.000000 1.000000 0.000000 
3.899000 0.549686 0.152709 0.027502 0.010609 0.183007 0.000000 0.000000 0.000000 0.114598 0.000000 1.000000 -0.000000 
3.900000 0.549543 0.152719 0.027482 0.010597 0.183098 0.000000 0.000000 0.000000 0.114640 0.000000 1.000000 0.000000 
3.901000 0.549401 0.152729 0.027462 0.010585 0.183189 0.000000 0.000000 0.000000 0.114681 0.000000 1.000000 0.000000 
3.902000 0.549258 0.152739 0.027443 0.010573 0.183281 0.000000 0.000000 0.000000 0.114723 0.000000 1.000000 0.000000 
3.903000 0.549115 0.152748 0.027423 0.010561 0.183372 0.000000 0.000000 0.000000 0.114764 0.000000 1.000000 0.000000 
3.904000 0.548973 0.152758 0.027403 0.010550 0.183463 0.000000 0.000000 0.000000 0.114805 0.000000 1.000000 0.000000 
3.905000 0.548830 0.152768 0.027384 0.010538 0.183555 0.000000 0.000000 0.000000 0.114847 0.000000 1.000000 -0.000000 
3.906000 0.548688 0.152778 0.027364 0.010526 0.183646 0.000000 0.000000 0.000000 0.114888 0.000000 1.000000 0.000000 
3.907000 0.548545 0.152788 0.027345 0.010514 0.183737 0.000000 0.000000 0.000000 0.114930 0.000000 1.000000 -0.000000 
3.908000 0.548403 0.152798 0.027325 0.010502 0.183829 0.000000 0.000000 0.000000 0.114971 0.000000 1.000000 -0.000000 
3.909000 0.548260 0.152808 0.027305 0.010490 0.183920 0.000000 0.000000 0.000000 0.115012 0.000000 1.000000 -0.000000 
3.910000 0.548118 0.152818 0.027286 0.010478 0.184011 0.000000 0.000000 0.000000 0.115053 0.000000 1.000000 -0.000000 
3.911000 0.547976 0.152827 0.027266 0.010467 0.184102 0.000000 0.000000 0.000000 0.115094 0.000000 1.000000 0.000000 
3.912000 0.547834 0.152837 0.027247 0.010455 0.184193 0.000000 0.000000 0.000000 0.115136 0.000000 1.000000 -0.000000 
3.913000 0.547692 0.152847 0.027227 0.010443 0.184284 0.000000 0.000000 0.000000 0.115177 0.000000 1.000000 -0.000000 
3.914000 0.547550 0.152857 0.027208 0.010431 0.184375 0.000000 0.000000 0.000000 0.115218 0.000000 1.000000 0.000000 
3.915000 0.547408 0.152867 0.027188 0.010419 0.184466 0.000000 0.000000 0.000000 0.115259 0.000000 1.000000 0.000000 
3.916000 0.547266 0.152877 0.027169 0.010408 0.184557 0.000000 0.000000 0.000000 0.115300 0.000000 1.000000 0.000000 
3.917000 0.547124 0.152886 0.027149 0.010396 0.184648 0.000000 0.000000 0.000000 0.115341 0.000000 1.000000 -0.000000 
3.918000 0.546982 0.152896 0.027130 0.010384 0.184739 0.000000 0.000000 0.000000 0.115382 0.000000 1.000000 0.000000 
3.919000 0.546841 0.152906 0.027110 0.010372 0.184830 0.000000 0.000000 0.000000 0.115423 0.000000 1.000000 -0.000000 
3.920000 0.546699 0.152916 0.027091 0.010361 0.184921 0.000000 0.000000 0.000000 0.115464 0.000000 1.000000 -0.000000 
3.921000 0.546557 0.152925 0.027071 0.010349 0.185012 0.000000 0.000000 0.000000 0.115505 0.000000 1.000000 -0.000000 
3.922000 0.546416 0.152935 0.027052 0.010337 0.185103 0.000000 0.000000 0.000000 0.115546 0.000000 1.000000 -0.000000 
3.923000 0.546274 0.152945 0.027033 0.010326 0.185194 0.000000 0.000000 0.000000 0.115587 0.000000 1.000000 -0.000000 
3.924000 0.546133 0.152955 0.027013 0.010314 0.185285 0.000000 0.000000 0.000000 0.115628 0.000000 1.000000 -0.000000 
3.925000 0.545991 0.152964 0.026994 0.010302 0.185376 0.000000 0.000000 0.000000 0.115669 0.000000 1.000000 -0.000000 
3.926000 0.545850 0.152974 0.026974 0.010290 0.185466 0.000000 0.000000 0.000000 0.115709 0.000000 1.000000 -0.000000 
3.927000 0.545709 0.152984 0.026955 0.010279 0.185557 0.000000 0.000000 0.000000 0.115750 0.000000 1.000000 -0.000000 
3.928000 0.545568 0.152994 0.026936 0.010267 0.185648 0.000000 0.000000 0.000000 0.115791 0.000000 1.000000 -0.000000 
3.929000 0.545427 0.153003 0.026916 0.010255 0.185739 0.000000 0.000000 0.000000 0.115832 0.000000 1.000000 -0.000000 
3.930000 0.545286 0.153013 0.026897 0.010244 0.185829 0.000000 0.000000 0.000000 0.115872 0.000000 1.000000 -0.000000 
3.931000 0.545144 0.153023 0.026878 0.010232 0.185920 0.000000 0.000000 0.000000 0.115913 0.000000 1.000000 -0.000000 
3.932000 0.545004 0.153032 0.026858 0.010220 0.186011 0.000000 0.000000 0.000000 0.115954 0.000000 1.000000 -0.000000 
3.933000 0.544863 0.153042 0.026839 0.010209 0.186101 0.000000 0.000000 0.000000 0.115994 0.000000 1.000000 -0.000000 
3.934000 0.544722 0.153052 0.026820 0.010197 0.186192 0.000000 0.000000 0.000000 0.116035 0.000000 1.000000 -0.000000 
3.935000 0.544581 0.153061 0.026800 0.010186 0.186282 0.000000 0.000000 0.000000 0.116075 0.000000 1.000000 0.000000 
3.936000 0.544440 0.153071 0.026781 0.010174 0.186373 0.000000 0.000000 0.000000 0.116116 0.000000 1.000000 -0.000000 
3.937000 0.544300 0.153081 0.026762 0.010162 0.186463 0.000000 0.000000 0.000000 0.116156 0.000000 1.000000 -0.000000 
3.938000 0.544159 0.153090 0.026743 0.010151 0.186554 0.000000 0.000000 0.000000 0.116197 0.000000 1.000000 -0.000000 
3.939000 0.544019 0.153100 0.026723 0.010139 0.186644 0.000000 0.000000 0.000000 0.116237 0.000000 1.000000 -0.000000 
3.940000 0.543878 0.153109 0.026704 0.010128 0.186735 0.000000 0.000000 0.000000 0.116278 0.000000 1.000000 -0.000000 
3.941000 0.543738 0.153119 0.026685 0.010116 0.186825 0.000000 0.000000 0.000000 0.116318 0.000000 1.000000 -0.000000 
3.942000 0.543597 0.153129 0.026666 0.010104 0.186916 0.000000 0.000000 0.000000 0.116358 0.000000 1.000000 -0.000000 
3.943000 0.543457 0.153138 0.026647 0.010093 0.187006 0.000000 0.000000 0.000000 0.116399 0.000000 1.000000 0.000000 
3.944000 0.543317 0.153148 0.026627 0.010081 0.187096 0.000000 0.000000 0.000000 0.116439 0.000000 1.000000 0.000000 
3.945000 0.543177 0.153157 0.026608 0.010070 0.187187 0.000000 0.000000 0.000000 0.116479 0.000000 1.000000 0.000000 
3.946000 0.543036 0.153167 0.026589 0.010058 0.187277 0.000000 0.000000 0.000000 0.116520 0.000000 1.000000 -0.000000 
3.947000 0.542896 0.153177 0.026570 0.010047 0.187367 0.000000 0.000000 0.000000 0.116560 0.000000 1.000000 -0.000000 
3.948000 0.542756 0.153186 0.026551 0.010035 0.187457 0.000000 0.000000 0.000000 0.116600 0.000000 1.000000 -0.000000 
3.949000 0.542616 0.153196 0.026532 0.010024 0.187548 0.000000 0.000000 0.000000 0.116640 0.000000 1.000000 0.000000 
3.950000 0.542477 0.153205 0.026513 0.010012 0.187638 0.000000 0.000000 0.000000 0.116681 0.000000 1.000000 0.000000 
3.951000 0.542337 0.153215 0.026493 0.010001 0.187728 0.000000 0.000000 0.000000 0.116721 0.000000 1.000000 0.000000 
3.952000 0.542197 0.153224 0.026474 0.009989 0.187818 0.000000 0.000000 0.000000 0.116761 0.000000 1.000000 -0.000000 
3.953000 0.542057 0.153234 0.026455 0.009978 0.187908 0.000000 0.000000 0.000000 0.116801 0.000000 1.000000 -0.000000 
3.954000 0.541918 0.153243 0.026436 0.009966 0.187998 0.000000 0.000000 0.000000 0.116841 0.000000 1.000000 0.000000 
3.955000 0.541778 0.153253 0.026417 0.009955 0.188088 0.000000 0.000000 0.000000 0.116881 0.000000 1.000000 0.000000 
3.956000 0.541638 0.153262 0.026398 0.009943 0.188178 0.000000 0.000000 0.000000 0.116921 0.000000 1.000000 -0.000000 
3.957000 0.541499 0.153272 0.026379 0.009932 0.188268 0.000000 0.000000 0.000000 0.116961 0.000000 1.000000 0.000000 
3.958000 0.541360 0.153281 0.026360 0.009920 0.188358 0.000000 0.000000 0.000000 0.117001 0.000000 1.000000 0.000000 
3.959000 0.541220 0.153291 0.026341 0.009909 0.188448 0.000000 0.000000 0.000000 0.117041 0.000000 1.000000 -0.000000 
3.960000 0.541081 0.153300 0.026322 0.009898 0.188538 0.000000 0.000000 0.000000 0.117081 0.000000 1.000000 -0.000000 
3.961000 0.540942 0.153310 0.026303 0.009886 0.188628 0.000000 0.000000 0.000000 0.117121 0.000000 1.000000 0.000000 
3.962000 0.540802 0.153319 0.026284 0.009875 0.188718 0.000000 0.000000 0.000000 0.117160 0.000000 1.000000 -0.000000 
3.963000 0.540663 0.153329 0.026265 0.009863 0.188808 0.000000 0.000000 0.000000 0.117200 0.000000 1.000000 -0.000000 
3.964000 0.540524 0.153338 0.026246 0.009852 0.188898 0.000000 0.000000 0.000000 0.117240 0.000000 1.000000 0.000000 
3.965000 0.540385 0.153347 0.026227 0.009841 0.188988 0.000000 0.000000 0.000000 0.117280 0.000000 1.000000 -0.000000 
3.966000 0.540246 0.153357 0.026208 0.009829 0.189077 0.000000 0.000000 0.000000 0.117320 0.000000 1.000000 -0.000000 
3.967000 0.540107 0.153366 0.026189 0.009818 0.189167 0.000000 0.000000 0.000000 0.117359 0.000000 1.000000 0.000000 
3.968000 0.539969 0.153376 0.026170 0.009806 0.189257 0.000000 0.000000 0.000000 0.117399 0.000000 1.000000 -0.000000 
3.969000 0.539830 0.153385 0.026151 0.009795 0.189347 0.000000 0.000000 0.000000 0.117439 0.000000 1.000000 -0.000000 
3.970000 0.539691 0.153394 0.026132 0.009784 0.189436 0.000000 0.000000 0.000000 0.117478 0.000000 1.000000 -0.000000 
3.971000 0.539552 0.153404 0.026114 0.009772 0.189526 0.000000 0.000000 0.000000 0.117518 0.000000 1.000000 -0.000000 
3.972000 0.539414 0.153413 0.026095 0.009761 0.189616 0.000000 0.000000 0.000000 0.117557 0.000000 1.000000 0.000000 
3.973000 0.539275 0.153423 0.026076 0.009750 0.189705 0.000000 0.000000 0.000000 0.117597 0.000000 1.000000 -0.000000 
3.974000 0.539137 0.153432 0.026057 0.009738 0.189795 0.000000 0.000000 0.000000 0.117637 0.000000 1.000000 -0.000000 
3.975000 0.538998 0.153441 0.026038 0.009727 0.189884 0.000000 0.000000 0.000000 0.117676 0.000000 1.000000 -0.000000 
3.976000 0.538860 0.153451 0.026019 0.009716 0.189974 0.000000 0.000000 0.000000 0.117716 0.000000 1.000000 -0.000000 
3.977000 0.538722 0.153460 0.026000 0.009705 0.190063 0.000000 0.000000 0.000000 0.117755 0.000000 1.000000 -0.000000 
3.978000 0.538583 0.153469 0.025982 0.009693 0.190153 0.000000 0.000000 0.000000 0.117794 0.000000 1.000000 -0.000000 
3.979000 0.538445 0.153479 0.025963 0.009682 0.190242 0.000000 0.000000 0.000000 0.117834 0.000000 1.000000 -0.000000 
3.980000 0.538307 0.153488 0.025944 0.009671 0.190332 0.000000 0.000000 0.000000 0.117873 0.000000 1.000000 -0.000000 
3.981000 0.538169 0.153497 0.025925 0.009659 0.190421 0.000000 0.000000 0.000000 0.117913 0.000000 1.000000 -0.000000 
3.982000 0.538031 0.153507 0.025906 0.009648 0.190511 0.000000 0.000000 0.000000 0.117952 0.000000 1.000000 -0.000000 
3.983000 0.537893 0.153516 0.025888 0.009637 0.190600 0.000000 0.000000 0.000000 0.117991 0.000000 1.000000 -0.000000 
3.984000 0.537755 0.153525 0.025869 0.009626 0.190689 0.000000 0.000000 0.000000 0.118031 0.000000 1.000000 -0.000000 
3.985000 0.537617 0.153535 0.025850 0.009615 0.190779 0.000000 0.000000 0.000000 0.118070 0.000000 1.000000 0.000000 
3.986000 0.537479 0.153544 0.025831 0.009603 0.190868 0.000000 0.000000 0.000000 0.118109 0.000000 1.000000 -0.000000 
3.987000 0.537342 0.153553 0.025813 0.009592 0.190957 0.000000 0.000000 0.000000 0.118148 0.000000 1.000000 0.000000 
3.988000 0.537204 0.153562 0.025794 0.009581 0.191046 0.000000 0.000000 0.000000 0.118187 0.000000 1.000000 0.000000 
3.989000 0.537066 0.153572 0.025775 0.009570 0.191136 0.000000 0.000000 0.000000 0.118227 0.000000 1.000000 0.000000 
3.990000 0.536929 0.153581 0.025757 0.009559 0.191225 0.000000 0.000000 0.000000 0.118266 0.000000 1.000000 0.000000 
3.991000 0.536791 0.153590 0.025738 0.009547 0.191314 0.000000 0.000000 0.000000 0.118305 0.000000 1.000000 -0.000000 
3.992000 0.536654 0.153599 0.025719 0.009536 0.191403 0.000000 0.000000 0.000000 0.118344 0.000000 1.000000 0.000000 
3.993000 0.536516 0.153609 0.025701 0.009525 0.191492 0.000000 0.000000 0.000000 0.118383 0.000000 1.000000 -0.000000 
3.994000 0.536379 0.153618 0.025682 0.009514 0.191581 0.000000 0.000000 0.000000 0.118422 0.000000 1.000000 -0.000000 
3.995000 0.536242 0.153627 0.025663 0.009503 0.191670 0.000000 0.000000 0.000000 0.118461 0.000000 1.000000 -0.000000 
3.996000 0.536104 0.153636 0.025645 0.009492 0.191759 0.000000 0.000000 0.000000 0.118500 0.000000 1.000000 0.000000 
3.997000 0.535967 0.153645 0.025626 0.009480 0.191849 0.000000 0.000000 0.000000 0.118539 0.000000 1.000000 -0.000000 
3.998000 0.535830 0.153655 0.025608 0.009469 0.191938 0.000000 0.000000 0.000000 0.118578 0.000000 1.000000 -0.000000 
3.999000 0.535693 0.153664 0.025589 0.009458 0.192026 0.000000 0.000000 0.000000 0.118617 0.000000 1.000000 -0.000000 
4.000000 0.535556 0.153673 0.025570 0.009447 0.192115 0.000000 0.000000 0.000000 0.118656 0.000000 1.000000 -0.000000 
4.001000 0.535419 0.153682 0.025552 0.009436 0.192204 0.000000 0.000000 0.000000 0.118694 0.000000 1.000000 0.000000 
4.002000 0.535282 0.153691 0.025533 0.009425 0.192293 0.000000 0.000000 0.000000 0.118733 0.000000 1.000000 0.000000 
4.003000 0.535145 0.153700 0.025515 0.009414 0.192382 0.000000 0.000000 0.000000 0.118772 0.000000 1.000000 -0.000000 
4.004000 0.535009 0.153710 0.025496 0.009403 0.192471 0.000000 0.000000 0.000000 0.118811 0.000000 1.000000 -0.000000 
4.005000 0.534872 0.153719 0.025478 0.009392 0.192560 0.000000 0.000000 0.000000 0.118850 0.000000 1.000000 -0.000000 
4.006000 0.534735 0.153728 0.025459 0.009381 0.192649 0.000000 0.000000 0.000000 0.118888 0.000000 1.000000 0.000000 
4.007000 0.534599 0.153737 0.025441 0.009370 0.192737 0.000000 0.000000 0.000000 0.118927 0.000000 1.000000 -0.000000 
4.008000 0.534462 0.153746 0.025422 0.009358 0.192826 0.000000 0.000000 0.000000 0.118966 0.000000 1.000000 -0.000000 
4.009000 0.534326 0.153755 0.025404 0.009347 0.192915 0.000000 0.000000 0.000000 0.119004 0.000000 1.000000 -0.000000 
4.010000 0.534189 0.153764 0.025385 0.009336 0.193004 0.000000 0.000000 0.000000 0.119043 0.000000 1.000000 -0.000000 
4.011000 0.534053 0.153774 0.025367 0.009325 0.193092 0.000000 0.000000 0.000000 0.119081 0.000000 1.000000 0.000000 
4.012000 0.533916 0.153783 0.025348 0.009314 0.193181 0.000000 0.000000 0.000000 0.119120 0.000000 1.000000 -0.000000 
4.013000 0.533780 0.153792 0.025330 0.009303 0.193270 0.000000 0.000000 0.000000 0.119159 0.000000 1.000000 -0.000000 
4.014000 0.533644 0.153801 0.025311 0.009292 0.193358 0.000000 0.000000 0.000000 0.119197 0.000000 1.000000 -0.000000 
4.015000 0.533508 0.153810 0.025293 0.009281 0.193447 0.000000 0.000000 0.000000 0.119236 0.000000 1.000000 0.000000 
4.016000 0.533372 0.153819 0.025274 0.009270 0.193535 0.000000 0.000000 0.000000 0.119274 0.000000 1.000000 0.000000 
4.017000 0.533236 0.153828 0.025256 0.009259 0.193624 0.000000 0.000000 0.000000 0.119313 0.000000 1.000000 -0.000000 
4.018000 0.533100 0.153837 0.025238 0.009248 0.193712 0.000000 0.000000 0.000000 0.119351 0.000000 1.000000 -0.000000 
4.019000 0.532964 0.153846 0.025219 0.009237 0.193801 0.000000 0.000000 0.000000 0.119389 0.000000 1.000000 -0.000000 
4.020000 0.532828 0.153855 0.025201 0.009227 0.193889 0.000000 0.000000 0.000000 0.119428 0.000000 1.000000 0.000000 
4.021000 0.532692 0.153864 0.025183 0.009216 0.193978 0.000000 0.000000 0.000000 0.119466 0.000000 1.000000 0.000000 
4.022000 0.532556 0.153873 0.025164 0.009205 0.194066 0.000000 0.000000 0.000000 0.119504 0.000000 1.000000 -0.000000 
4.023000 0.532421 0.153882 0.025146 0.009194 0.194155 0.000000 0.000000 0.000000 0.119543 0.000000 1.000000 -0.000000 
4.024000 0.532285 0.153891 0.025128 0.009183 0.194243 0.000000 0.000000 0.000000 0.119581 0.000000 1.000000 -0.000000 
4.025000 0.532149 0.153900 0.025109 0.009172 0.194331 0.000000 0.000000 0.000000 0.119619 0.000000 1.000000 0.000000 
4.026000 0.532014 0.153909 0.025091 0.009161 0.194420 0.000000 0.000000 0.000000 0.119657 0.000000 1.000000 0.000000 
4.027000 0.531878 0.153918 0.025073 0.009150 0.194508 0.000000 0.000000 0.000000 0.119696 0.000000 1.000000 -0.000000 
4.028000 0.531743 0.153927 0.025054 0.009139 0.194596 0.000000 0.000000 0.000000 0.119734 0.000000 1.000000 -0.000000 
4.029000 0.531607 0.153936 0.025036 0.009128 0.194684 0.000000 0.000000 0.000000 0.119772 0.000000 1.000000 0.000000 
4.030000 0.531472 0.153945 0.025018 0.009117 0.194773 0.000000 0.000000 0.000000 0.119810 0.000000 1.000000 0.000000 
4.031000 0.531337 0.153954 0.025000 0.009107 0.194861 0.000000 0.000000 0.000000 0.119848 0.000000 1.000000 -0.000000 
4.032000 0.531202 0.153963 0.024981 0.009096 0.194949 0.000000 0.000000 0.000000 0.119886 0.000000 1.000000 -0.000000 
4.033000 0.531067 0.153972 0.024963 0.009085 0.195037 0.000000 0.000000 0.000000 0.119924 0.000000 1.000000 -0.000000 
4.034000 0.530931 0.153981 0.024945 0.009074 0.195125 0.000000 0.000000 0.000000 0.119962 0.000000 1.000000 -0.000000 
4.035000 0.530796 0.153990 0.024927 0.009063 0.195213 0.000000 0.000000 0.000000 0.120000 0.000000 1.000000 -0.000000 
4.036000 0.530661 0.153999 0.024908 0.009052 0.195301 0.000000 0.000000 0.000000 0.120038 0.000000 1.000000 -0.000000 
4.037000 0.530526 0.154008 0.024890 0.009042 0.195389 0.000000 0.000000 0.000000 0.120076 0.000000 1.000000 -0.000000 
4.038000 0.530392 0.154017 0.024872 0.009031 0.195477 0.000000 0.000000 0.000000 0.120114 0.000000 1.000000 -0.000000 
4.039000 0.530257 0.154026 0.024854 0.009020 0.195565 0.000000 0.000000 0.000000 0.120152 0.000000 1.000000 0.000000 
4.040000 0.530122 0.154035 0.024836 0.009009 0.195653 0.000000 0.000000 0.000000 0.120190 0.000000 1.000000 -0.000000 
4.041000 0.529987 0.154044 0.024818 0.008998 0.195741 0.000000 0.000000 0.000000 0.120228 0.000000 1.000000 -0.000000 
4.042000 0.529853 0.154052 0.024799 0.008988 0.195829 0.000000 0.000000 0.000000 0.120266 0.000000 1.000000 -0.000000 
4.043000 0.529718 0.154061 0.024781 0.008977 0.195917 0.000000 0.000000 0.000000 0.120303 0.000000 1.000000 -0.000000 
4.044000 0.529584 0.154070 0.024763 0.008966 0.196005 0.000000 0.000000 0.000000 0.120341 0.000000 1.000000 -0.000000 
4.045000 0.529449 0.154079 0.024745 0.008955 0.196093 0.000000 0.000000 0.000000 0.120379 0.000000 1.000000 -0.000000 
4.046000 0.529315 0.154088 0.024727 0.008944 0.196181 0.000000 0.000000 0.000000 0.120417 0.000000 1.000000 -0.000000 
4.047000 0.529180 0.154097 0.024709 0.008934 0.196269 0.000000 0.000000 0.000000 0.120454 0.000000 1.000000 -0.000000 
4.048000 0.529046 0.154106 0.024691 0.008923 0.196356 0.000000 0.000000 0.000000 0.120492 0.000000 1.000000 -0.000000 
4.049000 0.528912 0.154115 0.024673 0.008912 0.196444 0.000000 0.000000 0.000000 0.120530 0.000000 1.000000 -0.000000 
4.050000 0.528777 0.154123 0.024655 0.008902 0.196532 0.000000 0.000000 0.000000 0.120567 0.000000 1.000000 -0.000000 
4.051000 0.528643 0.154132 0.024637 0.008891 0.196620 0.000000 0.000000 0.000000 0.120605 0.000000 1.000000 -0.000000 
4.052000 0.528509 0.154141 0.024619 0.008880 0.196707 0.000000 0.000000 0.000000 0.120642 0.000000 1.000000 -0.000000 
4.053000 0.528375 0.154150 0.024601 0.008869 0.196795 0.000000 0.000000 0.000000 0.120680 0.000000 1.000000 -0.000000 
4.054000 0.528241 0.154159 0.024583 0.008859 0.196882 0.000000 0.000000 0.000000 0.120718 0.000000 1.000000 -0.000000 
4.055000 0.528107 0.154168 0.024565 0.008848 0.196970 0.000000 0.000000 0.000000 0.120755 0.000000 1.000000 -0.000000 
4.056000 0.527973 0.154176 0.024547 0.008837 0.197058 0.000000 0.000000 0.000000 0.120793 0.000000 1.000000 -0.000000 
4.057000 0.527840 0.154185 0.024529 0.008827 0.197145 0.000000 0.000000 0.000000 0.120830 0.000000 1.000000 0.000000 
4.058000 0.527706 0.154194 0.024511 0.008816 0.197233 0.000000 0.000000 0.000000 0.120867 0.000000 1.000000 0.000000 
4.059000 0.527572 0.154203 0.024493 0.008805 0.197320 0.000000 0.000000 0.000000 0.120905 0.000000 1.000000 -0.000000 
4.060000 0.527438 0.154212 0.024475 0.008795 0.197408 0.000000 0.000000 0.000000 0.120942 0.000000 1.000000 -0.000000 
4.061000 0.527305 0.154220 0.024457 0.008784 0.197495 0.000000 0.000000 0.000000 0.120980 0.000000 1.000000 -0.000000 
4.062000 0.527171 0.154229 0.024439 0.008773 0.197583 0.000000 0.000000 0.000000 0.121017 0.000000 1.000000 -0.000000 
4.063000 0.527038 0.154238 0.024421 0.008763 0.197670 0.000000 0.000000 0.000000 0.121054 0.000000 1.000000 -0.000000 
4.064000 0.526904 0.154247 0.024403 0.008752 0.197757 0.000000 0.000000 0.000000 0.121092 0.000000 1.000000 -0.000000 
4.065000 0.526771 0.154255 0.024385 0.008742 0.197845 0.000000 0.000000 0.000000 0.121129 0.000000 1.000000 0.000000 
4.066000 0.526638 0.154264 0.024367 0.008731 0.197932 0.000000 0.000000 0.000000 0.121166 0.000000 1.000000 -0.000000 
4.067000 0.526504 0.154273 0.024349 0.008720 0.198019 0.000000 0.000000 0.000000 0.121203 0.000000 1.000000 0.000000 
4.068000 0.526371 0.154282 0.024331 0.008710 0.198107 0.000000 0.000000 0.000000 0.121240 0.000000 1.000000 -0.000000 
4.069000 0.526238 0.154290 0.024314 0.008699 0.198194 0.000000 0.000000 0.000000 0.121278 0.000000 1.000000 -0.000000 
4.070000 0.526105 0.154299 0.024296 0.008689 0.198281 0.000000 0.000000 0.000000 0.121315 0.000000 1.000000 -0.000000 
4.071000 0.525972 0.154308 0.024278 0.008678 0.198369 0.000000 0.000000 0.000000 0.121352 0.000000 1.000000 0.000000 
4.072000 0.525839 0.154317 0.024260 0.008668 0.198456 0.000000 0.000000 0.000000 0.121389 0.000000 1.000000 -0.000000 
4.073000 0.525706 0.154325 0.024242 0.008657 0.198543 0.000000 0.000000 0.000000 0.121426 0.000000 1.000000 -0.000000 
4.074000 0.525573 0.154334 0.024224 0.008647 0.198630 0.000000 0.000000 0.000000 0.121463 0.000000 1.000000 -0.000000 
4.075000 0.525440 0.154343 0.024207 0.008636 0.198717 0.000000 0.000000 0.000000 0.121500 0.000000 1.000000 -0.000000 
4.076000 0.525307 0.154351 0.024189 0.008625 0.198804 0.000000 0.000000 0.000000 0.121537 0.000000 1.000000 0.000000 
4.077000 0.525174 0.154360 0.024171 0.008615 0.198891 0.000000 0.000000 0.000000 0.121574 0.000000 1.000000 -0.000000 
4.078000 0.525042 0.154369 0.024153 0.008604 0.198978 0.000000 0.000000 0.000000 0.121611 0.000000 1.000000 -0.000000 
4.079000 0.524909 0.154377 0.024136 0.008594 0.199065 0.000000 0.000000 0.000000 0.121648 0.000000 1.000000 -0.000000 
4.080000 0.524777 0.154386 0.024118 0.008583 0.199152 0.000000 0.000000 0.000000 0.121685 0.000000 1.000000 0.000000 
4.081000 0.524644 0.154395 0.024100 0.008573 0.199239 0.000000 0.000000 0.000000 0.121722 0.000000 1.000000 -0.000000 
4.082000 0.524512 0.154403 0.024082 0.008563 0.199326 0.000000 0.000000 0.000000 0.121759 0.000000 1.000000 -0.000000 
4.083000 0.524379 0.154412 0.024065 0.008552 0.199413 0.000000 0.000000 0.000000 0.121795 0.000000 1.000000 -0.000000 
4.084000 0.524247 0.154421 0.024047 0.008542 0.199500 0.000000 0.000000 0.000000 0.121832 0.000000 1.000000 -0.000000 
4.085000 0.524115 0.154429 0.024029 0.008531 0.199587 0.000000 0.000000 0.000000 0.121869 0.000000 1.000000 0.000000 
4.086000 0.523982 0.154438 0.024012 0.008521 0.199674 0.000000 0.000000 0.000000 0.121906 0.000000 1.000000 0.000000 
4.087000 0.523850 0.154447 0.023994 0.008510 0.199761 0.000000 0.000000 0.000000 0.121943 0.000000 1.000000 0.000000 
4.088000 0.523718 0.154455 0.023976 0.008500 0.199848 0.000000 0.000000 0.000000 0.121979 0.000000 1.000000 0.000000 
4.089000 0.523586 0.154464 0.023959 0.008489 0.199934 0.000000 0.000000 0.000000 0.122016 0.000000 1.000000 0.000000 
4.090000 0.523454 0.154472 0.023941 0.008479 0.200021 0.000000 0.000000 0.000000 0.122053 0.000000 1.000000 -0.000000 
4.091000 0.523322 0.154481 0.023923 0.008469 0.200108 0.000000 0.000000 0.000000 0.122089 0.000000 1.000000 -0.000000 
4.092000 0.523190 0.154490 0.023906 0.008458 0.200195 0.000000 0.000000 0.000000 0.122126 0.000000 1.000000 -0.000000 
4.093000 0.523058 0.154498 0.023888 0.008448 0.200281 0.000000 0.000000 0.000000 0.122162 0.000000 1.000000 0.000000 
4.094000 0.522926 0.154507 0.023870 0.008437 0.200368 0.000000 0.000000 0.000000 0.122199 0.000000 1.000000 -0.000000 
4.095000 0.522794 0.154515 0.023853 0.008427 0.200455 0.000000 0.000000 0.000000 0.122236 0.000000 1.000000 -0.000000 
4.096000 0.522663 0.154524 0.023835 0.008417 0.200541 0.000000 0.000000 0.000000 0.122272 0.000000 1.000000 -0.000000 
4.097000 0.522531 0.154533 0.023818 0.008406 0.200628 0.000000 0.000000 0.000000 0.122309 0.000000 1.000000 0.000000 
4.098000 0.522399 0.154541 0.023800 0.008396 0.200714 0.000000 0.000000 0.000000 0.122345 0.000000 1.000000 -0.000000 
4.099000 0.522268 0.154550 0.023783 0.008386 0.200801 0.000000 0.000000 0.000000 0.122382 0.000000 1.000000 -0.000000 
4.100000 0.522136 0.154558 0.023765 0.008375 0.200887 0.000000 0.000000 0.000000 0.122418 0.000000 1.000000 0.000000 
4.101000 0.522005 0.154567 0.023747 0.008365 0.200974 0.000000 0.000000 0.000000 0.122454 0.000000 1.000000 -0.000000 
4.102000 0.521874 0.154575 0.023730 0.008355 0.201060 0.000000 0.000000 0.000000 0.122491 0.000000 1.000000 -0.000000 
4.103000 0.521742 0.154584 0.023712 0.008344 0.201147 0.000000 0.000000 0.000000 0.122527 0.000000 1.000000 -0.000000 
4.104000 0.521611 0.154592 0.023695 0.008334 0.201233 0.000000 0.000000 0.000000 0.122563 0.000000 1.000000 -0.000000 
4.105000 0.521480 0.154601 0.023677 0.008324 0.201320 0.000000 0.000000 0.000000 0.122600 0.000000 1.000000 0.000000 
4.106000 0.521349 0.154609 0.023660 0.008313 0.201406 0.000000 0.000000 0.000000 0.122636 0.000000 1.000000 0.000000 
4.107000 0.521217 0.154618 0.023642 0.008303 0.201492 0.000000 0.000000 0.000000 0.122672 0.000000 1.000000 0.000000 
4.108000 0.521086 0.154626 0.023625 0.008293 0.201579 0.000000 0.000000 0.000000 0.122709 0.000000 1.000000 -0.000000 
4.109000 0.520955 0.154635 0.023608 0.008283 0.201665 0.000000 0.000000 0.000000 0.122745 0.000000 1.000000 0.000000 
4.110000 0.520824 0.154643 0.023590 0.008272 0.201751 0.000000 0.000000 0.000000 0.122781 0.000000 1.000000 -0.000000 
4.111000 0.520693 0.154652 0.023573 0.008262 0.201838 0.000000 0.000000 0.000000 0.122817 0.000000 1.000000 0.000000 
4.112000 0.520563 0.154660 0.023555 0.008252 0.201924 0.000000 0.000000 0.000000 0.122853 0.000000 1.000000 0.000000 
4.113000 0.520432 0.154669 0.023538 0.008242 0.202010 0.000000 0.000000 0.000000 0.122889 0.000000 1.000000 -0.000000 
4.114000 0.520301 0.154677 0.023520 0.008231 0.202096 0.000000 0.000000 0.000000 0.122926 0.000000 1.000000 -0.000000 
4.115000 0.520170 0.154686 0.023503 0.008221 0.202182 0.000000 0.000000 0.000000 0.122962 0.000000 1.000000 -0.000000 
4.116000 0.520040 0.154694 0.023486 0.008211 0.202268 0.000000 0.000000 0.000000 0.122998 0.000000 1.000000 -0.000000 
4.117000 0.519909 0.154703 0.023468 0.008201 0.202355 0.000000 0.000000 0.000000 0.123034 0.000000 1.000000 0.000000 
4.118000 0.519779 0.154711 0.023451 0.008190 0.202441 0.000000 0.000000 0.000000 0.123070 0.000000 1.000000 -0.000000 
4.119000 0.519648 0.154720 0.023434 0.008180 0.202527 0.000000 0.000000 0.000000 0.123106 0.000000 1.000000 -0.000000 
4.120000 0.519518 0.154728 0.023416 0.008170 0.202613 0.000000 0.000000 0.000000 0.123142 0.000000 1.000000 -0.000000 
4.121000 0.519387 0.154736 0.023399 0.008160 0.202699 0.000000 0.000000 0.000000 0.123178 0.000000 1.000000 0.000000 
4.122000 0.519257 0.154745 0.023382 0.008150 0.202785 0.000000 0.000000 0.000000 0.123214 0.000000 1.000000 -0.000000 
4.123000 0.519127 0.154753 0.023364 0.008139 0.202871 0.000000 0.000000 0.000000 0.123249 0.000000 1.000000 -0.000000 
4.124000 0.518996 0.154762 0.023347 0.008129 0.202957 0.000000 0.000000 0.000000 0.123285 0.000000 1.000000 -0.000000 
4.125000 0.518866 0.154770 0.023330 0.008119 0.203043 0.000000 0.000000 0.000000 0.123321 0.000000 1.000000 -0.000000 
4.126000 0.518736 0.154778 0.023312 0.008109 0.203129 0.000000 0.000000 0.000000 0.123357 0.000000 1.000000 0.000000 
4.127000 0.518606 0.154787 0.023295 0.008099 0.203214 0.000000 0.000000 0.000000 0.123393 0.000000 1.000000 -0.000000 
4.128000 0.518476 0.154795 0.023278 0.008089 0.203300 0.000000 0.000000 0.000000 0.123429 0.000000 1.000000 -0.000000 
4.129000 0.518346 0.154804 0.023261 0.008079 0.203386 0.000000 0.000000 0.000000 0.123464 0.000000 1.000000 0.000000 
4.130000 0.518216 0.154812 0.023243 0.008069 0.203472 0.000000 0.000000 0.000000 0.123500 0.000000 1.000000 -0.000000 
4.131000 0.518086 0.154820 0.023226 0.008058 0.203558 0.000000 0.000000 0.000000 0.123536 0.000000 1.000000 -0.000000 
4.132000 0.517956 0.154829 0.023209 0.008048 0.203643 0.000000 0.000000 0.000000 0.123571 0.000000 1.000000 -0.000000 
4.133000 0.517827 0.154837 0.023192 0.008038 0.203729 0.000000 0.000000 0.000000 0.123607 0.000000 1.000000 -0.000000 
4.134000 0.517697 0.154845 0.023175 0.008028 0.203815 0.000000 0.000000 0.000000 0.123643 0.000000 1.000000 0.000000 
4.135000 0.517567 0.154854 0.023157 0.008018 0.203901 0.000000 0.000000 0.000000 0.123678 0.000000 1.000000 0.000000 
4.136000 0.517438 0.154862 0.023140 0.008008 0.203986 0.000000 0.000000 0.000000 0.123714 0.000000 1.000000 -0.000000 
4.137000 0.517308 0.154870 0.023123 0.007998 0.204072 0.000000 0.000000 0.000000 0.123750 0.000000 1.000000 0.000000 
4.138000 0.517179 0.154879 0.023106 0.007988 0.204157 0.000000 0.000000 0.000000 0.123785 0.000000 1.000000 -0.000000 
4.139000 0.517049 0.154887 0.023089 0.007978 0.204243 0.000000 0.000000 0.000000 0.123821 0.000000 1.000000 -0.000000 
4.140000 0.516920 0.154895 0.023072 0.007968 0.204329 0.000000 0.000000 0.000000 0.123856 0.000000 1.000000 0.000000 
4.141000 0.516790 0.154904 0.023054 0.007958 0.204414 0.000000 0.000000 0.000000 0.123892 0.000000 1.000000 -0.000000 
4.142000 0.516661 0.154912 0.023037 0.007948 0.204500 0.000000 0.000000 0.000000 0.123927 0.000000 1.000000 -0.000000 
4.143000 0.516532 0.154920 0.023020 0.007938 0.204585 0.000000 0.000000 0.000000 0.123962 0.000000 1.000000 0.000000 
4.144000 0.516403 0.154929 0.023003 0.007928 0.204671 0.000000 0.000000 0.000000 0.123998 0.000000 1.000000 -0.000000 
4.145000 0.516274 0.154937 0.022986 0.007918 0.204756 0.000000 0.000000 0.000000 0.124033 0.000000 1.000000 -0.000000 
4.146000 0.516145 0.154945 0.022969 0.007908 0.204841 0.000000 0.000000 0.000000 0.124069 0.000000 1.000000 -0.000000 
4.147000 0.516016 0.154954 0.022952 0.007898 0.204927 0.000000 0.000000 0.000000 0.124104 0.000000 1.000000 0.000000 
4.148000 0.515887 0.154962 0.022935 0.007888 0.205012 0.000000 0.000000 0.000000 0.124139 0.000000 1.000000 0.000000 
4.149000 0.515758 0.154970 0.022918 0.007878 0.205098 0.000000 0.000000 0.000000 0.124175 0.000000 1.000000 -0.000000 
4.150000 0.515629 0.154978 0.022901 0.007868 0.205183 0.000000 0.000000 0.000000 0.124210 0.000000 1.000000 -0.000000 
4.151000 0.515500 0.154987 0.022884 0.007858 0.205268 0.000000 0.000000 0.000000 0.124245 0.000000 1.000000 -0.000000 
4.152000 0.515371 0.154995 0.022867 0.007848 0.205353 0.000000 0.000000 0.000000 0.124280 0.000000 1.000000 -0.000000 
4.153000 0.515242 0.155003 0.022850 0.007838 0.205439 0.000000 0.000000 0.000000 0.124316 0.000000 1.000000 -0.000000 
4.154000 0.515114 0.155011 0.022833 0.007828 0.205524 0.000000 0.000000 0.000000 0.124351 0.000000 1.000000 0.000000 
4.155000 0.514985 0.155020 0.022816 0.007818 0.205609 0.000000 0.000000 0.000000 0.124386 0.000000 1.000000 -0.000000 
4.156000 0.514857 0.155028 0.022799 0.007808 0.205694 0.000000 0.000000 0.000000 0.124421 0.000000 1.000000 0.000000 
4.157000 0.514728 0.155036 0.022782 0.007798 0.205780 0.000000 0.000000 0.000000 0.124456 0.000000 1.000000 0.000000 
4.158000 0.514600 0.155044 0.022765 0.007788 0.205865 0.000000 0.000000 0.000000 0.124491 0.000000 1.000000 0.000000 
4.159000 0.514471 0.155053 0.022748 0.007778 0.205950 0.000000 0.000000 0.000000 0.124526 0.000000 1.000000 0.000000 
4.160000 0.514343 0.155061 0.022731 0.007769 0.206035 0.000000 0.000000 0.000000 0.124561 0.000000 1.000000 -0.000000 
4.161000 0.514215 0.155069 0.022714 0.007759 0.206120 0.000000 0.000000 0.000000 0.124596 0.000000 1.000000 -0.000000 
4.162000 0.514086 0.155077 0.022697 0.007749 0.206205 0.000000 0.000000 0.000000 0.124631 0.000000 1.000000 -0.000000 
4.163000 0.513958 0.155085 0.022680 0.007739 0.206290 0.000000 0.000000 0.000000 0.124666 0.000000 1.000000 -0.000000 
4.164000 0.513830 0.155094 0.022663 0.007729 0.206375 0.000000 0.000000 0.000000 0.124701 0.000000 1.000000 0.000000 
4.165000 0.513702 0.155102 0.022646 0.007719 0.206460 0.000000 0.000000 0.000000 0.124736 0.000000 1.000000 0.000000 
4.166000 0.513574 0.155110 0.022629 0.007709 0.206545 0.000000 0.000000 0.000000 0.124771 0.000000 1.000000 -0.000000 
4.167000 0.513446 0.155118 0.022613 0.007700 0.206630 0.000000 0.000000 0.000000 0.124806 0.000000 1.000000 -0.000000 
4.168000 0.513318 0.155126 0.022596 0.007690 0.206715 0.000000 0.000000 0.000000 0.124841 0.000000 1.000000 0.000000 
4.169000 0.513190 0.155135 0.022579 0.007680 0.206800 0.000000 0.000000 0.000000 0.124876 0.000000 1.000000 0.000000 
4.170000 0.513062 0.155143 0.022562 0.007670 0.206884 0.000000 0.000000 0.000000 0.124911 0.000000 1.000000 -0.000000 
4.171000 0.512934 0.155151 0.022545 0.007660 0.206969 0.000000 0.000000 0.000000 0.124946 0.000000 1.000000 -0.000000 
4.172000 0.512807 0.155159 0.022528 0.007650 0.207054 0.000000 0.000000 0.000000 0.124980 0.000000 1.000000 -0.000000 
4.173000 0.512679 0.155167 0.022512 0.007641 0.207139 0.000000 0.000000 0.000000 0.125015 0.000000 1.000000 -0.000000 
4.174000 0.512551 0.155175 0.022495 0.007631 0.207224 0.000000 0.000000 0.000000 0.125050 0.000000 1.000000 0.000000 
4.175000 0.512424 0.155183 0.022478 0.007621 0.207308 0.000000 0.000000 0.000000 0.125085 0.000000 1.000000 0.000000 
4.176000 0.512296 0.155192 0.022461 0.007611 0.207393 0.000000 0.000000 0.000000 0.125119 0.000000 1.000000 0.000000 
4.177000 0.512169 0.155200 0.022444 0.007602 0.207478 0.000000 0.000000 0.000000 0.125154 0.000000 1.000000 -0.000000 
4.178000 0.512041 0.155208 0.022428 0.007592 0.207562 0.000000 0.000000 0.000000 0.125189 0.000000 1.000000 0.000000 
4.179000 0.511914 0.155216 0.022411 0.007582 0.207647 0.000000 0.000000 0.000000 0.125223 0.000000 1.000000 -0.000000 
4.180000 0.511787 0.155224 0.022394 0.007572 0.207732 0.000000 0.000000 0.000000 0.125258 0.000000 1.000000 0.000000 
4.181000 0.511659 0.155232 0.022377 0.007563 0.207816 0.000000 0.000000 0.000000 0.125292 0.000000 1.000000 -0.000000 
4.182000 0.511532 0.155240 0.022361 0.007553 0.207901 0.000000 0.000000 0.000000 0.125327 0.000000 1.000000 0.000000 
4.183000 0.511405 0.155248 0.022344 0.007543 0.207985 0.000000 0.000000 0.000000 0.125361 0.000000 1.000000 0.000000 
4.184000 0.511278 0.155257 0.022327 0.007533 0.208070 0.000000 0.000000 0.000000 0.125396 0.000000 1.000000 0.000000 
4.185000 0.511151 0.155265 0.022311 0.007524 0.208154 0.000000 0.000000 0.000000 0.125430 0.000000 1.000000 -0.000000 
4.186000 0.511024 0.155273 0.022294 0.007514 0.208239 0.000000 0.000000 0.000000 0.125465 0.000000 1.000000 -0.000000 
4.187000 0.510897 0.155281 0.022277 0.007504 0.208323 0.000000 0.000000 0.000000 0.125499 0.000000 1.000000 0.000000 
4.188000 0.510770 0.155289 0.022260 0.007495 0.208408 0.000000 0.000000 0.000000 0.125534 0.000000 1.000000 0.000000 
4.189000 0.510643 0.155297 0.022244 0.007485 0.208492 0.000000 0.000000 0.000000 0.125568 0.000000 1.000000 -0.000000 
4.190000 0.510516 0.155305 0.022227 0.007475 0.208576 0.000000 0.000000 0.000000 0.125603 0.000000 1.000000 -0.000000 
4.191000 0.510389 0.155313 0.022211 0.007466 0.208661 0.000000 0.000000 0.000000 0.125637 0.000000 1.000000 0.000000 
4.192000 0.510262 0.155321 0.022194 0.007456 0.208745 0.000000 0.000000 0.000000 0.125671 0.000000 1.000000 -0.000000 
4.193000 0.510136 0.155329 0.022177 0.007446 0.208829 0.000000 0.000000 0.000000 0.125706 0.000000 1.000000 -0.000000 
4.194000 0.510009 0.155337 0.022161 0.007437 0.208914 0.000000 0.000000 0.000000 0.125740 0.000000 1.000000 -0.000000 
4.195000 0.509883 0.155345 0.022144 0.007427 0.208998 0.000000 0.000000 0.000000 0.125774 0.000000 1.000000 -0.000000 
4.196000 0.509756 0.155353 0.022128 0.007417 0.209082 0.000000 0.000000 0.000000 0.125808 0.000000 1.000000 0.000000 
4.197000 0.509630 0.155361 0.022111 0.007408 0.209166 0.000000 0.000000 0.000000 0.125843 0.000000 1.000000 0.000000 
4.198000 0.509503 0.155369 0.022094 0.007398 0.209251 0.000000 0.000000 0.000000 0.125877 0.000000 1.000000 -0.000000 
4.199000 0.509377 0.155377 0.022078 0.007389 0.209335 0.000000 0.000000 0.000000 0.125911 0.000000 1.000000 0.000000 
4.200000 0.509250 0.155385 0.022061 0.007379 0.209419 0.000000 0.000000 0.000000 0.125945 0.000000 1.000000 -0.000000 
4.201000 0.509124 0.155393 0.022045 0.007369 0.209503 0.000000 0.000000 0.000000 0.125979 0.000000 1.000000 -0.000000 
4.202000 0.508998 0.155401 0.022028 0.007360 0.209587 0.000000 0.000000 0.000000 0.126013 0.000000 1.000000 -0.000000 
4.203000 0.508872 0.155409 0.022012 0.007350 0.209671 0.000000 0.000000 0.000000 0.126048 0.000000 1.000000 0.000000 
4.204000 0.508746 0.155417 0.021995 0.007341 0.209755 0.000000 0.000000 0.000000 0.126082 0.000000 1.000000 0.000000 
4.205000 0.508620 0.155425 0.021979 0.007331 0.209839 0.000000 0.000000 0.000000 0.126116 0.000000 1.000000 -0.000000 
4.206000 0.508494 0.155433 0.021962 0.007321 0.209923 0.000000 0.000000 0.000000 0.126150 0.000000 1.000000 0.000000 
4.207000 0.508368 0.155441 0.021946 0.007312 0.210007 0.000000 0.000000 0.000000 0.126184 0.000000 1.000000 0.000000 
4.208000 0.508242 0.155449 0.021929 0.007302 0.210091 0.000000 0.000000 0.000000 0.126218 0.000000 1.000000 -0.000000 
4.209000 0.508116 0.155457 0.021913 0.007293 0.210175 0.000000 0.000000 0.000000 0.126252 0.000000 1.000000 0.000000 
4.210000 0.507990 0.155465 0.021896 0.007283 0.210259 0.000000 0.000000 0.000000 0.126286 0.000000 1.000000 -0.000000 
4.211000 0.507864 0.155473 0.021880 0.007274 0.210343 0.000000 0.000000 0.000000 0.126320 0.000000 1.000000 0.000000 
4.212000 0.507738 0.155481 0.021863 0.007264 0.210427 0.000000 0.000000 0.000000 0.126353 0.000000 1.000000 -0.000000 
4.213000 0.507613 0.155489 0.021847 0.007255 0.210511 0.000000 0.000000 0.000000 0.126387 0.000000 1.000000 -0.000000 
4.214000 0.507487 0.155497 0.021831 0.007245 0.210595 0.000000 0.000000 0.000000 0.126421 0.000000 1.000000 -0.000000 
4.215000 0.507362 0.155505 0.021814 0.007236 0.210678 0.000000 0.000000 0.000000 0.126455 0.000000 1.000000 0.000000 
4.216000 0.507236 0.155513 0.021798 0.007226 0.210762 0.000000 0.000000 0.000000 0.126489 0.000000 1.000000 0.000000 
4.217000 0.507111 0.155521 0.021781 0.007217 0.210846 0.000000 0.000000 0.000000 0.126523 0.000000 1.000000 -0.000000 
4.218000 0.506985 0.155529 0.021765 0.007207 0.210930 0.000000 0.000000 0.000000 0.126556 0.000000 1.000000 0.000000 
4.219000 0.506860 0.155537 0.021749 0.007198 0.211013 0.000000 0.000000 0.000000 0.126590 0.000000 1.000000 -0.000000 
4.220000 0.506734 0.155545 0.021732 0.007188 0.211097 0.000000 0.000000 0.000000 0.126624 0.000000 1.000000 0.000000 
4.221000 0.506609 0.155553 0.021716 0.007179 0.211181 0.000000 0.000000 0.000000 0.126658 0.000000 1.000000 -0.000000 
4.222000 0.506484 0.155561 0.021700 0.007170 0.211264 0.000000 0.000000 0.000000 0.126691 0.000000 1.000000 -0.000000 
4.223000 0.506359 0.155568 0.021683 0.007160 0.211348 0.000000 0.000000 0.000000 0.126725 0.000000 1.000000 0.000000 
4.224000 0.506234 0.155576 0.021667 0.007151 0.211431 0.000000 0.000000 0.000000 0.126759 0.000000 1.000000 0.000000 
4.225000 0.506109 0.155584 0.021651 0.007141 0.211515 0.000000 0.000000 0.000000 0.126792 0.000000 1.000000 -0.000000 
4.226000 0.505983 0.155592 0.021634 0.007132 0.211598 0.000000 0.000000 0.000000 0.126826 0.000000 1.000000 -0.000000 
4.227000 0.505859 0.155600 0.021618 0.007123 0.211682 0.000000 0.000000 0.000000 0.126859 0.000000 1.000000 0.000000 
4.228000 0.505734 0.155608 0.021602 0.007113 0.211765 0.000000 0.000000 0.000000 0.126893 0.000000 1.000000 0.000000 
4.229000 0.505609 0.155616 0.021586 0.007104 0.211849 0.000000 0.000000 0.000000 0.126927 0.000000 1.000000 0.000000 
4.230000 0.505484 0.155624 0.021569 0.007094 0.211932 0.000000 0.000000 0.000000 0.126960 0.000000 1.000000 -0.000000 
4.231000 0.505359 0.155632 0.021553 0.007085 0.212016 0.000000 0.000000 0.000000 0.126994 0.000000 1.000000 0.000000 
4.232000 0.505234 0.155639 0.021537 0.007076 0.212099 0.000000 0.000000 0.000000 0.127027 0.000000 1.000000 0.000000 
4.233000 0.505110 0.155647 0.021521 0.007066 0.212183 0.000000 0.000000 0.000000 0.127060 0.000000 1.000000 0.000000 
4.234000 0.504985 0.155655 0.021504 0.007057 0.212266 0.000000 0.000000 0.000000 0.127094 0.000000 1.000000 0.000000 
4.235000 0.504860 0.155663 0.021488 0.007048 0.212349 0.000000 0.000000 0.000000 0.127127 0.000000 1.000000 0.000000 
4.236000 0.504736 0.155671 0.021472 0.007038 0.212433 0.000000 0.000000 0.000000 0.127161 0.000000 1.000000 -0.000000 
4.237000 0.504611 0.155679 0.021456 0.007029 0.212516 0.000000 0.000000 0.000000 0.127194 0.000000 1.000000 -0.000000 
4.238000 0.504487 0.155687 0.021440 0.007020 0.212599 0.000000 0.000000 0.000000 0.127227 0.000000 1.000000 -0.000000 
4.239000 0.504363 0.155694 0.021423 0.007010 0.212682 0.000000 0.000000 0.000000 0.127261 0.000000 1.000000 -0.000000 
4.240000 0.504238 0.155702 0.021407 0.007001 0.212766 0.000000 0.000000 0.000000 0.127294 0.000000 1.000000 0.000000 
4.241000 0.504114 0.155710 0.021391 0.006992 0.212849 0.000000 0.000000 0.000000 0.127327 0.000000 1.000000 0.000000 
4.242000 0.503990 0.155718 0.021375 0.006982 0.212932 0.000000 0.000000 0.000000 0.127361 0.000000 1.000000 -0.000000 
4.243000 0.503865 0.155726 0.021359 0.006973 0.213015 0.000000 0.000000 0.000000 0.127394 0.000000 1.000000 0.000000 
4.244000 0.503741 0.155733 0.021343 0.006964 0.213098 0.000000 0.000000 0.000000 0.127427 0.000000 1.000000 0.000000 
4.245000 0.503617 0.155741 0.021327 0.006954 0.213181 0.000000 0.000000 0.000000 0.127460 0.000000 1.000000 -0.000000 
4.246000 0.503493 0.155749 0.021310 0.006945 0.213264 0.000000 0.000000 0.000000 0.127493 0.000000 1.000000 -0.000000 
4.247000 0.503369 0.155757 0.021294 0.006936 0.213347 0.000000 0.000000 0.000000 0.127527 0.000000 1.000000 -0.000000 
4.248000 0.503245 0.155765 0.021278 0.006927 0.213430 0.000000 0.000000 0.000000 0.127560 0.000000 1.000000 0.000000 
4.249000 0.503121 0.155772 0.021262 0.006917 0.213513 0.000000 0.000000 0.000000 0.127593 0.000000 1.000000 -0.000000 
4.250000 0.502997 0.155780 0.021246 0.006908 0.213596 0.000000 0.000000 0.000000 0.127626 0.000000 1.000000 -0.000000 
4.251000 0.502874 0.155788 0.021230 0.006899 0.213679 0.000000 0.000000 0.000000 0.127659 0.000000 1.000000 -0.000000 
4.252000 0.502750 0.155796 0.021214 0.006890 0.213762 0.000000 0.000000 0.000000 0.127692 0.000000 1.000000 -0.000000 
4.253000 0.502626 0.155804 0.021198 0.006881 0.213845 0.000000 0.000000 0.000000 0.127725 0.000000 1.000000 0.000000 
4.254000 0.502503 0.155811 0.021182 0.006871 0.213928 0.000000 0.000000 0.000000 0.127758 0.000000 1.000000 0.000000 
4.255000 0.502379 0.155819 0.021166 0.006862 0.214011 0.000000 0.000000 0.000000 0.127791 0.000000 1.000000 0.000000 
4.256000 0.502255 0.155827 0.021150 0.006853 0.214094 0.000000 0.000000 0.000000 0.127824 0.000000 1.000000 -0.000000 
4.257000 0.502132 0.155835 0.021134 0.006844 0.214177 0.000000 0.000000 0.000000 0.127857 0.000000 1.000000 -0.000000 
4.258000 0.502008 0.155842 0.021118 0.006835 0.214259 0.000000 0.000000 0.000000 0.127890 0.000000 1.000000 -0.000000 
4.259000 0.501885 0.155850 0.021102 0.006825 0.214342 0.000000 0.000000 0.000000 0.127923 0.000000 1.000000 -0.000000 
4.260000 0.501762 0.155858 0.021086 0.006816 0.214425 0.000000 0.000000 0.000000 0.127956 0.000000 1.000000 0.000000 
4.261000 0.501638 0.155866 0.021070 0.006807 0.214508 0.000000 0.000000 0.000000 0.127989 0.000000 1.000000 -0.000000 
4.262000 0.501515 0.155873 0.021054 0.006798 0.214590 0.000000 0.000000 0.000000 0.128021 0.000000 1.000000 -0.000000 
4.263000 0.501392 0.155881 0.021038 0.006789 0.214673 0.000000 0.000000 0.000000 0.128054 0.000000 1.000000 -0.000000 
4.264000 0.501269 0.155889 0.021022 0.006780 0.214756 0.000000 0.000000 0.000000 0.128087 0.000000 1.000000 0.000000 
4.265000 0.501145 0.155897 0.021006 0.006771 0.214838 0.000000 0.000000 0.000000 0.128120 0.000000 1.000000 -0.000000 
4.266000 0.501022 0.155904 0.020990 0.006761 0.214921 0.000000 0.000000 0.000000 0.128153 0.000000 1.000000 0.000000 
4.267000 0.500899 0.155912 0.020974 0.006752 0.215003 0.000000 0.000000 0.000000 0.128185 0.000000 1.000000 -0.000000 
4.268000 0.500776 0.155920 0.020959 0.006743 0.215086 0.000000 0.000000 0.000000 0.128218 0.000000 1.000000 -0.000000 
4.269000 0.500653 0.155927 0.020943 0.006734 0.215169 0.000000 0.000000 0.000000 0.128251 0.000000 1.000000 -0.000000 
4.270000 0.500531 0.155935 0.020927 0.006725 0.215251 0.000000 0.000000 0.000000 0.128283 0.000000 1.000000 -0.000000 
4.271000 0.500408 0.155943 0.020911 0.006716 0.215334 0.000000 0.000000 0.000000 0.128316 0.000000 1.000000 -0.000000 
4.272000 0.500285 0.155950 0.020895 0.006707 0.215416 0.000000 0.000000 0.000000 0.128349 0.000000 1.000000 0.000000 
4.273000 0.500162 0.155958 0.020879 0.006698 0.215498 0.000000 0.000000 0.000000 0.128381 0.000000 1.000000 -0.000000 
4.274000 0.500039 0.155966 0.020863 0.006689 0.215581 0.000000 0.000000 0.000000 0.128414 0.000000 1.000000 -0.000000 
4.275000 0.499917 0.155974 0.020848 0.006680 0.215663 0.000000 0.000000 0.000000 0.128446 0.000000 1.000000 -0.000000 
4.276000 0.499794 0.155981 0.020832 0.006671 0.215746 0.000000 0.000000 0.000000 0.128479 0.000000 1.000000 0.000000 
4.277000 0.499672 0.155989 0.020816 0.006662 0.215828 0.000000 0.000000 0.000000 0.128511 0.000000 1.000000 0.000000 
4.278000 0.499549 0.155997 0.020800 0.006652 0.215910 0.000000 0.000000 0.000000 0.128544 0.000000 1.000000 -0.000000 
4.279000 0.499427 0.156004 0.020784 0.006643 0.215993 0.000000 0.000000 0.000000 0.128576 0.000000 1.000000 0.000000 
4.280000 0.499304 0.156012 0.020769 0.006634 0.216075 0.000000 0.000000 0.000000 0.128609 0.000000 1.000000 -0.000000 
4.281000 0.499182 0.156020 0.020753 0.006625 0.216157 0.000000 0.000000 0.000000 0.128641 0.000000 1.000000 -0.000000 
4.282000 0.499060 0.156027 0.020737 0.006616 0.216239 0.000000 0.000000 0.000000 0.128674 0.000000 1.000000 -0.000000 
4.283000 0.498937 0.156035 0.020721 0.006607 0.216322 0.000000 0.000000 0.000000 0.128706 0.000000 1.000000 0.000000 
4.284000 0.498815 0.156042 0.020705 0.006598 0.216404 0.000000 0.000000 0.000000 0.128739 0.000000 1.000000 -0.000000 
4.285000 0.498693 0.156050 0.020690 0.006589 0.216486 0.000000 0.000000 0.000000 0.128771 0.000000 1.000000 0.000000 
4.286000 0.498571 0.156058 0.020674 0.006580 0.216568 0.000000 0.000000 0.000000 0.128803 0.000000 1.000000 0.000000 
4.287000 0.498449 0.156065 0.020658 0.006571 0.216650 0.000000 0.000000 0.000000 0.128836 0.000000 1.000000 0.000000 
4.288000 0.498327 0.156073 0.020643 0.006563 0.216732 0.000000 0.000000 0.000000 0.128868 0.000000 1.000000 -0.000000 
4.289000 0.498205 0.156081 0.020627 0.006554 0.216814 0.000000 0.000000 0.000000 0.128900 0.000000 1.000000 0.000000 
4.290000 0.498083 0.156088 0.020611 0.006545 0.216897 0.000000 0.000000 0.000000 0.128932 0.000000 1.000000 0.000000 
4.291000 0.497961 0.156096 0.020595 0.006536 0.216979 0.000000 0.000000 0.000000 0.128965 0.000000 1.000000 0.000000 
4.292000 0.497839 0.156103 0.020580 0.006527 0.217061 0.000000 0.000000 0.000000 0.128997 0.000000 1.000000 -0.000000 
4.293000 0.497717 0.156111 0.020564 0.006518 0.217143 0.000000 0.000000 0.000000 0.129029 0.000000 1.000000 0.000000 
4.294000 0.497596 0.156119 0.020549 0.006509 0.217224 0.000000 0.000000 0.000000 0.129061 0.000000 1.000000 0.000000 
4.295000 0.497474 0.156126 0.020533 0.006500 0.217306 0.000000 0.000000 0.000000 0.129093 0.000000 1.000000 -0.000000 
4.296000 0.497352 0.156134 0.020517 0.006491 0.217388 0.000000 0.000000 0.000000 0.129126 0.000000 1.000000 -0.000000 
4.297000 0.497231 0.156141 0.020502 0.006482 0.217470 0.000000 0.000000 0.000000 0.129158 0.000000 1.000000 0.000000 
4.298000 0.497109 0.156149 0.020486 0.006473 0.217552 0.000000 0.000000 0.000000 0.129190 0.000000 1.000000 -0.000000 
4.299000 0.496988 0.156157 0.020470 0.006464 0.217634 0.000000 0.000000 0.000000 0.129222 0.000000 1.000000 -0.000000 
4.300000 0.496866 0.156164 0.020455 0.006455 0.217716 0.000000 0.000000 0.000000 0.129254 0.000000 1.000000 0.000000 
4.301000 0.496745 0.156172 0.020439 0.006447 0.217798 0.000000 0.000000 0.000000 0.129286 0.000000 1.000000 0.000000 
4.302000 0.496623 0.156179 0.020424 0.006438 0.217879 0.000000 0.000000 0.000000 0.129318 0.000000 1.000000 -0.000000 
4.303000 0.496502 0.156187 0.020408 0.006429 0.217961 0.000000 0.000000 0.000000 0.129350 0.000000 1.000000 0.000000 
4.304000 0.496381 0.156194 0.020392 0.006420 0.218043 0.000000 0.000000 0.000000 0.129382 0.000000 1.000000 -0.000000 
4.305000 0.496260 0.156202 0.020377 0.006411 0.218125 0.000000 0.000000 0.000000 0.129414 0.000000 1.000000 0.000000 
4.306000 0.496138 0.156210 0.020361 0.006402 0.218206 0.000000 0.000000 0.000000 0.129446 0.000000 1.000000 -0.000000 
4.307000 0.496017 0.156217 0.020346 0.006393 0.218288 0.000000 0.000000 0.000000 0.129478 0.000000 1.000000 -0.000000 
4.308000 0.495896 0.156225 0.020330 0.006385 0.218370 0.000000 0.000000 0.000000 0.129510 0.000000 1.000000 -0.000000 
4.309000 0.495775 0.156232 0.020315 0.006376 0.218451 0.000000 0.000000 0.000000 0.129542 0.000000 1.000000 -0.000000 
4.310000 0.495654 0.156240 0.020299 0.006367 0.218533 0.000000 0.000000 0.000000 0.129573 0.000000 1.000000 -0.000000 
4.311000 0.495533 0.156247 0.020284 0.006358 0.218614 0.000000 0.000000 0.000000 0.129605 0.000000 1.000000 0.000000 
4.312000 0.495412 0.156255 0.020268 0.006349 0.218696 0.000000 0.000000 0.000000 0.129637 0.000000 1.000000 0.000000 
4.313000 0.495291 0.156262 0.020253 0.006341 0.218777 0.000000 0.000000 0.000000 0.129669 0.000000 1.000000 0.000000 
4.314000 0.495171 0.156270 0.020237 0.006332 0.218859 0.000000 0.000000 0.000000 0.129701 0.000000 1.000000 -0.000000 
4.315000 0.495050 0.156277 0.020222 0.006323 0.218940 0.000000 0.000000 0.000000 0.129732 0.000000 1.000000 0.000000 
4.316000 0.494929 0.156285 0.020206 0.006314 0.219022 0.000000 0.000000 0.000000 0.129764 0.000000 1.000000 -0.000000 
4.317000 0.494808 0.156292 0.020191 0.006306 0.219103 0.000000 0.000000 0.000000 0.129796 0.000000 1.000000 -0.000000 
4.318000 0.494688 0.156300 0.020176 0.006297 0.219185 0.000000 0.000000 0.000000 0.129827 0.000000 1.000000 -0.000000 
4.319000 0.494567 0.156307 0.020160 0.006288 0.219266 0.000000 0.000000 0.000000 0.129859 0.000000 1.000000 0.000000 
4.320000 0.494447 0.156315 0.020145 0.006279 0.219348 0.000000 0.000000 0.000000 0.129891 0.000000 1.000000 -0.000000 
4.321000 0.494326 0.156322 0.020129 0.006271 0.219429 0.000000 0.000000 0.000000 0.129922 0.000000 1.000000 0.000000 
4.322000 0.494206 0.156330 0.020114 0.006262 0.219510 0.000000 0.000000 0.000000 0.129954 0.000000 1.000000 -0.000000 
4.323000 0.494086 0.156337 0.020099 0.006253 0.219591 0.000000 0.000000 0.000000 0.129986 0.000000 1.000000 0.000000 
4.324000 0.493965 0.156345 0.020083 0.006244 0.219673 0.000000 0.000000 0.000000 0.130017 0.000000 1.000000 -0.000000 
4.325000 0.493845 0.156352 0.020068 0.006236 0.219754 0.000000 0.000000 0.000000 0.130049 0.000000 1.000000 0.000000 
4.326000 0.493725 0.156360 0.020052 0.006227 0.219835 0.000000 0.000000 0.000000 0.130080 0.000000 1.000000 -0.000000 
4.327000 0.493604 0.156367 0.020037 0.006218 0.219916 0.000000 0.000000 0.000000 0.130112 0.000000 1.000000 0.000000 
4.328000 0.493484 0.156375 0.020022 0.006210 0.219998 0.000000 0.000000 0.000000 0.130143 0.000000 1.000000 0.000000 
4.329000 0.493364 0.156382 0.020006 0.006201 0.220079 0.000000 0.000000 0.000000 0.130175 0.000000 1.000000 -0.000000 
4.330000 0.493244 0.156390 0.019991 0.006192 0.220160 0.000000 0.000000 0.000000 0.130206 0.000000 1.000000 0.000000 
4.331000 0.493124 0.156397 0.019976 0.006184 0.220241 0.000000 0.000000 0.000000 0.130238 0.000000 1.000000 0.000000 
4.332000 0.493004 0.156405 0.019961 0.006175 0.220322 0.000000 0.000000 0.000000 0.130269 0.000000 1.000000 0.000000 
4.333000 0.492884 0.156412 0.019945 0.006166 0.220403 0.000000 0.000000 0.000000 0.130300 0.000000 1.000000 0.000000 
4.334000 0.492764 0.156419 0.019930 0.006158 0.220484 0.000000 0.000000 0.000000 0.130332 0.000000 1.000000 -0.000000 
4.335000 0.492645 0.156427 0.019915 0.006149 0.220565 0.000000 0.000000 0.000000 0.130363 0.000000 1.000000 0.000000 
4.336000 0.492525 0.156434 0.019899 0.006140 0.220646 0.000000 0.000000 0.000000 0.130395 0.000000 1.000000 -0.000000 
4.337000 0.492405 0.156442 0.019884 0.006132 0.220727 0.000000 0.000000 0.000000 0.130426 0.000000 1.000000 -0.000000 
4.338000 0.492285 0.156449 0.019869 0.006123 0.220808 0.000000 0.000000 0.000000 0.130457 0.000000 1.000000 -0.000000 
4.339000 0.492166 0.156457 0.019854 0.006114 0.220889 0.000000 0.000000 0.000000 0.130488 0.000000 1.000000 0.000000 
4.340000 0.492046 0.156464 0.019838 0.006106 0.220970 0.000000 0.000000 0.000000 0.130520 0.000000 1.000000 -0.000000 
4.341000 0.491927 0.156471 0.019823 0.006097 0.221051 0.000000 0.000000 0.000000 0.130551 0.000000 1.000000 -0.000000 
4.342000 0.491807 0.156479 0.019808 0.006089 0.221132 0.000000 0.000000 0.000000 0.130582 0.000000 1.000000 0.000000 
4.343000 0.491688 0.156486 0.019793 0.006080 0.221213 0.000000 0.000000 0.000000 0.130613 0.000000 1.000000 0.000000 
4.344000 0.491568 0.156494 0.019778 0.006072 0.221294 0.000000 0.000000 0.000000 0.130645 0.000000 1.000000 0.000000 
4.345000 0.491449 0.156501 0.019762 0.006063 0.221374 0.000000 0.000000 0.000000 0.130676 0.000000 1.000000 0.000000 
4.346000 0.491330 0.156509 0.019747 0.006054 0.221455 0.000000 0.000000 0.000000 0.130707 0.000000 1.000000 0.000000 
4.347000 0.491210 0.156516 0.019732 0.006046 0.221536 0.000000 0.000000 0.000000 0.130738 0.000000 1.000000 -0.000000 
4.348000 0.491091 0.156523 0.019717 0.006037 0.221617 0.000000 0.000000 0.000000 0.130769 0.000000 1.000000 0.000000 
4.349000 0.490972 0.156531 0.019702 0.006029 0.221697 0.000000 0.000000 0.000000 0.130800 0.000000 1.000000 -0.000000 
4.350000 0.490853 0.156538 0.019687 0.006020 0.221778 0.000000 0.000000 0.000000 0.130831 0.000000 1.000000 0.000000 
4.351000 0.490734 0.156545 0.019672 0.006012 0.221859 0.000000 0.000000 0.000000 0.130862 0.000000 1.000000 -0.000000 
4.352000 0.490615 0.156553 0.019656 0.006003 0.221939 0.000000 0.000000 0.000000 0.130893 0.000000 1.000000 0.000000 
4.353000 0.490496 0.156560 0.019641 0.005995 0.222020 0.000000 0.000000 0.000000 0.130924 0.000000 1.000000 -0.000000 
4.354000 0.490377 0.156568 0.019626 0.005986 0.222101 0.000000 0.000000 0.000000 0.130955 0.000000 1.000000 -0.000000 
4.355000 0.490258 0.156575 0.019611 0.005978 0.222181 0.000000 0.000000 0.000000 0.130986 0.000000 1.000000 0.000000 
4.356000 0.490139 0.156582 0.019596 0.005969 0.222262 0.000000 0.000000 0.000000 0.131017 0.000000 1.000000 -0.000000 
4.357000 0.490020 0.156590 0.019581 0.005961 0.222342 0.000000 0.000000 0.000000 0.131048 0.000000 1.000000 -0.000000 
4.358000 0.489901 0.156597 0.019566 0.005952 0.222423 0.000000 0.000000 0.000000 0.131079 0.000000 1.000000 0.000000 
4.359000 0.489783 0.156604 0.019551 0.005944 0.222503 0.000000 0.000000 0.000000 0.131110 0.000000 1.000000 0.000000 
4.360000 0.489664 0.156612 0.019536 0.005935 0.222584 0.000000 0.000000 0.000000 0.131141 0.000000 1.000000 -0.000000 
4.361000 0.489545 0.156619 0.019521 0.005927 0.222664 0.000000 0.000000 0.000000 0.131172 0.000000 1.000000 -0.000000 
4.362000 0.489427 0.156626 0.019506 0.005918 0.222745 0.000000 0.000000 0.000000 0.131202 0.000000 1.000000 -0.000000 
4.363000 0.489308 0.156634 0.019491 0.005910 0.222825 0.000000 0.000000 0.000000 0.131233 0.000000 1.000000 0.000000 
4.364000 0.489190 0.156641 0.019476 0.005901 0.222905 0.000000 0.000000 0.000000 0.131264 0.000000 1.000000 0.000000 
4.365000 0.489071 0.156648 0.019461 0.005893 0.222986 0.000000 0.000000 0.000000 0.131295 0.000000 1.000000 -0.000000 
4.366000 0.488953 0.156656 0.019446 0.005885 0.223066 0.000000 0.000000 0.000000 0.131325 0.000000 1.000000 0.000000 
4.367000 0.488834 0.156663 0.019431 0.005876 0.223146 0.000000 0.000000 0.000000 0.131356 0.000000 1.000000 0.000000 
4.368000 0.488716 0.156670 0.019416 0.005868 0.223227 0.000000 0.000000 0.000000 0.131387 0.000000 1.000000 0.000000 
4.369000 0.488598 0.156678 0.019401 0.005859 0.223307 0.000000 0.000000 0.000000 0.131418 0.000000 1.000000 0.000000 
4.370000 0.488480 0.156685 0.019386 0.005851 0.223387 0.000000 0.000000 0.000000 0.131448 0.000000 1.000000 0.000000 
4.371000 0.488361 0.156692 0.019371 0.005843 0.223467 0.000000 0.000000 0.000000 0.131479 0.000000 1.000000 0.000000 
4.372000 0.488243 0.156700 0.019356 0.005834 0.223548 0.000000 0.000000 0.000000 0.131510 0.000000 1.000000 0.000000 
4.373000 0.488125 0.156707 0.019341 0.005826 0.223628 0.000000 0.000000 0.000000 0.131540 0.000000 1.000000 0.000000 
4.374000 0.488007 0.156714 0.019326 0.005817 0.223708 0.000000 0.000000 0.000000 0.131571 0.000000 1.000000 0.000000 
4.375000 0.487889 0.156722 0.019311 0.005809 0.223788 0.000000 0.000000 0.000000 0.131601 0.000000 1.000000 0.000000 
4.376000 0.487771 0.156729 0.019296 0.005801 0.223868 0.000000 0.000000 0.000000 0.131632 0.000000 1.000000 0.000000 
4.377000 0.487653 0.156736 0.019281 0.005792 0.223948 0.000000 0.000000 0.000000 0.131662 0.000000 1.000000 -0.000000 
4.378000 0.487535 0.156743 0.019266 0.005784 0.224028 0.000000 0.000000 0.000000 0.131693 0.000000 1.000000 0.000000 
4.379000 0.487418 0.156751 0.019252 0.005776 0.224108 0.000000 0.000000 0.000000 0.131723 0.000000 1.000000 -0.000000 
4.380000 0.487300 0.156758 0.019237 0.005767 0.224188 0.000000 0.000000 0.000000 0.131754 0.000000 1.000000 0.000000 
4.381000 0.487182 0.156765 0.019222 0.005759 0.224268 0.000000 0.000000 0.000000 0.131784 0.000000 1.000000 0.000000 
4.382000 0.487064 0.156773 0.019207 0.005751 0.224348 0.000000 0.000000 0.000000 0.131815 0.000000 1.000000 -0.000000 
4.383000 0.486947 0.156780 0.019192 0.005742 0.224428 0.000000 0.000000 0.000000 0.131845 0.000000 1.000000 -0.000000 
4.384000 0.486829 0.156787 0.019177 0.005734 0.224508 0.000000 0.000000 0.000000 0.131876 0.000000 1.000000 0.000000 
4.385000 0.486712 0.156794 0.019163 0.005726 0.224588 0.000000 0.000000 0.000000 0.131906 0.000000 1.000000 0.000000 
4.386000 0.486594 0.156802 0.019148 0.005718 0.224668 0.000000 0.000000 0.000000 0.131936 0.000000 1.000000 0.000000 
4.387000 0.486477 0.156809 0.019133 0.005709 0.224748 0.000000 0.000000 0.000000 0.131967 0.000000 1.000000 -0.000000 
4.388000 0.486359 0.156816 0.019118 0.005701 0.224828 0.000000 0.000000 0.000000 0.131997 0.000000 1.000000 -0.000000 
4.389000 0.486242 0.156823 0.019103 0.005693 0.224907 0.000000 0.000000 0.000000 0.132027 0.000000 1.000000 0.000000 
4.390000 0.486124 0.156831 0.019089 0.005684 0.224987 0.000000 0.000000 0.000000 0.132058 0.000000 1.000000 -0.000000 
4.391000 0.486007 0.156838 0.019074 0.005676 0.225067 0.000000 0.000000 0.000000 0.132088 0.000000 1.000000 -0.000000 
4.392000 0.485890 0.156845 0.019059 0.005668 0.225147 0.000000 0.000000 0.000000 0.132118 0.000000 1.000000 -0.000000 
4.393000 0.485773 0.156852 0.019044 0.005660 0.225227 0.000000 0.000000 0.000000 0.132148 0.000000 1.000000 0.000000 
4.394000 0.485656 0.156860 0.019030 0.005652 0.225306 0.000000 0.000000 0.000000 0.132179 0.000000 1.000000 0.000000 
4.395000 0.485539 0.156867 0.019015 0.005643 0.225386 0.000000 0.000000 0.000000 0.132209 0.000000 1.000000 0.000000 
4.396000 0.485421 0.156874 0.019000 0.005635 0.225466 0.000000 0.000000 0.000000 0.132239 0.000000 1.000000 -0.000000 
4.397000 0.485304 0.156881 0.018985 0.005627 0.225545 0.000000 0.000000 0.000000 0.132269 0.000000 1.000000 0.000000 
4.398000 0.485187 0.156888 0.018971 0.005619 0.225625 0.000000 0.000000 0.000000 0.132299 0.000000 1.000000 -0.000000 
4.399000 0.485071 0.156896 0.018956 0.005610 0.225704 0.000000 0.000000 0.000000 0.132329 0.000000 1.000000 0.000000 
4.400000 0.484954 0.156903 0.018941 0.005602 0.225784 0.000000 0.000000 0.000000 0.132359 0.000000 1.000000 -0.000000 
4.401000 0.484837 0.156910 0.018927 0.005594 0.225864 0.000000 0.000000 0.000000 0.132389 0.000000 1.000000 0.000000 
4.402000 0.484720 0.156917 0.018912 0.005586 0.225943 0.000000 0.000000 0.000000 0.132420 0.000000 1.000000 0.000000 
4.403000 0.484603 0.156925 0.018897 0.005578 0.226023 0.000000 0.000000 0.000000 0.132450 0.000000 1.000000 -0.000000 
4.404000 0.484487 0.156932 0.018883 0.005570 0.226102 0.000000 0.000000 0.000000 0.132480 0.000000 1.000000 -0.000000 
4.405000 0.484370 0.156939 0.018868 0.005561 0.226182 0.000000 0.000000 0.000000 0.132510 0.000000 1.000000 0.000000 
4.406000 0.484253 0.156946 0.018853 0.005553 0.226261 0.000000 0.000000 0.000000 0.132540 0.000000 1.000000 -0.000000 
4.407000 0.484137 0.156953 0.018839 0.005545 0.226340 0.000000 0.000000 0.000000 0.132570 0.000000 1.000000 -0.000000 
4.408000 0.484020 0.156961 0.018824 0.005537 0.226420 0.000000 0.000000 0.000000 0.132600 0.000000 1.000000 -0.000000 
4.409000 0.483904 0.156968 0.018809 0.005529 0.226499 0.000000 0.000000 0.000000 0.132629 0.000000 1.000000 -0.000000 
4.410000 0.483787 0.156975 0.018795 0.005521 0.226578 0.000000 0.000000 0.000000 0.132659 0.000000 1.000000 -0.000000 
4.411000 0.483671 0.156982 0.018780 0.005513 0.226658 0.000000 0.000000 0.000000 0.132689 0.000000 1.000000 -0.000000 
4.412000 0.483555 0.156989 0.018766 0.005504 0.226737 0.000000 0.000000 0.000000 0.132719 0.000000 1.000000 -0.000000 
4.413000 0.483438 0.156996 0.018751 0.005496 0.226816 0.000000 0.000000 0.000000 0.132749 0.000000 1.000000 0.000000 
4.414000 0.483322 0.157004 0.018737 0.005488 0.226896 0.000000 0.000000 0.000000 0.132779 0.000000 1.000000 -0.000000 
4.415000 0.483206 0.157011 0.018722 0.005480 0.226975 0.000000 0.000000 0.000000 0.132809 0.000000 1.000000 0.000000 
4.416000 0.483090 0.157018 0.018707 0.005472 0.227054 0.000000 0.000000 0.000000 0.132838 0.000000 1.000000 0.000000 
4.417000 0.482973 0.157025 0.018693 0.005464 0.227133 0.000000 0.000000 0.000000 0.132868 0.000000 1.000000 -0.000000 
4.418000 0.482857 0.157032 0.018678 0.005456 0.227212 0.000000 0.000000 0.000000 0.132898 0.000000 1.000000 -0.000000 
4.419000 0.482741 0.157039 0.018664 0.005448 0.227292 0.000000 0.000000 0.000000 0.132928 0.000000 1.000000 -0.000000 
4.420000 0.482625 0.157047 0.018649 0.005440 0.227371 0.000000 0.000000 0.000000 0.132957 0.000000 1.000000 -0.000000 
4.421000 0.482509 0.157054 0.018635 0.005432 0.227450 0.000000 0.000000 0.000000 0.132987 0.000000 1.000000 0.000000 
4.422000 0.482393 0.157061 0.018620 0.005424 0.227529 0.000000 0.000000 0.000000 0.133017 0.000000 1.000000 -0.000000 
4.423000 0.482278 0.157068 0.018606 0.005416 0.227608 0.000000 0.000000 0.000000 0.133046 0.000000 1.000000 0.000000 
4.424000 0.482162 0.157075 0.018591 0.005408 0.227687 0.000000 0.000000 0.000000 0.133076 0.000000 1.000000 -0.000000 
4.425000 0.482046 0.157082 0.018577 0.005400 0.227766 0.000000 0.000000 0.000000 0.133106 0.000000 1.000000 -0.000000 
4.426000 0.481930 0.157089 0.018562 0.005392 0.227845 0.000000 0.000000 0.000000 0.133135 0.000000 1.000000 -0.000000 
4.427000 0.481815 0.157097 0.018548 0.005384 0.227924 0.000000 0.000000 0.000000 0.133165 0.000000 1.000000 0.000000 
4.428000 0.481699 0.157104 0.018534 0.005376 0.228003 0.000000 0.000000 0.000000 0.133194 0.000000 1.000000 -0.000000 
4.429000 0.481583 0.157111 0.018519 0.005368 0.228082 0.000000 0.000000 0.000000 0.133224 0.000000 1.000000 -0.000000 
4.430000 0.481468 0.157118 0.018505 0.005360 0.228161 0.000000 0.000000 0.000000 0.133254 0.000000 1.000000 -0.000000 
4.431000 0.481352 0.157125 0.018490 0.005352 0.228240 0.000000 0.000000 0.000000 0.133283 0.000000 1.000000 0.000000 
4.432000 0.481237 0.157132 0.018476 0.005344 0.228319 0.000000 0.000000 0.000000 0.133313 0.000000 1.000000 0.000000 
4.433000 0.481121 0.157139 0.018461 0.005336 0.228397 0.000000 0.000000 0.000000 0.133342 0.000000 1.000000 0.000000 
4.434000 0.481006 0.157146 0.018447 0.005328 0.228476 0.000000 0.000000 0.000000 0.133372 0.000000 1.000000 0.000000 
4.435000 0.480891 0.157153 0.018433 0.005320 0.228555 0.000000 0.000000 0.000000 0.133401 0.000000 1.000000 -0.000000 
4.436000 0.480775 0.157161 0.018418 0.005312 0.228634 0.000000 0.000000 0.000000 0.133430 0.000000 1.000000 -0.000000 
4.437000 0.480660 0.157168 0.018404 0.005304 0.228713 0.000000 0.000000 0.000000 0.133460 0.000000 1.000000 -0.000000 
4.438000 0.480545 0.157175 0.018390 0.005296 0.228791 0.000000 0.000000 0.000000 0.133489 0.000000 1.000000 0.000000 
4.439000 0.480430 0.157182 0.018375 0.005288 0.228870 0.000000 0.000000 0.000000 0.133519 0.000000 1.000000 -0.000000 
4.440000 0.480315 0.157189 0.018361 0.005280 0.228949 0.000000 0.000000 0.000000 0.133548 0.000000 1.000000 -0.000000 
4.441000 0.480199 0.157196 0.018347 0.005272 0.229027 0.000000 0.000000 0.000000 0.133577 0.000000 1.000000 0.000000 
4.442000 0.480084 0.157203 0.018332 0.005264 0.229106 0.000000 0.000000 0.000000 0.133607 0.000000 1.000000 -0.000000 
4.443000 0.479969 0.157210 0.018318 0.005256 0.229185 0.000000 0.000000 0.000000 0.133636 0.000000 1.000000 -0.000000 
4.444000 0.479854 0.157217 0.018304 0.005248 0.229263 0.000000 0.000000 0.000000 0.133665 0.000000 1.000000 0.000000 
4.445000 0.479740 0.157224 0.018289 0.005241 0.229342 0.000000 0.000000 0.000000 0.133694 0.000000 1.000000 0.000000 
4.446000 0.479625 0.157231 0.018275 0.005233 0.229420 0.000000 0.000000 0.000000 0.133724 0.000000 1.000000 0.000000 
4.447000 0.479510 0.157238 0.018261 0.005225 0.229499 0.000000 0.000000 0.000000 0.133753 0.000000 1.000000 -0.000000 
4.448000 0.479395 0.157246 0.018247 0.005217 0.229577 0.000000 0.000000 0.000000 0.133782 0.000000 1.000000 0.000000 
4.449000 0.479280 0.157253 0.018232 0.005209 0.229656 0.000000 0.000000 0.000000 0.133811 0.000000 1.000000 0.000000 
4.450000 0.479166 0.157260 0.018218 0.005201 0.229734 0.000000 0.000000 0.000000 0.133840 0.000000 1.000000 -0.000000 
4.451000 0.479051 0.157267 0.018204 0.005193 0.229813 0.000000 0.000000 0.000000 0.133870 0.000000 1.000000 -0.000000 
4.452000 0.478936 0.157274 0.018190 0.005186 0.229891 0.000000 0.000000 0.000000 0.133899 0.000000 1.000000 0.000000 
4.453000 0.478822 0.157281 0.018175 0.005178 0.229970 0.000000 0.000000 0.000000 0.133928 0.000000 1.000000 -0.000000 
4.454000 0.478707 0.157288 0.018161 0.005170 0.230048 0.000000 0.000000 0.000000 0.133957 0.000000 1.000000 0.000000 
4.455000 0.478593 0.157295 0.018147 0.005162 0.230126 0.000000 0.000000 0.000000 0.133986 0.000000 1.000000 0.000000 
4.456000 0.478478 0.157302 0.018133 0.005154 0.230205 0.000000 0.000000 0.000000 0.134015 0.000000 1.000000 0.000000 
4.457000 0.478364 0.157309 0.018119 0.005146 0.230283 0.000000 0.000000 0.000000 0.134044 0.000000 1.000000 0.000000 
4.458000 0.478250 0.157316 0.018104 0.005139 0.230361 0.000000 0.000000 0.000000 0.134073 0.000000 1.000000 0.000000 
4.459000 0.478135 0.157323 0.018090 0.005131 0.230440 0.000000 0.000000 0.000000 0.134102 0.000000 1.000000 0.000000 
4.460000 0.478021 0.157330 0.018076 0.005123 0.230518 0.000000 0.000000 0.000000 0.134131 0.000000 1.000000 0.000000 
4.461000 0.477907 0.157337 0.018062 0.005115 0.230596 0.000000 0.000000 0.000000 0.134160 0.000000 1.000000 0.000000 
4.462000 0.477793 0.157344 0.018048 0.005107 0.230674 0.000000 0.000000 0.000000 0.134189 0.000000 1.000000 -0.000000 
4.463000 0.477679 0.157351 0.018034 0.005100 0.230752 0.000000 0.000000 0.000000 0.134218 0.000000 1.000000 -0.000000 
4.464000 0.477564 0.157358 0.018019 0.005092 0.230831 0.000000 0.000000 0.000000 0.134247 0.000000 1.000000 0.000000 
4.465000 0.477450 0.157365 0.018005 0.005084 0.230909 0.000000 0.000000 0.000000 0.134276 0.000000 1.000000 0.000000 
4.466000 0.477336 0.157372 0.017991 0.005076 0.230987 0.000000 0.000000 0.000000 0.134305 0.000000 1.000000 0.000000 
4.467000 0.477222 0.157379 0.017977 0.005069 0.231065 0.000000 0.000000 0.000000 0.134333 0.000000 1.000000 0.000000 
4.468000 0.477109 0.157386 0.017963 0.005061 0.231143 0.000000 0.000000 0.000000 0.134362 0.000000 1.000000 0.000000 
4.469000 0.476995 0.157393 0.017949 0.005053 0.231221 0.000000 0.000000 0.000000 0.134391 0.000000 1.000000 -0.000000 
4.470000 0.476881 0.157400 0.017935 0.005045 0.231299 0.000000 0.000000 0.000000 0.134420 0.000000 1.000000 -0.000000 
4.471000 0.476767 0.157407 0.017921 0.005038 0.231377 0.000000 0.000000 0.000000 0.134449 0.000000 1.000000 -0.000000 
4.472000 0.476653 0.157414 0.017907 0.005030 0.231455 0.000000 0.000000 0.000000 0.134477 0.000000 1.000000 -0.000000 
4.473000 0.476540 0.157421 0.017893 0.005022 0.231533 0.000000 0.000000 0.000000 0.134506 0.000000 1.000000 -0.000000 
4.474000 0.476426 0.157428 0.017879 0.005015 0.231611 0.000000 0.000000 0.000000 0.134535 0.000000 1.000000 -0.000000 
4.475000 0.476312 0.157435 0.017865 0.005007 0.231689 0.000000 0.000000 0.000000 0.134564 0.000000 1.000000 0.000000 
4.476000 0.476199 0.157442 0.017851 0.004999 0.231767 0.000000 0.000000 0.000000 0.134592 0.000000 1.000000 -0.000000 
4.477000 0.476085 0.157449 0.017837 0.004992 0.231845 0.000000 0.000000 0.000000 0.134621 0.000000 1.000000 0.000000 
4.478000 0.475972 0.157456 0.017823 0.004984 0.231923 0.000000 0.000000 0.000000 0.134650 0.000000 1.000000 0.000000 
4.479000 0.475858 0.157463 0.017809 0.004976 0.232000 0.000000 0.000000 0.000000 0.134678 0.000000 1.000000 0.000000 
4.480000 0.475745 0.157470 0.017795 0.004969 0.232078 0.000000 0.000000 0.000000 0.134707 0.000000 1.000000 -0.000000 
4.481000 0.475631 0.157477 0.017781 0.004961 0.232156 0.000000 0.000000 0.000000 0.134736 0.000000 1.000000 0.000000 
4.482000 0.475518 0.157484 0.017767 0.004953 0.232234 0.000000 0.000000 0.000000 0.134764 0.000000 1.000000 -0.000000 
4.483000 0.475405 0.157491 0.017753 0.004946 0.232312 0.000000 0.000000 0.000000 0.134793 0.000000 1.000000 0.000000 
4.484000 0.475292 0.157498 0.017739 0.004938 0.232389 0.000000 0.000000 0.000000 0.134821 0.000000 1.000000 0.000000 
4.485000 0.475178 0.157505 0.017725 0.004930 0.232467 0.000000 0.000000 0.000000 0.134850 0.000000 1.000000 -0.000000 
4.486000 0.475065 0.157512 0.017711 0.004923 0.232545 0.000000 0.000000 0.000000 0.134878 0.000000 1.000000 0.000000 
4.487000 0.474952 0.157519 0.017697 0.004915 0.232622 0.000000 0.000000 0.000000 0.134907 0.000000 1.000000 0.000000 
4.488000 0.474839 0.157526 0.017683 0.004908 0.232700 0.000000 0.000000 0.000000 0.134935 0.000000 1.000000 0.000000 
4.489000 0.474726 0.157533 0.017669 0.004900 0.232778 0.000000 0.000000 0.000000 0.134964 0.000000 1.000000 0.000000 
4.490000 0.474613 0.157540 0.017655 0.004892 0.232855 0.000000 0.000000 0.000000 0.134992 0.000000 1.000000 -0.000000 
4.491000 0.474500 0.157547 0.017641 0.004885 0.232933 0.000000 0.000000 0.000000 0.135021 0.000000 1.000000 0.000000 
4.492000 0.474387 0.157554 0.017627 0.004877 0.233010 0.000000 0.000000 0.000000 0.135049 0.000000 1.000000 0.000000 
4.493000 0.474274 0.157560 0.017613 0.004870 0.233088 0.000000 0.000000 0.000000 0.135077 0.000000 1.000000 0.000000 
4.494000 0.474161 0.157567 0.017600 0.004862 0.233165 0.000000 0.000000 0.000000 0.135106 0.000000 1.000000 0.000000 
4.495000 0.474049 0.157574 0.017586 0.004855 0.233243 0.000000 0.000000 0.000000 0.135134 0.000000 1.000000 -0.000000 
4.496000 0.473936 0.157581 0.017572 0.004847 0.233320 0.000000 0.000000 0.000000 0.135162 0.000000 1.000000 0.000000 
4.497000 0.473823 0.157588 0.017558 0.004839 0.233398 0.000000 0.000000 0.000000 0.135191 0.000000 1.000000 -0.000000 
4.498000 0.473711 0.157595 0.017544 0.004832 0.233475 0.000000 0.000000 0.000000 0.135219 0.000000 1.000000 0.000000 
4.499000 0.473598 0.157602 0.017530 0.004824 0.233553 0.000000 0.000000 0.000000 0.135247 0.000000 1.000000 -0.000000 
4.500000 0.473485 0.157609 0.017517 0.004817 0.233630 0.000000 0.000000 0.000000 0.135276 0.000000 1.000000 -0.000000 
4.501000 0.473373 0.157616 0.017503 0.004809 0.233707 0.000000 0.000000 0.000000 0.135304 0.000000 1.000000 -0.000000 
4.502000 0.473260 0.157623 0.017489 0.004802 0.233785 0.000000 0.000000 0.000000 0.135332 0.000000 1.000000 -0.000000 
4.503000 0.473148 0.157630 0.017475 0.004794 0.233862 0.000000 0.000000 0.000000 0.135360 0.000000 1.000000 0.000000 
4.504000 0.473036 0.157637 0.017461 0.004787 0.233939 0.000000 0.000000 0.000000 0.135389 0.000000 1.000000 0.000000 
4.505000 0.472923 0.157644 0.017448 0.004779 0.234017 0.000000 0.000000 0.000000 0.135417 0.000000 1.000000 -0.000000 
4.506000 0.472811 0.157650 0.017434 0.004772 0.234094 0.000000 0.000000 0.000000 0.135445 0.000000 1.000000 0.000000 
4.507000 0.472699 0.157657 0.017420 0.004764 0.234171 0.000000 0.000000 0.000000 0.135473 0.000000 1.000000 -0.000000 
4.508000 0.472586 0.157664 0.017406 0.004757 0.234248 0.000000 0.000000 0.000000 0.135501 0.000000 1.000000 0.000000 
4.509000 0.472474 0.157671 0.017393 0.004749 0.234325 0.000000 0.000000 0.000000 0.135529 0.000000 1.000000 -0.000000 
4.510000 0.472362 0.157678 0.017379 0.004742 0.234403 0.000000 0.000000 0.000000 0.135557 0.000000 1.000000 0.000000 
4.511000 0.472250 0.157685 0.017365 0.004734 0.234480 0.000000 0.000000 0.000000 0.135585 0.000000 1.000000 -0.000000 
4.512000 0.472138 0.157692 0.017351 0.004727 0.234557 0.000000 0.000000 0.000000 0.135614 0.000000 1.000000 -0.000000 
4.513000 0.472026 0.157699 0.017338 0.004720 0.234634 0.000000 0.000000 0.000000 0.135642 0.000000 1.000000 0.000000 
4.514000 0.471914 0.157706 0.017324 0.004712 0.234711 0.000000 0.000000 0.000000 0.135670 0.000000 1.000000 0.000000 
4.515000 0.471802 0.157712 0.017310 0.004705 0.234788 0.000000 0.000000 0.000000 0.135698 0.000000 1.000000 -0.000000 
4.516000 0.471690 0.157719 0.017297 0.004697 0.234865 0.000000 0.000000 0.000000 0.135726 0.000000 1.000000 -0.000000 
4.517000 0.471578 0.157726 0.017283 0.004690 0.234942 0.000000 0.000000 0.000000 0.135754 0.000000 1.000000 -0.000000 
4.518000 0.471466 0.157733 0.017269 0.004682 0.235019 0.000000 0.000000 0.000000 0.135781 0.000000 1.000000 -0.000000 
4.519000 0.471354 0.157740 0.017256 0.004675 0.235096 0.000000 0.000000 0.000000 0.135809 0.000000 1.000000 0.000000 
4.520000 0.471243 0.157747 0.017242 0.004668 0.235173 0.000000 0.000000 0.000000 0.135837 0.000000 1.000000 0.000000 
4.521000 0.471131 0.157754 0.017228 0.004660 0.235250 0.000000 0.000000 0.000000 0.135865 0.000000 1.000000 0.000000 
4.522000 0.471019 0.157761 0.017215 0.004653 0.235327 0.000000 0.000000 0.000000 0.135893 0.000000 1.000000 -0.000000 
4.523000 0.470908 0.157767 0.017201 0.004645 0.235404 0.000000 0.000000 0.000000 0.135921 0.000000 1.000000 0.000000 
4.524000 0.470796 0.157774 0.017187 0.004638 0.235481 0.000000 0.000000 0.000000 0.135949 0.000000 1.000000 -0.000000 
4.525000 0.470685 0.157781 0.017174 0.004631 0.235558 0.000000 0.000000 0.000000 0.135977 0.000000 1.000000 0.000000 
4.526000 0.470573 0.157788 0.017160 0.004623 0.235634 0.000000 0.000000 0.000000 0.136004 0.000000 1.000000 0.000000 
4.527000 0.470462 0.157795 0.017147 0.004616 0.235711 0.000000 0.000000 0.000000 0.136032 0.000000 1.000000 0.000000 
4.528000 0.470350 0.157802 0.017133 0.004609 0.235788 0.000000 0.000000 0.000000 0.136060 0.000000 1.000000 -0.000000 
4.529000 0.470239 0.157809 0.017119 0.004601 0.235865 0.000000 0.000000 0.000000 0.136088 0.000000 1.000000 -0.000000 
4.530000 0.470128 0.157815 0.017106 0.004594 0.235941 0.000000 0.000000 0.000000 0.136116 0.000000 1.000000 -0.000000 
4.531000 0.470016 0.157822 0.017092 0.004587 0.236018 0.000000 0.000000 0.000000 0.136143 0.000000 1.000000 0.000000 
4.532000 0.469905 0.157829 0.017079 0.004579 0.236095 0.000000 0.000000 0.000000 0.136171 0.000000 1.000000 0.000000 
4.533000 0.469794 0.157836 0.017065 0.004572 0.236172 0.000000 0.000000 0.000000 0.136199 0.000000 1.000000 -0.000000 
4.534000 0.469683 0.157843 0.017052 0.004565 0.236248 0.000000 0.000000 0.000000 0.136226 0.000000 1.000000 -0.000000 
4.535000 0.469572 0.157850 0.017038 0.004557 0.236325 0.000000 0.000000 0.000000 0.136254 0.000000 1.000000 -0.000000 
4.536000 0.469460 0.157856 0.017025 0.004550 0.236401 0.000000 0.000000 0.000000 0.136282 0.000000 1.000000 0.000000 
4.537000 0.469349 0.157863 0.017011 0.004543 0.236478 0.000000 0.000000 0.000000 0.136309 0.000000 1.000000 0.000000 
4.538000 0.469238 0.157870 0.016998 0.004536 0.236555 0.000000 0.000000 0.000000 0.136337 0.000000 1.000000 0.000000 
4.539000 0.469127 0.157877 0.016984 0.004528 0.236631 0.000000 0.000000 0.000000 0.136364 0.000000 1.000000 0.000000 
4.540000 0.469017 0.157884 0.016971 0.004521 0.236708 0.000000 0.000000 0.000000 0.136392 0.000000 1.000000 0.000000 
4.541000 0.468906 0.157891 0.016957 0.004514 0.236784 0.000000 0.000000 0.000000 0.136420 0.000000 1.000000 0.000000 
4.542000 0.468795 0.157897 0.016944 0.004507 0.236861 0.000000 0.000000 0.000000 0.136447 0.000000 1.000000 0.000000 
4.543000 0.468684 0.157904 0.016930 0.004499 0.236937 0.000000 0.000000 0.000000 0.136475 0.000000 1.000000 0.000000 
4.544000 0.468573 0.157911 0.016917 0.004492 0.237014 0.000000 0.000000 0.000000 0.136502 0.000000 1.000000 -0.000000 
4.545000 0.468463 0.157918 0.016903 0.004485 0.237090 0.000000 0.000000 0.000000 0.136530 0.000000 1.000000 -0.000000 
4.546000 0.468352 0.157925 0.016890 0.004478 0.237166 0.000000 0.000000 0.000000 0.136557 0.000000 1.000000 0.000000 
4.547000 0.468241 0.157931 0.016876 0.004470 0.237243 0.000000 0.000000 0.000000 0.136585 0.000000 1.000000 -0.000000 
4.548000 0.468131 0.157938 0.016863 0.004463 0.237319 0.000000 0.000000 0.000000 0.136612 0.000000 1.000000 0.000000 
4.549000 0.468020 0.157945 0.016850 0.004456 0.237395 0.000000 0.000000 0.000000 0.136639 0.000000 1.000000 -0.000000 
4.550000 0.467910 0.157952 0.016836 0.004449 0.237472 0.000000 0.000000 0.000000 0.136667 0.000000 1.000000 0.000000 
4.551000 0.467799 0.157959 0.016823 0.004442 0.237548 0.000000 0.000000 0.000000 0.136694 0.000000 1.000000 -0.000000 
4.552000 0.467689 0.157965 0.016809 0.004434 0.237624 0.000000 0.000000 0.000000 0.136722 0.000000 1.000000 0.000000 
4.553000 0.467578 0.157972 0.016796 0.004427 0.237701 0.000000 0.000000 0.000000 0.136749 0.000000 1.000000 -0.000000 
4.554000 0.467468 0.157979 0.016783 0.004420 0.237777 0.000000 0.000000 0.000000 0.136776 0.000000 1.000000 -0.000000 
4.555000 0.467358 0.157986 0.016769 0.004413 0.237853 0.000000 0.000000 0.000000 0.136804 0.000000 1.000000 0.000000 
4.556000 0.467247 0.157993 0.016756 0.004406 0.237929 0.000000 0.000000 0.000000 0.136831 0.000000 1.000000 -0.000000 
4.557000 0.467137 0.157999 0.016743 0.004398 0.238005 0.000000 0.000000 0.000000 0.136858 0.000000 1.000000 0.000000 
4.558000 0.467027 0.158006 0.016729 0.004391 0.238081 0.000000 0.000000 0.000000 0.136885 0.000000 1.000000 0.000000 
4.559000 0.466917 0.158013 0.016716 0.004384 0.238158 0.000000 0.000000 0.000000 0.136913 0.000000 1.000000 -0.000000 
4.560000 0.466807 0.158020 0.016703 0.004377 0.238234 0.000000 0.000000 0.000000 0.136940 0.000000 1.000000 -0.000000 
4.561000 0.466697 0.158026 0.016689 0.004370 0.238310 0.000000 0.000000 0.000000 0.136967 0.000000 1.000000 -0.000000 
4.562000 0.466587 0.158033 0.016676 0.004363 0.238386 0.000000 0.000000 0.000000 0.136994 0.000000 1.000000 0.000000 
4.563000 0.466477 0.158040 0.016663 0.004356 0.238462 0.000000 0.000000 0.000000 0.137022 0.000000 1.000000 -0.000000 
4.564000 0.466367 0.158047 0.016649 0.004349 0.238538 0.000000 0.000000 0.000000 0.137049 0.000000 1.000000 0.000000 
4.565000 0.466257 0.158053 0.016636 0.004341 0.238614 0.000000 0.000000 0.000000 0.137076 0.000000 1.000000 0.000000 
4.566000 0.466147 0.158060 0.016623 0.004334 0.238690 0.000000 0.000000 0.000000 0.137103 0.000000 1.000000 0.000000 
4.567000 0.466037 0.158067 0.016610 0.004327 0.238766 0.000000 0.000000 0.000000 0.137130 0.000000 1.000000 0.000000 
4.568000 0.465927 0.158074 0.016596 0.004320 0.238842 0.000000 0.000000 0.000000 0.137157 0.000000 1.000000 0.000000 
4.569000 0.465818 0.158080 0.016583 0.004313 0.238918 0.000000 0.000000 0.000000 0.137184 0.000000 1.000000 0.000000 
4.570000 0.465708 0.158087 0.016570 0.004306 0.238994 0.000000 0.000000 0.000000 0.137211 0.000000 1.000000 -0.000000 
4.571000 0.465598 0.158094 0.016557 0.004299 0.239069 0.000000 0.000000 0.000000 0.137238 0.000000 1.000000 -0.000000 
4.572000 0.465489 0.158101 0.016543 0.004292 0.239145 0.000000 0.000000 0.000000 0.137265 0.000000 1.000000 0.000000 
4.573000 0.465379 0.158107 0.016530 0.004285 0.239221 0.000000 0.000000 0.000000 0.137292 0.000000 1.000000 0.000000 
4.574000 0.465269 0.158114 0.016517 0.004278 0.239297 0.000000 0.000000 0.000000 0.137319 0.000000 1.000000 0.000000 
4.575000 0.465160 0.158121 0.016504 0.004271 0.239373 0.000000 0.000000 0.000000 0.137346 0.000000 1.000000 -0.000000 
4.576000 0.465051 0.158128 0.016491 0.004264 0.239448 0.000000 0.000000 0.000000 0.137373 0.000000 1.000000 0.000000 
4.577000 0.464941 0.158134 0.016477 0.004257 0.239524 0.000000 0.000000 0.000000 0.137400 0.000000 1.000000 -0.000000 
4.578000 0.464832 0.158141 0.016464 0.004250 0.239600 0.000000 0.000000 0.000000 0.137427 0.000000 1.000000 0.000000 
4.579000 0.464722 0.158148 0.016451 0.004243 0.239676 0.000000 0.000000 0.000000 0.137454 0.000000 1.000000 0.000000 
4.580000 0.464613 0.158155 0.016438 0.004236 0.239751 0.000000 0.000000 0.000000 0.137481 0.000000 1.000000 -0.000000 
4.581000 0.464504 0.158161 0.016425 0.004229 0.239827 0.000000 0.000000 0.000000 0.137508 0.000000 1.000000 0.000000 
4.582000 0.464395 0.158168 0.016412 0.004222 0.239903 0.000000 0.000000 0.000000 0.137535 0.000000 1.000000 -0.000000 
4.583000 0.464285 0.158175 0.016399 0.004215 0.239978 0.000000 0.000000 0.000000 0.137562 0.000000 1.000000 0.000000 
4.584000 0.464176 0.158181 0.016385 0.004208 0.240054 0.000000 0.000000 0.000000 0.137588 0.000000 1.000000 -0.000000 
4.585000 0.464067 0.158188 0.016372 0.004201 0.240129 0.000000 0.000000 0.000000 0.137615 0.000000 1.000000 -0.000000 
4.586000 0.463958 0.158195 0.016359 0.004194 0.240205 0.000000 0.000000 0.000000 0.137642 0.000000 1.000000 -0.000000 
4.587000 0.463849 0.158202 0.016346 0.004187 0.240280 0.000000 0.000000 0.000000 0.137669 0.000000 1.000000 -0.000000 
4.588000 0.463740 0.158208 0.016333 0.004180 0.240356 0.000000 0.000000 0.000000 0.137696 0.000000 1.000000 -0.000000 
4.589000 0.463631 0.158215 0.016320 0.004173 0.240431 0.000000 0.000000 0.000000 0.137722 0.000000 1.000000 0.000000 
4.590000 0.463522 0.158222 0.016307 0.004166 0.240507 0.000000 0.000000 0.000000 0.137749 0.000000 1.000000 0.000000 
4.591000 0.463413 0.158228 0.016294 0.004159 0.240582 0.000000 0.000000 0.000000 0.137776 0.000000 1.000000 -0.000000 
4.592000 0.463305 0.158235 0.016281 0.004152 0.240658 0.000000 0.000000 0.000000 0.137802 0.000000 1.000000 -0.000000 
4.593000 0.463196 0.158242 0.016268 0.004145 0.240733 0.000000 0.000000 0.000000 0.137829 0.000000 1.000000 -0.000000 
4.594000 0.463087 0.158249 0.016255 0.004138 0.240809 0.000000 0.000000 0.000000 0.137856 0.000000 1.000000 0.000000 
4.595000 0.462978 0.158255 0.016242 0.004131 0.240884 0.000000 0.000000 0.000000 0.137882 0.000000 1.000000 -0.000000 
4.596000 0.462870 0.158262 0.016229 0.004124 0.240959 0.000000 0.000000 0.000000 0.137909 0.000000 1.000000 0.000000 
4.597000 0.462761 0.158269 0.016216 0.004117 0.241035 0.000000 0.000000 0.000000 0.137936 0.000000 1.000000 -0.000000 
4.598000 0.462652 0.158275 0.016203 0.004110 0.241110 0.000000 0.000000 0.000000 0.137962 0.000000 1.000000 0.000000 
4.599000 0.462544 0.158282 0.016190 0.004104 0.241185 0.000000 0.000000 0.000000 0.137989 0.000000 1.000000 0.000000 
4.600000 0.462435 0.158289 0.016177 0.004097 0.241260 0.000000 0.000000 0.000000 0.138015 0.000000 1.000000 -0.000000 
4.601000 0.462327 0.158295 0.016164 0.004090 0.241336 0.000000 0.000000 0.000000 0.138042 0.000000 1.000000 0.000000 
4.602000 0.462218 0.158302 0.016151 0.004083 0.241411 0.000000 0.000000 0.000000 0.138069 0.000000 1.000000 0.000000 
4.603000 0.462110 0.158309 0.016138 0.004076 0.241486 0.000000 0.000000 0.000000 0.138095 0.000000 1.000000 -0.000000 
4.604000 0.462002 0.158315 0.016125 0.004069 0.241561 0.000000 0.000000 0.000000 0.138122 0.000000 1.000000 -0.000000 
4.605000 0.461893 0.158322 0.016112 0.004062 0.241636 0.000000 0.000000 0.000000 0.138148 0.000000 1.000000 -0.000000 
4.606000 0.461785 0.158329 0.016099 0.004055 0.241712 0.000000 0.000000 0.000000 0.138174 0.000000 1.000000 0.000000 
4.607000 0.461677 0.158335 0.016086 0.004049 0.241787 0.000000 0.000000 0.000000 0.138201 0.000000 1.000000 0.000000 
4.608000 0.461569 0.158342 0.016073 0.004042 0.241862 0.000000 0.000000 0.000000 0.138227 0.000000 1.000000 0.000000 
4.609000 0.461461 0.158349 0.016060 0.004035 0.241937 0.000000 0.000000 0.000000 0.138254 0.000000 1.000000 -0.000000 
4.610000 0.461352 0.158355 0.016047 0.004028 0.242012 0.000000 0.000000 0.000000 0.138280 0.000000 1.000000 0.000000 
4.611000 0.461244 0.158362 0.016034 0.004021 0.242087 0.000000 0.000000 0.000000 0.138307 0.000000 1.000000 0.000000 
4.612000 0.461136 0.158369 0.016021 0.004015 0.242162 0.000000 0.000000 0.000000 0.138333 0.000000 1.000000 0.000000 
4.613000 0.461028 0.158375 0.016008 0.004008 0.242237 0.000000 0.000000 0.000000 0.138359 0.000000 1.000000 0.000000 
4.614000 0.460920 0.158382 0.015996 0.004001 0.242312 0.000000 0.000000 0.000000 0.138386 0.000000 1.000000 0.000000 
4.615000 0.460812 0.158389 0.015983 0.003994 0.242387 0.000000 0.000000 0.000000 0.138412 0.000000 1.000000 -0.000000 
4.616000 0.460705 0.158395 0.015970 0.003987 0.242462 0.000000 0.000000 0.000000 0.138438 0.000000 1.000000 0.000000 
4.617000 0.460597 0.158402 0.015957 0.003981 0.242537 0.000000 0.000000 0.000000 0.138465 0.000000 1.000000 -0.000000 
4.618000 0.460489 0.158409 0.015944 0.003974 0.242612 0.000000 0.000000 0.000000 0.138491 0.000000 1.000000 0.000000 
4.619000 0.460381 0.158415 0.015931 0.003967 0.242686 0.000000 0.000000 0.000000 0.138517 0.000000 1.000000 -0.000000 
4.620000 0.460273 0.158422 0.015918 0.003960 0.242761 0.000000 0.000000 0.000000 0.138543 0.000000 1.000000 -0.000000 
4.621000 0.460166 0.158429 0.015906 0.003954 0.242836 0.000000 0.000000 0.000000 0.138570 0.000000 1.000000 -0.000000 
4.622000 0.460058 0.158435 0.015893 0.003947 0.242911 0.000000 0.000000 0.000000 0.138596 0.000000 1.000000 -0.000000 
4.623000 0.459950 0.158442 0.015880 0.003940 0.242986 0.000000 0.000000 0.000000 0.138622 0.000000 1.000000 -0.000000 
4.624000 0.459843 0.158449 0.015867 0.003933 0.243060 0.000000 0.000000 0.000000 0.138648 0.000000 1.000000 0.000000 
4.625000 0.459735 0.158455 0.015854 0.003927 0.243135 0.000000 0.000000 0.000000 0.138674 0.000000 1.000000 0.000000 
4.626000 0.459628 0.158462 0.015842 0.003920 0.243210 0.000000 0.000000 0.000000 0.138700 0.000000 1.000000 -0.000000 
4.627000 0.459520 0.158468 0.015829 0.003913 0.243285 0.000000 0.000000 0.000000 0.138727 0.000000 1.000000 0.000000 
4.628000 0.459413 0.158475 0.015816 0.003906 0.243359 0.000000 0.000000 0.000000 0.138753 0.000000 1.000000 0.000000 
4.629000 0.459306 0.158482 0.015803 0.003900 0.243434 0.000000 0.000000 0.000000 0.138779 0.000000 1.000000 0.000000 
4.630000 0.459198 0.158488 0.015791 0.003893 0.243509 0.000000 0.000000 0.000000 0.138805 0.000000 1.000000 0.000000 
4.631000 0.459091 0.158495 0.015778 0.003886 0.243583 0.000000 0.000000 0.000000 0.138831 0.000000 1.000000 -0.000000 
4.632000 0.458984 0.158502 0.015765 0.003880 0.243658 0.000000 0.000000 0.000000 0.138857 0.000000 1.000000 -0.000000 
4.633000 0.458876 0.158508 0.015752 0.003873 0.243732 0.000000 0.000000 0.000000 0.138883 0.000000 1.000000 0.000000 
4.634000 0.458769 0.158515 0.015740 0.003866 0.243807 0.000000 0.000000 0.000000 0.138909 0.000000 1.000000 0.000000 
4.635000 0.458662 0.158521 0.015727 0.003860 0.243881 0.000000 0.000000 0.000000 0.138935 0.000000 1.000000 0.000000 
4.636000 0.458555 0.158528 0.015714 0.003853 0.243956 0.000000 0.000000 0.000000 0.138961 0.000000 1.000000 0.000000 
4.637000 0.458448 0.158535 0.015702 0.003846 0.244030 0.000000 0.000000 0.000000 0.138987 0.000000 1.000000 0.000000 
4.638000 0.458341 0.158541 0.015689 0.003840 0.244105 0.000000 0.000000 0.000000 0.139013 0.000000 1.000000 -0.000000 
4.639000 0.458234 0.158548 0.015676 0.003833 0.244179 0.000000 0.000000 0.000000 0.139039 0.000000 1.000000 -0.000000 
4.640000 0.458127 0.158555 0.015663 0.003826 0.244254 0.000000 0.000000 0.000000 0.139065 0.000000 1.000000 -0.000000 
4.641000 0.458020 0.158561 0.015651 0.003820 0.244328 0.000000 0.000000 0.000000 0.139091 0.000000 1.000000 -0.000000 
4.642000 0.457913 0.158568 0.015638 0.003813 0.244403 0.000000 0.000000 0.000000 0.139116 0.000000 1.000000 0.000000 
4.643000 0.457806 0.158574 0.015626 0.003806 0.244477 0.000000 0.000000 0.000000 0.139142 0.000000 1.000000 -0.000000 
4.644000 0.457700 0.158581 0.015613 0.003800 0.244551 0.000000 0.000000 0.000000 0.139168 0.000000 1.000000 0.000000 
4.645000 0.457593 0.158588 0.015600 0.003793 0.244626 0.000000 0.000000 0.000000 0.139194 0.000000 1.000000 -0.000000 
4.646000 0.457486 0.158594 0.015588 0.003787 0.244700 0.000000 0.000000 0.000000 0.139220 0.000000 1.000000 0.000000 
4.647000 0.457379 0.158601 0.015575 0.003780 0.244774 0.000000 0.000000 0.000000 0.139246 0.000000 1.000000 0.000000 
4.648000 0.457273 0.158607 0.015562 0.003773 0.244849 0.000000 0.000000 0.000000 0.139271 0.000000 1.000000 -0.000000 
4.649000 0.457166 0.158614 0.015550 0.003767 0.244923 0.000000 0.000000 0.000000 0.139297 0.000000 1.000000 -0.000000 
4.650000 0.457060 0.158620 0.015537 0.003760 0.244997 0.000000 0.000000 0.000000 0.139323 0.000000 1.000000 0.000000 
4.651000 0.456953 0.158627 0.015525 0.003754 0.245071 0.000000 0.000000 0.000000 0.139349 0.000000 1.000000 0.000000 
4.652000 0.456847 0.158634 0.015512 0.003747 0.245145 0.000000 0.000000 0.000000 0.139374 0.000000 1.000000 0.000000 
4.653000 0.456740 0.158640 0.015499 0.003741 0.245220 0.000000 0.000000 0.000000 0.139400 0.000000 1.000000 -0.000000 
4.654000 0.456634 0.158647 0.015487 0.003734 0.245294 0.000000 0.000000 0.000000 0.139426 0.000000 1.000000 0.000000 
4.655000 0.456527 0.158653 0.015474 0.003728 0.245368 0.000000 0.000000 0.000000 0.139451 0.000000 1.000000 -0.000000 
4.656000 0.456421 0.158660 0.015462 0.003721 0.245442 0.000000 0.000000 0.000000 0.139477 0.000000 1.000000 -0.000000 
4.657000 0.456315 0.158667 0.015449 0.003714 0.245516 0.000000 0.000000 0.000000 0.139503 0.000000 1.000000 -0.000000 
4.658000 0.456208 0.158673 0.015437 0.003708 0.245590 0.000000 0.000000 0.000000 0.139528 0.000000 1.000000 -0.000000 
4.659000 0.456102 0.158680 0.015424 0.003701 0.245664 0.000000 0.000000 0.000000 0.139554 0.000000 1.000000 0.000000 
4.660000 0.455996 0.158686 0.015412 0.003695 0.245738 0.000000 0.000000 0.000000 0.139580 0.000000 1.000000 0.000000 
4.661000 0.455890 0.158693 0.015399 0.003688 0.245812 0.000000 0.000000 0.000000 0.139605 0.000000 1.000000 0.000000 
4.662000 0.455784 0.158699 0.015387 0.003682 0.245886 0.000000 0.000000 0.000000 0.139631 0.000000 1.000000 0.000000 
4.663000 0.455678 0.158706 0.015374 0.003675 0.245960 0.000000 0.000000 0.000000 0.139656 0.000000 1.000000 -0.000000 
4.664000 0.455572 0.158713 0.015362 0.003669 0.246034 0.000000 0.000000 0.000000 0.139682 0.000000 1.000000 -0.000000 
4.665000 0.455466 0.158719 0.015349 0.003662 0.246108 0.000000 0.000000 0.000000 0.139707 0.000000 1.000000 -0.000000 
4.666000 0.455360 0.158726 0.015337 0.003656 0.246182 0.000000 0.000000 0.000000 0.139733 0.000000 1.000000 0.000000 
4.667000 0.455254 0.158732 0.015324 0.003650 0.246256 0.000000 0.000000 0.000000 0.139758 0.000000 1.000000 -0.000000 
4.668000 0.455148 0.158739 0.015312 0.003643 0.246330 0.000000 0.000000 0.000000 0.139784 0.000000 1.000000 0.000000 
4.669000 0.455042 0.158745 0.015299 0.003637 0.246403 0.000000 0.000000 0.000000 0.139809 0.000000 1.000000 0.000000 
4.670000 0.454936 0.158752 0.015287 0.003630 0.246477 0.000000 0.000000 0.000000 0.139835 0.000000 1.000000 0.000000 
4.671000 0.454830 0.158758 0.015275 0.003624 0.246551 0.000000 0.000000 0.000000 0.139860 0.000000 1.000000 -0.000000 
4.672000 0.454725 0.158765 0.015262 0.003617 0.246625 0.000000 0.000000 0.000000 0.139886 0.000000 1.000000 0.000000 
4.673000 0.454619 0.158772 0.015250 0.003611 0.246699 0.000000 0.000000 0.000000 0.139911 0.000000 1.000000 -0.000000 
4.674000 0.454513 0.158778 0.015237 0.003604 0.246772 0.000000 0.000000 0.000000 0.139936 0.000000 1.000000 -0.000000 
4.675000 0.454408 0.158785 0.015225 0.003598 0.246846 0.000000 0.000000 0.000000 0.139962 0.000000 1.000000 0.000000 
4.676000 0.454302 0.158791 0.015213 0.003592 0.246920 0.000000 0.000000 0.000000 0.139987 0.000000 1.000000 0.000000 
4.677000 0.454197 0.158798 0.015200 0.003585 0.246993 0.000000 0.000000 0.000000 0.140012 0.000000 1.000000 0.000000 
4.678000 0.454091 0.158804 0.015188 0.003579 0.247067 0.000000 0.000000 0.000000 0.140038 0.000000 1.000000 0.000000 
4.679000 0.453986 0.158811 0.015175 0.003572 0.247141 0.000000 0.000000 0.000000 0.140063 0.000000 1.000000 0.000000 
4.680000 0.453880 0.158817 0.015163 0.003566 0.247214 0.000000 0.000000 0.000000 0.140088 0.000000 1.000000 0.000000 
4.681000 0.453775 0.158824 0.015151 0.003560 0.247288 0.000000 0.000000 0.000000 0.140113 0.000000 1.000000 -0.000000 
4.682000 0.453669 0.158830 0.015138 0.003553 0.247361 0.000000 0.000000 0.000000 0.140139 0.000000 1.000000 -0.000000 
4.683000 0.453564 0.158837 0.015126 0.003547 0.247435 0.000000 0.000000 0.000000 0.140164 0.000000 1.000000 -0.000000 
4.684000 0.453459 0.158843 0.015114 0.003540 0.247508 0.000000 0.000000 0.000000 0.140189 0.000000 1.000000 0.000000 
4.685000 0.453354 0.158850 0.015101 0.003534 0.247582 0.000000 0.000000 0.000000 0.140214 0.000000 1.000000 -0.000000 
4.686000 0.453248 0.158856 0.015089 0.003528 0.247655 0.000000 0.000000 0.000000 0.140240 0.000000 1.000000 0.000000 
4.687000 0.453143 0.158863 0.015077 0.003521 0.247729 0.000000 0.000000 0.000000 0.140265 0.000000 1.000000 -0.000000 
4.688000 0.453038 0.158870 0.015065 0.003515 0.247802 0.000000 0.000000 0.000000 0.140290 0.000000 1.000000 0.000000 
4.689000 0.452933 0.158876 0.015052 0.003509 0.247876 0.000000 0.000000 0.000000 0.140315 0.000000 1.000000 0.000000 
4.690000 0.452828 0.158883 0.015040 0.003502 0.247949 0.000000 0.000000 0.000000 0.140340 0.000000 1.000000 0.000000 
4.691000 0.452723 0.158889 0.015028 0.003496 0.248023 0.000000 0.000000 0.000000 0.140365 0.000000 1.000000 0.000000 
4.692000 0.452618 0.158896 0.015015 0.003490 0.248096 0.000000 0.000000 0.000000 0.140390 0.000000 1.000000 0.000000 
4.693000 0.452513 0.158902 0.015003 0.003483 0.248169 0.000000 0.000000 0.000000 0.140415 0.000000 1.000000 -0.000000 
4.694000 0.452408 0.158909 0.014991 0.003477 0.248243 0.000000 0.000000 0.000000 0.140441 0.000000 1.000000 -0.000000 
4.695000 0.452303 0.158915 0.014979 0.003471 0.248316 0.000000 0.000000 0.000000 0.140466 0.000000 1.000000 -0.000000 
4.696000 0.452198 0.158922 0.014966 0.003465 0.248389 0.000000 0.000000 0.000000 0.140491 0.000000 1.000000 -0.000000 
4.697000 0.452094 0.158928 0.014954 0.003458 0.248463 0.000000 0.000000 0.000000 0.140516 0.000000 1.000000 0.000000 
4.698000 0.451989 0.158935 0.014942 0.003452 0.248536 0.000000 0.000000 0.000000 0.140541 0.000000 1.000000 0.000000 
4.699000 0.451884 0.158941 0.014930 0.003446 0.248609 0.000000 0.000000 0.000000 0.140566 0.000000 1.000000 -0.000000 
4.700000 0.451779 0.158948 0.014918 0.003439 0.248682 0.000000 0.000000 0.000000 0.140591 0.000000 1.000000 0.000000 
4.701000 0.451675 0.158954 0.014905 0.003433 0.248755 0.000000 0.000000 0.000000 0.140616 0.000000 1.000000 0.000000 
4.702000 0.451570 0.158961 0.014893 0.003427 0.248829 0.000000 0.000000 0.000000 0.140641 0.000000 1.000000 -0.000000 
4.703000 0.451466 0.158967 0.014881 0.003421 0.248902 0.000000 0.000000 0.000000 0.140665 0.000000 1.000000 -0.000000 
4.704000 0.451361 0.158974 0.014869 0.003414 0.248975 0.000000 0.000000 0.000000 0.140690 0.000000 1.000000 0.000000 
4.705000 0.451257 0.158980 0.014857 0.003408 0.249048 0.000000 0.000000 0.000000 0.140715 0.000000 1.000000 -0.000000 
4.706000 0.451152 0.158987 0.014845 0.003402 0.249121 0.000000 0.000000 0.000000 0.140740 0.000000 1.000000 -0.000000 
4.707000 0.451048 0.158993 0.014832 0.003396 0.249194 0.000000 0.000000 0.000000 0.140765 0.000000 1.000000 0.000000 
4.708000 0.450943 0.159000 0.014820 0.003390 0.249267 0.000000 0.000000 0.000000 0.140790 0.000000 1.000000 0.000000 
4.709000 0.450839 0.159006 0.014808 0.003383 0.249340 0.000000 0.000000 0.000000 0.140815 0.000000 1.000000 -0.000000 
4.710000 0.450735 0.159013 0.014796 0.003377 0.249413 0.000000 0.000000 0.000000 0.140839 0.000000 1.000000 -0.000000 
4.711000 0.450630 0.159019 0.014784 0.003371 0.249486 0.000000 0.000000 0.000000 0.140864 0.000000 1.000000 -0.000000 
4.712000 0.450526 0.159026 0.014772 0.003365 0.249559 0.000000 0.000000 0.000000 0.140889 0.000000 1.000000 0.000000 
4.713000 0.450422 0.159032 0.014760 0.003359 0.249632 0.000000 0.000000 0.000000 0.140914 0.000000 1.000000 0.000000 
4.714000 0.450318 0.159039 0.014748 0.003352 0.249705 0.000000 0.000000 0.000000 0.140939 0.000000 1.000000 0.000000 
4.715000 0.450214 0.159045 0.014736 0.003346 0.249778 0.000000 0.000000 0.000000 0.140963 0.000000 1.000000 -0.000000 
4.716000 0.450110 0.159051 0.014723 0.003340 0.249851 0.000000 0.000000 0.000000 0.140988 0.000000 1.000000 0.000000 
4.717000 0.450006 0.159058 0.014711 0.003334 0.249924 0.000000 0.000000 0.000000 0.141013 0.000000 1.000000 -0.000000 
4.718000 0.449902 0.159064 0.014699 0.003328 0.249997 0.000000 0.000000 0.000000 0.141037 0.000000 1.000000 0.000000 
4.719000 0.449798 0.159071 0.014687 0.003322 0.250069 0.000000 0.000000 0.000000 0.141062 0.000000 1.000000 0.000000 
4.720000 0.449694 0.159077 0.014675 0.003315 0.250142 0.000000 0.000000 0.000000 0.141087 0.000000 1.000000 -0.000000 
4.721000 0.449590 0.159084 0.014663 0.003309 0.250215 0.000000 0.000000 0.000000 0.141111 0.000000 1.000000 -0.000000 
4.722000 0.449486 0.159090 0.014651 0.003303 0.250288 0.000000 0.000000 0.000000 0.141136 0.000000 1.000000 -0.000000 
4.723000 0.449382 0.159097 0.014639 0.003297 0.250360 0.000000 0.000000 0.000000 0.141161 0.000000 1.000000 0.000000 
4.724000 0.449278 0.159103 0.014627 0.003291 0.250433 0.000000 0.000000 0.000000 0.141185 0.000000 1.000000 -0.000000 
4.725000 0.449174 0.159110 0.014615 0.003285 0.250506 0.000000 0.000000 0.000000 0.141210 0.000000 1.000000 0.000000 
4.726000 0.449071 0.159116 0.014603 0.003279 0.250579 0.000000 0.000000 0.000000 0.141235 0.000000 1.000000 -0.000000 
4.727000 0.448967 0.159123 0.014591 0.003273 0.250651 0.000000 0.000000 0.000000 0.141259 0.000000 1.000000 0.000000 
4.728000 0.448863 0.159129 0.014579 0.003266 0.250724 0.000000 0.000000 0.000000 0.141284 0.000000 1.000000 -0.000000 
4.729000 0.448760 0.159136 0.014567 0.003260 0.250796 0.000000 0.000000 0.000000 0.141308 0.000000 1.000000 0.000000 
4.730000 0.448656 0.159142 0.014555 0.003254 0.250869 0.000000 0.000000 0.000000 0.141333 0.000000 1.000000 0.000000 
4.731000 0.448553 0.159148 0.014543 0.003248 0.250942 0.000000 0.000000 0.000000 0.141357 0.000000 1.000000 -0.000000 
4.732000 0.448449 0.159155 0.014531 0.003242 0.251014 0.000000 0.000000 0.000000 0.141382 0.000000 1.000000 0.000000 
4.733000 0.448346 0.159161 0.014519 0.003236 0.251087 0.000000 0.000000 0.000000 0.141406 0.000000 1.000000 0.000000 
4.734000 0.448242 0.159168 0.014507 0.003230 0.251159 0.000000 0.000000 0.000000 0.141431 0.000000 1.000000 -0.000000 
4.735000 0.448139 0.159174 0.014495 0.003224 0.251232 0.000000 0.000000 0.000000 0.141455 0.000000 1.000000 -0.000000 
4.736000 0.448036 0.159181 0.014483 0.003218 0.251304 0.000000 0.000000 0.000000 0.141479 0.000000 1.000000 0.000000 
4.737000 0.447932 0.159187 0.014472 0.003212 0.251377 0.000000 0.000000 0.000000 0.141504 0.000000 1.000000 -0.000000 
4.738000 0.447829 0.159194 0.014460 0.003206 0.251449 0.000000 0.000000 0.000000 0.141528 0.000000 1.000000 -0.000000 
4.739000 0.447726 0.159200 0.014448 0.003200 0.251522 0.000000 0.000000 0.000000 0.141553 0.000000 1.000000 0.000000 
4.740000 0.447622 0.159207 0.014436 0.003194 0.251594 0.000000 0.000000 0.000000 0.141577 0.000000 1.000000 -0.000000 
4.741000 0.447519 0.159213 0.014424 0.003188 0.251666 0.000000 0.000000 0.000000 0.141601 0.000000 1.000000 -0.000000 
4.742000 0.447416 0.159219 0.014412 0.003182 0.251739 0.000000 0.000000 0.000000 0.141626 0.000000 1.000000 0.000000 
4.743000 0.447313 0.159226 0.014400 0.003176 0.251811 0.000000 0.000000 0.000000 0.141650 0.000000 1.000000 0.000000 
4.744000 0.447210 0.159232 0.014388 0.003170 0.251883 0.000000 0.000000 0.000000 0.141674 0.000000 1.000000 0.000000 
4.745000 0.447107 0.159239 0.014376 0.003164 0.251956 0.000000 0.000000 0.000000 0.141699 0.000000 1.000000 -0.000000 
4.746000 0.447004 0.159245 0.014365 0.003158 0.252028 0.000000 0.000000 0.000000 0.141723 0.000000 1.000000 0.000000 
4.747000 0.446901 0.159252 0.014353 0.003152 0.252100 0.000000 0.000000 0.000000 0.141747 0.000000 1.000000 -0.000000 
4.748000 0.446798 0.159258 0.014341 0.003146 0.252173 0.000000 0.000000 0.000000 0.141771 0.000000 1.000000 0.000000 
4.749000 0.446695 0.159264 0.014329 0.003140 0.252245 0.000000 0.000000 0.000000 0.141796 0.000000 1.000000 0.000000 
4.750000 0.446592 0.159271 0.014317 0.003134 0.252317 0.000000 0.000000 0.000000 0.141820 0.000000 1.000000 -0.000000 
4.751000 0.446489 0.159277 0.014305 0.003128 0.252389 0.000000 0.000000 0.000000 0.141844 0.000000 1.000000 0.000000 
4.752000 0.446387 0.159284 0.014294 0.003122 0.252461 0.000000 0.000000 0.000000 0.141868 0.000000 1.000000 0.000000 
4.753000 0.446284 0.159290 0.014282 0.003116 0.252533 0.000000 0.000000 0.000000 0.141892 0.000000 1.000000 -0.000000 
4.754000 0.446181 0.159297 0.014270 0.003110 0.252606 0.000000 0.000000 0.000000 0.141917 0.000000 1.000000 0.000000 
4.755000 0.446079 0.159303 0.014258 0.003104 0.252678 0.000000 0.000000 0.000000 0.141941 0.000000 1.000000 0.000000 
4.756000 0.445976 0.159309 0.014247 0.003098 0.252750 0.000000 0.000000 0.000000 0.141965 0.000000 1.000000 0.000000 
4.757000 0.445873 0.159316 0.014235 0.003092 0.252822 0.000000 0.000000 0.000000 0.141989 0.000000 1.000000 0.000000 
4.758000 0.445771 0.159322 0.014223 0.003086 0.252894 0.000000 0.000000 0.000000 0.142013 0.000000 1.000000 -0.000000 
4.759000 0.445668 0.159329 0.014211 0.003080 0.252966 0.000000 0.000000 0.000000 0.142037 0.000000 1.000000 0.000000 
4.760000 0.445566 0.159335 0.014199 0.003074 0.253038 0.000000 0.000000 0.000000 0.142061 0.000000 1.000000 0.000000 
4.761000 0.445463 0.159341 0.014188 0.003068 0.253110 0.000000 0.000000 0.000000 0.142085 0.000000 1.000000 0.000000 
4.762000 0.445361 0.159348 0.014176 0.003063 0.253182 0.000000 0.000000 0.000000 0.142109 0.000000 1.000000 0.000000 
4.763000 0.445259 0.159354 0.014164 0.003057 0.253254 0.000000 0.000000 0.000000 0.142133 0.000000 1.000000 0.000000 
4.764000 0.445156 0.159361 0.014153 0.003051 0.253326 0.000000 0.000000 0.000000 0.142157 0.000000 1.000000 -0.000000 
4.765000 0.445054 0.159367 0.014141 0.003045 0.253398 0.000000 0.000000 0.000000 0.142181 0.000000 1.000000 -0.000000 
4.766000 0.444952 0.159374 0.014129 0.003039 0.253470 0.000000 0.000000 0.000000 0.142205 0.000000 1.000000 -0.000000 
4.767000 0.444849 0.159380 0.014117 0.003033 0.253541 0.000000 0.000000 0.000000 0.142229 0.000000 1.000000 0.000000 
4.768000 0.444747 0.159386 0.014106 0.003027 0.253613 0.000000 0.000000 0.000000 0.142253 0.000000 1.000000 0.000000 
4.769000 0.444645 0.159393 0.014094 0.003021 0.253685 0.000000 0.000000 0.000000 0.142277 0.000000 1.000000 0.000000 
4.770000 0.444543 0.159399 0.014082 0.003016 0.253757 0.000000 0.000000 0.000000 0.142301 0.000000 1.000000 -0.000000 
4.771000 0.444441 0.159406 0.014071 0.003010 0.253829 0.000000 0.000000 0.000000 0.142325 0.000000 1.000000 0.000000 
4.772000 0.444339 0.159412 0.014059 0.003004 0.253901 0.000000 0.000000 0.000000 0.142349 0.000000 1.000000 -0.000000 
4.773000 0.444237 0.159418 0.014047 0.002998 0.253972 0.000000 0.000000 0.000000 0.142373 0.000000 1.000000 -0.000000 
4.774000 0.444135 0.159425 0.014036 0.002992 0.254044 0.000000 0.000000 0.000000 0.142397 0.000000 1.000000 0.000000 
4.775000 0.444033 0.159431 0.014024 0.002986 0.254116 0.000000 0.000000 0.000000 0.142420 0.000000 1.000000 0.000000 
4.776000 0.443931 0.159438 0.014013 0.002981 0.254187 0.000000 0.000000 0.000000 0.142444 0.000000 1.000000 0.000000 
4.777000 0.443829 0.159444 0.014001 0.002975 0.254259 0.000000 0.000000 0.000000 0.142468 0.000000 1.000000 -0.000000 
4.778000 0.443727 0.159450 0.013989 0.002969 0.254331 0.000000 0.000000 0.000000 0.142492 0.000000 1.000000 0.000000 
4.779000 0.443625 0.159457 0.013978 0.002963 0.254402 0.000000 0.000000 0.000000 0.142516 0.000000 1.000000 0.000000 
4.780000 0.443523 0.159463 0.013966 0.002957 0.254474 0.000000 0.000000 0.000000 0.142539 0.000000 1.000000 0.000000 
4.781000 0.443422 0.159469 0.013955 0.002952 0.254546 0.000000 0.000000 0.000000 0.142563 0.000000 1.000000 -0.000000 
4.782000 0.443320 0.159476 0.013943 0.002946 0.254617 0.000000 0.000000 0.000000 0.142587 0.000000 1.000000 -0.000000 
4.783000 0.443218 0.159482 0.013931 0.002940 0.254689 0.000000 0.000000 0.000000 0.142611 0.000000 1.000000 0.000000 
4.784000 0.443117 0.159489 0.013920 0.002934 0.254760 0.000000 0.000000 0.000000 0.142634 0.000000 1.000000 -0.000000 
4.785000 0.443015 0.159495 0.013908 0.002929 0.254832 0.000000 0.000000 0.000000 0.142658 0.000000 1.000000 -0.000000 
4.786000 0.442914 0.159501 0.013897 0.002923 0.254903 0.000000 0.000000 0.000000 0.142682 0.000000 1.000000 0.000000 
4.787000 0.442812 0.159508 0.013885 0.002917 0.254975 0.000000 0.000000 0.000000 0.142705 0.000000 1.000000 0.000000 
4.788000 0.442711 0.159514 0.013874 0.002911 0.255046 0.000000 0.000000 0.000000 0.142729 0.000000 1.000000 -0.000000 
4.789000 0.442609 0.159521 0.013862 0.002906 0.255118 0.000000 0.000000 0.000000 0.142753 0.000000 1.000000 0.000000 
4.790000 0.442508 0.159527 0.013851 0.002900 0.255189 0.000000 0.000000 0.000000 0.142776 0.000000 1.000000 0.000000 
4.791000 0.442406 0.159533 0.013839 0.002894 0.255260 0.000000 0.000000 0.000000 0.142800 0.000000 1.000000 -0.000000 
4.792000 0.442305 0.159540 0.013828 0.002888 0.255332 0.000000 0.000000 0.000000 0.142824 0.000000 1.000000 0.000000 
4.793000 0.442204 0.159546 0.013816 0.002883 0.255403 0.000000 0.000000 0.000000 0.142847 0.000000 1.000000 0.000000 
4.794000 0.442102 0.159552 0.013805 0.002877 0.255475 0.000000 0.000000 0.000000 0.142871 0.000000 1.000000 0.000000 
4.795000 0.442001 0.159559 0.013793 0.002871 0.255546 0.000000 0.000000 0.000000 0.142894 0.000000 1.000000 0.000000 
4.796000 0.441900 0.159565 0.013782 0.002866 0.255617 0.000000 0.000000 0.000000 0.142918 0.000000 1.000000 0.000000 
4.797000 0.441799 0.159572 0.013770 0.002860 0.255688 0.000000 0.000000 0.000000 0.142941 0.000000 1.000000 0.000000 
4.798000 0.441698 0.159578 0.013759 0.002854 0.255760 0.000000 0.000000 0.000000 0.142965 0.000000 1.000000 0.000000 
4.799000 0.441596 0.159584 0.013747 0.002849 0.255831 0.000000 0.000000 0.000000 0.142988 0.000000 1.000000 -0.000000 
4.800000 0.441495 0.159591 0.013736 0.002843 0.255902 0.000000 0.000000 0.000000 0.143012 0.000000 1.000000 -0.000000 
4.801000 0.441394 0.159597 0.013724 0.002837 0.255973 0.000000 0.000000 0.000000 0.143035 0.000000 1.000000 -0.000000 
4.802000 0.441293 0.159603 0.013713 0.002832 0.256045 0.000000 0.000000 0.000000 0.143059 0.000000 1.000000 0.000000 
4.803000 0.441192 0.159610 0.013702 0.002826 0.256116 0.000000 0.000000 0.000000 0.143082 0.000000 1.000000 0.000000 
4.804000 0.441091 0.159616 0.013690 0.002820 0.256187 0.000000 0.000000 0.000000 0.143106 0.000000 1.000000 -0.000000 
4.805000 0.440991 0.159622 0.013679 0.002815 0.256258 0.000000 0.000000 0.000000 0.143129 0.000000 1.000000 0.000000 
4.806000 0.440890 0.159629 0.013667 0.002809 0.256329 0.000000 0.000000 0.000000 0.143152 0.000000 1.000000 0.000000 
4.807000 0.440789 0.159635 0.013656 0.002803 0.256400 0.000000 0.000000 0.000000 0.143176 0.000000 1.000000 0.000000 
4.808000 0.440688 0.159641 0.013644 0.002798 0.256471 0.000000 0.000000 0.000000 0.143199 0.000000 1.000000 -0.000000 
4.809000 0.440587 0.159648 0.013633 0.002792 0.256542 0.000000 0.000000 0.000000 0.143223 0.000000 1.000000 -0.000000 
4.810000 0.440487 0.159654 0.013622 0.002787 0.256613 0.000000 0.000000 0.000000 0.143246 0.000000 1.000000 -0.000000 
4.811000 0.440386 0.159661 0.013610 0.002781 0.256684 0.000000 0.000000 0.000000 0.143269 0.000000 1.000000 -0.000000 
4.812000 0.440285 0.159667 0.013599 0.002775 0.256755 0.000000 0.000000 0.000000 0.143293 0.000000 1.000000 0.000000 
4.813000 0.440185 0.159673 0.013588 0.002770 0.256826 0.000000 0.000000 0.000000 0.143316 0.000000 1.000000 0.000000 
4.814000 0.440084 0.159680 0.013576 0.002764 0.256897 0.000000 0.000000 0.000000 0.143339 0.000000 1.000000 -0.000000 
4.815000 0.439983 0.159686 0.013565 0.002759 0.256968 0.000000 0.000000 0.000000 0.143362 0.000000 1.000000 0.000000 
4.816000 0.439883 0.159692 0.013554 0.002753 0.257039 0.000000 0.000000 0.000000 0.143386 0.000000 1.000000 -0.000000 
4.817000 0.439782 0.159699 0.013542 0.002747 0.257110 0.000000 0.000000 0.000000 0.143409 0.000000 1.000000 0.000000 
4.818000 0.439682 0.159705 0.013531 0.002742 0.257181 0.000000 0.000000 0.000000 0.143432 0.000000 1.000000 0.000000 
4.819000 0.439582 0.159711 0.013520 0.002736 0.257252 0.000000 0.000000 0.000000 0.143455 0.000000 1.000000 -0.000000 
4.820000 0.439481 0.159718 0.013508 0.002731 0.257322 0.000000 0.000000 0.000000 0.143479 0.000000 1.000000 -0.000000 
4.821000 0.439381 0.159724 0.013497 0.002725 0.257393 0.000000 0.000000 0.000000 0.143502 0.000000 1.000000 0.000000 
4.822000 0.439281 0.159730 0.013486 0.002720 0.257464 0.000000 0.000000 0.000000 0.143525 0.000000 1.000000 0.000000 
4.823000 0.439180 0.159737 0.013475 0.002714 0.257535 0.000000 0.000000 0.000000 0.143548 0.000000 1.000000 -0.000000 
4.824000 0.439080 0.159743 0.013463 0.002709 0.257606 0.000000 0.000000 0.000000 0.143571 0.000000 1.000000 -0.000000 
4.825000 0.438980 0.159749 0.013452 0.002703 0.257676 0.000000 0.000000 0.000000 0.143594 0.000000 1.000000 0.000000 
4.826000 0.438880 0.159756 0.013441 0.002697 0.257747 0.000000 0.000000 0.000000 0.143617 0.000000 1.000000 -0.000000 
4.827000 0.438780 0.159762 0.013429 0.002692 0.257818 0.000000 0.000000 0.000000 0.143641 0.000000 1.000000 0.000000 
4.828000 0.438680 0.159768 0.013418 0.002686 0.257888 0.000000 0.000000 0.000000 0.143664 0.000000 1.000000 0.000000 
4.829000 0.438579 0.159775 0.013407 0.002681 0.257959 0.000000 0.000000 0.000000 0.143687 0.000000 1.000000 0.000000 
4.830000 0.438479 0.159781 0.013396 0.002675 0.258030 0.000000 0.000000 0.000000 0.143710 0.000000 1.000000 -0.000000 
4.831000 0.438379 0.159787 0.013385 0.002670 0.258100 0.000000 0.000000 0.000000 0.143733 0.000000 1.000000 0.000000 
4.832000 0.438279 0.159794 0.013373 0.002664 0.258171 0.000000 0.000000 0.000000 0.143756 0.000000 1.000000 -0.000000 
4.833000 0.438180 0.159800 0.013362 0.002659 0.258242 0.000000 0.000000 0.000000 0.143779 0.000000 1.000000 -0.000000 
4.834000 0.438080 0.159806 0.013351 0.002654 0.258312 0.000000 0.000000 0.000000 0.143802 0.000000 1.000000 -0.000000 
4.835000 0.437980 0.159813 0.013340 0.002648 0.258383 0.000000 0.000000 0.000000 0.143825 0.000000 1.000000 -0.000000 
4.836000 0.437880 0.159819 0.013329 0.002643 0.258453 0.000000 0.000000 0.000000 0.143848 0.000000 1.000000 0.000000 
4.837000 0.437780 0.159825 0.013317 0.002637 0.258524 0.000000 0.000000 0.000000 0.143871 0.000000 1.000000 -0.000000 
4.838000 0.437680 0.159832 0.013306 0.002632 0.258594 0.000000 0.000000 0.000000 0.143894 0.000000 1.000000 -0.000000 
4.839000 0.437581 0.159838 0.013295 0.002626 0.258665 0.000000 0.000000 0.000000 0.143917 0.000000 1.000000 0.000000 
4.840000 0.437481 0.159844 0.013284 0.002621 0.258735 0.000000 0.000000 0.000000 0.143940 0.000000 1.000000 -0.000000 
4.841000 0.437381 0.159851 0.013273 0.002615 0.258806 0.000000 0.000000 0.000000 0.143962 0.000000 1.000000 0.000000 
4.842000 0.437282 0.159857 0.013262 0.002610 0.258876 0.000000 0.000000 0.000000 0.143985 0.000000 1.000000 -0.000000 
4.843000 0.437182 0.159863 0.013250 0.002605 0.258946 0.000000 0.000000 0.000000 0.144008 0.000000 1.000000 -0.000000 
4.844000 0.437083 0.159870 0.013239 0.002599 0.259017 0.000000 0.000000 0.000000 0.144031 0.000000 1.000000 0.000000 
4.845000 0.436983 0.159876 0.013228 0.002594 0.259087 0.000000 0.000000 0.000000 0.144054 0.000000 1.000000 0.000000 
4.846000 0.436884 0.159882 0.013217 0.002588 0.259157 0.000000 0.000000 0.000000 0.144077 0.000000 1.000000 -0.000000 
4.847000 0.436784 0.159888 0.013206 0.002583 0.259228 0.000000 0.000000 0.000000 0.144100 0.000000 1.000000 0.000000 
4.848000 0.436685 0.159895 0.013195 0.002578 0.259298 0.000000 0.000000 0.000000 0.144122 0.000000 1.000000 0.000000 
4.849000 0.436585 0.159901 0.013184 0.002572 0.259368 0.000000 0.000000 0.000000 0.144145 0.000000 1.000000 -0.000000 
4.850000 0.436486 0.159907 0.013173 0.002567 0.259439 0.000000 0.000000 0.000000 0.144168 0.000000 1.000000 -0.000000 
4.851000 0.436387 0.159914 0.013162 0.002561 0.259509 0.000000 0.000000 0.000000 0.144191 0.000000 1.000000 0.000000 
4.852000 0.436288 0.159920 0.013151 0.002556 0.259579 0.000000 0.000000 0.000000 0.144213 0.000000 1.000000 0.000000 
4.853000 0.436188 0.159926 0.013140 0.002551 0.259649 0.000000 0.000000 0.000000 0.144236 0.000000 1.000000 -0.000000 
4.854000 0.436089 0.159933 0.013128 0.002545 0.259719 0.000000 0.000000 0.000000 0.144259 0.000000 1.000000 0.000000 
4.855000 0.435990 0.159939 0.013117 0.002540 0.259790 0.000000 0.000000 0.000000 0.144282 0.000000 1.000000 0.000000 
4.856000 0.435891 0.159945 0.013106 0.002535 0.259860 0.000000 0.000000 0.000000 0.144304 0.000000 1.000000 -0.000000 
4.857000 0.435792 0.159952 0.013095 0.002529 0.259930 0.000000 0.000000 0.000000 0.144327 0.000000 1.000000 -0.000000 
4.858000 0.435693 0.159958 0.013084 0.002524 0.260000 0.000000 0.000000 0.000000 0.144350 0.000000 1.000000 0.000000 
4.859000 0.435594 0.159964 0.013073 0.002519 0.260070 0.000000 0.000000 0.000000 0.144372 0.000000 1.000000 -0.000000 
4.860000 0.435495 0.159970 0.013062 0.002513 0.260140 0.000000 0.000000 0.000000 0.144395 0.000000 1.000000 0.000000 
4.861000 0.435396 0.159977 0.013051 0.002508 0.260210 0.000000 0.000000 0.000000 0.144418 0.000000 1.000000 -0.000000 
4.862000 0.435297 0.159983 0.013040 0.002503 0.260280 0.000000 0.000000 0.000000 0.144440 0.000000 1.000000 -0.000000 
4.863000 0.435198 0.159989 0.013029 0.002497 0.260350 0.000000 0.000000 0.000000 0.144463 0.000000 1.000000 0.000000 
4.864000 0.435099 0.159996 0.013018 0.002492 0.260420 0.000000 0.000000 0.000000 0.144485 0.000000 1.000000 0.000000 
4.865000 0.435000 0.160002 0.013007 0.002487 0.260490 0.000000 0.000000 0.000000 0.144508 0.000000 1.000000 -0.000000 
4.866000 0.434901 0.160008 0.012996 0.002481 0.260560 0.000000 0.000000 0.000000 0.144530 0.000000 1.000000 -0.000000 
4.867000 0.434802 0.160015 0.012985 0.002476 0.260630 0.000000 0.000000 0.000000 0.144553 0.000000 1.000000 -0.000000 
4.868000 0.434704 0.160021 0.012974 0.002471 0.260700 0.000000 0.000000 0.000000 0.144576 0.000000 1.000000 0.000000 
4.869000 0.434605 0.160027 0.012963 0.002466 0.260770 0.000000 0.000000 0.000000 0.144598 0.000000 1.000000 0.000000 
4.870000 0.434506 0.160033 0.012953 0.002460 0.260840 0.000000 0.000000 0.000000 0.144621 0.000000 1.000000 0.000000 
4.871000 0.434408 0.160040 0.012942 0.002455 0.260909 0.000000 0.000000 0.000000 0.144643 0.000000 1.000000 -0.000000 
4.872000 0.434309 0.160046 0.012931 0.002450 0.260979 0.000000 0.000000 0.000000 0.144666 0.000000 1.000000 0.000000 
4.873000 0.434211 0.160052 0.012920 0.002445 0.261049 0.000000 0.000000 0.000000 0.144688 0.000000 1.000000 0.000000 
4.874000 0.434112 0.160059 0.012909 0.002439 0.261119 0.000000 0.000000 0.000000 0.144710 0.000000 1.000000 0.000000 
4.875000 0.434014 0.160065 0.012898 0.002434 0.261189 0.000000 0.000000 0.000000 0.144733 0.000000 1.000000 -0.000000 
4.876000 0.433915 0.160071 0.012887 0.002429 0.261258 0.000000 0.000000 0.000000 0.144755 0.000000 1.000000 -0.000000 
4.877000 0.433817 0.160077 0.012876 0.002424 0.261328 0.000000 0.000000 0.000000 0.144778 0.000000 1.000000 -0.000000 
4.878000 0.433718 0.160084 0.012865 0.002418 0.261398 0.000000 0.000000 0.000000 0.144800 0.000000 1.000000 0.000000 
4.879000 0.433620 0.160090 0.012854 0.002413 0.261468 0.000000 0.000000 0.000000 0.144822 0.000000 1.000000 0.000000 
4.880000 0.433522 0.160096 0.012844 0.002408 0.261537 0.000000 0.000000 0.000000 0.144845 0.000000 1.000000 0.000000 
4.881000 0.433423 0.160103 0.012833 0.002403 0.261607 0.000000 0.000000 0.000000 0.144867 0.000000 1.000000 -0.000000 
4.882000 0.433325 0.160109 0.012822 0.002398 0.261677 0.000000 0.000000 0.000000 0.144890 0.000000 1.000000 0.000000 
4.883000 0.433227 0.160115 0.012811 0.002392 0.261746 0.000000 0.000000 0.000000 0.144912 0.000000 1.000000 -0.000000 
4.884000 0.433129 0.160121 0.012800 0.002387 0.261816 0.000000 0.000000 0.000000 0.144934 0.000000 1.000000 0.000000 
4.885000 0.433030 0.160128 0.012789 0.002382 0.261885 0.000000 0.000000 0.000000 0.144956 0.000000 1.000000 0.000000 
4.886000 0.432932 0.160134 0.012778 0.002377 0.261955 0.000000 0.000000 0.000000 0.144979 0.000000 1.000000 0.000000 
4.887000 0.432834 0.160140 0.012768 0.002372 0.262025 0.000000 0.000000 0.000000 0.145001 0.000000 1.000000 -0.000000 
4.888000 0.432736 0.160147 0.012757 0.002366 0.262094 0.000000 0.000000 0.000000 0.145023 0.000000 1.000000 -0.000000 
4.889000 0.432638 0.160153 0.012746 0.002361 0.262164 0.000000 0.000000 0.000000 0.145045 0.000000 1.000000 0.000000 
4.890000 0.432540 0.160159 0.012735 0.002356 0.262233 0.000000 0.000000 0.000000 0.145068 0.000000 1.000000 0.000000 
4.891000 0.432442 0.160165 0.012724 0.002351 0.262303 0.000000 0.000000 0.000000 0.145090 0.000000 1.000000 -0.000000 
4.892000 0.432344 0.160172 0.012714 0.002346 0.262372 0.000000 0.000000 0.000000 0.145112 0.000000 1.000000 0.000000 
4.893000 0.432246 0.160178 0.012703 0.002341 0.262441 0.000000 0.000000 0.000000 0.145134 0.000000 1.000000 0.000000 
4.894000 0.432148 0.160184 0.012692 0.002336 0.262511 0.000000 0.000000 0.000000 0.145156 0.000000 1.000000 0.000000 
4.895000 0.432051 0.160190 0.012681 0.002331 0.262580 0.000000 0.000000 0.000000 0.145179 0.000000 1.000000 0.000000 
4.896000 0.431953 0.160197 0.012671 0.002325 0.262650 0.000000 0.000000 0.000000 0.145201 0.000000 1.000000 0.000000 
4.897000 0.431855 0.160203 0.012660 0.002320 0.262719 0.000000 0.000000 0.000000 0.145223 0.000000 1.000000 -0.000000 
4.898000 0.431757 0.160209 0.012649 0.002315 0.262788 0.000000 0.000000 0.000000 0.145245 0.000000 1.000000 0.000000 
4.899000 0.431660 0.160215 0.012638 0.002310 0.262858 0.000000 0.000000 0.000000 0.145267 0.000000 1.000000 0.000000 
4.900000 0.431562 0.160222 0.012628 0.002305 0.262927 0.000000 0.000000 0.000000 0.145289 0.000000 1.000000 0.000000 
4.901000 0.431464 0.160228 0.012617 0.002300 0.262996 0.000000 0.000000 0.000000 0.145311 0.000000 1.000000 -0.000000 
4.902000 0.431367 0.160234 0.012606 0.002295 0.263066 0.000000 0.000000 0.000000 0.145333 0.000000 1.000000 0.000000 
4.903000 0.431269 0.160241 0.012595 0.002290 0.263135 0.000000 0.000000 0.000000 0.145355 0.000000 1.000000 0.000000 
4.904000 0.431172 0.160247 0.012585 0.002285 0.263204 0.000000 0.000000 0.000000 0.145377 0.000000 1.000000 0.000000 
4.905000 0.431074 0.160253 0.012574 0.002280 0.263273 0.000000 0.000000 0.000000 0.145399 0.000000 1.000000 -0.000000 
4.906000 0.430977 0.160259 0.012563 0.002275 0.263342 0.000000 0.000000 0.000000 0.145421 0.000000 1.000000 -0.000000 
4.907000 0.430879 0.160266 0.012553 0.002269 0.263412 0.000000 0.000000 0.000000 0.145443 0.000000 1.000000 0.000000 
4.908000 0.430782 0.160272 0.012542 0.002264 0.263481 0.000000 0.000000 0.000000 0.145465 0.000000 1.000000 0.000000 
4.909000 0.430685 0.160278 0.012531 0.002259 0.263550 0.000000 0.000000 0.000000 0.145487 0.000000 1.000000 0.000000 
4.910000 0.430587 0.160284 0.012521 0.002254 0.263619 0.000000 0.000000 0.000000 0.145509 0.000000 1.000000 -0.000000 
4.911000 0.430490 0.160291 0.012510 0.002249 0.263688 0.000000 0.000000 0.000000 0.145531 0.000000 1.000000 0.000000 
4.912000 0.430393 0.160297 0.012499 0.002244 0.263757 0.000000 0.000000 0.000000 0.145553 0.000000 1.000000 0.000000 
4.913000 0.430295 0.160303 0.012489 0.002239 0.263826 0.000000 0.000000 0.000000 0.145575 0.000000 1.000000 -0.000000 
4.914000 0.430198 0.160309 0.012478 0.002234 0.263895 0.000000 0.000000 0.000000 0.145597 0.000000 1.000000 0.000000 
4.915000 0.430101 0.160316 0.012467 0.002229 0.263964 0.000000 0.000000 0.000000 0.145619 0.000000 1.000000 0.000000 
4.916000 0.430004 0.160322 0.012457 0.002224 0.264033 0.000000 0.000000 0.000000 0.145641 0.000000 1.000000 0.000000 
4.917000 0.429907 0.160328 0.012446 0.002219 0.264102 0.000000 0.000000 0.000000 0.145663 0.000000 1.000000 0.000000 
4.918000 0.429810 0.160334 0.012436 0.002214 0.264171 0.000000 0.000000 0.000000 0.145685 0.000000 1.000000 0.000000 
4.919000 0.429713 0.160341 0.012425 0.002209 0.264240 0.000000 0.000000 0.000000 0.145706 0.000000 1.000000 -0.000000 
4.920000 0.429616 0.160347 0.012414 0.002204 0.264309 0.000000 0.000000 0.000000 0.145728 0.000000 1.000000 -0.000000 
4.921000 0.429519 0.160353 0.012404 0.002199 0.264378 0.000000 0.000000 0.000000 0.145750 0.000000 1.000000 -0.000000 
4.922000 0.429422 0.160359 0.012393 0.002194 0.264447 0.000000 0.000000 0.000000 0.145772 0.000000 1.000000 0.000000 
4.923000 0.429325 0.160366 0.012383 0.002189 0.264516 0.000000 0.000000 0.000000 0.145794 0.000000 1.000000 -0.000000 
4.924000 0.429228 0.160372 0.012372 0.002184 0.264585 0.000000 0.000000 0.000000 0.145815 0.000000 1.000000 0.000000 
4.925000 0.429131 0.160378 0.012362 0.002179 0.264654 0.000000 0.000000 0.000000 0.145837 0.000000 1.000000 -0.000000 
4.926000 0.429034 0.160384 0.012351 0.002174 0.264722 0.000000 0.000000 0.000000 0.145859 0.000000 1.000000 -0.000000 
4.927000 0.428938 0.160391 0.012340 0.002170 0.264791 0.000000 0.000000 0.000000 0.145881 0.000000 1.000000 0.000000 
4.928000 0.428841 0.160397 0.012330 0.002165 0.264860 0.000000 0.000000 0.000000 0.145902 0.000000 1.000000 0.000000 
4.929000 0.428744 0.160403 0.012319 0.002160 0.264929 0.000000 0.000000 0.000000 0.145924 0.000000 1.000000 -0.000000 
4.930000 0.428647 0.160409 0.012309 0.002155 0.264998 0.000000 0.000000 0.000000 0.145946 0.000000 1.000000 0.000000 
4.931000 0.428551 0.160416 0.012298 0.002150 0.265066 0.000000 0.000000 0.000000 0.145967 0.000000 1.000000 -0.000000 
4.932000 0.428454 0.160422 0.012288 0.002145 0.265135 0.000000 0.000000 0.000000 0.145989 0.000000 1.000000 0.000000 
4.933000 0.428358 0.160428 0.012277 0.002140 0.265204 0.000000 0.000000 0.000000 0.146011 0.000000 1.000000 0.000000 
4.934000 0.428261 0.160434 0.012267 0.002135 0.265272 0.000000 0.000000 0.000000 0.146032 0.000000 1.000000 0.000000 
4.935000 0.428165 0.160441 0.012256 0.002130 0.265341 0.000000 0.000000 0.000000 0.146054 0.000000 1.000000 -0.000000 
4.936000 0.428068 0.160447 0.012246 0.002125 0.265410 0.000000 0.000000 0.000000 0.146076 0.000000 1.000000 0.000000 
4.937000 0.427972 0.160453 0.012235 0.002120 0.265478 0.000000 0.000000 0.000000 0.146097 0.000000 1.000000 0.000000 
4.938000 0.427875 0.160459 0.012225 0.002116 0.265547 0.000000 0.000000 0.000000 0.146119 0.000000 1.000000 0.000000 
4.939000 0.427779 0.160465 0.012215 0.002111 0.265615 0.000000 0.000000 0.000000 0.146140 0.000000 1.000000 0.000000 
4.940000 0.427682 0.160472 0.012204 0.002106 0.265684 0.000000 0.000000 0.000000 0.146162 0.000000 1.000000 -0.000000 
4.941000 0.427586 0.160478 0.012194 0.002101 0.265752 0.000000 0.000000 0.000000 0.146183 0.000000 1.000000 0.000000 
4.942000 0.427490 0.160484 0.012183 0.002096 0.265821 0.000000 0.000000 0.000000 0.146205 0.000000 1.000000 -0.000000 
4.943000 0.427394 0.160490 0.012173 0.002091 0.265890 0.000000 0.000000 0.000000 0.146226 0.000000 1.000000 0.000000 
4.944000 0.427297 0.160497 0.012162 0.002086 0.265958 0.000000 0.000000 0.000000 0.146248 0.000000 1.000000 -0.000000 
4.945000 0.427201 0.160503 0.012152 0.002081 0.266026 0.000000 0.000000 0.000000 0.146269 0.000000 1.000000 0.000000 
4.946000 0.427105 0.160509 0.012142 0.002077 0.266095 0.000000 0.000000 0.000000 0.146291 0.000000 1.000000 0.000000 
4.947000 0.427009 0.160515 0.012131 0.002072 0.266163 0.000000 0.000000 0.000000 0.146312 0.000000 1.000000 0.000000 
4.948000 0.426913 0.160522 0.012121 0.002067 0.266232 0.000000 0.000000 0.000000 0.146334 0.000000 1.000000 0.000000 
4.949000 0.426817 0.160528 0.012110 0.002062 0.266300 0.000000 0.000000 0.000000 0.146355 0.000000 1.000000 0.000000 
4.950000 0.426721 0.160534 0.012100 0.002057 0.266369 0.000000 0.000000 0.000000 0.146377 0.000000 1.000000 0.000000 
4.951000 0.426625 0.160540 0.012090 0.002053 0.266437 0.000000 0.000000 0.000000 0.146398 0.000000 1.000000 0.000000 
4.952000 0.426529 0.160546 0.012079 0.002048 0.266505 0.000000 0.000000 0.000000 0.146420 0.000000 1.000000 -0.000000 
4.953000 0.426433 0.160553 0.012069 0.002043 0.266574 0.000000 0.000000 0.000000 0.146441 0.000000 1.000000 -0.000000 
4.954000 0.426337 0.160559 0.012058 0.002038 0.266642 0.000000 0.000000 0.000000 0.146462 0.000000 1.000000 -0.000000 
4.955000 0.426241 0.160565 0.012048 0.002033 0.266710 0.000000 0.000000 0.000000 0.146484 0.000000 1.000000 0.000000 
4.956000 0.426145 0.160571 0.012038 0.002029 0.266778 0.000000 0.000000 0.000000 0.146505 0.000000 1.000000 0.000000 
4.957000 0.426049 0.160578 0.012027 0.002024 0.266847 0.000000 0.000000 0.000000 0.146526 0.000000 1.000000 0.000000 
4.958000 0.425954 0.160584 0.012017 0.002019 0.266915 0.000000 0.000000 0.000000 0.146548 0.000000 1.000000 -0.000000 
4.959000 0.425858 0.160590 0.012007 0.002014 0.266983 0.000000 0.000000 0.000000 0.146569 0.000000 1.000000 0.000000 
4.960000 0.425762 0.160596 0.011996 0.002010 0.267051 0.000000 0.000000 0.000000 0.146590 0.000000 1.000000 -0.000000 
4.961000 0.425666 0.160603 0.011986 0.002005 0.267119 0.000000 0.000000 0.000000 0.146612 0.000000 1.000000 0.000000 
4.962000 0.425571 0.160609 0.011976 0.002000 0.267188 0.000000 0.000000 0.000000 0.146633 0.000000 1.000000 -0.000000 
4.963000 0.425475 0.160615 0.011966 0.001995 0.267256 0.000000 0.000000 0.000000 0.146654 0.000000 1.000000 0.000000 
4.964000 0.425380 0.160621 0.011955 0.001991 0.267324 0.000000 0.000000 0.000000 0.146675 0.000000 1.000000 0.000000 
4.965000 0.425284 0.160627 0.011945 0.001986 0.267392 0.000000 0.000000 0.000000 0.146697 0.000000 1.000000 0.000000 
4.966000 0.425189 0.160634 0.011935 0.001981 0.267460 0.000000 0.000000 0.000000 0.146718 0.000000 1.000000 -0.000000 
4.967000 0.425093 0.160640 0.011924 0.001976 0.267528 0.000000 0.000000 0.000000 0.146739 0.000000 1.000000 -0.000000 
4.968000 0.424998 0.160646 0.011914 0.001972 0.267596 0.000000 0.000000 0.000000 0.146760 0.000000 1.000000 0.000000 
4.969000 0.424902 0.160652 0.011904 0.001967 0.267664 0.000000 0.000000 0.000000 0.146781 0.000000 1.000000 -0.000000 
4.970000 0.424807 0.160658 0.011894 0.001962 0.267732 0.000000 0.000000 0.000000 0.146803 0.000000 1.000000 -0.000000 
4.971000 0.424711 0.160665 0.011883 0.001958 0.267800 0.000000 0.000000 0.000000 0.146824 0.000000 1.000000 0.000000 
4.972000 0.424616 0.160671 0.011873 0.001953 0.267868 0.000000 0.000000 0.000000 0.146845 0.000000 1.000000 0.000000 
4.973000 0.424521 0.160677 0.011863 0.001948 0.267936 0.000000 0.000000 0.000000 0.146866 0.000000 1.000000 -0.000000 
4.974000 0.424426 0.160683 0.011853 0.001943 0.268004 0.000000 0.000000 0.000000 0.146887 0.000000 1.000000 0.000000 
4.975000 0.424330 0.160690 0.011843 0.001939 0.268072 0.000000 0.000000 0.000000 0.146908 0.000000 1.000000 -0.000000 
4.976000 0.424235 0.160696 0.011832 0.001934 0.268140 0.000000 0.000000 0.000000 0.146929 0.000000 1.000000 0.000000 
4.977000 0.424140 0.160702 0.011822 0.001929 0.268208 0.000000 0.000000 0.000000 0.146950 0.000000 1.000000 0.000000 
4.978000 0.424045 0.160708 0.011812 0.001925 0.268276 0.000000 0.000000 0.000000 0.146971 0.000000 1.000000 0.000000 
4.979000 0.423950 0.160714 0.011802 0.001920 0.268343 0.000000 0.000000 0.000000 0.146992 0.000000 1.000000 0.000000 
4.980000 0.423855 0.160721 0.011792 0.001915 0.268411 0.000000 0.000000 0.000000 0.147014 0.000000 1.000000 0.000000 
4.981000 0.423760 0.160727 0.011781 0.001911 0.268479 0.000000 0.000000 0.000000 0.147035 0.000000 1.000000 -0.000000 
4.982000 0.423665 0.160733 0.011771 0.001906 0.268547 0.000000 0.000000 0.000000 0.147056 0.000000 1.000000 -0.000000 
4.983000 0.423570 0.160739 0.011761 0.001902 0.268615 0.000000 0.000000 0.000000 0.147077 0.000000 1.000000 -0.000000 
4.984000 0.423475 0.160745 0.011751 0.001897 0.268682 0.000000 0.000000 0.000000 0.147098 0.000000 1.000000 0.000000 
4.985000 0.423380 0.160752 0.011741 0.001892 0.268750 0.000000 0.000000 0.000000 0.147119 0.000000 1.000000 0.000000 
4.986000 0.423285 0.160758 0.011731 0.001888 0.268818 0.000000 0.000000 0.000000 0.147139 0.000000 1.000000 0.000000 
4.987000 0.423190 0.160764 0.011721 0.001883 0.268885 0.000000 0.000000 0.000000 0.147160 0.000000 1.000000 0.000000 
4.988000 0.423095 0.160770 0.011710 0.001879 0.268953 0.000000 0.000000 0.000000 0.147181 0.000000 1.000000 0.000000 
4.989000 0.423000 0.160776 0.011700 0.001874 0.269021 0.000000 0.000000 0.000000 0.147202 0.000000 1.000000 -0.000000 
4.990000 0.422906 0.160783 0.011690 0.001869 0.269088 0.000000 0.000000 0.000000 0.147223 0.000000 1.000000 0.000000 
4.991000 0.422811 0.160789 0.011680 0.001865 0.269156 0.000000 0.000000 0.000000 0.147244 0.000000 1.000000 -0.000000 
4.992000 0.422716 0.160795 0.011670 0.001860 0.269224 0.000000 0.000000 0.000000 0.147265 0.000000 1.000000 0.000000 
4.993000 0.422622 0.160801 0.011660 0.001856 0.269291 0.000000 0.000000 0.000000 0.147286 0.000000 1.000000 -0.000000 
4.994000 0.422527 0.160807 0.011650 0.001851 0.269359 0.000000 0.000000 0.000000 0.147307 0.000000 1.000000 0.000000 
4.995000 0.422432 0.160814 0.011640 0.001846 0.269426 0.000000 0.000000 0.000000 0.147328 0.000000 1.000000 0.000000 
4.996000 0.422338 0.160820 0.011630 0.001842 0.269494 0.000000 0.000000 0.000000 0.147348 0.000000 1.000000 0.000000 
4.997000 0.422243 0.160826 0.011620 0.001837 0.269561 0.000000 0.000000 0.000000 0.147369 0.000000 1.000000 0.000000 
4.998000 0.422149 0.160832 0.011609 0.001833 0.269629 0.000000 0.000000 0.000000 0.147390 0.000000 1.000000 0.000000 
4.999000 0.422054 0.160838 0.011599 0.001828 0.269696 0.000000 0.000000 0.000000 0.147411 0.000000 1.000000 0.000000 
5.000000 0.421960 0.160845 0.011589 0.001824 0.269764 0.000000 0.000000 0.000000 0.147432 0.000000 1.000000 0.000000 
5.001000 0.421865 0.160851 0.011579 0.001819 0.269831 0.000000 0.000000 0.000000 0.147452 0.000000 1.000000 -0.000000 
5.002000 0.421771 0.160857 0.011569 0.001815 0.269899 0.000000 0.000000 0.000000 0.147473 0.000000 1.000000 0.000000 
5.003000 0.421677 0.160863 0.011559 0.001810 0.269966 0.000000 0.000000 0.000000 0.147494 0.000000 1.000000 -0.000000 
5.004000 0.421582 0.160869 0.011549 0.001806 0.270033 0.000000 0.000000 0.000000 0.147515 0.000000 1.000000 0.000000 
5.005000 0.421488 0.160876 0.011539 0.001801 0.270101 0.000000 0.000000 0.000000 0.147535 0.000000 1.000000 -0.000000 
5.006000 0.421394 0.160882 0.011529 0.001797 0.270168 0.000000 0.000000 0.000000 0.147556 0.000000 1.000000 0.000000 
5.007000 0.421300 0.160888 0.011519 0.001792 0.270236 0.000000 0.000000 0.000000 0.147577 0.000000 1.000000 0.000000 
5.008000 0.421205 0.160894 0.011509 0.001788 0.270303 0.000000 0.000000 0.000000 0.147597 0.000000 1.000000 0.000000 
5.009000 0.421111 0.160900 0.011499 0.001783 0.270370 0.000000 0.000000 0.000000 0.147618 0.000000 1.000000 0.000000 
5.010000 0.421017 0.160907 0.011489 0.001779 0.270437 0.000000 0.000000 0.000000 0.147639 0.000000 1.000000 0.000000 
5.011000 0.420923 0.160913 0.011479 0.001774 0.270505 0.000000 0.000000 0.000000 0.147659 0.000000 1.000000 0.000000 
5.012000 0.420829 0.160919 0.011469 0.001770 0.270572 0.000000 0.000000 0.000000 0.147680 0.000000 1.000000 -0.000000 
5.013000 0.420735 0.160925 0.011459 0.001765 0.270639 0.000000 0.000000 0.000000 0.147701 0.000000 1.000000 -0.000000 
5.014000 0.420641 0.160931 0.011449 0.001761 0.270706 0.000000 0.000000 0.000000 0.147721 0.000000 1.000000 -0.000000 
5.015000 0.420547 0.160938 0.011439 0.001756 0.270774 0.000000 0.000000 0.000000 0.147742 0.000000 1.000000 -0.000000 
5.016000 0.420453 0.160944 0.011430 0.001752 0.270841 0.000000 0.000000 0.000000 0.147762 0.000000 1.000000 0.000000 
5.017000 0.420359 0.160950 0.011420 0.001747 0.270908 0.000000 0.000000 0.000000 0.147783 0.000000 1.000000 -0.000000 
5.018000 0.420265 0.160956 0.011410 0.001743 0.270975 0.000000 0.000000 0.000000 0.147804 0.000000 1.000000 0.000000 
5.019000 0.420171 0.160962 0.011400 0.001739 0.271042 0.000000 0.000000 0.000000 0.147824 0.000000 1.000000 0.000000 
5.020000 0.420078 0.160969 0.011390 0.001734 0.271109 0.000000 0.000000 0.000000 0.147845 0.000000 1.000000 0.000000 
5.021000 0.419984 0.160975 0.011380 0.001730 0.271176 0.000000 0.000000 0.000000 0.147865 0.000000 1.000000 0.000000 
5.022000 0.419890 0.160981 0.011370 0.001725 0.271243 0.000000 0.000000 0.000000 0.147886 0.000000 1.000000 -0.000000 
5.023000 0.419796 0.160987 0.011360 0.001721 0.271310 0.000000 0.000000 0.000000 0.147906 0.000000 1.000000 0.000000 
5.024000 0.419703 0.160993 0.011350 0.001716 0.271377 0.000000 0.000000 0.000000 0.147927 0.000000 1.000000 0.000000 
5.025000 0.419609 0.161000 0.011340 0.001712 0.271444 0.000000 0.000000 0.000000 0.147947 0.000000 1.000000 0.000000 
5.026000 0.419515 0.161006 0.011331 0.001708 0.271511 0.000000 0.000000 0.000000 0.147968 0.000000 1.000000 -0.000000 
5.027000 0.419422 0.161012 0.011321 0.001703 0.271578 0.000000 0.000000 0.000000 0.147988 0.000000 1.000000 -0.000000 
5.028000 0.419328 0.161018 0.011311 0.001699 0.271645 0.000000 0.000000 0.000000 0.148008 0.000000 1.000000 -0.000000 
5.029000 0.419235 0.161024 0.011301 0.001694 0.271712 0.000000 0.000000 0.000000 0.148029 0.000000 1.000000 -0.000000 
5.030000 0.419141 0.161030 0.011291 0.001690 0.271779 0.000000 0.000000 0.000000 0.148049 0.000000 1.000000 0.000000 
5.031000 0.419048 0.161037 0.011281 0.001686 0.271846 0.000000 0.000000 0.000000 0.148070 0.000000 1.000000 0.000000 
5.032000 0.418954 0.161043 0.011271 0.001681 0.271913 0.000000 0.000000 0.000000 0.148090 0.000000 1.000000 -0.000000 
5.033000 0.418861 0.161049 0.011262 0.001677 0.271980 0.000000 0.000000 0.000000 0.148110 0.000000 1.000000 0.000000 
5.034000 0.418767 0.161055 0.011252 0.001673 0.272047 0.000000 0.000000 0.000000 0.148131 0.000000 1.000000 0.000000 
5.035000 0.418674 0.161061 0.011242 0.001668 0.272114 0.000000 0.000000 0.000000 0.148151 0.000000 1.000000 0.000000 
5.036000 0.418581 0.161068 0.011232 0.001664 0.272180 0.000000 0.000000 0.000000 0.148171 0.000000 1.000000 0.000000 
5.037000 0.418487 0.161074 0.011222 0.001660 0.272247 0.000000 0.000000 0.000000 0.148192 0.000000 1.000000 -0.000000 
5.038000 0.418394 0.161080 0.011213 0.001655 0.272314 0.000000 0.000000 0.000000 0.148212 0.000000 1.000000 -0.000000 
5.039000 0.418301 0.161086 0.011203 0.001651 0.272381 0.000000 0.000000 0.000000 0.148232 0.000000 1.000000 0.000000 
5.040000 0.418208 0.161092 0.011193 0.001647 0.272447 0.000000 0.000000 0.000000 0.148253 0.000000 1.000000 -0.000000 
5.041000 0.418114 0.161098 0.011183 0.001642 0.272514 0.000000 0.000000 0.000000 0.148273 0.000000 1.000000 0.000000 
5.042000 0.418021 0.161105 0.011173 0.001638 0.272581 0.000000 0.000000 0.000000 0.148293 0.000000 1.000000 0.000000 
5.043000 0.417928 0.161111 0.011164 0.001634 0.272648 0.000000 0.000000 0.000000 0.148313 0.000000 1.000000 0.000000 
5.044000 0.417835 0.161117 0.011154 0.001629 0.272714 0.000000 0.000000 0.000000 0.148334 0.000000 1.000000 0.000000 
5.045000 0.417742 0.161123 0.011144 0.001625 0.272781 0.000000 0.000000 0.000000 0.148354 0.000000 1.000000 0.000000 
5.046000 0.417649 0.161129 0.011134 0.001621 0.272847 0.000000 0.000000 0.000000 0.148374 0.000000 1.000000 -0.000000 
5.047000 0.417556 0.161136 0.011125 0.001617 0.272914 0.000000 0.000000 0.000000 0.148394 0.000000 1.000000 -0.000000 
5.048000 0.417463 0.161142 0.011115 0.001612 0.272981 0.000000 0.000000 0.000000 0.148414 0.000000 1.000000 -0.000000 
5.049000 0.417370 0.161148 0.011105 0.001608 0.273047 0.000000 0.000000 0.000000 0.148435 0.000000 1.000000 0.000000 
5.050000 0.417277 0.161154 0.011096 0.001604 0.273114 0.000000 0.000000 0.000000 0.148455 0.000000 1.000000 -0.000000 
5.051000 0.417184 0.161160 0.011086 0.001599 0.273180 0.000000 0.000000 0.000000 0.148475 0.000000 1.000000 -0.000000 
5.052000 0.417092 0.161166 0.011076 0.001595 0.273247 0.000000 0.000000 0.000000 0.148495 0.000000 1.000000 0.000000 
5.053000 0.416999 0.161173 0.011066 0.001591 0.273313 0.000000 0.000000 0.000000 0.148515 0.000000 1.000000 -0.000000 
5.054000 0.416906 0.161179 0.011057 0.001587 0.273380 0.000000 0.000000 0.000000 0.148535 0.000000 1.000000 0.000000 
5.055000 0.416813 0.161185 0.011047 0.001583 0.273446 0.000000 0.000000 0.000000 0.148555 0.000000 1.000000 -0.000000 
5.056000 0.416720 0.161191 0.011037 0.001578 0.273513 0.000000 0.000000 0.000000 0.148576 0.000000 1.000000 0.000000 
5.057000 0.416628 0.161197 0.011028 0.001574 0.273579 0.000000 0.000000 0.000000 0.148596 0.000000 1.000000 -0.000000 
5.058000 0.416535 0.161203 0.011018 0.001570 0.273646 0.000000 0.000000 0.000000 0.148616 0.000000 1.000000 0.000000 
5.059000 0.416443 0.161210 0.011008 0.001566 0.273712 0.000000 0.000000 0.000000 0.148636 0.000000 1.000000 -0.000000 
5.060000 0.416350 0.161216 0.010999 0.001561 0.273778 0.000000 0.000000 0.000000 0.148656 0.000000 1.000000 0.000000 
5.061000 0.416257 0.161222 0.010989 0.001557 0.273845 0.000000 0.000000 0.000000 0.148676 0.000000 1.000000 0.000000 
5.062000 0.416165 0.161228 0.010979 0.001553 0.273911 0.000000 0.000000 0.000000 0.148696 0.000000 1.000000 -0.000000 
5.063000 0.416072 0.161234 0.010970 0.001549 0.273978 0.000000 0.000000 0.000000 0.148716 0.000000 1.000000 0.000000 
5.064000 0.415980 0.161241 0.010960 0.001545 0.274044 0.000000 0.000000 0.000000 0.148736 0.000000 1.000000 0.000000 
5.065000 0.415887 0.161247 0.010951 0.001540 0.274110 0.000000 0.000000 0.000000 0.148756 0.000000 1.000000 0.000000 
5.066000 0.415795 0.161253 0.010941 0.001536 0.274176 0.000000 0.000000 0.000000 0.148776 0.000000 1.000000 -0.000000 
5.067000 0.415703 0.161259 0.010931 0.001532 0.274243 0.000000 0.000000 0.000000 0.148796 0.000000 1.000000 0.000000 
5.068000 0.415610 0.161265 0.010922 0.001528 0.274309 0.000000 0.000000 0.000000 0.148816 0.000000 1.000000 0.000000 
5.069000 0.415518 0.161271 0.010912 0.001524 0.274375 0.000000 0.000000 0.000000 0.148836 0.000000 1.000000 0.000000 
5.070000 0.415426 0.161278 0.010903 0.001520 0.274441 0.000000 0.000000 0.000000 0.148855 0.000000 1.000000 0.000000 
5.071000 0.415333 0.161284 0.010893 0.001515 0.274508 0.000000 0.000000 0.000000 0.148875 0.000000 1.000000 0.000000 
5.072000 0.415241 0.161290 0.010883 0.001511 0.274574 0.000000 0.000000 0.000000 0.148895 0.000000 1.000000 0.000000 
5.073000 0.415149 0.161296 0.010874 0.001507 0.274640 0.000000 0.000000 0.000000 0.148915 0.000000 1.000000 0.000000 
5.074000 0.415057 0.161302 0.010864 0.001503 0.274706 0.000000 0.000000 0.000000 0.148935 0.000000 1.000000 0.000000 
5.075000 0.414965 0.161308 0.010855 0.001499 0.274772 0.000000 0.000000 0.000000 0.148955 0.000000 1.000000 0.000000 
5.076000 0.414872 0.161315 0.010845 0.001495 0.274838 0.000000 0.000000 0.000000 0.148975 0.000000 1.000000 0.000000 
5.077000 0.414780 0.161321 0.010836 0.001491 0.274904 0.000000 0.000000 0.000000 0.148995 0.000000 1.000000 0.000000 
5.078000 0.414688 0.161327 0.010826 0.001487 0.274970 0.000000 0.000000 0.000000 0.149014 0.000000 1.000000 0.000000 
5.079000 0.414596 0.161333 0.010817 0.001482 0.275036 0.000000 0.000000 0.000000 0.149034 0.000000 1.000000 -0.000000 
5.080000 0.414504 0.161339 0.010807 0.001478 0.275102 0.000000 0.000000 0.000000 0.149054 0.000000 1.000000 -0.000000 
5.081000 0.414412 0.161345 0.010797 0.001474 0.275168 0.000000 0.000000 0.000000 0.149074 0.000000 1.000000 0.000000 
5.082000 0.414320 0.161352 0.010788 0.001470 0.275234 0.000000 0.000000 0.000000 0.149094 0.000000 1.000000 0.000000 
5.083000 0.414229 0.161358 0.010778 0.001466 0.275300 0.000000 0.000000 0.000000 0.149113 0.000000 1.000000 0.000000 
5.084000 0.414137 0.161364 0.010769 0.001462 0.275366 0.000000 0.000000 0.000000 0.149133 0.000000 1.000000 0.000000 
5.085000 0.414045 0.161370 0.010759 0.001458 0.275432 0.000000 0.000000 0.000000 0.149153 0.000000 1.000000 0.000000 
5.086000 0.413953 0.161376 0.010750 0.001454 0.275498 0.000000 0.000000 0.000000 0.149172 0.000000 1.000000 -0.000000 
5.087000 0.413861 0.161382 0.010741 0.001450 0.275564 0.000000 0.000000 0.000000 0.149192 0.000000 1.000000 0.000000 
5.088000 0.413769 0.161389 0.010731 0.001446 0.275630 0.000000 0.000000 0.000000 0.149212 0.000000 1.000000 -0.000000 
5.089000 0.413678 0.161395 0.010722 0.001442 0.275696 0.000000 0.000000 0.000000 0.149232 0.000000 1.000000 0.000000 
5.090000 0.413586 0.161401 0.010712 0.001438 0.275762 0.000000 0.000000 0.000000 0.149251 0.000000 1.000000 0.000000 
5.091000 0.413494 0.161407 0.010703 0.001434 0.275828 0.000000 0.000000 0.000000 0.149271 0.000000 1.000000 0.000000 
5.092000 0.413403 0.161413 0.010693 0.001430 0.275893 0.000000 0.000000 0.000000 0.149291 0.000000 1.000000 -0.000000 
5.093000 0.413311 0.161419 0.010684 0.001425 0.275959 0.000000 0.000000 0.000000 0.149310 0.000000 1.000000 -0.000000 
5.094000 0.413220 0.161426 0.010674 0.001421 0.276025 0.000000 0.000000 0.000000 0.149330 0.000000 1.000000 -0.000000 
5.095000 0.413128 0.161432 0.010665 0.001417 0.276091 0.000000 0.000000 0.000000 0.149349 0.000000 1.000000 -0.000000 
5.096000 0.413036 0.161438 0.010655 0.001413 0.276157 0.000000 0.000000 0.000000 0.149369 0.000000 1.000000 0.000000 
5.097000 0.412945 0.161444 0.010646 0.001409 0.276222 0.000000 0.000000 0.000000 0.149389 0.000000 1.000000 0.000000 
5.098000 0.412853 0.161450 0.010637 0.001405 0.276288 0.000000 0.000000 0.000000 0.149408 0.000000 1.000000 0.000000 
5.099000 0.412762 0.161456 0.010627 0.001401 0.276354 0.000000 0.000000 0.000000 0.149428 0.000000 1.000000 -0.000000 
5.100000 0.412671 0.161463 0.010618 0.001397 0.276419 0.000000 0.000000 0.000000 0.149447 0.000000 1.000000 -0.000000 
5.101000 0.412579 0.161469 0.010608 0.001393 0.276485 0.000000 0.000000 0.000000 0.149467 0.000000 1.000000 0.000000 
5.102000 0.412488 0.161475 0.010599 0.001389 0.276551 0.000000 0.000000 0.000000 0.149486 0.000000 1.000000 0.000000 
5.103000 0.412397 0.161481 0.010590 0.001385 0.276616 0.000000 0.000000 0.000000 0.149506 0.000000 1.000000 -0.000000 
5.104000 0.412305 0.161487 0.010580 0.001381 0.276682 0.000000 0.000000 0.000000 0.149525 0.000000 1.000000 -0.000000 
5.105000 0.412214 0.161493 0.010571 0.001377 0.276748 0.000000 0.000000 0.000000 0.149545 0.000000 1.000000 -0.000000 
5.106000 0.412123 0.161500 0.010562 0.001374 0.276813 0.000000 0.000000 0.000000 0.149564 0.000000 1.000000 0.000000 
5.107000 0.412032 0.161506 0.010552 0.001370 0.276879 0.000000 0.000000 0.000000 0.149584 0.000000 1.000000 0.000000 
5.108000 0.411941 0.161512 0.010543 0.001366 0.276944 0.000000 0.000000 0.000000 0.149603 0.000000 1.000000 0.000000 
5.109000 0.411849 0.161518 0.010534 0.001362 0.277010 0.000000 0.000000 0.000000 0.149623 0.000000 1.000000 0.000000 
5.110000 0.411758 0.161524 0.010524 0.001358 0.277075 0.000000 0.000000 0.000000 0.149642 0.000000 1.000000 -0.000000 
5.111000 0.411667 0.161530 0.010515 0.001354 0.277141 0.000000 0.000000 0.000000 0.149662 0.000000 1.000000 -0.000000 
5.112000 0.411576 0.161537 0.010506 0.001350 0.277206 0.000000 0.000000 0.000000 0.149681 0.000000 1.000000 0.000000 
5.113000 0.411485 0.161543 0.010496 0.001346 0.277272 0.000000 0.000000 0.000000 0.149700 0.000000 1.000000 0.000000 
5.114000 0.411394 0.161549 0.010487 0.001342 0.277337 0.000000 0.000000 0.000000 0.149720 0.000000 1.000000 0.000000 
5.115000 0.411303 0.161555 0.010478 0.001338 0.277403 0.000000 0.000000 0.000000 0.149739 0.000000 1.000000 0.000000 
5.116000 0.411212 0.161561 0.010468 0.001334 0.277468 0.000000 0.000000 0.000000 0.149759 0.000000 1.000000 0.000000 
5.117000 0.411121 0.161567 0.010459 0.001330 0.277533 0.000000 0.000000 0.000000 0.149778 0.000000 1.000000 -0.000000 
5.118000 0.411031 0.161574 0.010450 0.001326 0.277599 0.000000 0.000000 0.000000 0.149797 0.000000 1.000000 0.000000 
5.119000 0.410940 0.161580 0.010441 0.001322 0.277664 0.000000 0.000000 0.000000 0.149817 0.000000 1.000000 0.000000 
5.120000 0.410849 0.161586 0.010431 0.001319 0.277729 0.000000 0.000000 0.000000 0.149836 0.000000 1.000000 -0.000000 
5.121000 0.410758 0.161592 0.010422 0.001315 0.277795 0.000000 0.000000 0.000000 0.149855 0.000000 1.000000 -0.000000 
5.122000 0.410667 0.161598 0.010413 0.001311 0.277860 0.000000 0.000000 0.000000 0.149875 0.000000 1.000000 0.000000 
5.123000 0.410577 0.161604 0.010404 0.001307 0.277925 0.000000 0.000000 0.000000 0.149894 0.000000 1.000000 -0.000000 
5.124000 0.410486 0.161610 0.010394 0.001303 0.277991 0.000000 0.000000 0.000000 0.149913 0.000000 1.000000 -0.000000 
5.125000 0.410395 0.161617 0.010385 0.001299 0.278056 0.000000 0.000000 0.000000 0.149932 0.000000 1.000000 -0.000000 
5.126000 0.410305 0.161623 0.010376 0.001295 0.278121 0.000000 0.000000 0.000000 0.149952 0.000000 1.000000 -0.000000 
5.127000 0.410214 0.161629 0.010367 0.001292 0.278186 0.000000 0.000000 0.000000 0.149971 0.000000 1.000000 0.000000 
5.128000 0.410123 0.161635 0.010357 0.001288 0.278251 0.000000 0.000000 0.000000 0.149990 0.000000 1.000000 0.000000 
5.129000 0.410033 0.161641 0.010348 0.001284 0.278317 0.000000 0.000000 0.000000 0.150009 0.000000 1.000000 -0.000000 
5.130000 0.409942 0.161647 0.010339 0.001280 0.278382 0.000000 0.000000 0.000000 0.150028 0.000000 1.000000 0.000000 
5.131000 0.409852 0.161654 0.010330 0.001276 0.278447 0.000000 0.000000 0.000000 0.150048 0.000000 1.000000 -0.000000 
5.132000 0.409761 0.161660 0.010321 0.001272 0.278512 0.000000 0.000000 0.000000 0.150067 0.000000 1.000000 0.000000 
5.133000 0.409671 0.161666 0.010311 0.001269 0.278577 0.000000 0.000000 0.000000 0.150086 0.000000 1.000000 -0.000000 
5.134000 0.409581 0.161672 0.010302 0.001265 0.278642 0.000000 0.000000 0.000000 0.150105 0.000000 1.000000 -0.000000 
5.135000 0.409490 0.161678 0.010293 0.001261 0.278707 0.000000 0.000000 0.000000 0.150124 0.000000 1.000000 -0.000000 
5.136000 0.409400 0.161684 0.010284 0.001257 0.278772 0.000000 0.000000 0.000000 0.150143 0.000000 1.000000 -0.000000 
5.137000 0.409310 0.161691 0.010275 0.001253 0.278837 0.000000 0.000000 0.000000 0.150163 0.000000 1.000000 0.000000 
5.138000 0.409219 0.161697 0.010265 0.001250 0.278902 0.000000 0.000000 0.000000 0.150182 0.000000 1.000000 -0.000000 
5.139000 0.409129 0.161703 0.010256 0.001246 0.278967 0.000000 0.000000 0.000000 0.150201 0.000000 1.000000 -0.000000 
5.140000 0.409039 0.161709 0.010247 0.001242 0.279032 0.000000 0.000000 0.000000 0.150220 0.000000 1.000000 0.000000 
5.141000 0.408949 0.161715 0.010238 0.001238 0.279097 0.000000 0.000000 0.000000 0.150239 0.000000 1.000000 -0.000000 
5.142000 0.408858 0.161721 0.010229 0.001234 0.279162 0.000000 0.000000 0.000000 0.150258 0.000000 1.000000 0.000000 
5.143000 0.408768 0.161727 0.010220 0.001231 0.279227 0.000000 0.000000 0.000000 0.150277 0.000000 1.000000 -0.000000 
5.144000 0.408678 0.161734 0.010211 0.001227 0.279292 0.000000 0.000000 0.000000 0.150296 0.000000 1.000000 -0.000000 
5.145000 0.408588 0.161740 0.010202 0.001223 0.279357 0.000000 0.000000 0.000000 0.150315 0.000000 1.000000 -0.000000 
5.146000 0.408498 0.161746 0.010192 0.001219 0.279422 0.000000 0.000000 0.000000 0.150334 0.000000 1.000000 0.000000 
5.147000 0.408408 0.161752 0.010183 0.001216 0.279487 0.000000 0.000000 0.000000 0.150353 0.000000 1.000000 0.000000 
5.148000 0.408318 0.161758 0.010174 0.001212 0.279552 0.000000 0.000000 0.000000 0.150372 0.000000 1.000000 0.000000 
5.149000 0.408228 0.161764 0.010165 0.001208 0.279617 0.000000 0.000000 0.000000 0.150391 0.000000 1.000000 -0.000000 
5.150000 0.408138 0.161771 0.010156 0.001204 0.279681 0.000000 0.000000 0.000000 0.150410 0.000000 1.000000 -0.000000 
5.151000 0.408048 0.161777 0.010147 0.001201 0.279746 0.000000 0.000000 0.000000 0.150429 0.000000 1.000000 0.000000 
5.152000 0.407958 0.161783 0.010138 0.001197 0.279811 0.000000 0.000000 0.000000 0.150448 0.000000 1.000000 -0.000000 
5.153000 0.407868 0.161789 0.010129 0.001193 0.279876 0.000000 0.000000 0.000000 0.150467 0.000000 1.000000 -0.000000 
5.154000 0.407779 0.161795 0.010120 0.001190 0.279940 0.000000 0.000000 0.000000 0.150486 0.000000 1.000000 -0.000000 
5.155000 0.407689 0.161801 0.010111 0.001186 0.280005 0.000000 0.000000 0.000000 0.150505 0.000000 1.000000 0.000000 
5.156000 0.407599 0.161808 0.010102 0.001182 0.280070 0.000000 0.000000 0.000000 0.150524 0.000000 1.000000 -0.000000 
5.157000 0.407509 0.161814 0.010093 0.001178 0.280135 0.000000 0.000000 0.000000 0.150543 0.000000 1.000000 0.000000 
5.158000 0.407420 0.161820 0.010084 0.001175 0.280199 0.000000 0.000000 0.000000 0.150561 0.000000 1.000000 0.000000 
5.159000 0.407330 0.161826 0.010075 0.001171 0.280264 0.000000 0.000000 0.000000 0.150580 0.000000 1.000000 -0.000000 
5.160000 0.407240 0.161832 0.010066 0.001167 0.280329 0.000000 0.000000 0.000000 0.150599 0.000000 1.000000 -0.000000 
5.161000 0.407151 0.161838 0.010057 0.001164 0.280393 0.000000 0.000000 0.000000 0.150618 0.000000 1.000000 0.000000 
5.162000 0.407061 0.161844 0.010048 0.001160 0.280458 0.000000 0.000000 0.000000 0.150637 0.000000 1.000000 0.000000 
5.163000 0.406971 0.161851 0.010039 0.001156 0.280522 0.000000 0.000000 0.000000 0.150656 0.000000 1.000000 0.000000 
5.164000 0.406882 0.161857 0.010030 0.001153 0.280587 0.000000 0.000000 0.000000 0.150674 0.000000 1.000000 -0.000000 
5.165000 0.406792 0.161863 0.010021 0.001149 0.280652 0.000000 0.000000 0.000000 0.150693 0.000000 1.000000 0.000000 
5.166000 0.406703 0.161869 0.010012 0.001145 0.280716 0.000000 0.000000 0.000000 0.150712 0.000000 1.000000 -0.000000 
5.167000 0.406613 0.161875 0.010003 0.001142 0.280781 0.000000 0.000000 0.000000 0.150731 0.000000 1.000000 0.000000 
5.168000 0.406524 0.161881 0.009994 0.001138 0.280845 0.000000 0.000000 0.000000 0.150750 0.000000 1.000000 0.000000 
5.169000 0.406435 0.161888 0.009985 0.001135 0.280910 0.000000 0.000000 0.000000 0.150768 0.000000 1.000000 -0.000000 
5.170000 0.406345 0.161894 0.009976 0.001131 0.280974 0.000000 0.000000 0.000000 0.150787 0.000000 1.000000 0.000000 
5.171000 0.406256 0.161900 0.009967 0.001127 0.281039 0.000000 0.000000 0.000000 0.150806 0.000000 1.000000 0.000000 
5.172000 0.406167 0.161906 0.009958 0.001124 0.281103 0.000000 0.000000 0.000000 0.150824 0.000000 1.000000 0.000000 
5.173000 0.406077 0.161912 0.009949 0.001120 0.281167 0.000000 0.000000 0.000000 0.150843 0.000000 1.000000 0.000000 
5.174000 0.405988 0.161918 0.009940 0.001117 0.281232 0.000000 0.000000 0.000000 0.150862 0.000000 1.000000 0.000000 
5.175000 0.405899 0.161924 0.009931 0.001113 0.281296 0.000000 0.000000 0.000000 0.150881 0.000000 1.000000 -0.000000 
5.176000 0.405810 0.161931 0.009922 0.001109 0.281361 0.000000 0.000000 0.000000 0.150899 0.000000 1.000000 -0.000000 
5.177000 0.405720 0.161937 0.009913 0.001106 0.281425 0.000000 0.000000 0.000000 0.150918 0.000000 1.000000 0.000000 
5.178000 0.405631 0.161943 0.009904 0.001102 0.281489 0.000000 0.000000 0.000000 0.150937 0.000000 1.000000 -0.000000 
5.179000 0.405542 0.161949 0.009895 0.001099 0.281554 0.000000 0.000000 0.000000 0.150955 0.000000 1.000000 0.000000 
5.180000 0.405453 0.161955 0.009886 0.001095 0.281618 0.000000 0.000000 0.000000 0.150974 0.000000 1.000000 0.000000 
5.181000 0.405364 0.161961 0.009878 0.001091 0.281682 0.000000 0.000000 0.000000 0.150992 0.000000 1.000000 0.000000 
5.182000 0.405275 0.161968 0.009869 0.001088 0.281746 0.000000 0.000000 0.000000 0.151011 0.000000 1.000000 -0.000000 
5.183000 0.405186 0.161974 0.009860 0.001084 0.281811 0.000000 0.000000 0.000000 0.151030 0.000000 1.000000 0.000000 
5.184000 0.405097 0.161980 0.009851 0.001081 0.281875 0.000000 0.000000 0.000000 0.151048 0.000000 1.000000 -0.000000 
5.185000 0.405008 0.161986 0.009842 0.001077 0.281939 0.000000 0.000000 0.000000 0.151067 0.000000 1.000000 -0.000000 
5.186000 0.404919 0.161992 0.009833 0.001074 0.282003 0.000000 0.000000 0.000000 0.151085 0.000000 1.000000 -0.000000 
5.187000 0.404830 0.161998 0.009824 0.001070 0.282068 0.000000 0.000000 0.000000 0.151104 0.000000 1.000000 0.000000 
5.188000 0.404741 0.162004 0.009815 0.001067 0.282132 0.000000 0.000000 0.000000 0.151122 0.000000 1.000000 -0.000000 
5.189000 0.404653 0.162011 0.009807 0.001063 0.282196 0.000000 0.000000 0.000000 0.151141 0.000000 1.000000 0.000000 
5.190000 0.404564 0.162017 0.009798 0.001060 0.282260 0.000000 0.000000 0.000000 0.151159 0.000000 1.000000 0.000000 
5.191000 0.404475 0.162023 0.009789 0.001056 0.282324 0.000000 0.000000 0.000000 0.151178 0.000000 1.000000 0.000000 
5.192000 0.404386 0.162029 0.009780 0.001053 0.282388 0.000000 0.000000 0.000000 0.151196 0.000000 1.000000 0.000000 
5.193000 0.404298 0.162035 0.009771 0.001049 0.282452 0.000000 0.000000 0.000000 0.151215 0.000000 1.000000 -0.000000 
5.194000 0.404209 0.162041 0.009762 0.001046 0.282516 0.000000 0.000000 0.000000 0.151233 0.000000 1.000000 0.000000 
5.195000 0.404120 0.162048 0.009754 0.001042 0.282581 0.000000 0.000000 0.000000 0.151252 0.000000 1.000000 -0.000000 
5.196000 0.404032 0.162054 0.009745 0.001039 0.282645 0.000000 0.000000 0.000000 0.151270 0.000000 1.000000 0.000000 
5.197000 0.403943 0.162060 0.009736 0.001035 0.282709 0.000000 0.000000 0.000000 0.151289 0.000000 1.000000 -0.000000 
5.198000 0.403854 0.162066 0.009727 0.001032 0.282773 0.000000 0.000000 0.000000 0.151307 0.000000 1.000000 -0.000000 
5.199000 0.403766 0.162072 0.009718 0.001028 0.282837 0.000000 0.000000 0.000000 0.151325 0.000000 1.000000 0.000000 
5.200000 0.403677 0.162078 0.009710 0.001025 0.282901 0.000000 0.000000 0.000000 0.151344 0.000000 1.000000 -0.000000 
5.201000 0.403589 0.162084 0.009701 0.001021 0.282964 0.000000 0.000000 0.000000 0.151362 0.000000 1.000000 0.000000 
5.202000 0.403500 0.162091 0.009692 0.001018 0.283028 0.000000 0.000000 0.000000 0.151381 0.000000 1.000000 0.000000 
5.203000 0.403412 0.162097 0.009683 0.001014 0.283092 0.000000 0.000000 0.000000 0.151399 0.000000 1.000000 -0.000000 
5.204000 0.403323 0.162103 0.009675 0.001011 0.283156 0.000000 0.000000 0.000000 0.151417 0.000000 1.000000 0.000000 
5.205000 0.403235 0.162109 0.009666 0.001008 0.283220 0.000000 0.000000 0.000000 0.151436 0.000000 1.000000 0.000000 
5.206000 0.403147 0.162115 0.009657 0.001004 0.283284 0.000000 0.000000 0.000000 0.151454 0.000000 1.000000 -0.000000 
5.207000 0.403058 0.162121 0.009648 0.001001 0.283348 0.000000 0.000000 0.000000 0.151472 0.000000 1.000000 -0.000000 
5.208000 0.402970 0.162128 0.009640 0.000997 0.283412 0.000000 0.000000 0.000000 0.151491 0.000000 1.000000 -0.000000 
5.209000 0.402882 0.162134 0.009631 0.000994 0.283476 0.000000 0.000000 0.000000 0.151509 0.000000 1.000000 0.000000 
5.210000 0.402794 0.162140 0.009622 0.000990 0.283539 0.000000 0.000000 0.000000 0.151527 0.000000 1.000000 0.000000 
5.211000 0.402705 0.162146 0.009614 0.000987 0.283603 0.000000 0.000000 0.000000 0.151546 0.000000 1.000000 -0.000000 
5.212000 0.402617 0.162152 0.009605 0.000984 0.283667 0.000000 0.000000 0.000000 0.151564 0.000000 1.000000 -0.000000 
5.213000 0.402529 0.162158 0.009596 0.000980 0.283731 0.000000 0.000000 0.000000 0.151582 0.000000 1.000000 -0.000000 
5.214000 0.402441 0.162165 0.009587 0.000977 0.283794 0.000000 0.000000 0.000000 0.151600 0.000000 1.000000 -0.000000 
5.215000 0.402353 0.162171 0.009579 0.000973 0.283858 0.000000 0.000000 0.000000 0.151618 0.000000 1.000000 0.000000 
5.216000 0.402265 0.162177 0.009570 0.000970 0.283922 0.000000 0.000000 0.000000 0.151637 0.000000 1.000000 0.000000 
5.217000 0.402177 0.162183 0.009561 0.000967 0.283985 0.000000 0.000000 0.000000 0.151655 0.000000 1.000000 -0.000000 
5.218000 0.402089 0.162189 0.009553 0.000963 0.284049 0.000000 0.000000 0.000000 0.151673 0.000000 1.000000 0.000000 
5.219000 0.402001 0.162195 0.009544 0.000960 0.284113 0.000000 0.000000 0.000000 0.151691 0.000000 1.000000 0.000000 
5.220000 0.401913 0.162201 0.009535 0.000957 0.284176 0.000000 0.000000 0.000000 0.151709 0.000000 1.000000 0.000000 
5.221000 0.401825 0.162208 0.009527 0.000953 0.284240 0.000000 0.000000 0.000000 0.151728 0.000000 1.000000 0.000000 
5.222000 0.401737 0.162214 0.009518 0.000950 0.284304 0.000000 0.000000 0.000000 0.151746 0.000000 1.000000 0.000000 
5.223000 0.401649 0.162220 0.009509 0.000947 0.284367 0.000000 0.000000 0.000000 0.151764 0.000000 1.000000 -0.000000 
5.224000 0.401561 0.162226 0.009501 0.000943 0.284431 0.000000 0.000000 0.000000 0.151782 0.000000 1.000000 -0.000000 
5.225000 0.401473 0.162232 0.009492 0.000940 0.284494 0.000000 0.000000 0.000000 0.151800 0.000000 1.000000 0.000000 
5.226000 0.401385 0.162238 0.009484 0.000937 0.284558 0.000000 0.000000 0.000000 0.151818 0.000000 1.000000 0.000000 
5.227000 0.401298 0.162245 0.009475 0.000933 0.284621 0.000000 0.000000 0.000000 0.151836 0.000000 1.000000 0.000000 
5.228000 0.401210 0.162251 0.009466 0.000930 0.284685 0.000000 0.000000 0.000000 0.151854 0.000000 1.000000 -0.000000 
5.229000 0.401122 0.162257 0.009458 0.000927 0.284748 0.000000 0.000000 0.000000 0.151873 0.000000 1.000000 -0.000000 
5.230000 0.401034 0.162263 0.009449 0.000923 0.284812 0.000000 0.000000 0.000000 0.151891 0.000000 1.000000 -0.000000 
5.231000 0.400947 0.162269 0.009441 0.000920 0.284875 0.000000 0.000000 0.000000 0.151909 0.000000 1.000000 0.000000 
5.232000 0.400859 0.162275 0.009432 0.000917 0.284939 0.000000 0.000000 0.000000 0.151927 0.000000 1.000000 -0.000000 
5.233000 0.400772 0.162282 0.009423 0.000913 0.285002 0.000000 0.000000 0.000000 0.151945 0.000000 1.000000 0.000000 
5.234000 0.400684 0.162288 0.009415 0.000910 0.285066 0.000000 0.000000 0.000000 0.151963 0.000000 1.000000 0.000000 
5.235000 0.400596 0.162294 0.009406 0.000907 0.285129 0.000000 0.000000 0.000000 0.151981 0.000000 1.000000 -0.000000 
5.236000 0.400509 0.162300 0.009398 0.000904 0.285192 0.000000 0.000000 0.000000 0.151999 0.000000 1.000000 0.000000 
5.237000 0.400421 0.162306 0.009389 0.000900 0.285256 0.000000 0.000000 0.000000 0.152017 0.000000 1.000000 -0.000000 
5.238000 0.400334 0.162312 0.009381 0.000897 0.285319 0.000000 0.000000 0.000000 0.152035 0.000000 1.000000 -0.000000 
5.239000 0.400246 0.162318 0.009372 0.000894 0.285382 0.000000 0.000000 0.000000 0.152053 0.000000 1.000000 0.000000 
5.240000 0.400159 0.162325 0.009363 0.000890 0.285446 0.000000 0.000000 0.000000 0.152071 0.000000 1.000000 -0.000000 
5.241000 0.400072 0.162331 0.009355 0.000887 0.285509 0.000000 0.000000 0.000000 0.152089 0.000000 1.000000 0.000000 
5.242000 0.399984 0.162337 0.009346 0.000884 0.285572 0.000000 0.000000 0.000000 0.152107 0.000000 1.000000 0.000000 
5.243000 0.399897 0.162343 0.009338 0.000881 0.285635 0.000000 0.000000 0.000000 0.152124 0.000000 1.000000 0.000000 
5.244000 0.399810 0.162349 0.009329 0.000878 0.285699 0.000000 0.000000 0.000000 0.152142 0.000000 1.000000 -0.000000 
5.245000 0.399722 0.162355 0.009321 0.000874 0.285762 0.000000 0.000000 0.000000 0.152160 0.000000 1.000000 0.000000 
5.246000 0.399635 0.162362 0.009312 0.000871 0.285825 0.000000 0.000000 0.000000 0.152178 0.000000 1.000000 -0.000000 
5.247000 0.399548 0.162368 0.009304 0.000868 0.285888 0.000000 0.000000 0.000000 0.152196 0.000000 1.000000 -0.000000 
5.248000 0.399461 0.162374 0.009295 0.000865 0.285952 0.000000 0.000000 0.000000 0.152214 0.000000 1.000000 0.000000 
5.249000 0.399374 0.162380 0.009287 0.000861 0.286015 0.000000 0.000000 0.000000 0.152232 0.000000 1.000000 0.000000 
5.250000 0.399286 0.162386 0.009278 0.000858 0.286078 0.000000 0.000000 0.000000 0.152250 0.000000 1.000000 0.000000 
5.251000 0.399199 0.162392 0.009270 0.000855 0.286141 0.000000 0.000000 0.000000 0.152267 0.000000 1.000000 -0.000000 
5.252000 0.399112 0.162399 0.009261 0.000852 0.286204 0.000000 0.000000 0.000000 0.152285 0.000000 1.000000 0.000000 
5.253000 0.399025 0.162405 0.009253 0.000849 0.286267 0.000000 0.000000 0.000000 0.152303 0.000000 1.000000 0.000000 
5.254000 0.398938 0.162411 0.009245 0.000845 0.286330 0.000000 0.000000 0.000000 0.152321 0.000000 1.000000 0.000000 
5.255000 0.398851 0.162417 0.009236 0.000842 0.286393 0.000000 0.000000 0.000000 0.152339 0.000000 1.000000 -0.000000 
5.256000 0.398764 0.162423 0.009228 0.000839 0.286456 0.000000 0.000000 0.000000 0.152356 0.000000 1.000000 -0.000000 
5.257000 0.398677 0.162429 0.009219 0.000836 0.286519 0.000000 0.000000 0.000000 0.152374 0.000000 1.000000 -0.000000 
5.258000 0.398590 0.162435 0.009211 0.000833 0.286582 0.000000 0.000000 0.000000 0.152392 0.000000 1.000000 -0.000000 
5.259000 0.398503 0.162442 0.009202 0.000830 0.286645 0.000000 0.000000 0.000000 0.152410 0.000000 1.000000 0.000000 
5.260000 0.398416 0.162448 0.009194 0.000827 0.286708 0.000000 0.000000 0.000000 0.152427 0.000000 1.000000 0.000000 
5.261000 0.398330 0.162454 0.009185 0.000823 0.286771 0.000000 0.000000 0.000000 0.152445 0.000000 1.000000 -0.000000 
5.262000 0.398243 0.162460 0.009177 0.000820 0.286834 0.000000 0.000000 0.000000 0.152463 0.000000 1.000000 0.000000 
5.263000 0.398156 0.162466 0.009169 0.000817 0.286897 0.000000 0.000000 0.000000 0.152481 0.000000 1.000000 -0.000000 
5.264000 0.398069 0.162472 0.009160 0.000814 0.286960 0.000000 0.000000 0.000000 0.152498 0.000000 1.000000 0.000000 
5.265000 0.397982 0.162479 0.009152 0.000811 0.287023 0.000000 0.000000 0.000000 0.152516 0.000000 1.000000 0.000000 
5.266000 0.397896 0.162485 0.009143 0.000808 0.287086 0.000000 0.000000 0.000000 0.152534 0.000000 1.000000 0.000000 
5.267000 0.397809 0.162491 0.009135 0.000805 0.287149 0.000000 0.000000 0.000000 0.152551 0.000000 1.000000 -0.000000 
5.268000 0.397722 0.162497 0.009127 0.000802 0.287212 0.000000 0.000000 0.000000 0.152569 0.000000 1.000000 0.000000 
5.269000 0.397636 0.162503 0.009118 0.000798 0.287274 0.000000 0.000000 0.000000 0.152587 0.000000 1.000000 0.000000 
5.270000 0.397549 0.162509 0.009110 0.000795 0.287337 0.000000 0.000000 0.000000 0.152604 0.000000 1.000000 -0.000000 
5.271000 0.397463 0.162516 0.009102 0.000792 0.287400 0.000000 0.000000 0.000000 0.152622 0.000000 1.000000 -0.000000 
5.272000 0.397376 0.162522 0.009093 0.000789 0.287463 0.000000 0.000000 0.000000 0.152639 0.000000 1.000000 -0.000000 
5.273000 0.397290 0.162528 0.009085 0.000786 0.287526 0.000000 0.000000 0.000000 0.152657 0.000000 1.000000 -0.000000 
5.274000 0.397203 0.162534 0.009077 0.000783 0.287588 0.000000 0.000000 0.000000 0.152675 0.000000 1.000000 0.000000 
5.275000 0.397117 0.162540 0.009068 0.000780 0.287651 0.000000 0.000000 0.000000 0.152692 0.000000 1.000000 0.000000 
5.276000 0.397030 0.162546 0.009060 0.000777 0.287714 0.000000 0.000000 0.000000 0.152710 0.000000 1.000000 0.000000 
5.277000 0.396944 0.162553 0.009052 0.000774 0.287776 0.000000 0.000000 0.000000 0.152727 0.000000 1.000000 0.000000 
5.278000 0.396857 0.162559 0.009043 0.000771 0.287839 0.000000 0.000000 0.000000 0.152745 0.000000 1.000000 -0.000000 
5.279000 0.396771 0.162565 0.009035 0.000768 0.287902 0.000000 0.000000 0.000000 0.152762 0.000000 1.000000 -0.000000 
5.280000 0.396685 0.162571 0.009027 0.000765 0.287964 0.000000 0.000000 0.000000 0.152780 0.000000 1.000000 0.000000 
5.281000 0.396598 0.162577 0.009018 0.000762 0.288027 0.000000 0.000000 0.000000 0.152797 0.000000 1.000000 0.000000 
5.282000 0.396512 0.162583 0.009010 0.000759 0.288090 0.000000 0.000000 0.000000 0.152815 0.000000 1.000000 0.000000 
5.283000 0.396426 0.162590 0.009002 0.000756 0.288152 0.000000 0.000000 0.000000 0.152832 0.000000 1.000000 -0.000000 
5.284000 0.396340 0.162596 0.008994 0.000753 0.288215 0.000000 0.000000 0.000000 0.152850 0.000000 1.000000 -0.000000 
5.285000 0.396253 0.162602 0.008985 0.000750 0.288277 0.000000 0.000000 0.000000 0.152867 0.000000 1.000000 0.000000 
5.286000 0.396167 0.162608 0.008977 0.000746 0.288340 0.000000 0.000000 0.000000 0.152885 0.000000 1.000000 0.000000 
5.287000 0.396081 0.162614 0.008969 0.000743 0.288403 0.000000 0.000000 0.000000 0.152902 0.000000 1.000000 0.000000 
5.288000 0.395995 0.162620 0.008960 0.000740 0.288465 0.000000 0.000000 0.000000 0.152920 0.000000 1.000000 0.000000 
5.289000 0.395909 0.162627 0.008952 0.000737 0.288528 0.000000 0.000000 0.000000 0.152937 0.000000 1.000000 0.000000 
5.290000 0.395823 0.162633 0.008944 0.000734 0.288590 0.000000 0.000000 0.000000 0.152954 0.000000 1.000000 0.000000 
5.291000 0.395737 0.162639 0.008936 0.000732 0.288653 0.000000 0.000000 0.000000 0.152972 0.000000 1.000000 -0.000000 
5.292000 0.395651 0.162645 0.008927 0.000729 0.288715 0.000000 0.000000 0.000000 0.152989 0.000000 1.000000 -0.000000 
5.293000 0.395565 0.162651 0.008919 0.000726 0.288777 0.000000 0.000000 0.000000 0.153007 0.000000 1.000000 -0.000000 
5.294000 0.395479 0.162657 0.008911 0.000723 0.288840 0.000000 0.000000 0.000000 0.153024 0.000000 1.000000 0.000000 
5.295000 0.395393 0.162664 0.008903 0.000720 0.288902 0.000000 0.000000 0.000000 0.153041 0.000000 1.000000 -0.000000 
5.296000 0.395307 0.162670 0.008895 0.000717 0.288965 0.000000 0.000000 0.000000 0.153059 0.000000 1.000000 0.000000 
5.297000 0.395221 0.162676 0.008886 0.000714 0.289027 0.000000 0.000000 0.000000 0.153076 0.000000 1.000000 0.000000 
5.298000 0.395135 0.162682 0.008878 0.000711 0.289089 0.000000 0.000000 0.000000 0.153093 0.000000 1.000000 -0.000000 
5.299000 0.395049 0.162688 0.008870 0.000708 0.289152 0.000000 0.000000 0.000000 0.153111 0.000000 1.000000 0.000000 
5.300000 0.394964 0.162694 0.008862 0.000705 0.289214 0.000000 0.000000 0.000000 0.153128 0.000000 1.000000 -0.000000 
5.301000 0.394878 0.162701 0.008854 0.000702 0.289276 0.000000 0.000000 0.000000 0.153145 0.000000 1.000000 -0.000000 
5.302000 0.394792 0.162707 0.008845 0.000699 0.289339 0.000000 0.000000 0.000000 0.153162 0.000000 1.000000 0.000000 
5.303000 0.394706 0.162713 0.008837 0.000696 0.289401 0.000000 0.000000 0.000000 0.153180 0.000000 1.000000 -0.000000 
5.304000 0.394621 0.162719 0.008829 0.000693 0.289463 0.000000 0.000000 0.000000 0.153197 0.000000 1.000000 0.000000 
5.305000 0.394535 0.162725 0.008821 0.000690 0.289526 0.000000 0.000000 0.000000 0.153214 0.000000 1.000000 0.000000 
5.306000 0.394449 0.162732 0.008813 0.000687 0.289588 0.000000 0.000000 0.000000 0.153231 0.000000 1.000000 -0.000000 
5.307000 0.394364 0.162738 0.008805 0.000684 0.289650 0.000000 0.000000 0.000000 0.153249 0.000000 1.000000 -0.000000 
5.308000 0.394278 0.162744 0.008796 0.000682 0.289712 0.000000 0.000000 0.000000 0.153266 0.000000 1.000000 0.000000 
5.309000 0.394192 0.162750 0.008788 0.000679 0.289774 0.000000 0.000000 0.000000 0.153283 0.000000 1.000000 -0.000000 
5.310000 0.394107 0.162756 0.008780 0.000676 0.289837 0.000000 0.000000 0.000000 0.153300 0.000000 1.000000 -0.000000 
5.311000 0.394021 0.162762 0.008772 0.000673 0.289899 0.000000 0.000000 0.000000 0.153318 0.000000 1.000000 0.000000 
5.312000 0.393936 0.162769 0.008764 0.000670 0.289961 0.000000 0.000000 0.000000 0.153335 0.000000 1.000000 0.000000 
5.313000 0.393850 0.162775 0.008756 0.000667 0.290023 0.000000 0.000000 0.000000 0.153352 0.000000 1.000000 0.000000 
5.314000 0.393765 0.162781 0.008748 0.000664 0.290085 0.000000 0.000000 0.000000 0.153369 0.000000 1.000000 -0.000000 
5.315000 0.393680 0.162787 0.008740 0.000661 0.290147 0.000000 0.000000 0.000000 0.153386 0.000000 1.000000 -0.000000 
5.316000 0.393594 0.162793 0.008731 0.000659 0.290209 0.000000 0.000000 0.000000 0.153403 0.000000 1.000000 0.000000 
5.317000 0.393509 0.162799 0.008723 0.000656 0.290271 0.000000 0.000000 0.000000 0.153420 0.000000 1.000000 0.000000 
5.318000 0.393424 0.162806 0.008715 0.000653 0.290333 0.000000 0.000000 0.000000 0.153438 0.000000 1.000000 0.000000 
5.319000 0.393338 0.162812 0.008707 0.000650 0.290395 0.000000 0.000000 0.000000 0.153455 0.000000 1.000000 0.000000 
5.320000 0.393253 0.162818 0.008699 0.000647 0.290457 0.000000 0.000000 0.000000 0.153472 0.000000 1.000000 0.000000 
5.321000 0.393168 0.162824 0.008691 0.000644 0.290519 0.000000 0.000000 0.000000 0.153489 0.000000 1.000000 -0.000000 
5.322000 0.393082 0.162830 0.008683 0.000642 0.290581 0.000000 0.000000 0.000000 0.153506 0.000000 1.000000 -0.000000 
5.323000 0.392997 0.162837 0.008675 0.000639 0.290643 0.000000 0.000000 0.000000 0.153523 0.000000 1.000000 -0.000000 
5.324000 0.392912 0.162843 0.008667 0.000636 0.290705 0.000000 0.000000 0.000000 0.153540 0.000000 1.000000 -0.000000 
5.325000 0.392827 0.162849 0.008659 0.000633 0.290767 0.000000 0.000000 0.000000 0.153557 0.000000 1.000000 0.000000 
5.326000 0.392742 0.162855 0.008651 0.000630 0.290829 0.000000 0.000000 0.000000 0.153574 0.000000 1.000000 -0.000000 
5.327000 0.392657 0.162861 0.008643 0.000628 0.290891 0.000000 0.000000 0.000000 0.153591 0.000000 1.000000 -0.000000 
5.328000 0.392572 0.162867 0.008635 0.000625 0.290953 0.000000 0.000000 0.000000 0.153608 0.000000 1.000000 -0.000000 
5.329000 0.392487 0.162874 0.008627 0.000622 0.291015 0.000000 0.000000 0.000000 0.153625 0.000000 1.000000 -0.000000 
5.330000 0.392402 0.162880 0.008619 0.000619 0.291077 0.000000 0.000000 0.000000 0.153642 0.000000 1.000000 -0.000000 
5.331000 0.392317 0.162886 0.008611 0.000616 0.291138 0.000000 0.000000 0.000000 0.153659 0.000000 1.000000 0.000000 
5.332000 0.392232 0.162892 0.008603 0.000614 0.291200 0.000000 0.000000 0.000000 0.153676 0.000000 1.000000 -0.000000 
5.333000 0.392147 0.162898 0.008595 0.000611 0.291262 0.000000 0.000000 0.000000 0.153693 0.000000 1.000000 -0.000000 
5.334000 0.392062 0.162905 0.008587 0.000608 0.291324 0.000000 0.000000 0.000000 0.153710 0.000000 1.000000 0.000000 
5.335000 0.391977 0.162911 0.008579 0.000605 0.291386 0.000000 0.000000 0.000000 0.153727 0.000000 1.000000 0.000000 
5.336000 0.391892 0.162917 0.008571 0.000603 0.291447 0.000000 0.000000 0.000000 0.153744 0.000000 1.000000 -0.000000 
5.337000 0.391807 0.162923 0.008563 0.000600 0.291509 0.000000 0.000000 0.000000 0.153761 0.000000 1.000000 -0.000000 
5.338000 0.391722 0.162929 0.008555 0.000597 0.291571 0.000000 0.000000 0.000000 0.153778 0.000000 1.000000 -0.000000 
5.339000 0.391638 0.162935 0.008547 0.000594 0.291633 0.000000 0.000000 0.000000 0.153794 0.000000 1.000000 0.000000 
5.340000 0.391553 0.162942 0.008539 0.000592 0.291694 0.000000 0.000000 0.000000 0.153811 0.000000 1.000000 -0.000000 
5.341000 0.391468 0.162948 0.008531 0.000589 0.291756 0.000000 0.000000 0.000000 0.153828 0.000000 1.000000 0.000000 
5.342000 0.391383 0.162954 0.008523 0.000586 0.291818 0.000000 0.000000 0.000000 0.153845 0.000000 1.000000 0.000000 
5.343000 0.391299 0.162960 0.008515 0.000584 0.291879 0.000000 0.000000 0.000000 0.153862 0.000000 1.000000 -0.000000 
5.344000 0.391214 0.162966 0.008507 0.000581 0.291941 0.000000 0.000000 0.000000 0.153879 0.000000 1.000000 -0.000000 
5.345000 0.391129 0.162973 0.008499 0.000578 0.292002 0.000000 0.000000 0.000000 0.153896 0.000000 1.000000 -0.000000 
5.346000 0.391045 0.162979 0.008491 0.000575 0.292064 0.000000 0.000000 0.000000 0.153912 0.000000 1.000000 -0.000000 
5.347000 0.390960 0.162985 0.008483 0.000573 0.292126 0.000000 0.000000 0.000000 0.153929 0.000000 1.000000 -0.000000 
5.348000 0.390876 0.162991 0.008475 0.000570 0.292187 0.000000 0.000000 0.000000 0.153946 0.000000 1.000000 -0.000000 
5.349000 0.390791 0.162997 0.008467 0.000567 0.292249 0.000000 0.000000 0.000000 0.153963 0.000000 1.000000 -0.000000 
5.350000 0.390707 0.163004 0.008459 0.000565 0.292310 0.000000 0.000000 0.000000 0.153980 0.000000 1.000000 0.000000 
5.351000 0.390622 0.163010 0.008451 0.000562 0.292372 0.000000 0.000000 0.000000 0.153996 0.000000 1.000000 -0.000000 
5.352000 0.390538 0.163016 0.008444 0.000559 0.292433 0.000000 0.000000 0.000000 0.154013 0.000000 1.000000 -0.000000 
5.353000 0.390453 0.163022 0.008436 0.000557 0.292495 0.000000 0.000000 0.000000 0.154030 0.000000 1.000000 0.000000 
5.354000 0.390369 0.163028 0.008428 0.000554 0.292556 0.000000 0.000000 0.000000 0.154047 0.000000 1.000000 -0.000000 
5.355000 0.390285 0.163034 0.008420 0.000551 0.292618 0.000000 0.000000 0.000000 0.154063 0.000000 1.000000 0.000000 
5.356000 0.390200 0.163041 0.008412 0.000549 0.292679 0.000000 0.000000 0.000000 0.154080 0.000000 1.000000 -0.000000 
5.357000 0.390116 0.163047 0.008404 0.000546 0.292741 0.000000 0.000000 0.000000 0.154097 0.000000 1.000000 -0.000000 
5.358000 0.390032 0.163053 0.008396 0.000543 0.292802 0.000000 0.000000 0.000000 0.154113 0.000000 1.000000 0.000000 
5.359000 0.389947 0.163059 0.008388 0.000541 0.292863 0.000000 0.000000 0.000000 0.154130 0.000000 1.000000 0.000000 
5.360000 0.389863 0.163065 0.008381 0.000538 0.292925 0.000000 0.000000 0.000000 0.154147 0.000000 1.000000 0.000000 
5.361000 0.389779 0.163072 0.008373 0.000536 0.292986 0.000000 0.000000 0.000000 0.154163 0.000000 1.000000 0.000000 
5.362000 0.389695 0.163078 0.008365 0.000533 0.293047 0.000000 0.000000 0.000000 0.154180 0.000000 1.000000 -0.000000 
5.363000 0.389611 0.163084 0.008357 0.000530 0.293109 0.000000 0.000000 0.000000 0.154197 0.000000 1.000000 0.000000 
5.364000 0.389526 0.163090 0.008349 0.000528 0.293170 0.000000 0.000000 0.000000 0.154213 0.000000 1.000000 0.000000 
5.365000 0.389442 0.163096 0.008341 0.000525 0.293231 0.000000 0.000000 0.000000 0.154230 0.000000 1.000000 -0.000000 
5.366000 0.389358 0.163103 0.008334 0.000523 0.293293 0.000000 0.000000 0.000000 0.154247 0.000000 1.000000 0.000000 
5.367000 0.389274 0.163109 0.008326 0.000520 0.293354 0.000000 0.000000 0.000000 0.154263 0.000000 1.000000 -0.000000 
5.368000 0.389190 0.163115 0.008318 0.000517 0.293415 0.000000 0.000000 0.000000 0.154280 0.000000 1.000000 0.000000 
5.369000 0.389106 0.163121 0.008310 0.000515 0.293476 0.000000 0.000000 0.000000 0.154296 0.000000 1.000000 0.000000 
5.370000 0.389022 0.163127 0.008302 0.000512 0.293538 0.000000 0.000000 0.000000 0.154313 0.000000 1.000000 0.000000 
5.371000 0.388938 0.163134 0.008294 0.000510 0.293599 0.000000 0.000000 0.000000 0.154329 0.000000 1.000000 0.000000 
5.372000 0.388854 0.163140 0.008287 0.000507 0.293660 0.000000 0.000000 0.000000 0.154346 0.000000 1.000000 0.000000 
5.373000 0.388770 0.163146 0.008279 0.000505 0.293721 0.000000 0.000000 0.000000 0.154362 0.000000 1.000000 -0.000000 
5.374000 0.388686 0.163152 0.008271 0.000502 0.293782 0.000000 0.000000 0.000000 0.154379 0.000000 1.000000 0.000000 
5.375000 0.388602 0.163158 0.008263 0.000500 0.293844 0.000000 0.000000 0.000000 0.154396 0.000000 1.000000 -0.000000 
5.376000 0.388519 0.163165 0.008256 0.000497 0.293905 0.000000 0.000000 0.000000 0.154412 0.000000 1.000000 0.000000 
5.377000 0.388435 0.163171 0.008248 0.000494 0.293966 0.000000 0.000000 0.000000 0.154429 0.000000 1.000000 0.000000 
5.378000 0.388351 0.163177 0.008240 0.000492 0.294027 0.000000 0.000000 0.000000 0.154445 0.000000 1.000000 0.000000 
5.379000 0.388267 0.163183 0.008232 0.000489 0.294088 0.000000 0.000000 0.000000 0.154461 0.000000 1.000000 0.000000 
5.380000 0.388184 0.163189 0.008225 0.000487 0.294149 0.000000 0.000000 0.000000 0.154478 0.000000 1.000000 0.000000 
5.381000 0.388100 0.163196 0.008217 0.000484 0.294210 0.000000 0.000000 0.000000 0.154494 0.000000 1.000000 -0.000000 
5.382000 0.388016 0.163202 0.008209 0.000482 0.294271 0.000000 0.000000 0.000000 0.154511 0.000000 1.000000 -0.000000 
5.383000 0.387932 0.163208 0.008201 0.000479 0.294332 0.000000 0.000000 0.000000 0.154527 0.000000 1.000000 0.000000 
5.384000 0.387849 0.163214 0.008194 0.000477 0.294393 0.000000 0.000000 0.000000 0.154544 0.000000 1.000000 -0.000000 
5.385000 0.387765 0.163220 0.008186 0.000474 0.294454 0.000000 0.000000 0.000000 0.154560 0.000000 1.000000 0.000000 
5.386000 0.387682 0.163227 0.008178 0.000472 0.294515 0.000000 0.000000 0.000000 0.154577 0.000000 1.000000 0.000000 
5.387000 0.387598 0.163233 0.008171 0.000469 0.294576 0.000000 0.000000 0.000000 0.154593 0.000000 1.000000 -0.000000 
5.388000 0.387515 0.163239 0.008163 0.000467 0.294637 0.000000 0.000000 0.000000 0.154609 0.000000 1.000000 -0.000000 
5.389000 0.387431 0.163245 0.008155 0.000465 0.294698 0.000000 0.000000 0.000000 0.154626 0.000000 1.000000 0.000000 
5.390000 0.387348 0.163252 0.008147 0.000462 0.294759 0.000000 0.000000 0.000000 0.154642 0.000000 1.000000 -0.000000 
5.391000 0.387264 0.163258 0.008140 0.000460 0.294820 0.000000 0.000000 0.000000 0.154658 0.000000 1.000000 -0.000000 
5.392000 0.387181 0.163264 0.008132 0.000457 0.294881 0.000000 0.000000 0.000000 0.154675 0.000000 1.000000 0.000000 
5.393000 0.387097 0.163270 0.008124 0.000455 0.294942 0.000000 0.000000 0.000000 0.154691 0.000000 1.000000 0.000000 
5.394000 0.387014 0.163276 0.008117 0.000452 0.295002 0.000000 0.000000 0.000000 0.154707 0.000000 1.000000 0.000000 
5.395000 0.386931 0.163283 0.008109 0.000450 0.295063 0.000000 0.000000 0.000000 0.154724 0.000000 1.000000 0.000000 
5.396000 0.386847 0.163289 0.008101 0.000447 0.295124 0.000000 0.000000 0.000000 0.154740 0.000000 1.000000 0.000000 
5.397000 0.386764 0.163295 0.008094 0.000445 0.295185 0.000000 0.000000 0.000000 0.154756 0.000000 1.000000 -0.000000 
5.398000 0.386681 0.163301 0.008086 0.000443 0.295246 0.000000 0.000000 0.000000 0.154773 0.000000 1.000000 -0.000000 
5.399000 0.386597 0.163307 0.008078 0.000440 0.295306 0.000000 0.000000 0.000000 0.154789 0.000000 1.000000 0.000000 
5.400000 0.386514 0.163314 0.008071 0.000438 0.295367 0.000000 0.000000 0.000000 0.154805 0.000000 1.000000 0.000000 
5.401000 0.386431 0.163320 0.008063 0.000435 0.295428 0.000000 0.000000 0.000000 0.154821 0.000000 1.000000 0.000000 
5.402000 0.386348 0.163326 0.008056 0.000433 0.295489 0.000000 0.000000 0.000000 0.154838 0.000000 1.000000 0.000000 
5.403000 0.386265 0.163332 0.008048 0.000431 0.295549 0.000000 0.000000 0.000000 0.154854 0.000000 1.000000 0.000000 
5.404000 0.386181 0.163339 0.008040 0.000428 0.295610 0.000000 0.000000 0.000000 0.154870 0.000000 1.000000 -0.000000 
5.405000 0.386098 0.163345 0.008033 0.000426 0.295671 0.000000 0.000000 0.000000 0.154886 0.000000 1.000000 -0.000000 
5.406000 0.386015 0.163351 0.008025 0.000423 0.295731 0.000000 0.000000 0.000000 0.154902 0.000000 1.000000 -0.000000 
5.407000 0.385932 0.163357 0.008018 0.000421 0.295792 0.000000 0.000000 0.000000 0.154919 0.000000 1.000000 -0.000000 
5.408000 0.385849 0.163363 0.008010 0.000419 0.295853 0.000000 0.000000 0.000000 0.154935 0.000000 1.000000 -0.000000 
5.409000 0.385766 0.163370 0.008002 0.000416 0.295913 0.000000 0.000000 0.000000 0.154951 0.000000 1.000000 0.000000 
5.410000 0.385683 0.163376 0.007995 0.000414 0.295974 0.000000 0.000000 0.000000 0.154967 0.000000 1.000000 0.000000 
5.411000 0.385600 0.163382 0.007987 0.000412 0.296035 0.000000 0.000000 0.000000 0.154983 0.000000 1.000000 -0.000000 
5.412000 0.385517 0.163388 0.007980 0.000409 0.296095 0.000000 0.000000 0.000000 0.154999 0.000000 1.000000 -0.000000 
5.413000 0.385434 0.163394 0.007972 0.000407 0.296156 0.000000 0.000000 0.000000 0.155016 0.000000 1.000000 0.000000 
5.414000 0.385351 0.163401 0.007964 0.000405 0.296216 0.000000 0.000000 0.000000 0.155032 0.000000 1.000000 -0.000000 
5.415000 0.385269 0.163407 0.007957 0.000402 0.296277 0.000000 0.000000 0.000000 0.155048 0.000000 1.000000 -0.000000 
5.416000 0.385186 0.163413 0.007949 0.000400 0.296337 0.000000 0.000000 0.000000 0.155064 0.000000 1.000000 0.000000 
5.417000 0.385103 0.163419 0.007942 0.000398 0.296398 0.000000 0.000000 0.000000 0.155080 0.000000 1.000000 0.000000 
5.418000 0.385020 0.163426 0.007934 0.000395 0.296458 0.000000 0.000000 0.000000 0.155096 0.000000 1.000000 0.000000 
5.419000 0.384937 0.163432 0.007927 0.000393 0.296519 0.000000 0.000000 0.000000 0.155112 0.000000 1.000000 -0.000000 
5.420000 0.384855 0.163438 0.007919 0.000391 0.296579 0.000000 0.000000 0.000000 0.155128 0.000000 1.000000 -0.000000 
5.421000 0.384772 0.163444 0.007912 0.000388 0.296640 0.000000 0.000000 0.000000 0.155144 0.000000 1.000000 -0.000000 
5.422000 0.384689 0.163451 0.007904 0.000386 0.296700 0.000000 0.000000 0.000000 0.155160 0.000000 1.000000 -0.000000 
5.423000 0.384607 0.163457 0.007897 0.000384 0.296760 0.000000 0.000000 0.000000 0.155176 0.000000 1.000000 0.000000 
5.424000 0.384524 0.163463 0.007889 0.000382 0.296821 0.000000 0.000000 0.000000 0.155192 0.000000 1.000000 -0.000000 
5.425000 0.384441 0.163469 0.007882 0.000379 0.296881 0.000000 0.000000 0.000000 0.155208 0.000000 1.000000 -0.000000 
5.426000 0.384359 0.163475 0.007874 0.000377 0.296942 0.000000 0.000000 0.000000 0.155224 0.000000 1.000000 -0.000000 
5.427000 0.384276 0.163482 0.007867 0.000375 0.297002 0.000000 0.000000 0.000000 0.155240 0.000000 1.000000 -0.000000 
5.428000 0.384194 0.163488 0.007859 0.000373 0.297062 0.000000 0.000000 0.000000 0.155256 0.000000 1.000000 -0.000000 
5.429000 0.384111 0.163494 0.007852 0.000370 0.297123 0.000000 0.000000 0.000000 0.155272 0.000000 1.000000 0.000000 
5.430000 0.384029 0.163500 0.007844 0.000368 0.297183 0.000000 0.000000 0.000000 0.155288 0.000000 1.000000 -0.000000 
5.431000 0.383946 0.163507 0.007837 0.000366 0.297243 0.000000 0.000000 0.000000 0.155304 0.000000 1.000000 -0.000000 
5.432000 0.383864 0.163513 0.007829 0.000364 0.297303 0.000000 0.000000 0.000000 0.155320 0.000000 1.000000 -0.000000 
5.433000 0.383781 0.163519 0.007822 0.000361 0.297364 0.000000 0.000000 0.000000 0.155336 0.000000 1.000000 -0.000000 
5.434000 0.383699 0.163525 0.007814 0.000359 0.297424 0.000000 0.000000 0.000000 0.155352 0.000000 1.000000 0.000000 
5.435000 0.383616 0.163532 0.007807 0.000357 0.297484 0.000000 0.000000 0.000000 0.155368 0.000000 1.000000 0.000000 
5.436000 0.383534 0.163538 0.007799 0.000355 0.297544 0.000000 0.000000 0.000000 0.155384 0.000000 1.000000 -0.000000 
5.437000 0.383452 0.163544 0.007792 0.000352 0.297605 0.000000 0.000000 0.000000 0.155400 0.000000 1.000000 -0.000000 
5.438000 0.383370 0.163550 0.007785 0.000350 0.297665 0.000000 0.000000 0.000000 0.155415 0.000000 1.000000 0.000000 
5.439000 0.383287 0.163557 0.007777 0.000348 0.297725 0.000000 0.000000 0.000000 0.155431 0.000000 1.000000 0.000000 
5.440000 0.383205 0.163563 0.007770 0.000346 0.297785 0.000000 0.000000 0.000000 0.155447 0.000000 1.000000 -0.000000 
5.441000 0.383123 0.163569 0.007762 0.000344 0.297845 0.000000 0.000000 0.000000 0.155463 0.000000 1.000000 -0.000000 
5.442000 0.383041 0.163575 0.007755 0.000341 0.297905 0.000000 0.000000 0.000000 0.155479 0.000000 1.000000 0.000000 
5.443000 0.382958 0.163581 0.007747 0.000339 0.297965 0.000000 0.000000 0.000000 0.155495 0.000000 1.000000 -0.000000 
5.444000 0.382876 0.163588 0.007740 0.000337 0.298026 0.000000 0.000000 0.000000 0.155510 0.000000 1.000000 0.000000 
5.445000 0.382794 0.163594 0.007733 0.000335 0.298086 0.000000 0.000000 0.000000 0.155526 0.000000 1.000000 0.000000 
5.446000 0.382712 0.163600 0.007725 0.000333 0.298146 0.000000 0.000000 0.000000 0.155542 0.000000 1.000000 0.000000 
5.447000 0.382630 0.163606 0.007718 0.000331 0.298206 0.000000 0.000000 0.000000 0.155558 0.000000 1.000000 -0.000000 
5.448000 0.382548 0.163613 0.007711 0.000329 0.298266 0.000000 0.000000 0.000000 0.155574 0.000000 1.000000 0.000000 
5.449000 0.382466 0.163619 0.007703 0.000326 0.298326 0.000000 0.000000 0.000000 0.155589 0.000000 1.000000 0.000000 
5.450000 0.382384 0.163625 0.007696 0.000324 0.298386 0.000000 0.000000 0.000000 0.155605 0.000000 1.000000 0.000000 
5.451000 0.382302 0.163631 0.007688 0.000322 0.298446 0.000000 0.000000 0.000000 0.155621 0.000000 1.000000 0.000000 
5.452000 0.382220 0.163638 0.007681 0.000320 0.298506 0.000000 0.000000 0.000000 0.155637 0.000000 1.000000 -0.000000 
5.453000 0.382138 0.163644 0.007674 0.000318 0.298566 0.000000 0.000000 0.000000 0.155652 0.000000 1.000000 0.000000 
5.454000 0.382056 0.163650 0.007666 0.000316 0.298626 0.000000 0.000000 0.000000 0.155668 0.000000 1.000000 -0.000000 
5.455000 0.381974 0.163656 0.007659 0.000314 0.298686 0.000000 0.000000 0.000000 0.155684 0.000000 1.000000 0.000000 
5.456000 0.381892 0.163663 0.007652 0.000312 0.298746 0.000000 0.000000 0.000000 0.155699 0.000000 1.000000 0.000000 
5.457000 0.381810 0.163669 0.007644 0.000309 0.298805 0.000000 0.000000 0.000000 0.155715 0.000000 1.000000 -0.000000 
5.458000 0.381729 0.163675 0.007637 0.000307 0.298865 0.000000 0.000000 0.000000 0.155731 0.000000 1.000000 -0.000000 
5.459000 0.381647 0.163681 0.007630 0.000305 0.298925 0.000000 0.000000 0.000000 0.155746 0.000000 1.000000 0.000000 
5.460000 0.381565 0.163688 0.007622 0.000303 0.298985 0.000000 0.000000 0.000000 0.155762 0.000000 1.000000 0.000000 
5.461000 0.381483 0.163694 0.007615 0.000301 0.299045 0.000000 0.000000 0.000000 0.155778 0.000000 1.000000 0.000000 
5.462000 0.381402 0.163700 0.007608 0.000299 0.299105 0.000000 0.000000 0.000000 0.155793 0.000000 1.000000 -0.000000 
5.463000 0.381320 0.163706 0.007600 0.000297 0.299165 0.000000 0.000000 0.000000 0.155809 0.000000 1.000000 -0.000000 
5.464000 0.381238 0.163713 0.007593 0.000295 0.299224 0.000000 0.000000 0.000000 0.155825 0.000000 1.000000 -0.000000 
5.465000 0.381157 0.163719 0.007586 0.000293 0.299284 0.000000 0.000000 0.000000 0.155840 0.000000 1.000000 -0.000000 
5.466000 0.381075 0.163725 0.007579 0.000291 0.299344 0.000000 0.000000 0.000000 0.155856 0.000000 1.000000 -0.000000 
5.467000 0.380993 0.163732 0.007571 0.000289 0.299404 0.000000 0.000000 0.000000 0.155871 0.000000 1.000000 -0.000000 
5.468000 0.380912 0.163738 0.007564 0.000287 0.299463 0.000000 0.000000 0.000000 0.155887 0.000000 1.000000 0.000000 
5.469000 0.380830 0.163744 0.007557 0.000285 0.299523 0.000000 0.000000 0.000000 0.155903 0.000000 1.000000 0.000000 
5.470000 0.380749 0.163750 0.007549 0.000283 0.299583 0.000000 0.000000 0.000000 0.155918 0.000000 1.000000 -0.000000 
5.471000 0.380667 0.163757 0.007542 0.000281 0.299642 0.000000 0.000000 0.000000 0.155934 0.000000 1.000000 0.000000 
5.472000 0.380586 0.163763 0.007535 0.000279 0.299702 0.000000 0.000000 0.000000 0.155949 0.000000 1.000000 0.000000 
5.473000 0.380504 0.163769 0.007528 0.000277 0.299762 0.000000 0.000000 0.000000 0.155965 0.000000 1.000000 -0.000000 
5.474000 0.380423 0.163775 0.007520 0.000275 0.299821 0.000000 0.000000 0.000000 0.155980 0.000000 1.000000 0.000000 
5.475000 0.380342 0.163782 0.007513 0.000273 0.299881 0.000000 0.000000 0.000000 0.155996 0.000000 1.000000 -0.000000 
5.476000 0.380260 0.163788 0.007506 0.000271 0.299941 0.000000 0.000000 0.000000 0.156011 0.000000 1.000000 0.000000 
5.477000 0.380179 0.163794 0.007499 0.000269 0.300000 0.000000 0.000000 0.000000 0.156027 0.000000 1.000000 -0.000000 
5.478000 0.380097 0.163800 0.007492 0.000267 0.300060 0.000000 0.000000 0.000000 0.156042 0.000000 1.000000 0.000000 
5.479000 0.380016 0.163807 0.007484 0.000265 0.300119 0.000000 0.000000 0.000000 0.156058 0.000000 1.000000 0.000000 
5.480000 0.379935 0.163813 0.007477 0.000263 0.300179 0.000000 0.000000 0.000000 0.156073 0.000000 1.000000 0.000000 
5.481000 0.379854 0.163819 0.007470 0.000261 0.300239 0.000000 0.000000 0.000000 0.156089 0.000000 1.000000 -0.000000 
5.482000 0.379772 0.163826 0.007463 0.000259 0.300298 0.000000 0.000000 0.000000 0.156104 0.000000 1.000000 -0.000000 
5.483000 0.379691 0.163832 0.007455 0.000257 0.300358 0.000000 0.000000 0.000000 0.156119 0.000000 1.000000 -0.000000 
5.484000 0.379610 0.163838 0.007448 0.000255 0.300417 0.000000 0.000000 0.000000 0.156135 0.000000 1.000000 0.000000 
5.485000 0.379529 0.163844 0.007441 0.000253 0.300477 0.000000 0.000000 0.000000 0.156150 0.000000 1.000000 0.000000 
5.486000 0.379448 0.163851 0.007434 0.000251 0.300536 0.000000 0.000000 0.000000 0.156166 0.000000 1.000000 0.000000 
5.487000 0.379367 0.163857 0.007427 0.000249 0.300596 0.000000 0.000000 0.000000 0.156181 0.000000 1.000000 0.000000 
5.488000 0.379285 0.163863 0.007420 0.000247 0.300655 0.000000 0.000000 0.000000 0.156196 0.000000 1.000000 -0.000000 
5.489000 0.379204 0.163869 0.007412 0.000245 0.300714 0.000000 0.000000 0.000000 0.156212 0.000000 1.000000 -0.000000 
5.490000 0.379123 0.163876 0.007405 0.000243 0.300774 0.000000 0.000000 0.000000 0.156227 0.000000 1.000000 0.000000 
5.491000 0.379042 0.163882 0.007398 0.000242 0.300833 0.000000 0.000000 0.000000 0.156242 0.000000 1.000000 0.000000 
5.492000 0.378961 0.163888 0.007391 0.000240 0.300893 0.000000 0.000000 0.000000 0.156258 0.000000 1.000000 0.000000 
5.493000 0.378880 0.163895 0.007384 0.000238 0.300952 0.000000 0.000000 0.000000 0.156273 0.000000 1.000000 -0.000000 
5.494000 0.378799 0.163901 0.007377 0.000236 0.301011 0.000000 0.000000 0.000000 0.156288 0.000000 1.000000 0.000000 
5.495000 0.378718 0.163907 0.007369 0.000234 0.301071 0.000000 0.000000 0.000000 0.156304 0.000000 1.000000 -0.000000 
5.496000 0.378638 0.163913 0.007362 0.000232 0.301130 0.000000 0.000000 0.000000 0.156319 0.000000 1.000000 0.000000 
5.497000 0.378557 0.163920 0.007355 0.000230 0.301189 0.000000 0.000000 0.000000 0.156334 0.000000 1.000000 -0.000000 
5.498000 0.378476 0.163926 0.007348 0.000228 0.301249 0.000000 0.000000 0.000000 0.156350 0.000000 1.000000 -0.000000 
5.499000 0.378395 0.163932 0.007341 0.000227 0.301308 0.000000 0.000000 0.000000 0.156365 0.000000 1.000000 0.000000 
5.500000 0.378314 0.163939 0.007334 0.000225 0.301367 0.000000 0.000000 0.000000 0.156380 0.000000 1.000000 -0.000000 
5.501000 0.378233 0.163945 0.007327 0.000223 0.301426 0.000000 0.000000 0.000000 0.156395 0.000000 1.000000 0.000000 
5.502000 0.378153 0.163951 0.007320 0.000221 0.301486 0.000000 0.000000 0.000000 0.156411 0.000000 1.000000 -0.000000 
5.503000 0.378072 0.163957 0.007313 0.000219 0.301545 0.000000 0.000000 0.000000 0.156426 0.000000 1.000000 -0.000000 
5.504000 0.377991 0.163964 0.007305 0.000217 0.301604 0.000000 0.000000 0.000000 0.156441 0.000000 1.000000 0.000000 
5.505000 0.377910 0.163970 0.007298 0.000216 0.301663 0.000000 0.000000 0.000000 0.156456 0.000000 1.000000 0.000000 
5.506000 0.377830 0.163976 0.007291 0.000214 0.301722 0.000000 0.000000 0.000000 0.156471 0.000000 1.000000 -0.000000 
5.507000 0.377749 0.163983 0.007284 0.000212 0.301782 0.000000 0.000000 0.000000 0.156487 0.000000 1.000000 0.000000 
5.508000 0.377669 0.163989 0.007277 0.000210 0.301841 0.000000 0.000000 0.000000 0.156502 0.000000 1.000000 0.000000 
5.509000 0.377588 0.163995 0.007270 0.000208 0.301900 0.000000 0.000000 0.000000 0.156517 0.000000 1.000000 -0.000000 
5.510000 0.377507 0.164002 0.007263 0.000206 0.301959 0.000000 0.000000 0.000000 0.156532 0.000000 1.000000 0.000000 
5.511000 0.377427 0.164008 0.007256 0.000205 0.302018 0.000000 0.000000 0.000000 0.156547 0.000000 1.000000 -0.000000 
5.512000 0.377346 0.164014 0.007249 0.000203 0.302077 0.000000 0.000000 0.000000 0.156562 0.000000 1.000000 -0.000000 
5.513000 0.377266 0.164020 0.007242 0.000201 0.302136 0.000000 0.000000 0.000000 0.156577 0.000000 1.000000 0.000000 
5.514000 0.377185 0.164027 0.007235 0.000199 0.302195 0.000000 0.000000 0.000000 0.156593 0.000000 1.000000 -0.000000 
5.515000 0.377105 0.164033 0.007228 0.000198 0.302254 0.000000 0.000000 0.000000 0.156608 0.000000 1.000000 -0.000000 
5.516000 0.377024 0.164039 0.007221 0.000196 0.302313 0.000000 0.000000 0.000000 0.156623 0.000000 1.000000 0.000000 
5.517000 0.376944 0.164046 0.007214 0.000194 0.302373 0.000000 0.000000 0.000000 0.156638 0.000000 1.000000 0.000000 
5.518000 0.376864 0.164052 0.007207 0.000192 0.302432 0.000000 0.000000 0.000000 0.156653 0.000000 1.000000 -0.000000 
5.519000 0.376783 0.164058 0.007200 0.000191 0.302491 0.000000 0.000000 0.000000 0.156668 0.000000 1.000000 0.000000 
5.520000 0.376703 0.164065 0.007193 0.000189 0.302549 0.000000 0.000000 0.000000 0.156683 0.000000 1.000000 0.000000 
5.521000 0.376623 0.164071 0.007186 0.000187 0.302608 0.000000 0.000000 0.000000 0.156698 0.000000 1.000000 -0.000000 
5.522000 0.376542 0.164077 0.007179 0.000185 0.302667 0.000000 0.000000 0.000000 0.156713 0.000000 1.000000 0.000000 
5.523000 0.376462 0.164084 0.007172 0.000184 0.302726 0.000000 0.000000 0.000000 0.156728 0.000000 1.000000 0.000000 
5.524000 0.376382 0.164090 0.007165 0.000182 0.302785 0.000000 0.000000 0.000000 0.156743 0.000000 1.000000 0.000000 
5.525000 0.376301 0.164096 0.007158 0.000180 0.302844 0.000000 0.000000 0.000000 0.156758 0.000000 1.000000 0.000000 
5.526000 0.376221 0.164102 0.007151 0.000179 0.302903 0.000000 0.000000 0.000000 0.156773 0.000000 1.000000 -0.000000 
5.527000 0.376141 0.164109 0.007144 0.000177 0.302962 0.000000 0.000000 0.000000 0.156788 0.000000 1.000000 0.000000 
5.528000 0.376061 0.164115 0.007137 0.000175 0.303021 0.000000 0.000000 0.000000 0.156803 0.000000 1.000000 0.000000 
5.529000 0.375981 0.164121 0.007130 0.000174 0.303080 0.000000 0.000000 0.000000 0.156818 0.000000 1.000000 0.000000 
5.530000 0.375901 0.164128 0.007123 0.000172 0.303139 0.000000 0.000000 0.000000 0.156833 0.000000 1.000000 -0.000000 
5.531000 0.375821 0.164134 0.007116 0.000170 0.303197 0.000000 0.000000 0.000000 0.156848 0.000000 1.000000 0.000000 
5.532000 0.375740 0.164140 0.007109 0.000169 0.303256 0.000000 0.000000 0.000000 0.156863 0.000000 1.000000 -0.000000 
5.533000 0.375660 0.164147 0.007102 0.000167 0.303315 0.000000 0.000000 0.000000 0.156878 0.000000 1.000000 -0.000000 
5.534000 0.375580 0.164153 0.007095 0.000165 0.303374 0.000000 0.000000 0.000000 0.156893 0.000000 1.000000 -0.000000 
5.535000 0.375500 0.164159 0.007088 0.000164 0.303433 0.000000 0.000000 0.000000 0.156908 0.000000 1.000000 -0.000000 
5.536000 0.375420 0.164166 0.007081 0.000162 0.303491 0.000000 0.000000 0.000000 0.156923 0.000000 1.000000 -0.000000 
5.537000 0.375340 0.164172 0.007074 0.000160 0.303550 0.000000 0.000000 0.000000 0.156937 0.000000 1.000000 0.000000 
5.538000 0.375261 0.164178 0.007067 0.000159 0.303609 0.000000 0.000000 0.000000 0.156952 0.000000 1.000000 -0.000000 
5.539000 0.375181 0.164185 0.007060 0.000157 0.303667 0.000000 0.000000 0.000000 0.156967 0.000000 1.000000 -0.000000 
5.540000 0.375101 0.164191 0.007053 0.000155 0.303726 0.000000 0.000000 0.000000 0.156982 0.000000 1.000000 -0.000000 
5.541000 0.375021 0.164197 0.007047 0.000154 0.303785 0.000000 0.000000 0.000000 0.156997 0.000000 1.000000 0.000000 
5.542000 0.374941 0.164204 0.007040 0.000152 0.303843 0.000000 0.000000 0.000000 0.157012 0.000000 1.000000 -0.000000 
5.543000 0.374861 0.164210 0.007033 0.000151 0.303902 0.000000 0.000000 0.000000 0.157027 0.000000 1.000000 -0.000000 
5.544000 0.374781 0.164216 0.007026 0.000149 0.303961 0.000000 0.000000 0.000000 0.157041 0.000000 1.000000 0.000000 
5.545000 0.374702 0.164223 0.007019 0.000148 0.304019 0.000000 0.000000 0.000000 0.157056 0.000000 1.000000 0.000000 
5.546000 0.374622 0.164229 0.007012 0.000146 0.304078 0.000000 0.000000 0.000000 0.157071 0.000000 1.000000 -0.000000 
5.547000 0.374542 0.164235 0.007005 0.000144 0.304137 0.000000 0.000000 0.000000 0.157086 0.000000 1.000000 -0.000000 
5.548000 0.374462 0.164242 0.006998 0.000143 0.304195 0.000000 0.000000 0.000000 0.157101 0.000000 1.000000 -0.000000 
5.549000 0.374383 0.164248 0.006991 0.000141 0.304254 0.000000 0.000000 0.000000 0.157115 0.000000 1.000000 0.000000 
5.550000 0.374303 0.164254 0.006985 0.000140 0.304312 0.000000 0.000000 0.000000 0.157130 0.000000 1.000000 -0.000000 
5.551000 0.374224 0.164261 0.006978 0.000138 0.304371 0.000000 0.000000 0.000000 0.157145 0.000000 1.000000 -0.000000 
5.552000 0.374144 0.164267 0.006971 0.000137 0.304429 0.000000 0.000000 0.000000 0.157160 0.000000 1.000000 0.000000 
5.553000 0.374064 0.164273 0.006964 0.000135 0.304488 0.000000 0.000000 0.000000 0.157174 0.000000 1.000000 -0.000000 
5.554000 0.373985 0.164280 0.006957 0.000134 0.304546 0.000000 0.000000 0.000000 0.157189 0.000000 1.000000 -0.000000 
5.555000 0.373905 0.164286 0.006950 0.000132 0.304605 0.000000 0.000000 0.000000 0.157204 0.000000 1.000000 0.000000 
5.556000 0.373826 0.164293 0.006944 0.000131 0.304663 0.000000 0.000000 0.000000 0.157218 0.000000 1.000000 -0.000000 
5.557000 0.373746 0.164299 0.006937 0.000129 0.304722 0.000000 0.000000 0.000000 0.157233 0.000000 1.000000 -0.000000 
5.558000 0.373667 0.164305 0.006930 0.000128 0.304780 0.000000 0.000000 0.000000 0.157248 0.000000 1.000000 -0.000000 
5.559000 0.373587 0.164312 0.006923 0.000126 0.304839 0.000000 0.000000 0.000000 0.157262 0.000000 1.000000 0.000000 
5.560000 0.373508 0.164318 0.006916 0.000125 0.304897 0.000000 0.000000 0.000000 0.157277 0.000000 1.000000 -0.000000 
5.561000 0.373428 0.164324 0.006909 0.000123 0.304956 0.000000 0.000000 0.000000 0.157292 0.000000 1.000000 -0.000000 
5.562000 0.373349 0.164331 0.006903 0.000122 0.305014 0.000000 0.000000 0.000000 0.157306 0.000000 1.000000 -0.000000 
5.563000 0.373270 0.164337 0.006896 0.000120 0.305072 0.000000 0.000000 0.000000 0.157321 0.000000 1.000000 0.000000 
5.564000 0.373190 0.164343 0.006889 0.000119 0.305131 0.000000 0.000000 0.000000 0.157336 0.000000 1.000000 -0.000000 
5.565000 0.373111 0.164350 0.006882 0.000117 0.305189 0.000000 0.000000 0.000000 0.157350 0.000000 1.000000 -0.000000 
5.566000 0.373032 0.164356 0.006875 0.000116 0.305247 0.000000 0.000000 0.000000 0.157365 0.000000 1.000000 0.000000 
5.567000 0.372952 0.164362 0.006869 0.000114 0.305306 0.000000 0.000000 0.000000 0.157379 0.000000 1.000000 -0.000000 
5.568000 0.372873 0.164369 0.006862 0.000113 0.305364 0.000000 0.000000 0.000000 0.157394 0.000000 1.000000 0.000000 
5.569000 0.372794 0.164375 0.006855 0.000112 0.305422 0.000000 0.000000 0.000000 0.157409 0.000000 1.000000 -0.000000 
5.570000 0.372715 0.164382 0.006848 0.000110 0.305481 0.000000 0.000000 0.000000 0.157423 0.000000 1.000000 -0.000000 
5.571000 0.372636 0.164388 0.006842 0.000109 0.305539 0.000000 0.000000 0.000000 0.157438 0.000000 1.000000 -0.000000 
5.572000 0.372556 0.164394 0.006835 0.000107 0.305597 0.000000 0.000000 0.000000 0.157452 0.000000 1.000000 -0.000000 
5.573000 0.372477 0.164401 0.006828 0.000106 0.305655 0.000000 0.000000 0.000000 0.157467 0.000000 1.000000 0.000000 
5.574000 0.372398 0.164407 0.006821 0.000104 0.305714 0.000000 0.000000 0.000000 0.157481 0.000000 1.000000 -0.000000 
5.575000 0.372319 0.164413 0.006815 0.000103 0.305772 0.000000 0.000000 0.000000 0.157496 0.000000 1.000000 -0.000000 
5.576000 0.372240 0.164420 0.006808 0.000102 0.305830 0.000000 0.000000 0.000000 0.157510 0.000000 1.000000 -0.000000 
5.577000 0.372161 0.164426 0.006801 0.000100 0.305888 0.000000 0.000000 0.000000 0.157525 0.000000 1.000000 0.000000 
5.578000 0.372082 0.164433 0.006794 0.000099 0.305946 0.000000 0.000000 0.000000 0.157539 0.000000 1.000000 0.000000 
5.579000 0.372003 0.164439 0.006788 0.000098 0.306004 0.000000 0.000000 0.000000 0.157554 0.000000 1.000000 0.000000 
5.580000 0.371924 0.164445 0.006781 0.000096 0.306063 0.000000 0.000000 0.000000 0.157568 0.000000 1.000000 -0.000000 
5.581000 0.371845 0.164452 0.006774 0.000095 0.306121 0.000000 0.000000 0.000000 0.157583 0.000000 1.000000 -0.000000 
5.582000 0.371766 0.164458 0.006768 0.000094 0.306179 0.000000 0.000000 0.000000 0.157597 0.000000 1.000000 -0.000000 
5.583000 0.371687 0.164465 0.006761 0.000092 0.306237 0.000000 0.000000 0.000000 0.157611 0.000000 1.000000 -0.000000 
5.584000 0.371608 0.164471 0.006754 0.000091 0.306295 0.000000 0.000000 0.000000 0.157626 0.000000 1.000000 -0.000000 
5.585000 0.371529 0.164477 0.006747 0.000090 0.306353 0.000000 0.000000 0.000000 0.157640 0.000000 1.000000 -0.000000 
5.586000 0.371450 0.164484 0.006741 0.000088 0.306411 0.000000 0.000000 0.000000 0.157655 0.000000 1.000000 -0.000000 
5.587000 0.371372 0.164490 0.006734 0.000087 0.306469 0.000000 0.000000 0.000000 0.157669 0.000000 1.000000 -0.000000 
5.588000 0.371293 0.164497 0.006727 0.000086 0.306527 0.000000 0.000000 0.000000 0.157683 0.000000 1.000000 -0.000000 
5.589000 0.371214 0.164503 0.006721 0.000084 0.306585 0.000000 0.000000 0.000000 0.157698 0.000000 1.000000 0.000000 
5.590000 0.371135 0.164509 0.006714 0.000083 0.306643 0.000000 0.000000 0.000000 0.157712 0.000000 1.000000 -0.000000 
5.591000 0.371056 0.164516 0.006707 0.000082 0.306701 0.000000 0.000000 0.000000 0.157726 0.000000 1.000000 0.000000 
5.592000 0.370978 0.164522 0.006701 0.000081 0.306759 0.000000 0.000000 0.000000 0.157741 0.000000 1.000000 -0.000000 
5.593000 0.370899 0.164529 0.006694 0.000079 0.306817 0.000000 0.000000 0.000000 0.157755 0.000000 1.000000 -0.000000 
5.594000 0.370820 0.164535 0.006687 0.000078 0.306875 0.000000 0.000000 0.000000 0.157769 0.000000 1.000000 -0.000000 
5.595000 0.370742 0.164541 0.006681 0.000077 0.306933 0.000000 0.000000 0.000000 0.157784 0.000000 1.000000 -0.000000 
5.596000 0.370663 0.164548 0.006674 0.000076 0.306991 0.000000 0.000000 0.000000 0.157798 0.000000 1.000000 -0.000000 
5.597000 0.370584 0.164554 0.006668 0.000074 0.307049 0.000000 0.000000 0.000000 0.157812 0.000000 1.000000 -0.000000 
5.598000 0.370506 0.164561 0.006661 0.000073 0.307107 0.000000 0.000000 0.000000 0.157827 0.000000 1.000000 0.000000 
5.599000 0.370427 0.164567 0.006654 0.000072 0.307165 0.000000 0.000000 0.000000 0.157841 0.000000 1.000000 -0.000000 
5.600000 0.370349 0.164573 0.006648 0.000071 0.307223 0.000000 0.000000 0.000000 0.157855 0.000000 1.000000 -0.000000 
5.601000 0.370270 0.164580 0.006641 0.000069 0.307281 0.000000 0.000000 0.000000 0.157869 0.000000 1.000000 -0.000000 
5.602000 0.370192 0.164586 0.006634 0.000068 0.307338 0.000000 0.000000 0.000000 0.157884 0.000000 1.000000 -0.000000 
5.603000 0.370113 0.164593 0.006628 0.000067 0.307396 0.000000 0.000000 0.000000 0.157898 0.000000 1.000000 0.000000 
5.604000 0.370035 0.164599 0.006621 0.000066 0.307454 0.000000 0.000000 0.000000 0.157912 0.000000 1.000000 -0.000000 
5.605000 0.369956 0.164606 0.006615 0.000065 0.307512 0.000000 0.000000 0.000000 0.157926 0.000000 1.000000 -0.000000 
5.606000 0.369878 0.164612 0.006608 0.000064 0.307570 0.000000 0.000000 0.000000 0.157940 0.000000 1.000000 -0.000000 
5.607000 0.369800 0.164618 0.006601 0.000062 0.307627 0.000000 0.000000 0.000000 0.157955 0.000000 1.000000 -0.000000 
5.608000 0.369721 0.164625 0.006595 0.000061 0.307685 0.000000 0.000000 0.000000 0.157969 0.000000 1.000000 0.000000 
5.609000 0.369643 0.164631 0.006588 0.000060 0.307743 0.000000 0.000000 0.000000 0.157983 0.000000 1.000000 -0.000000 
5.610000 0.369564 0.164638 0.006582 0.000059 0.307801 0.000000 0.000000 0.000000 0.157997 0.000000 1.000000 -0.000000 
5.611000 0.369486 0.164644 0.006575 0.000058 0.307858 0.000000 0.000000 0.000000 0.158011 0.000000 1.000000 -0.000000 
5.612000 0.369408 0.164651 0.006569 0.000057 0.307916 0.000000 0.000000 0.000000 0.158025 0.000000 1.000000 -0.000000 
5.613000 0.369330 0.164657 0.006562 0.000056 0.307974 0.000000 0.000000 0.000000 0.158039 0.000000 1.000000 -0.000000 
5.614000 0.369251 0.164663 0.006555 0.000055 0.308032 0.000000 0.000000 0.000000 0.158054 0.000000 1.000000 -0.000000 
5.615000 0.369173 0.164670 0.006549 0.000053 0.308089 0.000000 0.000000 0.000000 0.158068 0.000000 1.000000 -0.000000 
5.616000 0.369095 0.164676 0.006542 0.000052 0.308147 0.000000 0.000000 0.000000 0.158082 0.000000 1.000000 -0.000000 
5.617000 0.369017 0.164683 0.006536 0.000051 0.308205 0.000000 0.000000 0.000000 0.158096 0.000000 1.000000 0.000000 
5.618000 0.368939 0.164689 0.006529 0.000050 0.308262 0.000000 0.000000 0.000000 0.158110 0.000000 1.000000 -0.000000 
5.619000 0.368860 0.164696 0.006523 0.000049 0.308320 0.000000 0.000000 0.000000 0.158124 0.000000 1.000000 -0.000000 
5.620000 0.368782 0.164702 0.006516 0.000048 0.308378 0.000000 0.000000 0.000000 0.158138 0.000000 1.000000 -0.000000 
5.621000 0.368704 0.164709 0.006510 0.000047 0.308435 0.000000 0.000000 0.000000 0.158152 0.000000 1.000000 -0.000000 
5.622000 0.368626 0.164715 0.006503 0.000046 0.308493 0.000000 0.000000 0.000000 0.158166 0.000000 1.000000 -0.000000 
5.623000 0.368548 0.164722 0.006497 0.000045 0.308550 0.000000 0.000000 0.000000 0.158180 0.000000 1.000000 -0.000000 
5.624000 0.368470 0.164728 0.006490 0.000044 0.308608 0.000000 0.000000 0.000000 0.158194 0.000000 1.000000 0.000000 
5.625000 0.368392 0.164735 0.006484 0.000043 0.308665 0.000000 0.000000 0.000000 0.158208 0.000000 1.000000 -0.000000 
5.626000 0.368314 0.164741 0.006477 0.000042 0.308723 0.000000 0.000000 0.000000 0.158222 0.000000 1.000000 -0.000000 
5.627000 0.368236 0.164747 0.006471 0.000041 0.308780 0.000000 0.000000 0.000000 0.158236 0.000000 1.000000 -0.000000 
5.628000 0.368158 0.164754 0.006464 0.000040 0.308838 0.000000 0.000000 0.000000 0.158250 0.000000 1.000000 0.000000 
5.629000 0.368080 0.164760 0.006458 0.000039 0.308895 0.000000 0.000000 0.000000 0.158264 0.000000 1.000000 -0.000000 
5.630000 0.368002 0.164767 0.006451 0.000038 0.308953 0.000000 0.000000 0.000000 0.158278 0.000000 1.000000 -0.000000 
5.631000 0.367924 0.164773 0.006445 0.000037 0.309010 0.000000 0.000000 0.000000 0.158292 0.000000 1.000000 -0.000000 
5.632000 0.367847 0.164780 0.006438 0.000036 0.309068 0.000000 0.000000 0.000000 0.158306 0.000000 1.000000 -0.000000 
5.633000 0.367769 0.164786 0.006432 0.000035 0.309125 0.000000 0.000000 0.000000 0.158320 0.000000 1.000000 -0.000000 
5.634000 0.367691 0.164793 0.006425 0.000034 0.309183 0.000000 0.000000 0.000000 0.158333 0.000000 1.000000 -0.000000 
5.635000 0.367613 0.164799 0.006419 0.000033 0.309240 0.000000 0.000000 0.000000 0.158347 0.000000 1.000000 -0.000000 
5.636000 0.367535 0.164806 0.006412 0.000032 0.309298 0.000000 0.000000 0.000000 0.158361 0.000000 1.000000 -0.000000 
5.637000 0.367458 0.164812 0.006406 0.000031 0.309355 0.000000 0.000000 0.000000 0.158375 0.000000 1.000000 -0.000000 
5.638000 0.367380 0.164819 0.006399 0.000030 0.309412 0.000000 0.000000 0.000000 0.158389 0.000000 1.000000 -0.000000 
5.639000 0.367302 0.164825 0.006393 0.000030 0.309470 0.000000 0.000000 0.000000 0.158403 0.000000 1.000000 -0.000000 
5.640000 0.367224 0.164832 0.006387 0.000029 0.309527 0.000000 0.000000 0.000000 0.158417 0.000000 1.000000 -0.000000 
5.641000 0.367147 0.164838 0.006380 0.000028 0.309585 0.000000 0.000000 0.000000 0.158430 0.000000 1.000000 -0.000000 
5.642000 0.367069 0.164845 0.006374 0.000027 0.309642 0.000000 0.000000 0.000000 0.158444 0.000000 1.000000 -0.000000 
5.643000 0.366991 0.164851 0.006367 0.000026 0.309699 0.000000 0.000000 0.000000 0.158458 0.000000 1.000000 -0.000000 
5.644000 0.366914 0.164858 0.006361 0.000025 0.309757 0.000000 0.000000 0.000000 0.158472 0.000000 1.000000 -0.000000 
5.645000 0.366836 0.164864 0.006354 0.000024 0.309814 0.000000 0.000000 0.000000 0.158486 0.000000 1.000000 -0.000000 
5.646000 0.366759 0.164871 0.006348 0.000024 0.309871 0.000000 0.000000 0.000000 0.158499 0.000000 1.000000 -0.000000 
5.647000 0.366681 0.164877 0.006342 0.000023 0.309928 0.000000 0.000000 0.000000 0.158513 0.000000 1.000000 0.000000 
5.648000 0.366604 0.164884 0.006335 0.000022 0.309986 0.000000 0.000000 0.000000 0.158527 0.000000 1.000000 -0.000000 
5.649000 0.366526 0.164890 0.006329 0.000021 0.310043 0.000000 0.000000 0.000000 0.158541 0.000000 1.000000 -0.000000 
5.650000 0.366449 0.164897 0.006322 0.000020 0.310100 0.000000 0.000000 0.000000 0.158554 0.000000 1.000000 -0.000000 
5.651000 0.366371 0.164904 0.006316 0.000020 0.310157 0.000000 0.000000 0.000000 0.158568 0.000000 1.000000 -0.000000 
5.652000 0.366294 0.164910 0.006310 0.000019 0.310215 0.000000 0.000000 0.000000 0.158582 0.000000 1.000000 -0.000000 
5.653000 0.366216 0.164917 0.006303 0.000018 0.310272 0.000000 0.000000 0.000000 0.158595 0.000000 1.000000 -0.000000 
5.654000 0.366139 0.164923 0.006297 0.000017 0.310329 0.000000 0.000000 0.000000 0.158609 0.000000 1.000000 -0.000000 
5.655000 0.366061 0.164930 0.006291 0.000017 0.310386 0.000000 0.000000 0.000000 0.158623 0.000000 1.000000 -0.000000 
5.656000 0.365984 0.164936 0.006284 0.000016 0.310443 0.000000 0.000000 0.000000 0.158636 0.000000 1.000000 -0.000000 
5.657000 0.365907 0.164943 0.006278 0.000015 0.310501 0.000000 0.000000 0.000000 0.158650 0.000000 1.000000 -0.000000 
5.658000 0.365829 0.164949 0.006271 0.000014 0.310558 0.000000 0.000000 0.000000 0.158664 0.000000 1.000000 -0.000000 
5.659000 0.365752 0.164956 0.006265 0.000014 0.310615 0.000000 0.000000 0.000000 0.158677 0.000000 1.000000 -0.000000 
5.660000 0.365675 0.164962 0.006259 0.000013 0.310672 0.000000 0.000000 0.000000 0.158691 0.000000 1.000000 -0.000000 
5.661000 0.365597 0.164969 0.006252 0.000012 0.310729 0.000000 0.000000 0.000000 0.158704 0.000000 1.000000 -0.000000 
5.662000 0.365520 0.164976 0.006246 0.000012 0.310786 0.000000 0.000000 0.000000 0.158718 0.000000 1.000000 -0.000000 
5.663000 0.365443 0.164982 0.006240 0.000011 0.310843 0.000000 0.000000 0.000000 0.158731 0.000000 1.000000 -0.000000 
5.664000 0.365366 0.164989 0.006233 0.000010 0.310900 0.000000 0.000000 0.000000 0.158745 0.000000 1.000000 -0.000000 
5.665000 0.365289 0.164995 0.006227 0.000010 0.310958 0.000000 0.000000 0.000000 0.158758 0.000000 1.000000 -0.000000 
5.666000 0.365211 0.165002 0.006221 0.000009 0.311015 0.000000 0.000000 0.000000 0.158772 0.000000 1.000000 -0.000000 
5.667000 0.365134 0.165009 0.006214 0.000009 0.311072 0.000000 0.000000 0.000000 0.158786 0.000000 1.000000 -0.000000 
5.668000 0.365057 0.165015 0.006208 0.000008 0.311129 0.000000 0.000000 0.000000 0.158799 0.000000 1.000000 -0.000000 
5.669000 0.364980 0.165022 0.006202 0.000008 0.311186 0.000000 0.000000 0.000000 0.158812 0.000000 1.000000 -0.000000 
5.670000 0.364903 0.165028 0.006195 0.000007 0.311243 0.000000 0.000000 0.000000 0.158826 0.000000 1.000000 -0.000000 
5.671000 0.364826 0.165035 0.006189 0.000006 0.311300 0.000000 0.000000 0.000000 0.158839 0.000000 1.000000 -0.000000 
5.672000 0.364749 0.165042 0.006183 0.000006 0.311357 0.000000 0.000000 0.000000 0.158853 0.000000 1.000000 -0.000000 
5.673000 0.364672 0.165048 0.006177 0.000005 0.311414 0.000000 0.000000 0.000000 0.158866 0.000000 1.000000 -0.000000 
5.674000 0.364595 0.165055 0.006170 0.000005 0.311471 0.000000 0.000000 0.000000 0.158880 0.000000 1.000000 -0.000000 
5.675000 0.364518 0.165061 0.006164 0.000004 0.311528 0.000000 0.000000 0.000000 0.158893 0.000000 1.000000 -0.000000 
5.676000 0.364441 0.165068 0.006158 0.000004 0.311585 0.000000 0.000000 0.000000 0.158906 0.000000 1.000000 -0.000000 
5.677000 0.364364 0.165075 0.006151 0.000004 0.311642 0.000000 0.000000 0.000000 0.158920 0.000000 1.000000 -0.000000 
5.678000 0.364287 0.165081 0.006145 0.000003 0.311699 0.000000 0.000000 0.000000 0.158933 0.000000 1.000000 -0.000000 
5.679000 0.364210 0.165088 0.006139 0.000003 0.311756 0.000000 0.000000 0.000000 0.158947 0.000000 1.000000 -0.000000 
5.680000 0.364133 0.165095 0.006133 0.000002 0.311813 0.000000 0.000000 0.000000 0.158960 0.000000 1.000000 -0.000000 
5.681000 0.364056 0.165101 0.006126 0.000002 0.311870 0.000000 0.000000 0.000000 0.158973 0.000000 1.000000 -0.000000 
5.682000 0.363979 0.165108 0.006120 0.000002 0.311926 0.000000 0.000000 0.000000 0.158986 0.000000 1.000000 -0.000000 
5.683000 0.363902 0.165115 0.006114 0.000001 0.311983 0.000000 0.000000 0.000000 0.159000 0.000000 1.000000 -0.000000 
5.684000 0.363825 0.165121 0.006108 0.000001 0.312040 0.000000 0.000000 0.000000 0.159013 0.000000 1.000000 -0.000000 
5.685000 0.363748 0.165128 0.006101 0.000001 0.312097 0.000000 0.000000 0.000000 0.159026 0.000000 1.000000 -0.000000 
5.686000 0.363672 0.165135 0.006095 0.000000 0.312154 0.000000 0.000000 0.000000 0.159039 0.000000 1.000000 -0.000000 
5.687000 0.363595 0.165142 0.006089 0.000000 0.312211 0.000000 0.000000 0.000000 0.159053 0.000000 1.000000 -0.000000 
5.688000 0.363518 0.165148 0.006083 0.000000 0.312268 0.000000 0.000000 0.000000 0.159066 0.000000 1.000000 -0.000000 
5.689000 0.363441 0.165155 0.006076 0.000000 0.312325 0.000000 0.000000 0.000000 0.159079 0.000000 1.000000 0.000000 
5.690000 0.363364 0.165162 0.006070 0.000000 0.312382 0.000000 0.000000 0.000000 0.159092 0.000000 1.000000 0.000000 
5.691000 0.363288 0.165169 0.006064 0.000000 0.312439 0.000000 0.000000 0.000000 0.159105 0.000000 1.000000 0.000000 
5.692000 0.363211 0.165176 0.006058 0.000000 0.312496 0.000000 0.000000 0.000000 0.159118 0.000000 1.000000 0.000000 
5.693000 0.363134 0.165182 0.006051 0.000000 0.312552 0.000000 0.000000 0.000000 0.159131 0.000000 1.000000 0.000000 
5.694000 0.363057 0.165189 0.006045 0.000000 0.312609 0.000000 0.000000 0.000000 0.159144 0.000000 1.000000 -0.000000 
5.695000 0.362981 0.165196 0.006039 0.000000 0.312666 0.000000 0.000000 0.000000 0.159157 0.000000 1.000000 -0.000000 
5.696000 0.362904 0.165203 0.006033 0.000000 0.312723 0.000000 0.000000 0.000000 0.159170 0.000000 1.000000 -0.000000 
5.697000 0.362827 0.165210 0.006026 0.000000 0.312780 0.000000 0.000000 0.000000 0.159183 0.000000 1.000000 0.000000 
5.698000 0.362751 0.165216 0.006020 0.000000 0.312837 0.000000 0.000000 0.000000 0.159196 0.000000 1.000000 0.000000 
5.699000 0.362674 0.165223 0.006014 0.000000 0.312893 0.000000 0.000000 0.000000 0.159209 0.000000 1.000000 0.000000 
5.700000 0.362598 0.165230 0.006008 0.000000 0.312950 0.000000 0.000000 0.000000 0.159222 0.000000 1.000000 -0.000000 
5.701000 0.362521 0.165237 0.006002 0.000000 0.313007 0.000000 0.000000 0.000000 0.159235 0.000000 1.000000 -0.000000 
5.702000 0.362444 0.165244 0.005995 0.000000 0.313064 0.000000 0.000000 0.000000 0.159248 0.000000 1.000000 0.000000 
5.703000 0.362368 0.165250 0.005989 0.000000 0.313121 0.000000 0.000000 0.000000 0.159261 0.000000 1.000000 -0.000000 
5.704000 0.362291 0.165257 0.005983 0.000000 0.313177 0.000000 0.000000 0.000000 0.159274 0.000000 1.000000 -0.000000 
5.705000 0.362215 0.165264 0.005977 0.000000 0.313234 0.000000 0.000000 0.000000 0.159287 0.000000 1.000000 -0.000000 
5.706000 0.362138 0.165271 0.005971 0.000000 0.313291 0.000000 0.000000 0.000000 0.159300 0.000000 1.000000 -0.000000 
5.707000 0.362062 0.165278 0.005965 0.000000 0.313347 0.000000 0.000000 0.000000 0.159313 0.000000 1.000000 -0.000000 
5.708000 0.361986 0.165284 0.005958 0.000000 0.313404 0.000000 0.000000 0.000000 0.159326 0.000000 1.000000 0.000000 
5.709000 0.361909 0.165291 0.005952 0.000000 0.313461 0.000000 0.000000 0.000000 0.159339 0.000000 1.000000 -0.000000 
5.710000 0.361833 0.165298 0.005946 0.000000 0.313517 0.000000 0.000000 0.000000 0.159352 0.000000 1.000000 0.000000 
5.711000 0.361757 0.165305 0.005940 0.000000 0.313574 0.000000 0.000000 0.000000 0.159365 0.000000 1.000000 -0.000000 
5.712000 0.361680 0.165312 0.005934 0.000000 0.313630 0.000000 0.000000 0.000000 0.159378 0.000000 1.000000 0.000000 
5.713000 0.361604 0.165318 0.005928 0.000000 0.313687 0.000000 0.000000 0.000000 0.159391 0.000000 1.000000 0.000000 
5.714000 0.361528 0.165325 0.005922 0.000000 0.313744 0.000000 0.000000 0.000000 0.159404 0.000000 1.000000 -0.000000 
5.715000 0.361451 0.165332 0.005915 0.000000 0.313800 0.000000 0.000000 0.000000 0.159416 0.000000 1.000000 -0.000000 
5.716000 0.361375 0.165339 0.005909 0.000000 0.313857 0.000000 0.000000 0.000000 0.159429 0.000000 1.000000 0.000000 
5.717000 0.361299 0.165346 0.005903 0.000000 0.313913 0.000000 0.000000 0.000000 0.159442 0.000000 1.000000 0.000000 
5.718000 0.361223 0.165352 0.005897 0.000000 0.313970 0.000000 0.000000 0.000000 0.159455 0.000000 1.000000 -0.000000 
5.719000 0.361147 0.165359 0.005891 0.000000 0.314026 0.000000 0.000000 0.000000 0.159468 0.000000 1.000000 0.000000 
5.720000 0.361071 0.165366 0.005885 0.000000 0.314083 0.000000 0.000000 0.000000 0.159481 0.000000 1.000000 0.000000 
5.721000 0.360994 0.165373 0.005879 0.000000 0.314139 0.000000 0.000000 0.000000 0.159494 0.000000 1.000000 -0.000000 
5.722000 0.360918 0.165379 0.005873 0.000000 0.314196 0.000000 0.000000 0.000000 0.159507 0.000000 1.000000 0.000000 
5.723000 0.360842 0.165386 0.005867 0.000000 0.314252 0.000000 0.000000 0.000000 0.159520 0.000000 1.000000 0.000000 
5.724000 0.360766 0.165393 0.005861 0.000000 0.314308 0.000000 0.000000 0.000000 0.159532 0.000000 1.000000 0.000000 
5.725000 0.360690 0.165400 0.005855 0.000000 0.314365 0.000000 0.000000 0.000000 0.159545 0.000000 1.000000 -0.000000 
5.726000 0.360614 0.165407 0.005848 0.000000 0.314421 0.000000 0.000000 0.000000 0.159558 0.000000 1.000000 -0.000000 
5.727000 0.360538 0.165413 0.005842 0.000000 0.314478 0.000000 0.000000 0.000000 0.159571 0.000000 1.000000 0.000000 
5.728000 0.360462 0.165420 0.005836 0.000000 0.314534 0.000000 0.000000 0.000000 0.159584 0.000000 1.000000 0.000000 
5.729000 0.360386 0.165427 0.005830 0.000000 0.314590 0.000000 0.000000 0.000000 0.159597 0.000000 1.000000 -0.000000 
5.730000 0.360311 0.165434 0.005824 0.000000 0.314647 0.000000 0.000000 0.000000 0.159609 0.000000 1.000000 0.000000 
5.731000 0.360235 0.165440 0.005818 0.000000 0.314703 0.000000 0.000000 0.000000 0.159622 0.000000 1.000000 -0.000000 
5.732000 0.360159 0.165447 0.005812 0.000000 0.314759 0.000000 0.000000 0.000000 0.159635 0.000000 1.000000 -0.000000 
5.733000 0.360083 0.165454 0.005806 0.000000 0.314815 0.000000 0.000000 0.000000 0.159648 0.000000 1.000000 0.000000 
5.734000 0.360007 0.165461 0.005800 0.000000 0.314872 0.000000 0.000000 0.000000 0.159661 0.000000 1.000000 0.000000 
5.735000 0.359931 0.165467 0.005794 0.000000 0.314928 0.000000 0.000000 0.000000 0.159673 0.000000 1.000000 0.000000 
5.736000 0.359856 0.165474 0.005788 0.000000 0.314984 0.000000 0.000000 0.000000 0.159686 0.000000 1.000000 -0.000000 
5.737000 0.359780 0.165481 0.005782 0.000000 0.315040 0.000000 0.000000 0.000000 0.159699 0.000000 1.000000 -0.000000 
5.738000 0.359704 0.165488 0.005776 0.000000 0.315097 0.000000 0.000000 0.000000 0.159712 0.000000 1.000000 0.000000 
5.739000 0.359628 0.165494 0.005770 0.000000 0.315153 0.000000 0.000000 0.000000 0.159724 0.000000 1.000000 0.000000 
5.740000 0.359553 0.165501 0.005764 0.000000 0.315209 0.000000 0.000000 0.000000 0.159737 0.000000 1.000000 -0.000000 
5.741000 0.359477 0.165508 0.005758 0.000000 0.315265 0.000000 0.000000 0.000000 0.159750 0.000000 1.000000 0.000000 
5.742000 0.359401 0.165515 0.005752 0.000000 0.315321 0.000000 0.000000 0.000000 0.159763 0.000000 1.000000 0.000000 
5.743000 0.359326 0.165522 0.005746 0.000000 0.315377 0.000000 0.000000 0.000000 0.159775 0.000000 1.000000 0.000000 
5.744000 0.359250 0.165528 0.005740 0.000000 0.315433 0.000000 0.000000 0.000000 0.159788 0.000000 1.000000 0.000000 
5.745000 0.359175 0.165535 0.005734 0.000000 0.315489 0.000000 0.000000 0.000000 0.159801 0.000000 1.000000 -0.000000 
5.746000 0.359099 0.165542 0.005728 0.000000 0.315546 0.000000 0.000000 0.000000 0.159814 0.000000 1.000000 -0.000000 
5.747000 0.359024 0.165549 0.005722 0.000000 0.315602 0.000000 0.000000 0.000000 0.159826 0.000000 1.000000 -0.000000 
5.748000 0.358948 0.165555 0.005716 0.000000 0.315658 0.000000 0.000000 0.000000 0.159839 0.000000 1.000000 -0.000000 
5.749000 0.358873 0.165562 0.005710 0.000000 0.315714 0.000000 0.000000 0.000000 0.159852 0.000000 1.000000 -0.000000 
5.750000 0.358797 0.165569 0.005704 0.000000 0.315770 0.000000 0.000000 0.000000 0.159864 0.000000 1.000000 0.000000 
5.751000 0.358722 0.165576 0.005698 0.000000 0.315826 0.000000 0.000000 0.000000 0.159877 0.000000 1.000000 -0.000000 
5.752000 0.358646 0.165582 0.005692 0.000000 0.315882 0.000000 0.000000 0.000000 0.159890 0.000000 1.000000 0.000000 
5.753000 0.358571 0.165589 0.005687 0.000000 0.315938 0.000000 0.000000 0.000000 0.159903 0.000000 1.000000 0.000000 
5.754000 0.358495 0.165596 0.005681 0.000000 0.315994 0.000000 0.000000 0.000000 0.159915 0.000000 1.000000 0.000000 
5.755000 0.358420 0.165603 0.005675 0.000000 0.316050 0.000000 0.000000 0.000000 0.159928 0.000000 1.000000 -0.000000 
5.756000 0.358345 0.165609 0.005669 0.000000 0.316105 0.000000 0.000000 0.000000 0.159941 0.000000 1.000000 0.000000 
5.757000 0.358270 0.165616 0.005663 0.000000 0.316161 0.000000 0.000000 0.000000 0.159953 0.000000 1.000000 -0.000000 
5.758000 0.358194 0.165623 0.005657 0.000000 0.316217 0.000000 0.000000 0.000000 0.159966 0.000000 1.000000 0.000000 
5.759000 0.358119 0.165629 0.005651 0.000000 0.316273 0.000000 0.000000 0.000000 0.159978 0.000000 1.000000 -0.000000 
5.760000 0.358044 0.165636 0.005645 0.000000 0.316329 0.000000 0.000000 0.000000 0.159991 0.000000 1.000000 0.000000 
5.761000 0.357969 0.165643 0.005639 0.000000 0.316385 0.000000 0.000000 0.000000 0.160004 0.000000 1.000000 -0.000000 
5.762000 0.357893 0.165650 0.005633 0.000000 0.316441 0.000000 0.000000 0.000000 0.160016 0.000000 1.000000 -0.000000 
5.763000 0.357818 0.165656 0.005627 0.000000 0.316496 0.000000 0.000000 0.000000 0.160029 0.000000 1.000000 0.000000 
5.764000 0.357743 0.165663 0.005622 0.000000 0.316552 0.000000 0.000000 0.000000 0.160042 0.000000 1.000000 -0.000000 
5.765000 0.357668 0.165670 0.005616 0.000000 0.316608 0.000000 0.000000 0.000000 0.160054 0.000000 1.000000 -0.000000 
5.766000 0.357593 0.165677 0.005610 0.000000 0.316664 0.000000 0.000000 0.000000 0.160067 0.000000 1.000000 -0.000000 
5.767000 0.357518 0.165683 0.005604 0.000000 0.316720 0.000000 0.000000 0.000000 0.160079 0.000000 1.000000 -0.000000 
5.768000 0.357443 0.165690 0.005598 0.000000 0.316775 0.000000 0.000000 0.000000 0.160092 0.000000 1.000000 0.000000 
5.769000 0.357368 0.165697 0.005592 0.000000 0.316831 0.000000 0.000000 0.000000 0.160105 0.000000 1.000000 0.000000 
5.770000 0.357293 0.165704 0.005586 0.000000 0.316887 0.000000 0.000000 0.000000 0.160117 0.000000 1.000000 -0.000000 
5.771000 0.357218 0.165710 0.005581 0.000000 0.316942 0.000000 0.000000 0.000000 0.160130 0.000000 1.000000 0.000000 
5.772000 0.357143 0.165717 0.005575 0.000000 0.316998 0.000000 0.000000 0.000000 0.160142 0.000000 1.000000 -0.000000 
5.773000 0.357068 0.165724 0.005569 0.000000 0.317054 0.000000 0.000000 0.000000 0.160155 0.000000 1.000000 0.000000 
5.774000 0.356993 0.165730 0.005563 0.000000 0.317109 0.000000 0.000000 0.000000 0.160167 0.000000 1.000000 0.000000 
5.775000 0.356918 0.165737 0.005557 0.000000 0.317165 0.000000 0.000000 0.000000 0.160180 0.000000 1.000000 0.000000 
5.776000 0.356843 0.165744 0.005551 0.000000 0.317221 0.000000 0.000000 0.000000 0.160193 0.000000 1.000000 -0.000000 
5.777000 0.356768 0.165751 0.005546 0.000000 0.317276 0.000000 0.000000 0.000000 0.160205 0.000000 1.000000 0.000000 
5.778000 0.356693 0.165757 0.005540 0.000000 0.317332 0.000000 0.000000 0.000000 0.160218 0.000000 1.000000 0.000000 
5.779000 0.356618 0.165764 0.005534 0.000000 0.317387 0.000000 0.000000 0.000000 0.160230 0.000000 1.000000 -0.000000 
5.780000 0.356544 0.165771 0.005528 0.000000 0.317443 0.000000 0.000000 0.000000 0.160243 0.000000 1.000000 -0.000000 
5.781000 0.356469 0.165777 0.005522 0.000000 0.317499 0.000000 0.000000 0.000000 0.160255 0.000000 1.000000 -0.000000 
5.782000 0.356394 0.165784 0.005517 0.000000 0.317554 0.000000 0.000000 0.000000 0.160268 0.000000 1.000000 -0.000000 
5.783000 0.356319 0.165791 0.005511 0.000000 0.317610 0.000000 0.000000 0.000000 0.160280 0.000000 1.000000 -0.000000 
5.784000 0.356245 0.165798 0.005505 0.000000 0.317665 0.000000 0.000000 0.000000 0.160293 0.000000 1.000000 -0.000000 
5.785000 0.356170 0.165804 0.005499 0.000000 0.317721 0.000000 0.000000 0.000000 0.160305 0.000000 1.000000 -0.000000 
5.786000 0.356095 0.165811 0.005493 0.000000 0.317776 0.000000 0.000000 0.000000 0.160318 0.000000 1.000000 -0.000000 
5.787000 0.356021 0.165818 0.005488 0.000000 0.317831 0.000000 0.000000 0.000000 0.160330 0.000000 1.000000 -0.000000 
5.788000 0.355946 0.165824 0.005482 0.000000 0.317887 0.000000 0.000000 0.000000 0.160343 0.000000 1.000000 -0.000000 
5.789000 0.355871 0.165831 0.005476 0.000000 0.317942 0.000000 0.000000 0.000000 0.160355 0.000000 1.000000 0.000000 
5.790000 0.355797 0.165838 0.005470 0.000000 0.317998 0.000000 0.000000 0.000000 0.160368 0.000000 1.000000 -0.000000 
5.791000 0.355722 0.165845 0.005465 0.000000 0.318053 0.000000 0.000000 0.000000 0.160380 0.000000 1.000000 0.000000 
5.792000 0.355648 0.165851 0.005459 0.000000 0.318108 0.000000 0.000000 0.000000 0.160392 0.000000 1.000000 0.000000 
5.793000 0.355573 0.165858 0.005453 0.000000 0.318164 0.000000 0.000000 0.000000 0.160405 0.000000 1.000000 0.000000 
5.794000 0.355499 0.165865 0.005447 0.000000 0.318219 0.000000 0.000000 0.000000 0.160417 0.000000 1.000000 0.000000 
5.795000 0.355424 0.165871 0.005442 0.000000 0.318275 0.000000 0.000000 0.000000 0.160430 0.000000 1.000000 0.000000 
5.796000 0.355350 0.165878 0.005436 0.000000 0.318330 0.000000 0.000000 0.000000 0.160442 0.000000 1.000000 -0.000000 
5.797000 0.355275 0.165885 0.005430 0.000000 0.318385 0.000000 0.000000 0.000000 0.160455 0.000000 1.000000 0.000000 
5.798000 0.355201 0.165891 0.005424 0.000000 0.318440 0.000000 0.000000 0.000000 0.160467 0.000000 1.000000 -0.000000 
5.799000 0.355127 0.165898 0.005419 0.000000 0.318496 0.000000 0.000000 0.000000 0.160479 0.000000 1.000000 0.000000 
5.800000 0.355052 0.165905 0.005413 0.000000 0.318551 0.000000 0.000000 0.000000 0.160492 0.000000 1.000000 -0.000000 
5.801000 0.354978 0.165912 0.005407 0.000000 0.318606 0.000000 0.000000 0.000000 0.160504 0.000000 1.000000 0.000000 
5.802000 0.354904 0.165918 0.005402 0.000000 0.318661 0.000000 0.000000 0.000000 0.160517 0.000000 1.000000 -0.000000 
5.803000 0.354829 0.165925 0.005396 0.000000 0.318717 0.000000 0.000000 0.000000 0.160529 0.000000 1.000000 -0.000000 
5.804000 0.354755 0.165932 0.005390 0.000000 0.318772 0.000000 0.000000 0.000000 0.160541 0.000000 1.000000 -0.000000 
5.805000 0.354681 0.165938 0.005385 0.000000 0.318827 0.000000 0.000000 0.000000 0.160554 0.000000 1.000000 -0.000000 
5.806000 0.354607 0.165945 0.005379 0.000000 0.318882 0.000000 0.000000 0.000000 0.160566 0.000000 1.000000 0.000000 
5.807000 0.354532 0.165952 0.005373 0.000000 0.318937 0.000000 0.000000 0.000000 0.160578 0.000000 1.000000 -0.000000 
5.808000 0.354458 0.165958 0.005368 0.000000 0.318992 0.000000 0.000000 0.000000 0.160591 0.000000 1.000000 -0.000000 
5.809000 0.354384 0.165965 0.005362 0.000000 0.319048 0.000000 0.000000 0.000000 0.160603 0.000000 1.000000 0.000000 
5.810000 0.354310 0.165972 0.005356 0.000000 0.319103 0.000000 0.000000 0.000000 0.160616 0.000000 1.000000 0.000000 
5.811000 0.354236 0.165978 0.005351 0.000000 0.319158 0.000000 0.000000 0.000000 0.160628 0.000000 1.000000 0.000000 
5.812000 0.354162 0.165985 0.005345 0.000000 0.319213 0.000000 0.000000 0.000000 0.160640 0.000000 1.000000 -0.000000 
5.813000 0.354088 0.165992 0.005339 0.000000 0.319268 0.000000 0.000000 0.000000 0.160653 0.000000 1.000000 0.000000 
5.814000 0.354014 0.165999 0.005334 0.000000 0.319323 0.000000 0.000000 0.000000 0.160665 0.000000 1.000000 0.000000 
5.815000 0.353940 0.166005 0.005328 0.000000 0.319378 0.000000 0.000000 0.000000 0.160677 0.000000 1.000000 0.000000 
5.816000 0.353866 0.166012 0.005322 0.000000 0.319433 0.000000 0.000000 0.000000 0.160690 0.000000 1.000000 0.000000 
5.817000 0.353792 0.166019 0.005317 0.000000 0.319488 0.000000 0.000000 0.000000 0.160702 0.000000 1.000000 -0.000000 
5.818000 0.353718 0.166025 0.005311 0.000000 0.319543 0.000000 0.000000 0.000000 0.160714 0.000000 1.000000 0.000000 
5.819000 0.353644 0.166032 0.005306 0.000000 0.319598 0.000000 0.000000 0.000000 0.160726 0.000000 1.000000 -0.000000 
5.820000 0.353570 0.166039 0.005300 0.000000 0.319653 0.000000 0.000000 0.000000 0.160739 0.000000 1.000000 0.000000 
5.821000 0.353496 0.166045 0.005294 0.000000 0.319708 0.000000 0.000000 0.000000 0.160751 0.000000 1.000000 -0.000000 
5.822000 0.353422 0.166052 0.005289 0.000000 0.319763 0.000000 0.000000 0.000000 0.160763 0.000000 1.000000 0.000000 
5.823000 0.353348 0.166059 0.005283 0.000000 0.319818 0.000000 0.000000 0.000000 0.160776 0.000000 1.000000 0.000000 
5.824000 0.353274 0.166065 0.005277 0.000000 0.319873 0.000000 0.000000 0.000000 0.160788 0.000000 1.000000 0.000000 
5.825000 0.353200 0.166072 0.005272 0.000000 0.319928 0.000000 0.000000 0.000000 0.160800 0.000000 1.000000 0.000000 
5.826000 0.353127 0.166079 0.005266 0.000000 0.319982 0.000000 0.000000 0.000000 0.160812 0.000000 1.000000 -0.000000 
5.827000 0.353053 0.166085 0.005261 0.000000 0.320037 0.000000 0.000000 0.000000 0.160825 0.000000 1.000000 -0.000000 
5.828000 0.352979 0.166092 0.005255 0.000000 0.320092 0.000000 0.000000 0.000000 0.160837 0.000000 1.000000 -0.000000 
5.829000 0.352905 0.166099 0.005250 0.000000 0.320147 0.000000 0.000000 0.000000 0.160849 0.000000 1.000000 0.000000 
5.830000 0.352832 0.166105 0.005244 0.000000 0.320202 0.000000 0.000000 0.000000 0.160861 0.000000 1.000000 0.000000 
5.831000 0.352758 0.166112 0.005238 0.000000 0.320257 0.000000 0.000000 0.000000 0.160874 0.000000 1.000000 -0.000000 
5.832000 0.352684 0.166119 0.005233 0.000000 0.320311 0.000000 0.000000 0.000000 0.160886 0.000000 1.000000 0.000000 
5.833000 0.352611 0.166125 0.005227 0.000000 0.320366 0.000000 0.000000 0.000000 0.160898 0.000000 1.000000 0.000000 
5.834000 0.352537 0.166132 0.005222 0.000000 0.320421 0.000000 0.000000 0.000000 0.160910 0.000000 1.000000 -0.000000 
5.835000 0.352463 0.166139 0.005216 0.000000 0.320476 0.000000 0.000000 0.000000 0.160922 0.000000 1.000000 0.000000 
5.836000 0.352390 0.166145 0.005211 0.000000 0.320530 0.000000 0.000000 0.000000 0.160935 0.000000 1.000000 0.000000 
5.837000 0.352316 0.166152 0.005205 0.000000 0.320585 0.000000 0.000000 0.000000 0.160947 0.000000 1.000000 0.000000 
5.838000 0.352243 0.166159 0.005200 0.000000 0.320640 0.000000 0.000000 0.000000 0.160959 0.000000 1.000000 -0.000000 
5.839000 0.352169 0.166165 0.005194 0.000000 0.320694 0.000000 0.000000 0.000000 0.160971 0.000000 1.000000 0.000000 
5.840000 0.352096 0.166172 0.005189 0.000000 0.320749 0.000000 0.000000 0.000000 0.160983 0.000000 1.000000 -0.000000 
5.841000 0.352022 0.166179 0.005183 0.000000 0.320804 0.000000 0.000000 0.000000 0.160995 0.000000 1.000000 -0.000000 
5.842000 0.351949 0.166185 0.005178 0.000000 0.320858 0.000000 0.000000 0.000000 0.161008 0.000000 1.000000 0.000000 
5.843000 0.351875 0.166192 0.005172 0.000000 0.320913 0.000000 0.000000 0.000000 0.161020 0.000000 1.000000 -0.000000 
5.844000 0.351802 0.166199 0.005167 0.000000 0.320968 0.000000 0.000000 0.000000 0.161032 0.000000 1.000000 0.000000 
5.845000 0.351729 0.166205 0.005161 0.000000 0.321022 0.000000 0.000000 0.000000 0.161044 0.000000 1.000000 -0.000000 
5.846000 0.351655 0.166212 0.005156 0.000000 0.321077 0.000000 0.000000 0.000000 0.161056 0.000000 1.000000 0.000000 
5.847000 0.351582 0.166218 0.005150 0.000000 0.321131 0.000000 0.000000 0.000000 0.161068 0.000000 1.000000 0.000000 
5.848000 0.351509 0.166225 0.005145 0.000000 0.321186 0.000000 0.000000 0.000000 0.161081 0.000000 1.000000 -0.000000 
5.849000 0.351435 0.166232 0.005139 0.000000 0.321240 0.000000 0.000000 0.000000 0.161093 0.000000 1.000000 -0.000000 
5.850000 0.351362 0.166238 0.005134 0.000000 0.321295 0.000000 0.000000 0.000000 0.161105 0.000000 1.000000 0.000000 
5.851000 0.351289 0.166245 0.005128 0.000000 0.321349 0.000000 0.000000 0.000000 0.161117 0.000000 1.000000 -0.000000 
5.852000 0.351215 0.166252 0.005123 0.000000 0.321404 0.000000 0.000000 0.000000 0.161129 0.000000 1.000000 0.000000 
5.853000 0.351142 0.166258 0.005117 0.000000 0.321458 0.000000 0.000000 0.000000 0.161141 0.000000 1.000000 0.000000 
5.854000 0.351069 0.166265 0.005112 0.000000 0.321513 0.000000 0.000000 0.000000 0.161153 0.000000 1.000000 -0.000000 
5.855000 0.350996 0.166272 0.005106 0.000000 0.321567 0.000000 0.000000 0.000000 0.161165 0.000000 1.000000 0.000000 
5.856000 0.350923 0.166278 0.005101 0.000000 0.321622 0.000000 0.000000 0.000000 0.161177 0.000000 1.000000 -0.000000 
5.857000 0.350850 0.166285 0.005095 0.000000 0.321676 0.000000 0.000000 0.000000 0.161189 0.000000 1.000000 0.000000 
5.858000 0.350776 0.166292 0.005090 0.000000 0.321730 0.000000 0.000000 0.000000 0.161202 0.000000 1.000000 0.000000 
5.859000 0.350703 0.166298 0.005085 0.000000 0.321785 0.000000 0.000000 0.000000 0.161214 0.000000 1.000000 -0.000000 
5.860000 0.350630 0.166305 0.005079 0.000000 0.321839 0.000000 0.000000 0.000000 0.161226 0.000000 1.000000 0.000000 
5.861000 0.350557 0.166311 0.005074 0.000000 0.321894 0.000000 0.000000 0.000000 0.161238 0.000000 1.000000 0.000000 
5.862000 0.350484 0.166318 0.005068 0.000000 0.321948 0.000000 0.000000 0.000000 0.161250 0.000000 1.000000 -0.000000 
5.863000 0.350411 0.166325 0.005063 0.000000 0.322002 0.000000 0.000000 0.000000 0.161262 0.000000 1.000000 -0.000000 
5.864000 0.350338 0.166331 0.005057 0.000000 0.322057 0.000000 0.000000 0.000000 0.161274 0.000000 1.000000 -0.000000 
5.865000 0.350265 0.166338 0.005052 0.000000 0.322111 0.000000 0.000000 0.000000 0.161286 0.000000 1.000000 0.000000 
5.866000 0.350192 0.166345 0.005047 0.000000 0.322165 0.000000 0.000000 0.000000 0.161298 0.000000 1.000000 0.000000 
5.867000 0.350119 0.166351 0.005041 0.000000 0.322219 0.000000 0.000000 0.000000 0.161310 0.000000 1.000000 0.000000 
5.868000 0.350046 0.166358 0.005036 0.000000 0.322274 0.000000 0.000000 0.000000 0.161322 0.000000 1.000000 -0.000000 
5.869000 0.349974 0.166365 0.005031 0.000000 0.322328 0.000000 0.000000 0.000000 0.161334 0.000000 1.000000 -0.000000 
5.870000 0.349901 0.166371 0.005025 0.000000 0.322382 0.000000 0.000000 0.000000 0.161346 0.000000 1.000000 -0.000000 
5.871000 0.349828 0.166378 0.005020 0.000000 0.322436 0.000000 0.000000 0.000000 0.161358 0.000000 1.000000 -0.000000 
5.872000 0.349755 0.166384 0.005014 0.000000 0.322490 0.000000 0.000000 0.000000 0.161370 0.000000 1.000000 0.000000 
5.873000 0.349682 0.166391 0.005009 0.000000 0.322545 0.000000 0.000000 0.000000 0.161382 0.000000 1.000000 -0.000000 
5.874000 0.349609 0.166398 0.005004 0.000000 0.322599 0.000000 0.000000 0.000000 0.161394 0.000000 1.000000 0.000000 
5.875000 0.349537 0.166404 0.004998 0.000000 0.322653 0.000000 0.000000 0.000000 0.161406 0.000000 1.000000 0.000000 
5.876000 0.349464 0.166411 0.004993 0.000000 0.322707 0.000000 0.000000 0.000000 0.161418 0.000000 1.000000 0.000000 
5.877000 0.349391 0.166418 0.004988 0.000000 0.322761 0.000000 0.000000 0.000000 0.161430 0.000000 1.000000 0.000000 
5.878000 0.349319 0.166424 0.004982 0.000000 0.322815 0.000000 0.000000 0.000000 0.161442 0.000000 1.000000 0.000000 
5.879000 0.349246 0.166431 0.004977 0.000000 0.322869 0.000000 0.000000 0.000000 0.161454 0.000000 1.000000 -0.000000 
5.880000 0.349173 0.166437 0.004972 0.000000 0.322923 0.000000 0.000000 0.000000 0.161466 0.000000 1.000000 -0.000000 
5.881000 0.349101 0.166444 0.004966 0.000000 0.322978 0.000000 0.000000 0.000000 0.161478 0.000000 1.000000 0.000000 
5.882000 0.349028 0.166451 0.004961 0.000000 0.323032 0.000000 0.000000 0.000000 0.161490 0.000000 1.000000 -0.000000 
5.883000 0.348955 0.166457 0.004956 0.000000 0.323086 0.000000 0.000000 0.000000 0.161502 0.000000 1.000000 -0.000000 
5.884000 0.348883 0.166464 0.004950 0.000000 0.323140 0.000000 0.000000 0.000000 0.161514 0.000000 1.000000 -0.000000 
5.885000 0.348810 0.166470 0.004945 0.000000 0.323194 0.000000 0.000000 0.000000 0.161526 0.000000 1.000000 0.000000 
5.886000 0.348738 0.166477 0.004940 0.000000 0.323248 0.000000 0.000000 0.000000 0.161537 0.000000 1.000000 -0.000000 
5.887000 0.348665 0.166484 0.004934 0.000000 0.323302 0.000000 0.000000 0.000000 0.161549 0.000000 1.000000 -0.000000 
5.888000 0.348593 0.166490 0.004929 0.000000 0.323356 0.000000 0.000000 0.000000 0.161561 0.000000 1.000000 -0.000000 
5.889000 0.348520 0.166497 0.004924 0.000000 0.323410 0.000000 0.000000 0.000000 0.161573 0.000000 1.000000 -0.000000 
5.890000 0.348448 0.166504 0.004918 0.000000 0.323463 0.000000 0.000000 0.000000 0.161585 0.000000 1.000000 -0.000000 
5.891000 0.348375 0.166510 0.004913 0.000000 0.323517 0.000000 0.000000 0.000000 0.161597 0.000000 1.000000 0.000000 
5.892000 0.348303 0.166517 0.004908 0.000000 0.323571 0.000000 0.000000 0.000000 0.161609 0.000000 1.000000 0.000000 
5.893000 0.348231 0.166523 0.004903 0.000000 0.323625 0.000000 0.000000 0.000000 0.161621 0.000000 1.000000 0.000000 
5.894000 0.348158 0.166530 0.004897 0.000000 0.323679 0.000000 0.000000 0.000000 0.161633 0.000000 1.000000 0.000000 
5.895000 0.348086 0.166537 0.004892 0.000000 0.323733 0.000000 0.000000 0.000000 0.161645 0.000000 1.000000 -0.000000 
5.896000 0.348014 0.166543 0.004887 0.000000 0.323787 0.000000 0.000000 0.000000 0.161656 0.000000 1.000000 -0.000000 
5.897000 0.347941 0.166550 0.004881 0.000000 0.323841 0.000000 0.000000 0.000000 0.161668 0.000000 1.000000 0.000000 
5.898000 0.347869 0.166556 0.004876 0.000000 0.323894 0.000000 0.000000 0.000000 0.161680 0.000000 1.000000 0.000000 
5.899000 0.347797 0.166563 0.004871 0.000000 0.323948 0.000000 0.000000 0.000000 0.161692 0.000000 1.000000 -0.000000 
5.900000 0.347725 0.166570 0.004866 0.000000 0.324002 0.000000 0.000000 0.000000 0.161704 0.000000 1.000000 -0.000000 
5.901000 0.347652 0.166576 0.004860 0.000000 0.324056 0.000000 0.000000 0.000000 0.161716 0.000000 1.000000 0.000000 
5.902000 0.347580 0.166583 0.004855 0.000000 0.324110 0.000000 0.000000 0.000000 0.161727 0.000000 1.000000 -0.000000 
5.903000 0.347508 0.166589 0.004850 0.000000 0.324163 0.000000 0.000000 0.000000 0.161739 0.000000 1.000000 0.000000 
5.904000 0.347436 0.166596 0.004845 0.000000 0.324217 0.000000 0.000000 0.000000 0.161751 0.000000 1.000000 0.000000 
5.905000 0.347364 0.166603 0.004840 0.000000 0.324271 0.000000 0.000000 0.000000 0.161763 0.000000 1.000000 -0.000000 
5.906000 0.347292 0.166609 0.004834 0.000000 0.324324 0.000000 0.000000 0.000000 0.161775 0.000000 1.000000 0.000000 
5.907000 0.347220 0.166616 0.004829 0.000000 0.324378 0.000000 0.000000 0.000000 0.161787 0.000000 1.000000 0.000000 
5.908000 0.347148 0.166622 0.004824 0.000000 0.324432 0.000000 0.000000 0.000000 0.161798 0.000000 1.000000 -0.000000 
5.909000 0.347075 0.166629 0.004819 0.000000 0.324485 0.000000 0.000000 0.000000 0.161810 0.000000 1.000000 -0.000000 
5.910000 0.347003 0.166635 0.004813 0.000000 0.324539 0.000000 0.000000 0.000000 0.161822 0.000000 1.000000 0.000000 
5.911000 0.346931 0.166642 0.004808 0.000000 0.324593 0.000000 0.000000 0.000000 0.161834 0.000000 1.000000 0.000000 
5.912000 0.346859 0.166649 0.004803 0.000000 0.324646 0.000000 0.000000 0.000000 0.161846 0.000000 1.000000 -0.000000 
5.913000 0.346787 0.166655 0.004798 0.000000 0.324700 0.000000 0.000000 0.000000 0.161857 0.000000 1.000000 0.000000 
5.914000 0.346716 0.166662 0.004793 0.000000 0.324754 0.000000 0.000000 0.000000 0.161869 0.000000 1.000000 -0.000000 
5.915000 0.346644 0.166668 0.004788 0.000000 0.324807 0.000000 0.000000 0.000000 0.161881 0.000000 1.000000 0.000000 
5.916000 0.346572 0.166675 0.004782 0.000000 0.324861 0.000000 0.000000 0.000000 0.161893 0.000000 1.000000 0.000000 
5.917000 0.346500 0.166682 0.004777 0.000000 0.324914 0.000000 0.000000 0.000000 0.161904 0.000000 1.000000 0.000000 
5.918000 0.346428 0.166688 0.004772 0.000000 0.324968 0.000000 0.000000 0.000000 0.161916 0.000000 1.000000 0.000000 
5.919000 0.346356 0.166695 0.004767 0.000000 0.325021 0.000000 0.000000 0.000000 0.161928 0.000000 1.000000 -0.000000 
5.920000 0.346284 0.166701 0.004762 0.000000 0.325075 0.000000 0.000000 0.000000 0.161940 0.000000 1.000000 -0.000000 
5.921000 0.346212 0.166708 0.004757 0.000000 0.325128 0.000000 0.000000 0.000000 0.161951 0.000000 1.000000 0.000000 
5.922000 0.346141 0.166714 0.004751 0.000000 0.325182 0.000000 0.000000 0.000000 0.161963 0.000000 1.000000 0.000000 
5.923000 0.346069 0.166721 0.004746 0.000000 0.325235 0.000000 0.000000 0.000000 0.161975 0.000000 1.000000 0.000000 
5.924000 0.345997 0.166728 0.004741 0.000000 0.325289 0.000000 0.000000 0.000000 0.161987 0.000000 1.000000 -0.000000 
5.925000 0.345925 0.166734 0.004736 0.000000 0.325342 0.000000 0.000000 0.000000 0.161998 0.000000 1.000000 0.000000 
5.926000 0.345854 0.166741 0.004731 0.000000 0.325395 0.000000 0.000000 0.000000 0.162010 0.000000 1.000000 0.000000 
5.927000 0.345782 0.166747 0.004726 0.000000 0.325449 0.000000 0.000000 0.000000 0.162022 0.000000 1.000000 0.000000 
5.928000 0.345710 0.166754 0.004721 0.000000 0.325502 0.000000 0.000000 0.000000 0.162033 0.000000 1.000000 0.000000 
5.929000 0.345639 0.166760 0.004715 0.000000 0.325556 0.000000 0.000000 0.000000 0.162045 0.000000 1.000000 -0.000000 
5.930000 0.345567 0.166767 0.004710 0.000000 0.325609 0.000000 0.000000 0.000000 0.162057 0.000000 1.000000 0.000000 
5.931000 0.345496 0.166774 0.004705 0.000000 0.325662 0.000000 0.000000 0.000000 0.162068 0.000000 1.000000 0.000000 
5.932000 0.345424 0.166780 0.004700 0.000000 0.325716 0.000000 0.000000 0.000000 0.162080 0.000000 1.000000 -0.000000 
5.933000 0.345352 0.166787 0.004695 0.000000 0.325769 0.000000 0.000000 0.000000 0.162092 0.000000 1.000000 -0.000000 
5.934000 0.345281 0.166793 0.004690 0.000000 0.325822 0.000000 0.000000 0.000000 0.162103 0.000000 1.000000 0.000000 
5.935000 0.345209 0.166800 0.004685 0.000000 0.325876 0.000000 0.000000 0.000000 0.162115 0.000000 1.000000 0.000000 
5.936000 0.345138 0.166806 0.004680 0.000000 0.325929 0.000000 0.000000 0.000000 0.162127 0.000000 1.000000 -0.000000 
5.937000 0.345066 0.166813 0.004675 0.000000 0.325982 0.000000 0.000000 0.000000 0.162138 0.000000 1.000000 -0.000000 
5.938000 0.344995 0.166820 0.004670 0.000000 0.326035 0.000000 0.000000 0.000000 0.162150 0.000000 1.000000 0.000000 
5.939000 0.344924 0.166826 0.004664 0.000000 0.326089 0.000000 0.000000 0.000000 0.162162 0.000000 1.000000 0.000000 
5.940000 0.344852 0.166833 0.004659 0.000000 0.326142 0.000000 0.000000 0.000000 0.162173 0.000000 1.000000 -0.000000 
5.941000 0.344781 0.166839 0.004654 0.000000 0.326195 0.000000 0.000000 0.000000 0.162185 0.000000 1.000000 -0.000000 
5.942000 0.344709 0.166846 0.004649 0.000000 0.326248 0.000000 0.000000 0.000000 0.162197 0.000000 1.000000 -0.000000 
5.943000 0.344638 0.166852 0.004644 0.000000 0.326301 0.000000 0.000000 0.000000 0.162208 0.000000 1.000000 0.000000 
5.944000 0.344567 0.166859 0.004639 0.000000 0.326355 0.000000 0.000000 0.000000 0.162220 0.000000 1.000000 -0.000000 
5.945000 0.344495 0.166865 0.004634 0.000000 0.326408 0.000000 0.000000 0.000000 0.162231 0.000000 1.000000 0.000000 
5.946000 0.344424 0.166872 0.004629 0.000000 0.326461 0.000000 0.000000 0.000000 0.162243 0.000000 1.000000 -0.000000 
5.947000 0.344353 0.166879 0.004624 0.000000 0.326514 0.000000 0.000000 0.000000 0.162255 0.000000 1.000000 -0.000000 
5.948000 0.344282 0.166885 0.004619 0.000000 0.326567 0.000000 0.000000 0.000000 0.162266 0.000000 1.000000 -0.000000 
5.949000 0.344210 0.166892 0.004614 0.000000 0.326620 0.000000 0.000000 0.000000 0.162278 0.000000 1.000000 -0.000000 
5.950000 0.344139 0.166898 0.004609 0.000000 0.326673 0.000000 0.000000 0.000000 0.162289 0.000000 1.000000 -0.000000 
5.951000 0.344068 0.166905 0.004604 0.000000 0.326726 0.000000 0.000000 0.000000 0.162301 0.000000 1.000000 0.000000 
5.952000 0.343997 0.166911 0.004599 0.000000 0.326779 0.000000 0.000000 0.000000 0.162313 0.000000 1.000000 -0.000000 
5.953000 0.343926 0.166918 0.004594 0.000000 0.326832 0.000000 0.000000 0.000000 0.162324 0.000000 1.000000 0.000000 
5.954000 0.343854 0.166924 0.004589 0.000000 0.326885 0.000000 0.000000 0.000000 0.162336 0.000000 1.000000 0.000000 
5.955000 0.343783 0.166931 0.004584 0.000000 0.326938 0.000000 0.000000 0.000000 0.162347 0.000000 1.000000 0.000000 
5.956000 0.343712 0.166938 0.004579 0.000000 0.326991 0.000000 0.000000 0.000000 0.162359 0.000000 1.000000 0.000000 
5.957000 0.343641 0.166944 0.004574 0.000000 0.327044 0.000000 0.000000 0.000000 0.162370 0.000000 1.000000 0.000000 
5.958000 0.343570 0.166951 0.004569 0.000000 0.327097 0.000000 0.000000 0.000000 0.162382 0.000000 1.000000 -0.000000 
5.959000 0.343499 0.166957 0.004564 0.000000 0.327150 0.000000 0.000000 0.000000 0.162393 0.000000 1.000000 0.000000 
5.960000 0.343428 0.166964 0.004559 0.000000 0.327203 0.000000 0.000000 0.000000 0.162405 0.000000 1.000000 -0.000000 
5.961000 0.343357 0.166970 0.004554 0.000000 0.327256 0.000000 0.000000 0.000000 0.162416 0.000000 1.000000 -0.000000 
5.962000 0.343286 0.166977 0.004549 0.000000 0.327309 0.000000 0.000000 0.000000 0.162428 0.000000 1.000000 -0.000000 
5.963000 0.343215 0.166983 0.004544 0.000000 0.327362 0.000000 0.000000 0.000000 0.162439 0.000000 1.000000 -0.000000 
5.964000 0.343144 0.166990 0.004539 0.000000 0.327415 0.000000 0.000000 0.000000 0.162451 0.000000 1.000000 -0.000000 
5.965000 0.343073 0.166996 0.004534 0.000000 0.327468 0.000000 0.000000 0.000000 0.162462 0.000000 1.000000 -0.000000 
5.966000 0.343003 0.167003 0.004529 0.000000 0.327521 0.000000 0.000000 0.000000 0.162474 0.000000 1.000000 -0.000000 
5.967000 0.342932 0.167010 0.004524 0.000000 0.327573 0.000000 0.000000 0.000000 0.162485 0.000000 1.000000 0.000000 
5.968000 0.342861 0.167016 0.004519 0.000000 0.327626 0.000000 0.000000 0.000000 0.162497 0.000000 1.000000 0.000000 
5.969000 0.342790 0.167023 0.004514 0.000000 0.327679 0.000000 0.000000 0.000000 0.162508 0.000000 1.000000 0.000000 
5.970000 0.342719 0.167029 0.004509 0.000000 0.327732 0.000000 0.000000 0.000000 0.162520 0.000000 1.000000 0.000000 
5.971000 0.342648 0.167036 0.004504 0.000000 0.327785 0.000000 0.000000 0.000000 0.162531 0.000000 1.000000 0.000000 
5.972000 0.342578 0.167042 0.004499 0.000000 0.327837 0.000000 0.000000 0.000000 0.162543 0.000000 1.000000 -0.000000 
5.973000 0.342507 0.167049 0.004494 0.000000 0.327890 0.000000 0.000000 0.000000 0.162554 0.000000 1.000000 0.000000 
5.974000 0.342436 0.167055 0.004489 0.000000 0.327943 0.000000 0.000000 0.000000 0.162566 0.000000 1.000000 0.000000 
5.975000 0.342365 0.167062 0.004485 0.000000 0.327996 0.000000 0.000000 0.000000 0.162577 0.000000 1.000000 -0.000000 
5.976000 0.342295 0.167068 0.004480 0.000000 0.328048 0.000000 0.000000 0.000000 0.162589 0.000000 1.000000 -0.000000 
5.977000 0.342224 0.167075 0.004475 0.000000 0.328101 0.000000 0.000000 0.000000 0.162600 0.000000 1.000000 -0.000000 
5.978000 0.342153 0.167081 0.004470 0.000000 0.328154 0.000000 0.000000 0.000000 0.162612 0.000000 1.000000 0.000000 
5.979000 0.342083 0.167088 0.004465 0.000000 0.328206 0.000000 0.000000 0.000000 0.162623 0.000000 1.000000 0.000000 
5.980000 0.342012 0.167094 0.004460 0.000000 0.328259 0.000000 0.000000 0.000000 0.162634 0.000000 1.000000 0.000000 
5.981000 0.341942 0.167101 0.004455 0.000000 0.328312 0.000000 0.000000 0.000000 0.162646 0.000000 1.000000 -0.000000 
5.982000 0.341871 0.167107 0.004450 0.000000 0.328364 0.000000 0.000000 0.000000 0.162657 0.000000 1.000000 -0.000000 
5.983000 0.341800 0.167114 0.004445 0.000000 0.328417 0.000000 0.000000 0.000000 0.162669 0.000000 1.000000 -0.000000 
5.984000 0.341730 0.167120 0.004440 0.000000 0.328469 0.000000 0.000000 0.000000 0.162680 0.000000 1.000000 0.000000 
5.985000 0.341659 0.167127 0.004436 0.000000 0.328522 0.000000 0.000000 0.000000 0.162691 0.000000 1.000000 -0.000000 
5.986000 0.341589 0.167134 0.004431 0.000000 0.328575 0.000000 0.000000 0.000000 0.162703 0.000000 1.000000 -0.000000 
5.987000 0.341519 0.167140 0.004426 0.000000 0.328627 0.000000 0.000000 0.000000 0.162714 0.000000 1.000000 0.000000 
5.988000 0.341448 0.167147 0.004421 0.000000 0.328680 0.000000 0.000000 0.000000 0.162726 0.000000 1.000000 0.000000 
5.989000 0.341378 0.167153 0.004416 0.000000 0.328732 0.000000 0.000000 0.000000 0.162737 0.000000 1.000000 -0.000000 
5.990000 0.341307 0.167160 0.004411 0.000000 0.328785 0.000000 0.000000 0.000000 0.162748 0.000000 1.000000 -0.000000 
5.991000 0.341237 0.167166 0.004406 0.000000 0.328837 0.000000 0.000000 0.000000 0.162760 0.000000 1.000000 -0.000000 
5.992000 0.341166 0.167173 0.004401 0.000000 0.328890 0.000000 0.000000 0.000000 0.162771 0.000000 1.000000 -0.000000 
5.993000 0.341096 0.167179 0.004397 0.000000 0.328942 0.000000 0.000000 0.000000 0.162782 0.000000 1.000000 -0.000000 
5.994000 0.341026 0.167186 0.004392 0.000000 0.328995 0.000000 0.000000 0.000000 0.162794 0.000000 1.000000 -0.000000 
5.995000 0.340955 0.167192 0.004387 0.000000 0.329047 0.000000 0.000000 0.000000 0.162805 0.000000 1.000000 0.000000 
5.996000 0.340885 0.167199 0.004382 0.000000 0.329100 0.000000 0.000000 0.000000 0.162817 0.000000 1.000000 -0.000000 
5.997000 0.340815 0.167205 0.004377 0.000000 0.329152 0.000000 0.000000 0.000000 0.162828 0.000000 1.000000 -0.000000 
5.998000 0.340745 0.167212 0.004372 0.000000 0.329204 0.000000 0.000000 0.000000 0.162839 0.000000 1.000000 -0.000000 
5.999000 0.340674 0.167218 0.004368 0.000000 0.329257 0.000000 0.000000 0.000000 0.162851 0.000000 1.000000 0.000000 
6.000000 0.340604 0.167225 0.004363 0.000000 0.329309 0.000000 0.000000 0.000000 0.162862 0.000000 1.000000 -0.000000 
6.001000 0.340534 0.167231 0.004358 0.000000 0.329362 0.000000 0.000000 0.000000 0.162873 0.000000 1.000000 -0.000000 
6.002000 0.340464 0.167238 0.004353 0.000000 0.329414 0.000000 0.000000 0.000000 0.162884 0.000000 1.000000 -0.000000 
6.003000 0.340394 0.167244 0.004348 0.000000 0.329466 0.000000 0.000000 0.000000 0.162896 0.000000 1.000000 0.000000 
6.004000 0.340324 0.167251 0.004344 0.000000 0.329519 0.000000 0.000000 0.000000 0.162907 0.000000 1.000000 -0.000000 
6.005000 0.340253 0.167257 0.004339 0.000000 0.329571 0.000000 0.000000 0.000000 0.162918 0.000000 1.000000 -0.000000 
6.006000 0.340183 0.167264 0.004334 0.000000 0.329623 0.000000 0.000000 0.000000 0.162930 0.000000 1.000000 0.000000 
6.007000 0.340113 0.167270 0.004329 0.000000 0.329675 0.000000 0.000000 0.000000 0.162941 0.000000 1.000000 0.000000 
6.008000 0.340043 0.167277 0.004324 0.000000 0.329728 0.000000 0.000000 0.000000 0.162952 0.000000 1.000000 0.000000 
6.009000 0.339973 0.167283 0.004320 0.000000 0.329780 0.000000 0.000000 0.000000 0.162964 0.000000 1.000000 0.000000 
6.010000 0.339903 0.167290 0.004315 0.000000 0.329832 0.000000 0.000000 0.000000 0.162975 0.000000 1.000000 -0.000000 
6.011000 0.339833 0.167296 0.004310 0.000000 0.329884 0.000000 0.000000 0.000000 0.162986 0.000000 1.000000 0.000000 
6.012000 0.339763 0.167303 0.004305 0.000000 0.329937 0.000000 0.000000 0.000000 0.162997 0.000000 1.000000 0.000000 
6.013000 0.339693 0.167309 0.004301 0.000000 0.329989 0.000000 0.000000 0.000000 0.163009 0.000000 1.000000 -0.000000 
6.014000 0.339623 0.167316 0.004296 0.000000 0.330041 0.000000 0.000000 0.000000 0.163020 0.000000 1.000000 0.000000 
6.015000 0.339553 0.167322 0.004291 0.000000 0.330093 0.000000 0.000000 0.000000 0.163031 0.000000 1.000000 -0.000000 
6.016000 0.339484 0.167329 0.004286 0.000000 0.330145 0.000000 0.000000 0.000000 0.163042 0.000000 1.000000 0.000000 
6.017000 0.339414 0.167335 0.004282 0.000000 0.330198 0.000000 0.000000 0.000000 0.163054 0.000000 1.000000 -0.000000 
6.018000 0.339344 0.167342 0.004277 0.000000 0.330250 0.000000 0.000000 0.000000 0.163065 0.000000 1.000000 -0.000000 
6.019000 0.339274 0.167348 0.004272 0.000000 0.330302 0.000000 0.000000 0.000000 0.163076 0.000000 1.000000 -0.000000 
6.020000 0.339204 0.167355 0.004267 0.000000 0.330354 0.000000 0.000000 0.000000 0.163087 0.000000 1.000000 -0.000000 
6.021000 0.339134 0.167361 0.004263 0.000000 0.330406 0.000000 0.000000 0.000000 0.163099 0.000000 1.000000 -0.000000 
6.022000 0.339065 0.167368 0.004258 0.000000 0.330458 0.000000 0.000000 0.000000 0.163110 0.000000 1.000000 -0.000000 
6.023000 0.338995 0.167374 0.004253 0.000000 0.330510 0.000000 0.000000 0.000000 0.163121 0.000000 1.000000 -0.000000 
6.024000 0.338925 0.167381 0.004248 0.000000 0.330562 0.000000 0.000000 0.000000 0.163132 0.000000 1.000000 0.000000 
6.025000 0.338855 0.167387 0.004244 0.000000 0.330614 0.000000 0.000000 0.000000 0.163143 0.000000 1.000000 0.000000 
6.026000 0.338786 0.167394 0.004239 0.000000 0.330666 0.000000 0.000000 0.000000 0.163155 0.000000 1.000000 0.000000 
6.027000 0.338716 0.167400 0.004234 0.000000 0.330718 0.000000 0.000000 0.000000 0.163166 0.000000 1.000000 0.000000 
6.028000 0.338646 0.167406 0.004230 0.000000 0.330770 0.000000 0.000000 0.000000 0.163177 0.000000 1.000000 -0.000000 
6.029000 0.338577 0.167413 0.004225 0.000000 0.330822 0.000000 0.000000 0.000000 0.163188 0.000000 1.000000 -0.000000 
6.030000 0.338507 0.167419 0.004220 0.000000 0.330874 0.000000 0.000000 0.000000 0.163199 0.000000 1.000000 -0.000000 
6.031000 0.338437 0.167426 0.004215 0.000000 0.330926 0.000000 0.000000 0.000000 0.163210 0.000000 1.000000 -0.000000 
6.032000 0.338368 0.167432 0.004211 0.000000 0.330978 0.000000 0.000000 0.000000 0.163222 0.000000 1.000000 -0.000000 
6.033000 0.338298 0.167439 0.004206 0.000000 0.331030 0.000000 0.000000 0.000000 0.163233 0.000000 1.000000 0.000000 
6.034000 0.338229 0.167445 0.004201 0.000000 0.331082 0.000000 0.000000 0.000000 0.163244 0.000000 1.000000 -0.000000 
6.035000 0.338159 0.167452 0.004197 0.000000 0.331134 0.000000 0.000000 0.000000 0.163255 0.000000 1.000000 -0.000000 
6.036000 0.338090 0.167458 0.004192 0.000000 0.331186 0.000000 0.000000 0.000000 0.163266 0.000000 1.000000 0.000000 
6.037000 0.338020 0.167465 0.004187 0.000000 0.331238 0.000000 0.000000 0.000000 0.163277 0.000000 1.000000 -0.000000 
6.038000 0.337951 0.167471 0.004183 0.000000 0.331289 0.000000 0.000000 0.000000 0.163288 0.000000 1.000000 -0.000000 
6.039000 0.337881 0.167478 0.004178 0.000000 0.331341 0.000000 0.000000 0.000000 0.163300 0.000000 1.000000 -0.000000 
6.040000 0.337812 0.167484 0.004173 0.000000 0.331393 0.000000 0.000000 0.000000 0.163311 0.000000 1.000000 0.000000 
6.041000 0.337743 0.167491 0.004169 0.000000 0.331445 0.000000 0.000000 0.000000 0.163322 0.000000 1.000000 -0.000000 
6.042000 0.337673 0.167497 0.004164 0.000000 0.331497 0.000000 0.000000 0.000000 0.163333 0.000000 1.000000 -0.000000 
6.043000 0.337604 0.167504 0.004160 0.000000 0.331549 0.000000 0.000000 0.000000 0.163344 0.000000 1.000000 -0.000000 
6.044000 0.337534 0.167510 0.004155 0.000000 0.331600 0.000000 0.000000 0.000000 0.163355 0.000000 1.000000 0.000000 
6.045000 0.337465 0.167517 0.004150 0.000000 0.331652 0.000000 0.000000 0.000000 0.163366 0.000000 1.000000 0.000000 
6.046000 0.337396 0.167523 0.004146 0.000000 0.331704 0.000000 0.000000 0.000000 0.163377 0.000000 1.000000 0.000000 
6.047000 0.337327 0.167529 0.004141 0.000000 0.331756 0.000000 0.000000 0.000000 0.163388 0.000000 1.000000 -0.000000 
6.048000 0.337257 0.167536 0.004136 0.000000 0.331807 0.000000 0.000000 0.000000 0.163400 0.000000 1.000000 0.000000 
6.049000 0.337188 0.167542 0.004132 0.000000 0.331859 0.000000 0.000000 0.000000 0.163411 0.000000 1.000000 0.000000 
6.050000 0.337119 0.167549 0.004127 0.000000 0.331911 0.000000 0.000000 0.000000 0.163422 0.000000 1.000000 0.000000 
6.051000 0.337050 0.167555 0.004123 0.000000 0.331962 0.000000 0.000000 0.000000 0.163433 0.000000 1.000000 0.000000 
6.052000 0.336980 0.167562 0.004118 0.000000 0.332014 0.000000 0.000000 0.000000 0.163444 0.000000 1.000000 0.000000 
6.053000 0.336911 0.167568 0.004113 0.000000 0.332066 0.000000 0.000000 0.000000 0.163455 0.000000 1.000000 0.000000 
6.054000 0.336842 0.167575 0.004109 0.000000 0.332117 0.000000 0.000000 0.000000 0.163466 0.000000 1.000000 0.000000 
6.055000 0.336773 0.167581 0.004104 0.000000 0.332169 0.000000 0.000000 0.000000 0.163477 0.000000 1.000000 0.000000 
6.056000 0.336704 0.167588 0.004100 0.000000 0.332221 0.000000 0.000000 0.000000 0.163488 0.000000 1.000000 -0.000000 
6.057000 0.336635 0.167594 0.004095 0.000000 0.332272 0.000000 0.000000 0.000000 0.163499 0.000000 1.000000 -0.000000 
6.058000 0.336566 0.167601 0.004090 0.000000 0.332324 0.000000 0.000000 0.000000 0.163510 0.000000 1.000000 -0.000000 
6.059000 0.336497 0.167607 0.004086 0.000000 0.332375 0.000000 0.000000 0.000000 0.163521 0.000000 1.000000 -0.000000 
6.060000 0.336428 0.167613 0.004081 0.000000 0.332427 0.000000 0.000000 0.000000 0.163532 0.000000 1.000000 -0.000000 
6.061000 0.336358 0.167620 0.004077 0.000000 0.332478 0.000000 0.000000 0.000000 0.163543 0.000000 1.000000 0.000000 
6.062000 0.336289 0.167626 0.004072 0.000000 0.332530 0.000000 0.000000 0.000000 0.163554 0.000000 1.000000 0.000000 
6.063000 0.336221 0.167633 0.004068 0.000000 0.332581 0.000000 0.000000 0.000000 0.163565 0.000000 1.000000 -0.000000 
6.064000 0.336152 0.167639 0.004063 0.000000 0.332633 0.000000 0.000000 0.000000 0.163576 0.000000 1.000000 -0.000000 
6.065000 0.336083 0.167646 0.004058 0.000000 0.332684 0.000000 0.000000 0.000000 0.163587 0.000000 1.000000 0.000000 
6.066000 0.336014 0.167652 0.004054 0.000000 0.332736 0.000000 0.000000 0.000000 0.163598 0.000000 1.000000 -0.000000 
6.067000 0.335945 0.167659 0.004049 0.000000 0.332787 0.000000 0.000000 0.000000 0.163609 0.000000 1.000000 0.000000 
6.068000 0.335876 0.167665 0.004045 0.000000 0.332839 0.000000 0.000000 0.000000 0.163620 0.000000 1.000000 -0.000000 
6.069000 0.335807 0.167671 0.004040 0.000000 0.332890 0.000000 0.000000 0.000000 0.163631 0.000000 1.000000 -0.000000 
6.070000 0.335738 0.167678 0.004036 0.000000 0.332942 0.000000 0.000000 0.000000 0.163642 0.000000 1.000000 -0.000000 
6.071000 0.335669 0.167684 0.004031 0.000000 0.332993 0.000000 0.000000 0.000000 0.163653 0.000000 1.000000 0.000000 
6.072000 0.335601 0.167691 0.004027 0.000000 0.333045 0.000000 0.000000 0.000000 0.163664 0.000000 1.000000 0.000000 
6.073000 0.335532 0.167697 0.004022 0.000000 0.333096 0.000000 0.000000 0.000000 0.163675 0.000000 1.000000 -0.000000 
6.074000 0.335463 0.167704 0.004018 0.000000 0.333147 0.000000 0.000000 0.000000 0.163686 0.000000 1.000000 -0.000000 
6.075000 0.335394 0.167710 0.004013 0.000000 0.333199 0.000000 0.000000 0.000000 0.163697 0.000000 1.000000 -0.000000 
6.076000 0.335325 0.167717 0.004009 0.000000 0.333250 0.000000 0.000000 0.000000 0.163708 0.000000 1.000000 -0.000000 
6.077000 0.335257 0.167723 0.004004 0.000000 0.333301 0.000000 0.000000 0.000000 0.163719 0.000000 1.000000 -0.000000 
6.078000 0.335188 0.167729 0.004000 0.000000 0.333353 0.000000 0.000000 0.000000 0.163730 0.000000 1.000000 -0.000000 
6.079000 0.335119 0.167736 0.003995 0.000000 0.333404 0.000000 0.000000 0.000000 0.163741 0.000000 1.000000 0.000000 
6.080000 0.335051 0.167742 0.003991 0.000000 0.333455 0.000000 0.000000 0.000000 0.163752 0.000000 1.000000 -0.000000 
6.081000 0.334982 0.167749 0.003986 0.000000 0.333507 0.000000 0.000000 0.000000 0.163763 0.000000 1.000000 -0.000000 
6.082000 0.334913 0.167755 0.003982 0.000000 0.333558 0.000000 0.000000 0.000000 0.163774 0.000000 1.000000 -0.000000 
6.083000 0.334845 0.167762 0.003977 0.000000 0.333609 0.000000 0.000000 0.000000 0.163784 0.000000 1.000000 -0.000000 
6.084000 0.334776 0.167768 0.003973 0.000000 0.333660 0.000000 0.000000 0.000000 0.163795 0.000000 1.000000 0.000000 
6.085000 0.334708 0.167774 0.003968 0.000000 0.333712 0.000000 0.000000 0.000000 0.163806 0.000000 1.000000 -0.000000 
6.086000 0.334639 0.167781 0.003964 0.000000 0.333763 0.000000 0.000000 0.000000 0.163817 0.000000 1.000000 -0.000000 
6.087000 0.334571 0.167787 0.003959 0.000000 0.333814 0.000000 0.000000 0.000000 0.163828 0.000000 1.000000 0.000000 
6.088000 0.334502 0.167794 0.003955 0.000000 0.333865 0.000000 0.000000 0.000000 0.163839 0.000000 1.000000 0.000000 
6.089000 0.334434 0.167800 0.003950 0.000000 0.333916 0.000000 0.000000 0.000000 0.163850 0.000000 1.000000 -0.000000 
6.090000 0.334365 0.167807 0.003946 0.000000 0.333967 0.000000 0.000000 0.000000 0.163861 0.000000 1.000000 -0.000000 
6.091000 0.334297 0.167813 0.003941 0.000000 0.334019 0.000000 0.000000 0.000000 0.163872 0.000000 1.000000 0.000000 
6.092000 0.334228 0.167819 0.003937 0.000000 0.334070 0.000000 0.000000 0.000000 0.163882 0.000000 1.000000 0.000000 
6.093000 0.334160 0.167826 0.003933 0.000000 0.334121 0.000000 0.000000 0.000000 0.163893 0.000000 1.000000 -0.000000 
6.094000 0.334092 0.167832 0.003928 0.000000 0.334172 0.000000 0.000000 0.000000 0.163904 0.000000 1.000000 0.000000 
6.095000 0.334023 0.167839 0.003924 0.000000 0.334223 0.000000 0.000000 0.000000 0.163915 0.000000 1.000000 0.000000 
6.096000 0.333955 0.167845 0.003919 0.000000 0.334274 0.000000 0.000000 0.000000 0.163926 0.000000 1.000000 -0.000000 
6.097000 0.333887 0.167852 0.003915 0.000000 0.334325 0.000000 0.000000 0.000000 0.163937 0.000000 1.000000 0.000000 
6.098000 0.333818 0.167858 0.003910 0.000000 0.334376 0.000000 0.000000 0.000000 0.163948 0.000000 1.000000 -0.000000 
6.099000 0.333750 0.167864 0.003906 0.000000 0.334427 0.000000 0.000000 0.000000 0.163958 0.000000 1.000000 -0.000000 
6.100000 0.333682 0.167871 0.003902 0.000000 0.334478 0.000000 0.000000 0.000000 0.163969 0.000000 1.000000 -0.000000 
6.101000 0.333613 0.167877 0.003897 0.000000 0.334529 0.000000 0.000000 0.000000 0.163980 0.000000 1.000000 -0.000000 
6.102000 0.333545 0.167884 0.003893 0.000000 0.334580 0.000000 0.000000 0.000000 0.163991 0.000000 1.000000 0.000000 
6.103000 0.333477 0.167890 0.003888 0.000000 0.334631 0.000000 0.000000 0.000000 0.164002 0.000000 1.000000 0.000000 
6.104000 0.333409 0.167896 0.003884 0.000000 0.334682 0.000000 0.000000 0.000000 0.164013 0.000000 1.000000 0.000000 
6.105000 0.333341 0.167903 0.003880 0.000000 0.334733 0.000000 0.000000 0.000000 0.164023 0.000000 1.000000 0.000000 
6.106000 0.333272 0.167909 0.003875 0.000000 0.334784 0.000000 0.000000 0.000000 0.164034 0.000000 1.000000 -0.000000 
6.107000 0.333204 0.167916 0.003871 0.000000 0.334835 0.000000 0.000000 0.000000 0.164045 0.000000 1.000000 0.000000 
6.108000 0.333136 0.167922 0.003866 0.000000 0.334886 0.000000 0.000000 0.000000 0.164056 0.000000 1.000000 -0.000000 
6.109000 0.333068 0.167929 0.003862 0.000000 0.334937 0.000000 0.000000 0.000000 0.164067 0.000000 1.000000 0.000000 
6.110000 0.333000 0.167935 0.003858 0.000000 0.334988 0.000000 0.000000 0.000000 0.164077 0.000000 1.000000 0.000000 
6.111000 0.332932 0.167941 0.003853 0.000000 0.335039 0.000000 0.000000 0.000000 0.164088 0.000000 1.000000 -0.000000 
6.112000 0.332864 0.167948 0.003849 0.000000 0.335090 0.000000 0.000000 0.000000 0.164099 0.000000 1.000000 0.000000 
6.113000 0.332796 0.167954 0.003844 0.000000 0.335140 0.000000 0.000000 0.000000 0.164110 0.000000 1.000000 0.000000 
6.114000 0.332728 0.167961 0.003840 0.000000 0.335191 0.000000 0.000000 0.000000 0.164120 0.000000 1.000000 -0.000000 
6.115000 0.332660 0.167967 0.003836 0.000000 0.335242 0.000000 0.000000 0.000000 0.164131 0.000000 1.000000 -0.000000 
6.116000 0.332592 0.167973 0.003831 0.000000 0.335293 0.000000 0.000000 0.000000 0.164142 0.000000 1.000000 0.000000 
6.117000 0.332524 0.167980 0.003827 0.000000 0.335344 0.000000 0.000000 0.000000 0.164153 0.000000 1.000000 -0.000000 
6.118000 0.332456 0.167986 0.003823 0.000000 0.335394 0.000000 0.000000 0.000000 0.164163 0.000000 1.000000 -0.000000 
6.119000 0.332388 0.167993 0.003818 0.000000 0.335445 0.000000 0.000000 0.000000 0.164174 0.000000 1.000000 0.000000 
6.120000 0.332320 0.167999 0.003814 0.000000 0.335496 0.000000 0.000000 0.000000 0.164185 0.000000 1.000000 -0.000000 
6.121000 0.332252 0.168005 0.003810 0.000000 0.335547 0.000000 0.000000 0.000000 0.164196 0.000000 1.000000 0.000000 
6.122000 0.332184 0.168012 0.003805 0.000000 0.335598 0.000000 0.000000 0.000000 0.164206 0.000000 1.000000 0.000000 
6.123000 0.332116 0.168018 0.003801 0.000000 0.335648 0.000000 0.000000 0.000000 0.164217 0.000000 1.000000 0.000000 
6.124000 0.332049 0.168025 0.003797 0.000000 0.335699 0.000000 0.000000 0.000000 0.164228 0.000000 1.000000 0.000000 
6.125000 0.331981 0.168031 0.003792 0.000000 0.335750 0.000000 0.000000 0.000000 0.164239 0.000000 1.000000 -0.000000 
6.126000 0.331913 0.168037 0.003788 0.000000 0.335800 0.000000 0.000000 0.000000 0.164249 0.000000 1.000000 0.000000 
6.127000 0.331845 0.168044 0.003784 0.000000 0.335851 0.000000 0.000000 0.000000 0.164260 0.000000 1.000000 -0.000000 
6.128000 0.331777 0.168050 0.003779 0.000000 0.335902 0.000000 0.000000 0.000000 0.164271 0.000000 1.000000 -0.000000 
6.129000 0.331710 0.168057 0.003775 0.000000 0.335952 0.000000 0.000000 0.000000 0.164281 0.000000 1.000000 -0.000000 
6.130000 0.331642 0.168063 0.003771 0.000000 0.336003 0.000000 0.000000 0.000000 0.164292 0.000000 1.000000 -0.000000 
6.131000 0.331574 0.168069 0.003767 0.000000 0.336054 0.000000 0.000000 0.000000 0.164303 0.000000 1.000000 0.000000 
6.132000 0.331507 0.168076 0.003762 0.000000 0.336104 0.000000 0.000000 0.000000 0.164313 0.000000 1.000000 -0.000000 
6.133000 0.331439 0.168082 0.003758 0.000000 0.336155 0.000000 0.000000 0.000000 0.164324 0.000000 1.000000 -0.000000 
6.134000 0.331371 0.168089 0.003754 0.000000 0.336205 0.000000 0.000000 0.000000 0.164335 0.000000 1.000000 -0.000000 
6.135000 0.331304 0.168095 0.003749 0.000000 0.336256 0.000000 0.000000 0.000000 0.164345 0.000000 1.000000 -0.000000 
6.136000 0.331236 0.168101 0.003745 0.000000 0.336306 0.000000 0.000000 0.000000 0.164356 0.000000 1.000000 0.000000 
6.137000 0.331169 0.168108 0.003741 0.000000 0.336357 0.000000 0.000000 0.000000 0.164367 0.000000 1.000000 -0.000000 
6.138000 0.331101 0.168114 0.003737 0.000000 0.336407 0.000000 0.000000 0.000000 0.164377 0.000000 1.000000 0.000000 
6.139000 0.331033 0.168120 0.003732 0.000000 0.336458 0.000000 0.000000 0.000000 0.164388 0.000000 1.000000 -0.000000 
6.140000 0.330966 0.168127 0.003728 0.000000 0.336509 0.000000 0.000000 0.000000 0.164399 0.000000 1.000000 -0.000000 
6.141000 0.330898 0.168133 0.003724 0.000000 0.336559 0.000000 0.000000 0.000000 0.164409 0.000000 1.000000 -0.000000 
6.142000 0.330831 0.168140 0.003720 0.000000 0.336609 0.000000 0.000000 0.000000 0.164420 0.000000 1.000000 -0.000000 
6.143000 0.330763 0.168146 0.003715 0.000000 0.336660 0.000000 0.000000 0.000000 0.164431 0.000000 1.000000 -0.000000 
6.144000 0.330696 0.168152 0.003711 0.000000 0.336710 0.000000 0.000000 0.000000 0.164441 0.000000 1.000000 0.000000 
6.145000 0.330629 0.168159 0.003707 0.000000 0.336761 0.000000 0.000000 0.000000 0.164452 0.000000 1.000000 -0.000000 
6.146000 0.330561 0.168165 0.003703 0.000000 0.336811 0.000000 0.000000 0.000000 0.164463 0.000000 1.000000 0.000000 
6.147000 0.330494 0.168171 0.003698 0.000000 0.336862 0.000000 0.000000 0.000000 0.164473 0.000000 1.000000 -0.000000 
6.148000 0.330426 0.168178 0.003694 0.000000 0.336912 0.000000 0.000000 0.000000 0.164484 0.000000 1.000000 0.000000 
6.149000 0.330359 0.168184 0.003690 0.000000 0.336962 0.000000 0.000000 0.000000 0.164494 0.000000 1.000000 -0.000000 
6.150000 0.330292 0.168191 0.003686 0.000000 0.337013 0.000000 0.000000 0.000000 0.164505 0.000000 1.000000 0.000000 
6.151000 0.330224 0.168197 0.003681 0.000000 0.337063 0.000000 0.000000 0.000000 0.164516 0.000000 1.000000 -0.000000 
6.152000 0.330157 0.168203 0.003677 0.000000 0.337113 0.000000 0.000000 0.000000 0.164526 0.000000 1.000000 0.000000 
6.153000 0.330090 0.168210 0.003673 0.000000 0.337164 0.000000 0.000000 0.000000 0.164537 0.000000 1.000000 -0.000000 
6.154000 0.330022 0.168216 0.003669 0.000000 0.337214 0.000000 0.000000 0.000000 0.164547 0.000000 1.000000 0.000000 
6.155000 0.329955 0.168222 0.003665 0.000000 0.337264 0.000000 0.000000 0.000000 0.164558 0.000000 1.000000 -0.000000 
6.156000 0.329888 0.168229 0.003660 0.000000 0.337315 0.000000 0.000000 0.000000 0.164568 0.000000 1.000000 -0.000000 
6.157000 0.329821 0.168235 0.003656 0.000000 0.337365 0.000000 0.000000 0.000000 0.164579 0.000000 1.000000 -0.000000 
6.158000 0.329754 0.168242 0.003652 0.000000 0.337415 0.000000 0.000000 0.000000 0.164590 0.000000 1.000000 -0.000000 
6.159000 0.329686 0.168248 0.003648 0.000000 0.337466 0.000000 0.000000 0.000000 0.164600 0.000000 1.000000 -0.000000 
6.160000 0.329619 0.168254 0.003644 0.000000 0.337516 0.000000 0.000000 0.000000 0.164611 0.000000 1.000000 0.000000 
6.161000 0.329552 0.168261 0.003639 0.000000 0.337566 0.000000 0.000000 0.000000 0.164621 0.000000 1.000000 0.000000 
6.162000 0.329485 0.168267 0.003635 0.000000 0.337616 0.000000 0.000000 0.000000 0.164632 0.000000 1.000000 0.000000 
6.163000 0.329418 0.168273 0.003631 0.000000 0.337666 0.000000 0.000000 0.000000 0.164642 0.000000 1.000000 -0.000000 
6.164000 0.329351 0.168280 0.003627 0.000000 0.337717 0.000000 0.000000 0.000000 0.164653 0.000000 1.000000 0.000000 
6.165000 0.329284 0.168286 0.003623 0.000000 0.337767 0.000000 0.000000 0.000000 0.164663 0.000000 1.000000 0.000000 
6.166000 0.329217 0.168292 0.003619 0.000000 0.337817 0.000000 0.000000 0.000000 0.164674 0.000000 1.000000 -0.000000 
6.167000 0.329150 0.168299 0.003614 0.000000 0.337867 0.000000 0.000000 0.000000 0.164684 0.000000 1.000000 -0.000000 
6.168000 0.329083 0.168305 0.003610 0.000000 0.337917 0.000000 0.000000 0.000000 0.164695 0.000000 1.000000 0.000000 
6.169000 0.329016 0.168312 0.003606 0.000000 0.337967 0.000000 0.000000 0.000000 0.164705 0.000000 1.000000 -0.000000 
6.170000 0.328949 0.168318 0.003602 0.000000 0.338017 0.000000 0.000000 0.000000 0.164716 0.000000 1.000000 -0.000000 
6.171000 0.328882 0.168324 0.003598 0.000000 0.338068 0.000000 0.000000 0.000000 0.164726 0.000000 1.000000 0.000000 
6.172000 0.328815 0.168331 0.003594 0.000000 0.338118 0.000000 0.000000 0.000000 0.164737 0.000000 1.000000 0.000000 
6.173000 0.328748 0.168337 0.003590 0.000000 0.338168 0.000000 0.000000 0.000000 0.164747 0.000000 1.000000 0.000000 
6.174000 0.328681 0.168343 0.003585 0.000000 0.338218 0.000000 0.000000 0.000000 0.164758 0.000000 1.000000 -0.000000 
6.175000 0.328614 0.168350 0.003581 0.000000 0.338268 0.000000 0.000000 0.000000 0.164768 0.000000 1.000000 0.000000 
6.176000 0.328547 0.168356 0.003577 0.000000 0.338318 0.000000 0.000000 0.000000 0.164779 0.000000 1.000000 0.000000 
6.177000 0.328480 0.168362 0.003573 0.000000 0.338368 0.000000 0.000000 0.000000 0.164789 0.000000 1.000000 -0.000000 
6.178000 0.328413 0.168369 0.003569 0.000000 0.338418 0.000000 0.000000 0.000000 0.164800 0.000000 1.000000 -0.000000 
6.179000 0.328347 0.168375 0.003565 0.000000 0.338468 0.000000 0.000000 0.000000 0.164810 0.000000 1.000000 -0.000000 
6.180000 0.328280 0.168381 0.003561 0.000000 0.338518 0.000000 0.000000 0.000000 0.164821 0.000000 1.000000 0.000000 
6.181000 0.328213 0.168388 0.003557 0.000000 0.338568 0.000000 0.000000 0.000000 0.164831 0.000000 1.000000 0.000000 
6.182000 0.328146 0.168394 0.003552 0.000000 0.338618 0.000000 0.000000 0.000000 0.164842 0.000000 1.000000 -0.000000 
6.183000 0.328080 0.168401 0.003548 0.000000 0.338668 0.000000 0.000000 0.000000 0.164852 0.000000 1.000000 0.000000 
6.184000 0.328013 0.168407 0.003544 0.000000 0.338718 0.000000 0.000000 0.000000 0.164863 0.000000 1.000000 -0.000000 
6.185000 0.327946 0.168413 0.003540 0.000000 0.338768 0.000000 0.000000 0.000000 0.164873 0.000000 1.000000 0.000000 
6.186000 0.327879 0.168420 0.003536 0.000000 0.338817 0.000000 0.000000 0.000000 0.164883 0.000000 1.000000 0.000000 
6.187000 0.327813 0.168426 0.003532 0.000000 0.338867 0.000000 0.000000 0.000000 0.164894 0.000000 1.000000 0.000000 
6.188000 0.327746 0.168432 0.003528 0.000000 0.338917 0.000000 0.000000 0.000000 0.164904 0.000000 1.000000 -0.000000 
6.189000 0.327680 0.168439 0.003524 0.000000 0.338967 0.000000 0.000000 0.000000 0.164915 0.000000 1.000000 0.000000 
6.190000 0.327613 0.168445 0.003520 0.000000 0.339017 0.000000 0.000000 0.000000 0.164925 0.000000 1.000000 0.000000 
6.191000 0.327546 0.168451 0.003516 0.000000 0.339067 0.000000 0.000000 0.000000 0.164936 0.000000 1.000000 -0.000000 
6.192000 0.327480 0.168458 0.003512 0.000000 0.339117 0.000000 0.000000 0.000000 0.164946 0.000000 1.000000 -0.000000 
6.193000 0.327413 0.168464 0.003508 0.000000 0.339166 0.000000 0.000000 0.000000 0.164956 0.000000 1.000000 -0.000000 
6.194000 0.327347 0.168470 0.003503 0.000000 0.339216 0.000000 0.000000 0.000000 0.164967 0.000000 1.000000 0.000000 
6.195000 0.327280 0.168477 0.003499 0.000000 0.339266 0.000000 0.000000 0.000000 0.164977 0.000000 1.000000 -0.000000 
6.196000 0.327214 0.168483 0.003495 0.000000 0.339316 0.000000 0.000000 0.000000 0.164988 0.000000 1.000000 -0.000000 
6.197000 0.327147 0.168489 0.003491 0.000000 0.339366 0.000000 0.000000 0.000000 0.164998 0.000000 1.000000 0.000000 
6.198000 0.327081 0.168496 0.003487 0.000000 0.339415 0.000000 0.000000 0.000000 0.165008 0.000000 1.000000 0.000000 
6.199000 0.327014 0.168502 0.003483 0.000000 0.339465 0.000000 0.000000 0.000000 0.165019 0.000000 1.000000 -0.000000 
6.200000 0.326948 0.168508 0.003479 0.000000 0.339515 0.000000 0.000000 0.000000 0.165029 0.000000 1.000000 -0.000000 
6.201000 0.326881 0.168515 0.003475 0.000000 0.339565 0.000000 0.000000 0.000000 0.165039 0.000000 1.000000 -0.000000 
6.202000 0.326815 0.168521 0.003471 0.000000 0.339614 0.000000 0.000000 0.000000 0.165050 0.000000 1.000000 -0.000000 
6.203000 0.326749 0.168527 0.003467 0.000000 0.339664 0.000000 0.000000 0.000000 0.165060 0.000000 1.000000 0.000000 
6.204000 0.326682 0.168534 0.003463 0.000000 0.339714 0.000000 0.000000 0.000000 0.165071 0.000000 1.000000 0.000000 
6.205000 0.326616 0.168540 0.003459 0.000000 0.339763 0.000000 0.000000 0.000000 0.165081 0.000000 1.000000 0.000000 
6.206000 0.326550 0.168546 0.003455 0.000000 0.339813 0.000000 0.000000 0.000000 0.165091 0.000000 1.000000 -0.000000 
6.207000 0.326483 0.168553 0.003451 0.000000 0.339863 0.000000 0.000000 0.000000 0.165102 0.000000 1.000000 -0.000000 
6.208000 0.326417 0.168559 0.003447 0.000000 0.339912 0.000000 0.000000 0.000000 0.165112 0.000000 1.000000 0.000000 
6.209000 0.326351 0.168565 0.003443 0.000000 0.339962 0.000000 0.000000 0.000000 0.165122 0.000000 1.000000 0.000000 
6.210000 0.326284 0.168572 0.003439 0.000000 0.340011 0.000000 0.000000 0.000000 0.165133 0.000000 1.000000 0.000000 
6.211000 0.326218 0.168578 0.003435 0.000000 0.340061 0.000000 0.000000 0.000000 0.165143 0.000000 1.000000 0.000000 
6.212000 0.326152 0.168584 0.003431 0.000000 0.340111 0.000000 0.000000 0.000000 0.165153 0.000000 1.000000 0.000000 
6.213000 0.326086 0.168591 0.003427 0.000000 0.340160 0.000000 0.000000 0.000000 0.165164 0.000000 1.000000 -0.000000 
6.214000 0.326020 0.168597 0.003423 0.000000 0.340210 0.000000 0.000000 0.000000 0.165174 0.000000 1.000000 0.000000 
6.215000 0.325953 0.168603 0.003419 0.000000 0.340259 0.000000 0.000000 0.000000 0.165184 0.000000 1.000000 0.000000 
6.216000 0.325887 0.168609 0.003415 0.000000 0.340309 0.000000 0.000000 0.000000 0.165194 0.000000 1.000000 -0.000000 
6.217000 0.325821 0.168616 0.003411 0.000000 0.340358 0.000000 0.000000 0.000000 0.165205 0.000000 1.000000 0.000000 
6.218000 0.325755 0.168622 0.003407 0.000000 0.340408 0.000000 0.000000 0.000000 0.165215 0.000000 1.000000 0.000000 
6.219000 0.325689 0.168628 0.003403 0.000000 0.340457 0.000000 0.000000 0.000000 0.165225 0.000000 1.000000 0.000000 
6.220000 0.325623 0.168635 0.003399 0.000000 0.340507 0.000000 0.000000 0.000000 0.165236 0.000000 1.000000 0.000000 
6.221000 0.325557 0.168641 0.003395 0.000000 0.340556 0.000000 0.000000 0.000000 0.165246 0.000000 1.000000 0.000000 
6.222000 0.325491 0.168647 0.003391 0.000000 0.340606 0.000000 0.000000 0.000000 0.165256 0.000000 1.000000 -0.000000 
6.223000 0.325425 0.168654 0.003387 0.000000 0.340655 0.000000 0.000000 0.000000 0.165266 0.000000 1.000000 -0.000000 
6.224000 0.325359 0.168660 0.003383 0.000000 0.340704 0.000000 0.000000 0.000000 0.165277 0.000000 1.000000 0.000000 
6.225000 0.325293 0.168666 0.003379 0.000000 0.340754 0.000000 0.000000 0.000000 0.165287 0.000000 1.000000 0.000000 
6.226000 0.325227 0.168673 0.003375 0.000000 0.340803 0.000000 0.000000 0.000000 0.165297 0.000000 1.000000 -0.000000 
6.227000 0.325161 0.168679 0.003371 0.000000 0.340853 0.000000 0.000000 0.000000 0.165307 0.000000 1.000000 -0.000000 
6.228000 0.325095 0.168685 0.003368 0.000000 0.340902 0.000000 0.000000 0.000000 0.165318 0.000000 1.000000 0.000000 
6.229000 0.325029 0.168692 0.003364 0.000000 0.340951 0.000000 0.000000 0.000000 0.165328 0.000000 1.000000 -0.000000 
6.230000 0.324963 0.168698 0.003360 0.000000 0.341001 0.000000 0.000000 0.000000 0.165338 0.000000 1.000000 0.000000 
6.231000 0.324897 0.168704 0.003356 0.000000 0.341050 0.000000 0.000000 0.000000 0.165348 0.000000 1.000000 0.000000 
6.232000 0.324831 0.168710 0.003352 0.000000 0.341099 0.000000 0.000000 0.000000 0.165359 0.000000 1.000000 -0.000000 
6.233000 0.324766 0.168717 0.003348 0.000000 0.341149 0.000000 0.000000 0.000000 0.165369 0.000000 1.000000 0.000000 
6.234000 0.324700 0.168723 0.003344 0.000000 0.341198 0.000000 0.000000 0.000000 0.165379 0.000000 1.000000 -0.000000 
6.235000 0.324634 0.168729 0.003340 0.000000 0.341247 0.000000 0.000000 0.000000 0.165389 0.000000 1.000000 -0.000000 
6.236000 0.324568 0.168736 0.003336 0.000000 0.341297 0.000000 0.000000 0.000000 0.165400 0.000000 1.000000 -0.000000 
6.237000 0.324502 0.168742 0.003332 0.000000 0.341346 0.000000 0.000000 0.000000 0.165410 0.000000 1.000000 0.000000 
6.238000 0.324437 0.168748 0.003328 0.000000 0.341395 0.000000 0.000000 0.000000 0.165420 0.000000 1.000000 0.000000 
6.239000 0.324371 0.168755 0.003324 0.000000 0.341444 0.000000 0.000000 0.000000 0.165430 0.000000 1.000000 0.000000 
6.240000 0.324305 0.168761 0.003321 0.000000 0.341494 0.000000 0.000000 0.000000 0.165440 0.000000 1.000000 -0.000000 
6.241000 0.324240 0.168767 0.003317 0.000000 0.341543 0.000000 0.000000 0.000000 0.165451 0.000000 1.000000 -0.000000 
6.242000 0.324174 0.168773 0.003313 0.000000 0.341592 0.000000 0.000000 0.000000 0.165461 0.000000 1.000000 0.000000 
6.243000 0.324108 0.168780 0.003309 0.000000 0.341641 0.000000 0.000000 0.000000 0.165471 0.000000 1.000000 -0.000000 
6.244000 0.324043 0.168786 0.003305 0.000000 0.341690 0.000000 0.000000 0.000000 0.165481 0.000000 1.000000 -0.000000 
6.245000 0.323977 0.168792 0.003301 0.000000 0.341739 0.000000 0.000000 0.000000 0.165491 0.000000 1.000000 -0.000000 
6.246000 0.323911 0.168799 0.003297 0.000000 0.341789 0.000000 0.000000 0.000000 0.165501 0.000000 1.000000 -0.000000 
6.247000 0.323846 0.168805 0.003293 0.000000 0.341838 0.000000 0.000000 0.000000 0.165512 0.000000 1.000000 0.000000 
6.248000 0.323780 0.168811 0.003290 0.000000 0.341887 0.000000 0.000000 0.000000 0.165522 0.000000 1.000000 0.000000 
6.249000 0.323715 0.168818 0.003286 0.000000 0.341936 0.000000 0.000000 0.000000 0.165532 0.000000 1.000000 -0.000000 
6.250000 0.323649 0.168824 0.003282 0.000000 0.341985 0.000000 0.000000 0.000000 0.165542 0.000000 1.000000 0.000000 
6.251000 0.323583 0.168830 0.003278 0.000000 0.342034 0.000000 0.000000 0.000000 0.165552 0.000000 1.000000 -0.000000 
6.252000 0.323518 0.168836 0.003274 0.000000 0.342083 0.000000 0.000000 0.000000 0.165562 0.000000 1.000000 0.000000 
6.253000 0.323452 0.168843 0.003270 0.000000 0.342132 0.000000 0.000000 0.000000 0.165572 0.000000 1.000000 0.000000 
6.254000 0.323387 0.168849 0.003266 0.000000 0.342181 0.000000 0.000000 0.000000 0.165583 0.000000 1.000000 -0.000000 
6.255000 0.323322 0.168855 0.003263 0.000000 0.342230 0.000000 0.000000 0.000000 0.165593 0.000000 1.000000 0.000000 
6.256000 0.323256 0.168862 0.003259 0.000000 0.342279 0.000000 0.000000 0.000000 0.165603 0.000000 1.000000 0.000000 
6.257000 0.323191 0.168868 0.003255 0.000000 0.342328 0.000000 0.000000 0.000000 0.165613 0.000000 1.000000 -0.000000 
6.258000 0.323125 0.168874 0.003251 0.000000 0.342377 0.000000 0.000000 0.000000 0.165623 0.000000 1.000000 -0.000000 
6.259000 0.323060 0.168880 0.003247 0.000000 0.342426 0.000000 0.000000 0.000000 0.165633 0.000000 1.000000 -0.000000 
6.260000 0.322995 0.168887 0.003243 0.000000 0.342475 0.000000 0.000000 0.000000 0.165643 0.000000 1.000000 -0.000000 
6.261000 0.322929 0.168893 0.003240 0.000000 0.342524 0.000000 0.000000 0.000000 0.165653 0.000000 1.000000 0.000000 
6.262000 0.322864 0.168899 0.003236 0.000000 0.342573 0.000000 0.000000 0.000000 0.165664 0.000000 1.000000 0.000000 
6.263000 0.322799 0.168906 0.003232 0.000000 0.342622 0.000000 0.000000 0.000000 0.165674 0.000000 1.000000 -0.000000 
6.264000 0.322733 0.168912 0.003228 0.000000 0.342671 0.000000 0.000000 0.000000 0.165684 0.000000 1.000000 0.000000 
6.265000 0.322668 0.168918 0.003224 0.000000 0.342720 0.000000 0.000000 0.000000 0.165694 0.000000 1.000000 -0.000000 
6.266000 0.322603 0.168924 0.003220 0.000000 0.342769 0.000000 0.000000 0.000000 0.165704 0.000000 1.000000 -0.000000 
6.267000 0.322538 0.168931 0.003217 0.000000 0.342818 0.000000 0.000000 0.000000 0.165714 0.000000 1.000000 -0.000000 
6.268000 0.322472 0.168937 0.003213 0.000000 0.342867 0.000000 0.000000 0.000000 0.165724 0.000000 1.000000 -0.000000 
6.269000 0.322407 0.168943 0.003209 0.000000 0.342916 0.000000 0.000000 0.000000 0.165734 0.000000 1.000000 0.000000 
6.270000 0.322342 0.168949 0.003205 0.000000 0.342964 0.000000 0.000000 0.000000 0.165744 0.000000 1.000000 0.000000 
6.271000 0.322277 0.168956 0.003202 0.000000 0.343013 0.000000 0.000000 0.000000 0.165754 0.000000 1.000000 -0.000000 
6.272000 0.322212 0.168962 0.003198 0.000000 0.343062 0.000000 0.000000 0.000000 0.165764 0.000000 1.000000 0.000000 
6.273000 0.322146 0.168968 0.003194 0.000000 0.343111 0.000000 0.000000 0.000000 0.165774 0.000000 1.000000 0.000000 
6.274000 0.322081 0.168975 0.003190 0.000000 0.343160 0.000000 0.000000 0.000000 0.165784 0.000000 1.000000 0.000000 
6.275000 0.322016 0.168981 0.003186 0.000000 0.343209 0.000000 0.000000 0.000000 0.165794 0.000000 1.000000 0.000000 
6.276000 0.321951 0.168987 0.003183 0.000000 0.343257 0.000000 0.000000 0.000000 0.165804 0.000000 1.000000 0.000000 
6.277000 0.321886 0.168993 0.003179 0.000000 0.343306 0.000000 0.000000 0.000000 0.165815 0.000000 1.000000 0.000000 
6.278000 0.321821 0.169000 0.003175 0.000000 0.343355 0.000000 0.000000 0.000000 0.165825 0.000000 1.000000 0.000000 
6.279000 0.321756 0.169006 0.003171 0.000000 0.343404 0.000000 0.000000 0.000000 0.165835 0.000000 1.000000 0.000000 
6.280000 0.321691 0.169012 0.003168 0.000000 0.343452 0.000000 0.000000 0.000000 0.165845 0.000000 1.000000 -0.000000 
6.281000 0.321626 0.169018 0.003164 0.000000 0.343501 0.000000 0.000000 0.000000 0.165855 0.000000 1.000000 0.000000 
6.282000 0.321561 0.169025 0.003160 0.000000 0.343550 0.000000 0.000000 0.000000 0.165865 0.000000 1.000000 -0.000000 
6.283000 0.321496 0.169031 0.003156 0.000000 0.343598 0.000000 0.000000 0.000000 0.165875 0.000000 1.000000 -0.000000 
6.284000 0.321431 0.169037 0.003153 0.000000 0.343647 0.000000 0.000000 0.000000 0.165885 0.000000 1.000000 0.000000 
6.285000 0.321366 0.169043 0.003149 0.000000 0.343696 0.000000 0.000000 0.000000 0.165895 0.000000 1.000000 0.000000 
6.286000 0.321301 0.169050 0.003145 0.000000 0.343744 0.000000 0.000000 0.000000 0.165905 0.000000 1.000000 -0.000000 
6.287000 0.321236 0.169056 0.003141 0.000000 0.343793 0.000000 0.000000 0.000000 0.165915 0.000000 1.000000 -0.000000 
6.288000 0.321171 0.169062 0.003138 0.000000 0.343842 0.000000 0.000000 0.000000 0.165925 0.000000 1.000000 -0.000000 
6.289000 0.321107 0.169069 0.003134 0.000000 0.343890 0.000000 0.000000 0.000000 0.165935 0.000000 1.000000 0.000000 
6.290000 0.321042 0.169075 0.003130 0.000000 0.343939 0.000000 0.000000 0.000000 0.165945 0.000000 1.000000 -0.000000 
6.291000 0.320977 0.169081 0.003127 0.000000 0.343987 0.000000 0.000000 0.000000 0.165955 0.000000 1.000000 -0.000000 
6.292000 0.320912 0.169087 0.003123 0.000000 0.344036 0.000000 0.000000 0.000000 0.165965 0.000000 1.000000 -0.000000 
6.293000 0.320847 0.169094 0.003119 0.000000 0.344085 0.000000 0.000000 0.000000 0.165974 0.000000 1.000000 0.000000 
6.294000 0.320783 0.169100 0.003115 0.000000 0.344133 0.000000 0.000000 0.000000 0.165984 0.000000 1.000000 -0.000000 
6.295000 0.320718 0.169106 0.003112 0.000000 0.344182 0.000000 0.000000 0.000000 0.165994 0.000000 1.000000 -0.000000 
6.296000 0.320653 0.169112 0.003108 0.000000 0.344230 0.000000 0.000000 0.000000 0.166004 0.000000 1.000000 -0.000000 
6.297000 0.320588 0.169119 0.003104 0.000000 0.344279 0.000000 0.000000 0.000000 0.166014 0.000000 1.000000 -0.000000 
6.298000 0.320524 0.169125 0.003101 0.000000 0.344327 0.000000 0.000000 0.000000 0.166024 0.000000 1.000000 0.000000 
6.299000 0.320459 0.169131 0.003097 0.000000 0.344376 0.000000 0.000000 0.000000 0.166034 0.000000 1.000000 0.000000 
6.300000 0.320394 0.169137 0.003093 0.000000 0.344424 0.000000 0.000000 0.000000 0.166044 0.000000 1.000000 0.000000 
6.301000 0.320330 0.169144 0.003090 0.000000 0.344473 0.000000 0.000000 0.000000 0.166054 0.000000 1.000000 -0.000000 
6.302000 0.320265 0.169150 0.003086 0.000000 0.344521 0.000000 0.000000 0.000000 0.166064 0.000000 1.000000 -0.000000 
6.303000 0.320200 0.169156 0.003082 0.000000 0.344570 0.000000 0.000000 0.000000 0.166074 0.000000 1.000000 0.000000 
6.304000 0.320136 0.169162 0.003078 0.000000 0.344618 0.000000 0.000000 0.000000 0.166084 0.000000 1.000000 -0.000000 
6.305000 0.320071 0.169169 0.003075 0.000000 0.344667 0.000000 0.000000 0.000000 0.166094 0.000000 1.000000 0.000000 
6.306000 0.320007 0.169175 0.003071 0.000000 0.344715 0.000000 0.000000 0.000000 0.166104 0.000000 1.000000 0.000000 
6.307000 0.319942 0.169181 0.003067 0.000000 0.344763 0.000000 0.000000 0.000000 0.166114 0.000000 1.000000 0.000000 
6.308000 0.319878 0.169187 0.003064 0.000000 0.344812 0.000000 0.000000 0.000000 0.166123 0.000000 1.000000 0.000000 
6.309000 0.319813 0.169194 0.003060 0.000000 0.344860 0.000000 0.000000 0.000000 0.166133 0.000000 1.000000 -0.000000 
6.310000 0.319749 0.169200 0.003057 0.000000 0.344908 0.000000 0.000000 0.000000 0.166143 0.000000 1.000000 -0.000000 
6.311000 0.319684 0.169206 0.003053 0.000000 0.344957 0.000000 0.000000 0.000000 0.166153 0.000000 1.000000 -0.000000 
6.312000 0.319620 0.169212 0.003049 0.000000 0.345005 0.000000 0.000000 0.000000 0.166163 0.000000 1.000000 0.000000 
6.313000 0.319555 0.169218 0.003046 0.000000 0.345053 0.000000 0.000000 0.000000 0.166173 0.000000 1.000000 -0.000000 
6.314000 0.319491 0.169225 0.003042 0.000000 0.345102 0.000000 0.000000 0.000000 0.166183 0.000000 1.000000 0.000000 
6.315000 0.319426 0.169231 0.003038 0.000000 0.345150 0.000000 0.000000 0.000000 0.166193 0.000000 1.000000 -0.000000 
6.316000 0.319362 0.169237 0.003035 0.000000 0.345198 0.000000 0.000000 0.000000 0.166203 0.000000 1.000000 0.000000 
6.317000 0.319298 0.169243 0.003031 0.000000 0.345247 0.000000 0.000000 0.000000 0.166212 0.000000 1.000000 -0.000000 
6.318000 0.319233 0.169250 0.003027 0.000000 0.345295 0.000000 0.000000 0.000000 0.166222 0.000000 1.000000 -0.000000 
6.319000 0.319169 0.169256 0.003024 0.000000 0.345343 0.000000 0.000000 0.000000 0.166232 0.000000 1.000000 -0.000000 
6.320000 0.319105 0.169262 0.003020 0.000000 0.345391 0.000000 0.000000 0.000000 0.166242 0.000000 1.000000 0.000000 
6.321000 0.319040 0.169268 0.003017 0.000000 0.345440 0.000000 0.000000 0.000000 0.166252 0.000000 1.000000 -0.000000 
6.322000 0.318976 0.169275 0.003013 0.000000 0.345488 0.000000 0.000000 0.000000 0.166262 0.000000 1.000000 -0.000000 
6.323000 0.318912 0.169281 0.003009 0.000000 0.345536 0.000000 0.000000 0.000000 0.166272 0.000000 1.000000 -0.000000 
6.324000 0.318847 0.169287 0.003006 0.000000 0.345584 0.000000 0.000000 0.000000 0.166281 0.000000 1.000000 -0.000000 
6.325000 0.318783 0.169293 0.003002 0.000000 0.345632 0.000000 0.000000 0.000000 0.166291 0.000000 1.000000 -0.000000 
6.326000 0.318719 0.169300 0.002999 0.000000 0.345681 0.000000 0.000000 0.000000 0.166301 0.000000 1.000000 0.000000 
6.327000 0.318655 0.169306 0.002995 0.000000 0.345729 0.000000 0.000000 0.000000 0.166311 0.000000 1.000000 -0.000000 
6.328000 0.318591 0.169312 0.002991 0.000000 0.345777 0.000000 0.000000 0.000000 0.166321 0.000000 1.000000 -0.000000 
6.329000 0.318526 0.169318 0.002988 0.000000 0.345825 0.000000 0.000000 0.000000 0.166330 0.000000 1.000000 -0.000000 
6.330000 0.318462 0.169324 0.002984 0.000000 0.345873 0.000000 0.000000 0.000000 0.166340 0.000000 1.000000 -0.000000 
6.331000 0.318398 0.169331 0.002981 0.000000 0.345921 0.000000 0.000000 0.000000 0.166350 0.000000 1.000000 -0.000000 
6.332000 0.318334 0.169337 0.002977 0.000000 0.345969 0.000000 0.000000 0.000000 0.166360 0.000000 1.000000 0.000000 
6.333000 0.318270 0.169343 0.002973 0.000000 0.346017 0.000000 0.000000 0.000000 0.166370 0.000000 1.000000 -0.000000 
6.334000 0.318206 0.169349 0.002970 0.000000 0.346065 0.000000 0.000000 0.000000 0.166379 0.000000 1.000000 0.000000 
6.335000 0.318142 0.169356 0.002966 0.000000 0.346114 0.000000 0.000000 0.000000 0.166389 0.000000 1.000000 0.000000 
6.336000 0.318078 0.169362 0.002963 0.000000 0.346162 0.000000 0.000000 0.000000 0.166399 0.000000 1.000000 -0.000000 
6.337000 0.318014 0.169368 0.002959 0.000000 0.346210 0.000000 0.000000 0.000000 0.166409 0.000000 1.000000 -0.000000 
6.338000 0.317950 0.169374 0.002956 0.000000 0.346258 0.000000 0.000000 0.000000 0.166419 0.000000 1.000000 0.000000 
6.339000 0.317886 0.169380 0.002952 0.000000 0.346306 0.000000 0.000000 0.000000 0.166428 0.000000 1.000000 0.000000 
6.340000 0.317822 0.169387 0.002948 0.000000 0.346354 0.000000 0.000000 0.000000 0.166438 0.000000 1.000000 -0.000000 
6.341000 0.317758 0.169393 0.002945 0.000000 0.346402 0.000000 0.000000 0.000000 0.166448 0.000000 1.000000 -0.000000 
6.342000 0.317694 0.169399 0.002941 0.000000 0.346450 0.000000 0.000000 0.000000 0.166458 0.000000 1.000000 0.000000 
6.343000 0.317630 0.169405 0.002938 0.000000 0.346498 0.000000 0.000000 0.000000 0.166467 0.000000 1.000000 -0.000000 
6.344000 0.317566 0.169411 0.002934 0.000000 0.346546 0.000000 0.000000 0.000000 0.166477 0.000000 1.000000 0.000000 
6.345000 0.317502 0.169418 0.002931 0.000000 0.346594 0.000000 0.000000 0.000000 0.166487 0.000000 1.000000 -0.000000 
6.346000 0.317438 0.169424 0.002927 0.000000 0.346641 0.000000 0.000000 0.000000 0.166497 0.000000 1.000000 0.000000 
6.347000 0.317374 0.169430 0.002924 0.000000 0.346689 0.000000 0.000000 0.000000 0.166506 0.000000 1.000000 -0.000000 
6.348000 0.317310 0.169436 0.002920 0.000000 0.346737 0.000000 0.000000 0.000000 0.166516 0.000000 1.000000 0.000000 
6.349000 0.317246 0.169443 0.002917 0.000000 0.346785 0.000000 0.000000 0.000000 0.166526 0.000000 1.000000 0.000000 
6.350000 0.317183 0.169449 0.002913 0.000000 0.346833 0.000000 0.000000 0.000000 0.166536 0.000000 1.000000 -0.000000 
6.351000 0.317119 0.169455 0.002910 0.000000 0.346881 0.000000 0.000000 0.000000 0.166545 0.000000 1.000000 -0.000000 
6.352000 0.317055 0.169461 0.002906 0.000000 0.346929 0.000000 0.000000 0.000000 0.166555 0.000000 1.000000 -0.000000 
6.353000 0.316991 0.169467 0.002903 0.000000 0.346977 0.000000 0.000000 0.000000 0.166565 0.000000 1.000000 0.000000 
6.354000 0.316928 0.169474 0.002899 0.000000 0.347024 0.000000 0.000000 0.000000 0.166575 0.000000 1.000000 0.000000 
6.355000 0.316864 0.169480 0.002896 0.000000 0.347072 0.000000 0.000000 0.000000 0.166584 0.000000 1.000000 0.000000 
6.356000 0.316800 0.169486 0.002892 0.000000 0.347120 0.000000 0.000000 0.000000 0.166594 0.000000 1.000000 0.000000 
6.357000 0.316736 0.169492 0.002889 0.000000 0.347168 0.000000 0.000000 0.000000 0.166604 0.000000 1.000000 0.000000 
6.358000 0.316673 0.169498 0.002885 0.000000 0.347216 0.000000 0.000000 0.000000 0.166613 0.000000 1.000000 0.000000 
6.359000 0.316609 0.169505 0.002882 0.000000 0.347263 0.000000 0.000000 0.000000 0.166623 0.000000 1.000000 -0.000000 
6.360000 0.316545 0.169511 0.002878 0.000000 0.347311 0.000000 0.000000 0.000000 0.166633 0.000000 1.000000 0.000000 
6.361000 0.316482 0.169517 0.002875 0.000000 0.347359 0.000000 0.000000 0.000000 0.166642 0.000000 1.000000 0.000000 
6.362000 0.316418 0.169523 0.002871 0.000000 0.347407 0.000000 0.000000 0.000000 0.166652 0.000000 1.000000 0.000000 
6.363000 0.316355 0.169529 0.002868 0.000000 0.347454 0.000000 0.000000 0.000000 0.166662 0.000000 1.000000 0.000000 
6.364000 0.316291 0.169536 0.002864 0.000000 0.347502 0.000000 0.000000 0.000000 0.166671 0.000000 1.000000 0.000000 
6.365000 0.316227 0.169542 0.002861 0.000000 0.347550 0.000000 0.000000 0.000000 0.166681 0.000000 1.000000 0.000000 
6.366000 0.316164 0.169548 0.002857 0.000000 0.347598 0.000000 0.000000 0.000000 0.166691 0.000000 1.000000 -0.000000 
6.367000 0.316100 0.169554 0.002854 0.000000 0.347645 0.000000 0.000000 0.000000 0.166700 0.000000 1.000000 0.000000 
6.368000 0.316037 0.169560 0.002850 0.000000 0.347693 0.000000 0.000000 0.000000 0.166710 0.000000 1.000000 0.000000 
6.369000 0.315973 0.169567 0.002847 0.000000 0.347741 0.000000 0.000000 0.000000 0.166720 0.000000 1.000000 0.000000 
6.370000 0.315910 0.169573 0.002843 0.000000 0.347788 0.000000 0.000000 0.000000 0.166729 0.000000 1.000000 0.000000 
6.371000 0.315846 0.169579 0.002840 0.000000 0.347836 0.000000 0.000000 0.000000 0.166739 0.000000 1.000000 0.000000 
6.372000 0.315783 0.169585 0.002836 0.000000 0.347883 0.000000 0.000000 0.000000 0.166749 0.000000 1.000000 -0.000000 
6.373000 0.315719 0.169591 0.002833 0.000000 0.347931 0.000000 0.000000 0.000000 0.166758 0.000000 1.000000 -0.000000 
6.374000 0.315656 0.169597 0.002830 0.000000 0.347979 0.000000 0.000000 0.000000 0.166768 0.000000 1.000000 -0.000000 
6.375000 0.315593 0.169604 0.002826 0.000000 0.348026 0.000000 0.000000 0.000000 0.166778 0.000000 1.000000 0.000000 
6.376000 0.315529 0.169610 0.002823 0.000000 0.348074 0.000000 0.000000 0.000000 0.166787 0.000000 1.000000 0.000000 
6.377000 0.315466 0.169616 0.002819 0.000000 0.348121 0.000000 0.000000 0.000000 0.166797 0.000000 1.000000 -0.000000 
6.378000 0.315403 0.169622 0.002816 0.000000 0.348169 0.000000 0.000000 0.000000 0.166806 0.000000 1.000000 -0.000000 
6.379000 0.315339 0.169628 0.002812 0.000000 0.348216 0.000000 0.000000 0.000000 0.166816 0.000000 1.000000 -0.000000 
6.380000 0.315276 0.169635 0.002809 0.000000 0.348264 0.000000 0.000000 0.000000 0.166826 0.000000 1.000000 0.000000 
6.381000 0.315213 0.169641 0.002806 0.000000 0.348311 0.000000 0.000000 0.000000 0.166835 0.000000 1.000000 0.000000 
6.382000 0.315149 0.169647 0.002802 0.000000 0.348359 0.000000 0.000000 0.000000 0.166845 0.000000 1.000000 0.000000 
6.383000 0.315086 0.169653 0.002799 0.000000 0.348406 0.000000 0.000000 0.000000 0.166854 0.000000 1.000000 0.000000 
6.384000 0.315023 0.169659 0.002795 0.000000 0.348454 0.000000 0.000000 0.000000 0.166864 0.000000 1.000000 0.000000 
6.385000 0.314960 0.169665 0.002792 0.000000 0.348501 0.000000 0.000000 0.000000 0.166874 0.000000 1.000000 -0.000000 
6.386000 0.314896 0.169672 0.002789 0.000000 0.348549 0.000000 0.000000 0.000000 0.166883 0.000000 1.000000 0.000000 
6.387000 0.314833 0.169678 0.002785 0.000000 0.348596 0.000000 0.000000 0.000000 0.166893 0.000000 1.000000 0.000000 
6.388000 0.314770 0.169684 0.002782 0.000000 0.348644 0.000000 0.000000 0.000000 0.166902 0.000000 1.000000 0.000000 
6.389000 0.314707 0.169690 0.002778 0.000000 0.348691 0.000000 0.000000 0.000000 0.166912 0.000000 1.000000 -0.000000 
6.390000 0.314644 0.169696 0.002775 0.000000 0.348739 0.000000 0.000000 0.000000 0.166921 0.000000 1.000000 0.000000 
6.391000 0.314581 0.169703 0.002772 0.000000 0.348786 0.000000 0.000000 0.000000 0.166931 0.000000 1.000000 -0.000000 
6.392000 0.314517 0.169709 0.002768 0.000000 0.348833 0.000000 0.000000 0.000000 0.166941 0.000000 1.000000 0.000000 
6.393000 0.314454 0.169715 0.002765 0.000000 0.348881 0.000000 0.000000 0.000000 0.166950 0.000000 1.000000 -0.000000 
6.394000 0.314391 0.169721 0.002761 0.000000 0.348928 0.000000 0.000000 0.000000 0.166960 0.000000 1.000000 -0.000000 
6.395000 0.314328 0.169727 0.002758 0.000000 0.348975 0.000000 0.000000 0.000000 0.166969 0.000000 1.000000 -0.000000 
6.396000 0.314265 0.169733 0.002755 0.000000 0.349023 0.000000 0.000000 0.000000 0.166979 0.000000 1.000000 -0.000000 
6.397000 0.314202 0.169740 0.002751 0.000000 0.349070 0.000000 0.000000 0.000000 0.166988 0.000000 1.000000 -0.000000 
6.398000 0.314139 0.169746 0.002748 0.000000 0.349117 0.000000 0.000000 0.000000 0.166998 0.000000 1.000000 -0.000000 
6.399000 0.314076 0.169752 0.002745 0.000000 0.349165 0.000000 0.000000 0.000000 0.167007 0.000000 1.000000 -0.000000 
6.400000 0.314013 0.169758 0.002741 0.000000 0.349212 0.000000 0.000000 0.000000 0.167017 0.000000 1.000000 0.000000 
6.401000 0.313950 0.169764 0.002738 0.000000 0.349259 0.000000 0.000000 0.000000 0.167026 0.000000 1.000000 0.000000 
6.402000 0.313887 0.169770 0.002734 0.000000 0.349307 0.000000 0.000000 0.000000 0.167036 0.000000 1.000000 -0.000000 
6.403000 0.313824 0.169777 0.002731 0.000000 0.349354 0.000000 0.000000 0.000000 0.167045 0.000000 1.000000 -0.000000 
6.404000 0.313761 0.169783 0.002728 0.000000 0.349401 0.000000 0.000000 0.000000 0.167055 0.000000 1.000000 -0.000000 
6.405000 0.313698 0.169789 0.002724 0.000000 0.349448 0.000000 0.000000 0.000000 0.167064 0.000000 1.000000 0.000000 
6.406000 0.313635 0.169795 0.002721 0.000000 0.349496 0.000000 0.000000 0.000000 0.167074 0.000000 1.000000 0.000000 
6.407000 0.313573 0.169801 0.002718 0.000000 0.349543 0.000000 0.000000 0.000000 0.167083 0.000000 1.000000 -0.000000 
6.408000 0.313510 0.169807 0.002714 0.000000 0.349590 0.000000 0.000000 0.000000 0.167093 0.000000 1.000000 0.000000 
6.409000 0.313447 0.169814 0.002711 0.000000 0.349637 0.000000 0.000000 0.000000 0.167102 0.000000 1.000000 -0.000000 
6.410000 0.313384 0.169820 0.002708 0.000000 0.349684 0.000000 0.000000 0.000000 0.167112 0.000000 1.000000 -0.000000 
6.411000 0.313321 0.169826 0.002704 0.000000 0.349732 0.000000 0.000000 0.000000 0.167121 0.000000 1.000000 -0.000000 
6.412000 0.313259 0.169832 0.002701 0.000000 0.349779 0.000000 0.000000 0.000000 0.167131 0.000000 1.000000 0.000000 
6.413000 0.313196 0.169838 0.002698 0.000000 0.349826 0.000000 0.000000 0.000000 0.167140 0.000000 1.000000 0.000000 
6.414000 0.313133 0.169844 0.002694 0.000000 0.349873 0.000000 0.000000 0.000000 0.167150 0.000000 1.000000 -0.000000 
6.415000 0.313070 0.169850 0.002691 0.000000 0.349920 0.000000 0.000000 0.000000 0.167159 0.000000 1.000000 -0.000000 
6.416000 0.313008 0.169857 0.002688 0.000000 0.349967 0.000000 0.000000 0.000000 0.167169 0.000000 1.000000 -0.000000 
6.417000 0.312945 0.169863 0.002685 0.000000 0.350014 0.000000 0.000000 0.000000 0.167178 0.000000 1.000000 0.000000 
6.418000 0.312882 0.169869 0.002681 0.000000 0.350061 0.000000 0.000000 0.000000 0.167188 0.000000 1.000000 -0.000000 
6.419000 0.312819 0.169875 0.002678 0.000000 0.350108 0.000000 0.000000 0.000000 0.167197 0.000000 1.000000 -0.000000 
6.420000 0.312757 0.169881 0.002675 0.000000 0.350155 0.000000 0.000000 0.000000 0.167207 0.000000 1.000000 0.000000 
6.421000 0.312694 0.169887 0.002671 0.000000 0.350203 0.000000 0.000000 0.000000 0.167216 0.000000 1.000000 0.000000 
6.422000 0.312632 0.169893 0.002668 0.000000 0.350250 0.000000 0.000000 0.000000 0.167225 0.000000 1.000000 -0.000000 
6.423000 0.312569 0.169900 0.002665 0.000000 0.350297 0.000000 0.000000 0.000000 0.167235 0.000000 1.000000 0.000000 
6.424000 0.312506 0.169906 0.002662 0.000000 0.350344 0.000000 0.000000 0.000000 0.167244 0.000000 1.000000 -0.000000 
6.425000 0.312444 0.169912 0.002658 0.000000 0.350391 0.000000 0.000000 0.000000 0.167254 0.000000 1.000000 -0.000000 
6.426000 0.312381 0.169918 0.002655 0.000000 0.350438 0.000000 0.000000 0.000000 0.167263 0.000000 1.000000 0.000000 
6.427000 0.312319 0.169924 0.002652 0.000000 0.350485 0.000000 0.000000 0.000000 0.167273 0.000000 1.000000 -0.000000 
6.428000 0.312256 0.169930 0.002648 0.000000 0.350532 0.000000 0.000000 0.000000 0.167282 0.000000 1.000000 0.000000 
6.429000 0.312194 0.169937 0.002645 0.000000 0.350579 0.000000 0.000000 0.000000 0.167291 0.000000 1.000000 0.000000 
6.430000 0.312131 0.169943 0.002642 0.000000 0.350625 0.000000 0.000000 0.000000 0.167301 0.000000 1.000000 0.000000 
6.431000 0.312069 0.169949 0.002639 0.000000 0.350672 0.000000 0.000000 0.000000 0.167310 0.000000 1.000000 -0.000000 
6.432000 0.312006 0.169955 0.002635 0.000000 0.350719 0.000000 0.000000 0.000000 0.167320 0.000000 1.000000 0.000000 
6.433000 0.311944 0.169961 0.002632 0.000000 0.350766 0.000000 0.000000 0.000000 0.167329 0.000000 1.000000 0.000000 
6.434000 0.311881 0.169967 0.002629 0.000000 0.350813 0.000000 0.000000 0.000000 0.167338 0.000000 1.000000 0.000000 
6.435000 0.311819 0.169973 0.002626 0.000000 0.350860 0.000000 0.000000 0.000000 0.167348 0.000000 1.000000 0.000000 
6.436000 0.311756 0.169979 0.002622 0.000000 0.350907 0.000000 0.000000 0.000000 0.167357 0.000000 1.000000 -0.000000 
6.437000 0.311694 0.169986 0.002619 0.000000 0.350954 0.000000 0.000000 0.000000 0.167367 0.000000 1.000000 -0.000000 
6.438000 0.311632 0.169992 0.002616 0.000000 0.351001 0.000000 0.000000 0.000000 0.167376 0.000000 1.000000 0.000000 
6.439000 0.311569 0.169998 0.002613 0.000000 0.351047 0.000000 0.000000 0.000000 0.167385 0.000000 1.000000 0.000000 
6.440000 0.311507 0.170004 0.002609 0.000000 0.351094 0.000000 0.000000 0.000000 0.167395 0.000000 1.000000 -0.000000 
6.441000 0.311445 0.170010 0.002606 0.000000 0.351141 0.000000 0.000000 0.000000 0.167404 0.000000 1.000000 0.000000 
6.442000 0.311382 0.170016 0.002603 0.000000 0.351188 0.000000 0.000000 0.000000 0.167413 0.000000 1.000000 0.000000 
6.443000 0.311320 0.170022 0.002600 0.000000 0.351235 0.000000 0.000000 0.000000 0.167423 0.000000 1.000000 0.000000 
6.444000 0.311258 0.170029 0.002596 0.000000 0.351281 0.000000 0.000000 0.000000 0.167432 0.000000 1.000000 0.000000 
6.445000 0.311196 0.170035 0.002593 0.000000 0.351328 0.000000 0.000000 0.000000 0.167441 0.000000 1.000000 0.000000 
6.446000 0.311133 0.170041 0.002590 0.000000 0.351375 0.000000 0.000000 0.000000 0.167451 0.000000 1.000000 0.000000 
6.447000 0.311071 0.170047 0.002587 0.000000 0.351422 0.000000 0.000000 0.000000 0.167460 0.000000 1.000000 -0.000000 
6.448000 0.311009 0.170053 0.002584 0.000000 0.351469 0.000000 0.000000 0.000000 0.167469 0.000000 1.000000 0.000000 
6.449000 0.310947 0.170059 0.002580 0.000000 0.351515 0.000000 0.000000 0.000000 0.167479 0.000000 1.000000 -0.000000 
6.450000 0.310885 0.170065 0.002577 0.000000 0.351562 0.000000 0.000000 0.000000 0.167488 0.000000 1.000000 -0.000000 
6.451000 0.310822 0.170071 0.002574 0.000000 0.351609 0.000000 0.000000 0.000000 0.167497 0.000000 1.000000 -0.000000 
6.452000 0.310760 0.170078 0.002571 0.000000 0.351655 0.000000 0.000000 0.000000 0.167507 0.000000 1.000000 -0.000000 
6.453000 0.310698 0.170084 0.002568 0.000000 0.351702 0.000000 0.000000 0.000000 0.167516 0.000000 1.000000 0.000000 
6.454000 0.310636 0.170090 0.002564 0.000000 0.351749 0.000000 0.000000 0.000000 0.167525 0.000000 1.000000 0.000000 
6.455000 0.310574 0.170096 0.002561 0.000000 0.351795 0.000000 0.000000 0.000000 0.167535 0.000000 1.000000 0.000000 
6.456000 0.310512 0.170102 0.002558 0.000000 0.351842 0.000000 0.000000 0.000000 0.167544 0.000000 1.000000 0.000000 
6.457000 0.310450 0.170108 0.002555 0.000000 0.351889 0.000000 0.000000 0.000000 0.167553 0.000000 1.000000 0.000000 
6.458000 0.310388 0.170114 0.002552 0.000000 0.351935 0.000000 0.000000 0.000000 0.167563 0.000000 1.000000 0.000000 
6.459000 0.310326 0.170120 0.002549 0.000000 0.351982 0.000000 0.000000 0.000000 0.167572 0.000000 1.000000 0.000000 
6.460000 0.310264 0.170126 0.002545 0.000000 0.352029 0.000000 0.000000 0.000000 0.167581 0.000000 1.000000 -0.000000 
6.461000 0.310202 0.170133 0.002542 0.000000 0.352075 0.000000 0.000000 0.000000 0.167590 0.000000 1.000000 -0.000000 
6.462000 0.310140 0.170139 0.002539 0.000000 0.352122 0.000000 0.000000 0.000000 0.167600 0.000000 1.000000 -0.000000 
6.463000 0.310078 0.170145 0.002536 0.000000 0.352168 0.000000 0.000000 0.000000 0.167609 0.000000 1.000000 -0.000000 
6.464000 0.310016 0.170151 0.002533 0.000000 0.352215 0.000000 0.000000 0.000000 0.167618 0.000000 1.000000 0.000000 
6.465000 0.309954 0.170157 0.002530 0.000000 0.352261 0.000000 0.000000 0.000000 0.167628 0.000000 1.000000 0.000000 
6.466000 0.309892 0.170163 0.002526 0.000000 0.352308 0.000000 0.000000 0.000000 0.167637 0.000000 1.000000 -0.000000 
6.467000 0.309830 0.170169 0.002523 0.000000 0.352354 0.000000 0.000000 0.000000 0.167646 0.000000 1.000000 -0.000000 
6.468000 0.309768 0.170175 0.002520 0.000000 0.352401 0.000000 0.000000 0.000000 0.167655 0.000000 1.000000 0.000000 
6.469000 0.309706 0.170182 0.002517 0.000000 0.352447 0.000000 0.000000 0.000000 0.167665 0.000000 1.000000 0.000000 
6.470000 0.309645 0.170188 0.002514 0.000000 0.352494 0.000000 0.000000 0.000000 0.167674 0.000000 1.000000 -0.000000 
6.471000 0.309583 0.170194 0.002511 0.000000 0.352540 0.000000 0.000000 0.000000 0.167683 0.000000 1.000000 -0.000000 
6.472000 0.309521 0.170200 0.002507 0.000000 0.352587 0.000000 0.000000 0.000000 0.167692 0.000000 1.000000 0.000000 
6.473000 0.309459 0.170206 0.002504 0.000000 0.352633 0.000000 0.000000 0.000000 0.167702 0.000000 1.000000 -0.000000 
6.474000 0.309397 0.170212 0.002501 0.000000 0.352680 0.000000 0.000000 0.000000 0.167711 0.000000 1.000000 -0.000000 
6.475000 0.309336 0.170218 0.002498 0.000000 0.352726 0.000000 0.000000 0.000000 0.167720 0.000000 1.000000 0.000000 
6.476000 0.309274 0.170224 0.002495 0.000000 0.352773 0.000000 0.000000 0.000000 0.167729 0.000000 1.000000 0.000000 
6.477000 0.309212 0.170230 0.002492 0.000000 0.352819 0.000000 0.000000 0.000000 0.167738 0.000000 1.000000 -0.000000 
6.478000 0.309150 0.170236 0.002489 0.000000 0.352865 0.000000 0.000000 0.000000 0.167748 0.000000 1.000000 0.000000 
6.479000 0.309089 0.170243 0.002486 0.000000 0.352912 0.000000 0.000000 0.000000 0.167757 0.000000 1.000000 0.000000 
6.480000 0.309027 0.170249 0.002483 0.000000 0.352958 0.000000 0.000000 0.000000 0.167766 0.000000 1.000000 -0.000000 
6.481000 0.308965 0.170255 0.002479 0.000000 0.353005 0.000000 0.000000 0.000000 0.167775 0.000000 1.000000 0.000000 
6.482000 0.308904 0.170261 0.002476 0.000000 0.353051 0.000000 0.000000 0.000000 0.167785 0.000000 1.000000 0.000000 
6.483000 0.308842 0.170267 0.002473 0.000000 0.353097 0.000000 0.000000 0.000000 0.167794 0.000000 1.000000 0.000000 
6.484000 0.308780 0.170273 0.002470 0.000000 0.353144 0.000000 0.000000 0.000000 0.167803 0.000000 1.000000 -0.000000 
6.485000 0.308719 0.170279 0.002467 0.000000 0.353190 0.000000 0.000000 0.000000 0.167812 0.000000 1.000000 -0.000000 
6.486000 0.308657 0.170285 0.002464 0.000000 0.353236 0.000000 0.000000 0.000000 0.167821 0.000000 1.000000 0.000000 
6.487000 0.308596 0.170291 0.002461 0.000000 0.353283 0.000000 0.000000 0.000000 0.167831 0.000000 1.000000 -0.000000 
6.488000 0.308534 0.170297 0.002458 0.000000 0.353329 0.000000 0.000000 0.000000 0.167840 0.000000 1.000000 0.000000 
6.489000 0.308472 0.170304 0.002455 0.000000 0.353375 0.000000 0.000000 0.000000 0.167849 0.000000 1.000000 -0.000000 
6.490000 0.308411 0.170310 0.002452 0.000000 0.353421 0.000000 0.000000 0.000000 0.167858 0.000000 1.000000 -0.000000 
6.491000 0.308349 0.170316 0.002448 0.000000 0.353468 0.000000 0.000000 0.000000 0.167867 0.000000 1.000000 0.000000 
6.492000 0.308288 0.170322 0.002445 0.000000 0.353514 0.000000 0.000000 0.000000 0.167876 0.000000 1.000000 0.000000 
6.493000 0.308226 0.170328 0.002442 0.000000 0.353560 0.000000 0.000000 0.000000 0.167886 0.000000 1.000000 0.000000 
6.494000 0.308165 0.170334 0.002439 0.000000 0.353606 0.000000 0.000000 0.000000 0.167895 0.000000 1.000000 -0.000000 
6.495000 0.308104 0.170340 0.002436 0.000000 0.353653 0.000000 0.000000 0.000000 0.167904 0.000000 1.000000 -0.000000 
6.496000 0.308042 0.170346 0.002433 0.000000 0.353699 0.000000 0.000000 0.000000 0.167913 0.000000 1.000000 -0.000000 
6.497000 0.307981 0.170352 0.002430 0.000000 0.353745 0.000000 0.000000 0.000000 0.167922 0.000000 1.000000 0.000000 
6.498000 0.307919 0.170358 0.002427 0.000000 0.353791 0.000000 0.000000 0.000000 0.167931 0.000000 1.000000 -0.000000 
6.499000 0.307858 0.170364 0.002424 0.000000 0.353837 0.000000 0.000000 0.000000 0.167940 0.000000 1.000000 -0.000000 
6.500000 0.307796 0.170370 0.002421 0.000000 0.353883 0.000000 0.000000 0.000000 0.167950 0.000000 1.000000 0.000000 
6.501000 0.307735 0.170377 0.002418 0.000000 0.353930 0.000000 0.000000 0.000000 0.167959 0.000000 1.000000 -0.000000 
6.502000 0.307674 0.170383 0.002415 0.000000 0.353976 0.000000 0.000000 0.000000 0.167968 0.000000 1.000000 -0.000000 
6.503000 0.307612 0.170389 0.002412 0.000000 0.354022 0.000000 0.000000 0.000000 0.167977 0.000000 1.000000 0.000000 
6.504000 0.307551 0.170395 0.002409 0.000000 0.354068 0.000000 0.000000 0.000000 0.167986 0.000000 1.000000 0.000000 
6.505000 0.307490 0.170401 0.002406 0.000000 0.354114 0.000000 0.000000 0.000000 0.167995 0.000000 1.000000 0.000000 
6.506000 0.307429 0.170407 0.002403 0.000000 0.354160 0.000000 0.000000 0.000000 0.168004 0.000000 1.000000 0.000000 
6.507000 0.307367 0.170413 0.002400 0.000000 0.354206 0.000000 0.000000 0.000000 0.168013 0.000000 1.000000 -0.000000 
6.508000 0.307306 0.170419 0.002397 0.000000 0.354252 0.000000 0.000000 0.000000 0.168023 0.000000 1.000000 -0.000000 
6.509000 0.307245 0.170425 0.002394 0.000000 0.354298 0.000000 0.000000 0.000000 0.168032 0.000000 1.000000 0.000000 
6.510000 0.307184 0.170431 0.002390 0.000000 0.354344 0.000000 0.000000 0.000000 0.168041 0.000000 1.000000 0.000000 
6.511000 0.307122 0.170437 0.002387 0.000000 0.354390 0.000000 0.000000 0.000000 0.168050 0.000000 1.000000 0.000000 
6.512000 0.307061 0.170443 0.002384 0.000000 0.354436 0.000000 0.000000 0.000000 0.168059 0.000000 1.000000 0.000000 
6.513000 0.307000 0.170449 0.002381 0.000000 0.354483 0.000000 0.000000 0.000000 0.168068 0.000000 1.000000 0.000000 
6.514000 0.306939 0.170456 0.002378 0.000000 0.354529 0.000000 0.000000 0.000000 0.168077 0.000000 1.000000 0.000000 
6.515000 0.306878 0.170462 0.002375 0.000000 0.354574 0.000000 0.000000 0.000000 0.168086 0.000000 1.000000 -0.000000 
6.516000 0.306817 0.170468 0.002372 0.000000 0.354620 0.000000 0.000000 0.000000 0.168095 0.000000 1.000000 -0.000000 
6.517000 0.306756 0.170474 0.002369 0.000000 0.354666 0.000000 0.000000 0.000000 0.168104 0.000000 1.000000 -0.000000 
6.518000 0.306694 0.170480 0.002366 0.000000 0.354712 0.000000 0.000000 0.000000 0.168113 0.000000 1.000000 0.000000 
6.519000 0.306633 0.170486 0.002363 0.000000 0.354758 0.000000 0.000000 0.000000 0.168122 0.000000 1.000000 -0.000000 
6.520000 0.306572 0.170492 0.002360 0.000000 0.354804 0.000000 0.000000 0.000000 0.168132 0.000000 1.000000 -0.000000 
6.521000 0.306511 0.170498 0.002357 0.000000 0.354850 0.000000 0.000000 0.000000 0.168141 0.000000 1.000000 0.000000 
6.522000 0.306450 0.170504 0.002354 0.000000 0.354896 0.000000 0.000000 0.000000 0.168150 0.000000 1.000000 0.000000 
6.523000 0.306389 0.170510 0.002351 0.000000 0.354942 0.000000 0.000000 0.000000 0.168159 0.000000 1.000000 -0.000000 
6.524000 0.306328 0.170516 0.002348 0.000000 0.354988 0.000000 0.000000 0.000000 0.168168 0.000000 1.000000 -0.000000 
6.525000 0.306267 0.170522 0.002345 0.000000 0.355034 0.000000 0.000000 0.000000 0.168177 0.000000 1.000000 -0.000000 
6.526000 0.306206 0.170528 0.002343 0.000000 0.355080 0.000000 0.000000 0.000000 0.168186 0.000000 1.000000 0.000000 
6.527000 0.306145 0.170534 0.002340 0.000000 0.355126 0.000000 0.000000 0.000000 0.168195 0.000000 1.000000 -0.000000 
6.528000 0.306084 0.170540 0.002337 0.000000 0.355171 0.000000 0.000000 0.000000 0.168204 0.000000 1.000000 -0.000000 
6.529000 0.306023 0.170546 0.002334 0.000000 0.355217 0.000000 0.000000 0.000000 0.168213 0.000000 1.000000 -0.000000 
6.530000 0.305963 0.170553 0.002331 0.000000 0.355263 0.000000 0.000000 0.000000 0.168222 0.000000 1.000000 0.000000 
6.531000 0.305902 0.170559 0.002328 0.000000 0.355309 0.000000 0.000000 0.000000 0.168231 0.000000 1.000000 -0.000000 
6.532000 0.305841 0.170565 0.002325 0.000000 0.355355 0.000000 0.000000 0.000000 0.168240 0.000000 1.000000 -0.000000 
6.533000 0.305780 0.170571 0.002322 0.000000 0.355400 0.000000 0.000000 0.000000 0.168249 0.000000 1.000000 -0.000000 
6.534000 0.305719 0.170577 0.002319 0.000000 0.355446 0.000000 0.000000 0.000000 0.168258 0.000000 1.000000 -0.000000 
6.535000 0.305658 0.170583 0.002316 0.000000 0.355492 0.000000 0.000000 0.000000 0.168267 0.000000 1.000000 -0.000000 
6.536000 0.305597 0.170589 0.002313 0.000000 0.355538 0.000000 0.000000 0.000000 0.168276 0.000000 1.000000 0.000000 
6.537000 0.305537 0.170595 0.002310 0.000000 0.355583 0.000000 0.000000 0.000000 0.168285 0.000000 1.000000 -0.000000 
6.538000 0.305476 0.170601 0.002307 0.000000 0.355629 0.000000 0.000000 0.000000 0.168294 0.000000 1.000000 0.000000 
6.539000 0.305415 0.170607 0.002304 0.000000 0.355675 0.000000 0.000000 0.000000 0.168303 0.000000 1.000000 -0.000000 
6.540000 0.305354 0.170613 0.002301 0.000000 0.355721 0.000000 0.000000 0.000000 0.168312 0.000000 1.000000 0.000000 
6.541000 0.305294 0.170619 0.002298 0.000000 0.355766 0.000000 0.000000 0.000000 0.168321 0.000000 1.000000 -0.000000 
6.542000 0.305233 0.170625 0.002295 0.000000 0.355812 0.000000 0.000000 0.000000 0.168330 0.000000 1.000000 0.000000 
6.543000 0.305172 0.170631 0.002292 0.000000 0.355858 0.000000 0.000000 0.000000 0.168339 0.000000 1.000000 -0.000000 
6.544000 0.305111 0.170637 0.002289 0.000000 0.355903 0.000000 0.000000 0.000000 0.168348 0.000000 1.000000 0.000000 
6.545000 0.305051 0.170643 0.002286 0.000000 0.355949 0.000000 0.000000 0.000000 0.168357 0.000000 1.000000 0.000000 
6.546000 0.304990 0.170649 0.002284 0.000000 0.355995 0.000000 0.000000 0.000000 0.168366 0.000000 1.000000 -0.000000 
6.547000 0.304929 0.170655 0.002281 0.000000 0.356040 0.000000 0.000000 0.000000 0.168375 0.000000 1.000000 0.000000 
6.548000 0.304869 0.170661 0.002278 0.000000 0.356086 0.000000 0.000000 0.000000 0.168384 0.000000 1.000000 -0.000000 
6.549000 0.304808 0.170667 0.002275 0.000000 0.356132 0.000000 0.000000 0.000000 0.168393 0.000000 1.000000 -0.000000 
6.550000 0.304748 0.170674 0.002272 0.000000 0.356177 0.000000 0.000000 0.000000 0.168402 0.000000 1.000000 -0.000000 
6.551000 0.304687 0.170680 0.002269 0.000000 0.356223 0.000000 0.000000 0.000000 0.168411 0.000000 1.000000 0.000000 
6.552000 0.304627 0.170686 0.002266 0.000000 0.356268 0.000000 0.000000 0.000000 0.168419 0.000000 1.000000 0.000000 
6.553000 0.304566 0.170692 0.002263 0.000000 0.356314 0.000000 0.000000 0.000000 0.168428 0.000000 1.000000 -0.000000 
6.554000 0.304505 0.170698 0.002260 0.000000 0.356360 0.000000 0.000000 0.000000 0.168437 0.000000 1.000000 0.000000 
6.555000 0.304445 0.170704 0.002257 0.000000 0.356405 0.000000 0.000000 0.000000 0.168446 0.000000 1.000000 -0.000000 
6.556000 0.304384 0.170710 0.002255 0.000000 0.356451 0.000000 0.000000 0.000000 0.168455 0.000000 1.000000 -0.000000 
6.557000 0.304324 0.170716 0.002252 0.000000 0.356496 0.000000 0.000000 0.000000 0.168464 0.000000 1.000000 -0.000000 
6.558000 0.304263 0.170722 0.002249 0.000000 0.356542 0.000000 0.000000 0.000000 0.168473 0.000000 1.000000 0.000000 
6.559000 0.304203 0.170728 0.002246 0.000000 0.356587 0.000000 0.000000 0.000000 0.168482 0.000000 1.000000 -0.000000 
6.560000 0.304143 0.170734 0.002243 0.000000 0.356633 0.000000 0.000000 0.000000 0.168491 0.000000 1.000000 0.000000 
6.561000 0.304082 0.170740 0.002240 0.000000 0.356678 0.000000 0.000000 0.000000 0.168500 0.000000 1.000000 0.000000 
6.562000 0.304022 0.170746 0.002237 0.000000 0.356724 0.000000 0.000000 0.000000 0.168509 0.000000 1.000000 0.000000 
6.563000 0.303961 0.170752 0.002234 0.000000 0.356769 0.000000 0.000000 0.000000 0.168518 0.000000 1.000000 0.000000 
6.564000 0.303901 0.170758 0.002231 0.000000 0.356815 0.000000 0.000000 0.000000 0.168526 0.000000 1.000000 -0.000000 
6.565000 0.303841 0.170764 0.002229 0.000000 0.356860 0.000000 0.000000 0.000000 0.168535 0.000000 1.000000 -0.000000 
6.566000 0.303780 0.170770 0.002226 0.000000 0.356905 0.000000 0.000000 0.000000 0.168544 0.000000 1.000000 -0.000000 
6.567000 0.303720 0.170776 0.002223 0.000000 0.356951 0.000000 0.000000 0.000000 0.168553 0.000000 1.000000 0.000000 
6.568000 0.303660 0.170782 0.002220 0.000000 0.356996 0.000000 0.000000 0.000000 0.168562 0.000000 1.000000 0.000000 
6.569000 0.303599 0.170788 0.002217 0.000000 0.357042 0.000000 0.000000 0.000000 0.168571 0.000000 1.000000 0.000000 
6.570000 0.303539 0.170794 0.002214 0.000000 0.357087 0.000000 0.000000 0.000000 0.168580 0.000000 1.000000 -0.000000 
6.571000 0.303479 0.170800 0.002211 0.000000 0.357132 0.000000 0.000000 0.000000 0.168589 0.000000 1.000000 -0.000000 
6.572000 0.303418 0.170806 0.002209 0.000000 0.357178 0.000000 0.000000 0.000000 0.168598 0.000000 1.000000 0.000000 
6.573000 0.303358 0.170812 0.002206 0.000000 0.357223 0.000000 0.000000 0.000000 0.168606 0.000000 1.000000 -0.000000 
6.574000 0.303298 0.170818 0.002203 0.000000 0.357269 0.000000 0.000000 0.000000 0.168615 0.000000 1.000000 -0.000000 
6.575000 0.303238 0.170824 0.002200 0.000000 0.357314 0.000000 0.000000 0.000000 0.168624 0.000000 1.000000 0.000000 
6.576000 0.303178 0.170830 0.002197 0.000000 0.357359 0.000000 0.000000 0.000000 0.168633 0.000000 1.000000 -0.000000 
6.577000 0.303117 0.170836 0.002194 0.000000 0.357405 0.000000 0.000000 0.000000 0.168642 0.000000 1.000000 0.000000 
6.578000 0.303057 0.170842 0.002192 0.000000 0.357450 0.000000 0.000000 0.000000 0.168651 0.000000 1.000000 0.000000 
6.579000 0.302997 0.170848 0.002189 0.000000 0.357495 0.000000 0.000000 0.000000 0.168660 0.000000 1.000000 0.000000 
6.580000 0.302937 0.170854 0.002186 0.000000 0.357540 0.000000 0.000000 0.000000 0.168668 0.000000 1.000000 0.000000 
6.581000 0.302877 0.170860 0.002183 0.000000 0.357586 0.000000 0.000000 0.000000 0.168677 0.000000 1.000000 -0.000000 
6.582000 0.302817 0.170866 0.002180 0.000000 0.357631 0.000000 0.000000 0.000000 0.168686 0.000000 1.000000 0.000000 
6.583000 0.302757 0.170872 0.002178 0.000000 0.357676 0.000000 0.000000 0.000000 0.168695 0.000000 1.000000 -0.000000 
6.584000 0.302696 0.170878 0.002175 0.000000 0.357721 0.000000 0.000000 0.000000 0.168704 0.000000 1.000000 0.000000 
6.585000 0.302636 0.170884 0.002172 0.000000 0.357767 0.000000 0.000000 0.000000 0.168712 0.000000 1.000000 0.000000 
6.586000 0.302576 0.170890 0.002169 0.000000 0.357812 0.000000 0.000000 0.000000 0.168721 0.000000 1.000000 0.000000 
6.587000 0.302516 0.170896 0.002166 0.000000 0.357857 0.000000 0.000000 0.000000 0.168730 0.000000 1.000000 0.000000 
6.588000 0.302456 0.170902 0.002163 0.000000 0.357902 0.000000 0.000000 0.000000 0.168739 0.000000 1.000000 -0.000000 
6.589000 0.302396 0.170908 0.002161 0.000000 0.357948 0.000000 0.000000 0.000000 0.168748 0.000000 1.000000 -0.000000 
6.590000 0.302336 0.170914 0.002158 0.000000 0.357993 0.000000 0.000000 0.000000 0.168757 0.000000 1.000000 -0.000000 
6.591000 0.302276 0.170920 0.002155 0.000000 0.358038 0.000000 0.000000 0.000000 0.168765 0.000000 1.000000 0.000000 
6.592000 0.302216 0.170926 0.002152 0.000000 0.358083 0.000000 0.000000 0.000000 0.168774 0.000000 1.000000 -0.000000 
6.593000 0.302156 0.170932 0.002150 0.000000 0.358128 0.000000 0.000000 0.000000 0.168783 0.000000 1.000000 -0.000000 
6.594000 0.302097 0.170938 0.002147 0.000000 0.358173 0.000000 0.000000 0.000000 0.168792 0.000000 1.000000 -0.000000 
6.595000 0.302037 0.170944 0.002144 0.000000 0.358218 0.000000 0.000000 0.000000 0.168800 0.000000 1.000000 0.000000 
6.596000 0.301977 0.170950 0.002141 0.000000 0.358264 0.000000 0.000000 0.000000 0.168809 0.000000 1.000000 -0.000000 
6.597000 0.301917 0.170956 0.002138 0.000000 0.358309 0.000000 0.000000 0.000000 0.168818 0.000000 1.000000 0.000000 
6.598000 0.301857 0.170962 0.002136 0.000000 0.358354 0.000000 0.000000 0.000000 0.168827 0.000000 1.000000 0.000000 
6.599000 0.301797 0.170968 0.002133 0.000000 0.358399 0.000000 0.000000 0.000000 0.168836 0.000000 1.000000 0.000000 
6.600000 0.301737 0.170974 0.002130 0.000000 0.358444 0.000000 0.000000 0.000000 0.168844 0.000000 1.000000 0.000000 
6.601000 0.301678 0.170980 0.002127 0.000000 0.358489 0.000000 0.000000 0.000000 0.168853 0.000000 1.000000 0.000000 
6.602000 0.301618 0.170986 0.002125 0.000000 0.358534 0.000000 0.000000 0.000000 0.168862 0.000000 1.000000 -0.000000 
6.603000 0.301558 0.170992 0.002122 0.000000 0.358579 0.000000 0.000000 0.000000 0.168871 0.000000 1.000000 -0.000000 
6.604000 0.301498 0.170998 0.002119 0.000000 0.358624 0.000000 0.000000 0.000000 0.168879 0.000000 1.000000 0.000000 
6.605000 0.301438 0.171004 0.002116 0.000000 0.358669 0.000000 0.000000 0.000000 0.168888 0.000000 1.000000 -0.000000 
6.606000 0.301379 0.171010 0.002114 0.000000 0.358714 0.000000 0.000000 0.000000 0.168897 0.000000 1.000000 -0.000000 
6.607000 0.301319 0.171016 0.002111 0.000000 0.358759 0.000000 0.000000 0.000000 0.168906 0.000000 1.000000 0.000000 
6.608000 0.301259 0.171022 0.002108 0.000000 0.358804 0.000000 0.000000 0.000000 0.168914 0.000000 1.000000 0.000000 
6.609000 0.301199 0.171028 0.002105 0.000000 0.358849 0.000000 0.000000 0.000000 0.168923 0.000000 1.000000 -0.000000 
6.610000 0.301140 0.171034 0.002103 0.000000 0.358894 0.000000 0.000000 0.000000 0.168932 0.000000 1.000000 0.000000 
6.611000 0.301080 0.171040 0.002100 0.000000 0.358939 0.000000 0.000000 0.000000 0.168941 0.000000 1.000000 0.000000 
6.612000 0.301020 0.171046 0.002097 0.000000 0.358984 0.000000 0.000000 0.000000 0.168949 0.000000 1.000000 -0.000000 
6.613000 0.300961 0.171052 0.002094 0.000000 0.359029 0.000000 0.000000 0.000000 0.168958 0.000000 1.000000 0.000000 
6.614000 0.300901 0.171058 0.002092 0.000000 0.359074 0.000000 0.000000 0.000000 0.168967 0.000000 1.000000 0.000000 
6.615000 0.300842 0.171064 0.002089 0.000000 0.359119 0.000000 0.000000 0.000000 0.168975 0.000000 1.000000 -0.000000 
6.616000 0.300782 0.171070 0.002086 0.000000 0.359164 0.000000 0.000000 0.000000 0.168984 0.000000 1.000000 0.000000 
6.617000 0.300722 0.171076 0.002083 0.000000 0.359209 0.000000 0.000000 0.000000 0.168993 0.000000 1.000000 0.000000 
6.618000 0.300663 0.171082 0.002081 0.000000 0.359253 0.000000 0.000000 0.000000 0.169002 0.000000 1.000000 -0.000000 
6.619000 0.300603 0.171088 0.002078 0.000000 0.359298 0.000000 0.000000 0.000000 0.169010 0.000000 1.000000 0.000000 
6.620000 0.300544 0.171094 0.002075 0.000000 0.359343 0.000000 0.000000 0.000000 0.169019 0.000000 1.000000 -0.000000 
6.621000 0.300484 0.171100 0.002073 0.000000 0.359388 0.000000 0.000000 0.000000 0.169028 0.000000 1.000000 0.000000 
6.622000 0.300425 0.171106 0.002070 0.000000 0.359433 0.000000 0.000000 0.000000 0.169036 0.000000 1.000000 -0.000000 
6.623000 0.300365 0.171112 0.002067 0.000000 0.359478 0.000000 0.000000 0.000000 0.169045 0.000000 1.000000 0.000000 
6.624000 0.300306 0.171118 0.002064 0.000000 0.359522 0.000000 0.000000 0.000000 0.169054 0.000000 1.000000 0.000000 
6.625000 0.300246 0.171124 0.002062 0.000000 0.359567 0.000000 0.000000 0.000000 0.169062 0.000000 1.000000 -0.000000 
6.626000 0.300187 0.171130 0.002059 0.000000 0.359612 0.000000 0.000000 0.000000 0.169071 0.000000 1.000000 -0.000000 
6.627000 0.300127 0.171136 0.002056 0.000000 0.359657 0.000000 0.000000 0.000000 0.169080 0.000000 1.000000 -0.000000 
6.628000 0.300068 0.171142 0.002054 0.000000 0.359702 0.000000 0.000000 0.000000 0.169088 0.000000 1.000000 -0.000000 
6.629000 0.300009 0.171148 0.002051 0.000000 0.359746 0.000000 0.000000 0.000000 0.169097 0.000000 1.000000 -0.000000 
6.630000 0.299949 0.171154 0.002048 0.000000 0.359791 0.000000 0.000000 0.000000 0.169106 0.000000 1.000000 0.000000 
6.631000 0.299890 0.171160 0.002046 0.000000 0.359836 0.000000 0.000000 0.000000 0.169114 0.000000 1.000000 -0.000000 
6.632000 0.299831 0.171166 0.002043 0.000000 0.359881 0.000000 0.000000 0.000000 0.169123 0.000000 1.000000 0.000000 
6.633000 0.299771 0.171172 0.002040 0.000000 0.359925 0.000000 0.000000 0.000000 0.169132 0.000000 1.000000 0.000000 
6.634000 0.299712 0.171178 0.002038 0.000000 0.359970 0.000000 0.000000 0.000000 0.169140 0.000000 1.000000 0.000000 
6.635000 0.299653 0.171184 0.002035 0.000000 0.360015 0.000000 0.000000 0.000000 0.169149 0.000000 1.000000 -0.000000 
6.636000 0.299593 0.171190 0.002032 0.000000 0.360059 0.000000 0.000000 0.000000 0.169158 0.000000 1.000000 0.000000 
6.637000 0.299534 0.171196 0.002030 0.000000 0.360104 0.000000 0.000000 0.000000 0.169166 0.000000 1.000000 0.000000 
6.638000 0.299475 0.171202 0.002027 0.000000 0.360149 0.000000 0.000000 0.000000 0.169175 0.000000 1.000000 0.000000 
6.639000 0.299415 0.171208 0.002024 0.000000 0.360193 0.000000 0.000000 0.000000 0.169183 0.000000 1.000000 0.000000 
6.640000 0.299356 0.171214 0.002022 0.000000 0.360238 0.000000 0.000000 0.000000 0.169192 0.000000 1.000000 -0.000000 
6.641000 0.299297 0.171220 0.002019 0.000000 0.360283 0.000000 0.000000 0.000000 0.169201 0.000000 1.000000 -0.000000 
6.642000 0.299238 0.171226 0.002016 0.000000 0.360327 0.000000 0.000000 0.000000 0.169209 0.000000 1.000000 -0.000000 
6.643000 0.299179 0.171231 0.002014 0.000000 0.360372 0.000000 0.000000 0.000000 0.169218 0.000000 1.000000 0.000000 
6.644000 0.299119 0.171237 0.002011 0.000000 0.360417 0.000000 0.000000 0.000000 0.169227 0.000000 1.000000 0.000000 
6.645000 0.299060 0.171243 0.002008 0.000000 0.360461 0.000000 0.000000 0.000000 0.169235 0.000000 1.000000 -0.000000 
6.646000 0.299001 0.171249 0.002006 0.000000 0.360506 0.000000 0.000000 0.000000 0.169244 0.000000 1.000000 -0.000000 
6.647000 0.298942 0.171255 0.002003 0.000000 0.360550 0.000000 0.000000 0.000000 0.169252 0.000000 1.000000 0.000000 
6.648000 0.298883 0.171261 0.002000 0.000000 0.360595 0.000000 0.000000 0.000000 0.169261 0.000000 1.000000 -0.000000 
6.649000 0.298824 0.171267 0.001998 0.000000 0.360640 0.000000 0.000000 0.000000 0.169270 0.000000 1.000000 -0.000000 
6.650000 0.298765 0.171273 0.001995 0.000000 0.360684 0.000000 0.000000 0.000000 0.169278 0.000000 1.000000 -0.000000 
6.651000 0.298706 0.171279 0.001992 0.000000 0.360729 0.000000 0.000000 0.000000 0.169287 0.000000 1.000000 0.000000 
6.652000 0.298646 0.171285 0.001990 0.000000 0.360773 0.000000 0.000000 0.000000 0.169295 0.000000 1.000000 0.000000 
6.653000 0.298587 0.171291 0.001987 0.000000 0.360818 0.000000 0.000000 0.000000 0.169304 0.000000 1.000000 0.000000 
6.654000 0.298528 0.171297 0.001985 0.000000 0.360862 0.000000 0.000000 0.000000 0.169312 0.000000 1.000000 -0.000000 
6.655000 0.298469 0.171303 0.001982 0.000000 0.360907 0.000000 0.000000 0.000000 0.169321 0.000000 1.000000 -0.000000 
6.656000 0.298410 0.171309 0.001979 0.000000 0.360951 0.000000 0.000000 0.000000 0.169330 0.000000 1.000000 0.000000 
6.657000 0.298351 0.171315 0.001977 0.000000 0.360996 0.000000 0.000000 0.000000 0.169338 0.000000 1.000000 0.000000 
6.658000 0.298292 0.171321 0.001974 0.000000 0.361040 0.000000 0.000000 0.000000 0.169347 0.000000 1.000000 -0.000000 
6.659000 0.298233 0.171327 0.001971 0.000000 0.361085 0.000000 0.000000 0.000000 0.169355 0.000000 1.000000 0.000000 
6.660000 0.298175 0.171333 0.001969 0.000000 0.361129 0.000000 0.000000 0.000000 0.169364 0.000000 1.000000 -0.000000 
6.661000 0.298116 0.171339 0.001966 0.000000 0.361173 0.000000 0.000000 0.000000 0.169372 0.000000 1.000000 -0.000000 
6.662000 0.298057 0.171345 0.001964 0.000000 0.361218 0.000000 0.000000 0.000000 0.169381 0.000000 1.000000 0.000000 
6.663000 0.297998 0.171350 0.001961 0.000000 0.361262 0.000000 0.000000 0.000000 0.169389 0.000000 1.000000 -0.000000 
6.664000 0.297939 0.171356 0.001958 0.000000 0.361307 0.000000 0.000000 0.000000 0.169398 0.000000 1.000000 -0.000000 
6.665000 0.297880 0.171362 0.001956 0.000000 0.361351 0.000000 0.000000 0.000000 0.169406 0.000000 1.000000 -0.000000 
6.666000 0.297821 0.171368 0.001953 0.000000 0.361396 0.000000 0.000000 0.000000 0.169415 0.000000 1.000000 -0.000000 
6.667000 0.297762 0.171374 0.001951 0.000000 0.361440 0.000000 0.000000 0.000000 0.169424 0.000000 1.000000 0.000000 
6.668000 0.297703 0.171380 0.001948 0.000000 0.361484 0.000000 0.000000 0.000000 0.169432 0.000000 1.000000 -0.000000 
6.669000 0.297645 0.171386 0.001946 0.000000 0.361529 0.000000 0.000000 0.000000 0.169441 0.000000 1.000000 -0.000000 
6.670000 0.297586 0.171392 0.001943 0.000000 0.361573 0.000000 0.000000 0.000000 0.169449 0.000000 1.000000 0.000000 
6.671000 0.297527 0.171398 0.001940 0.000000 0.361617 0.000000 0.000000 0.000000 0.169458 0.000000 1.000000 0.000000 
6.672000 0.297468 0.171404 0.001938 0.000000 0.361662 0.000000 0.000000 0.000000 0.169466 0.000000 1.000000 -0.000000 
6.673000 0.297410 0.171410 0.001935 0.000000 0.361706 0.000000 0.000000 0.000000 0.169475 0.000000 1.000000 -0.000000 
6.674000 0.297351 0.171416 0.001933 0.000000 0.361750 0.000000 0.000000 0.000000 0.169483 0.000000 1.000000 -0.000000 
6.675000 0.297292 0.171422 0.001930 0.000000 0.361795 0.000000 0.000000 0.000000 0.169492 0.000000 1.000000 0.000000 
6.676000 0.297233 0.171428 0.001928 0.000000 0.361839 0.000000 0.000000 0.000000 0.169500 0.000000 1.000000 0.000000 
6.677000 0.297175 0.171434 0.001925 0.000000 0.361883 0.000000 0.000000 0.000000 0.169509 0.000000 1.000000 -0.000000 
6.678000 0.297116 0.171440 0.001922 0.000000 0.361927 0.000000 0.000000 0.000000 0.169517 0.000000 1.000000 -0.000000 
6.679000 0.297057 0.171445 0.001920 0.000000 0.361972 0.000000 0.000000 0.000000 0.169526 0.000000 1.000000 0.000000 
6.680000 0.296999 0.171451 0.001917 0.000000 0.362016 0.000000 0.000000 0.000000 0.169534 0.000000 1.000000 -0.000000 
6.681000 0.296940 0.171457 0.001915 0.000000 0.362060 0.000000 0.000000 0.000000 0.169543 0.000000 1.000000 0.000000 
6.682000 0.296881 0.171463 0.001912 0.000000 0.362104 0.000000 0.000000 0.000000 0.169551 0.000000 1.000000 -0.000000 
6.683000 0.296823 0.171469 0.001910 0.000000 0.362149 0.000000 0.000000 0.000000 0.169560 0.000000 1.000000 -0.000000 
6.684000 0.296764 0.171475 0.001907 0.000000 0.362193 0.000000 0.000000 0.000000 0.169568 0.000000 1.000000 -0.000000 
6.685000 0.296706 0.171481 0.001905 0.000000 0.362237 0.000000 0.000000 0.000000 0.169576 0.000000 1.000000 0.000000 
6.686000 0.296647 0.171487 0.001902 0.000000 0.362281 0.000000 0.000000 0.000000 0.169585 0.000000 1.000000 0.000000 
6.687000 0.296589 0.171493 0.001899 0.000000 0.362325 0.000000 0.000000 0.000000 0.169593 0.000000 1.000000 -0.000000 
6.688000 0.296530 0.171499 0.001897 0.000000 0.362369 0.000000 0.000000 0.000000 0.169602 0.000000 1.000000 -0.000000 
6.689000 0.296471 0.171505 0.001894 0.000000 0.362414 0.000000 0.000000 0.000000 0.169610 0.000000 1.000000 0.000000 
6.690000 0.296413 0.171511 0.001892 0.000000 0.362458 0.000000 0.000000 0.000000 0.169619 0.000000 1.000000 0.000000 
6.691000 0.296354 0.171517 0.001889 0.000000 0.362502 0.000000 0.000000 0.000000 0.169627 0.000000 1.000000 0.000000 
6.692000 0.296296 0.171522 0.001887 0.000000 0.362546 0.000000 0.000000 0.000000 0.169636 0.000000 1.000000 -0.000000 
6.693000 0.296238 0.171528 0.001884 0.000000 0.362590 0.000000 0.000000 0.000000 0.169644 0.000000 1.000000 -0.000000 
6.694000 0.296179 0.171534 0.001882 0.000000 0.362634 0.000000 0.000000 0.000000 0.169652 0.000000 1.000000 -0.000000 
6.695000 0.296121 0.171540 0.001879 0.000000 0.362678 0.000000 0.000000 0.000000 0.169661 0.000000 1.000000 0.000000 
6.696000 0.296062 0.171546 0.001877 0.000000 0.362722 0.000000 0.000000 0.000000 0.169669 0.000000 1.000000 -0.000000 
6.697000 0.296004 0.171552 0.001874 0.000000 0.362766 0.000000 0.000000 0.000000 0.169678 0.000000 1.000000 0.000000 
6.698000 0.295945 0.171558 0.001872 0.000000 0.362810 0.000000 0.000000 0.000000 0.169686 0.000000 1.000000 0.000000 
6.699000 0.295887 0.171564 0.001869 0.000000 0.362855 0.000000 0.000000 0.000000 0.169695 0.000000 1.000000 0.000000 
6.700000 0.295829 0.171570 0.001867 0.000000 0.362899 0.000000 0.000000 0.000000 0.169703 0.000000 1.000000 0.000000 
6.701000 0.295770 0.171576 0.001864 0.000000 0.362943 0.000000 0.000000 0.000000 0.169711 0.000000 1.000000 -0.000000 
6.702000 0.295712 0.171582 0.001862 0.000000 0.362987 0.000000 0.000000 0.000000 0.169720 0.000000 1.000000 -0.000000 
6.703000 0.295654 0.171587 0.001859 0.000000 0.363031 0.000000 0.000000 0.000000 0.169728 0.000000 1.000000 0.000000 
6.704000 0.295595 0.171593 0.001857 0.000000 0.363075 0.000000 0.000000 0.000000 0.169737 0.000000 1.000000 -0.000000 
6.705000 0.295537 0.171599 0.001854 0.000000 0.363119 0.000000 0.000000 0.000000 0.169745 0.000000 1.000000 -0.000000 
6.706000 0.295479 0.171605 0.001852 0.000000 0.363163 0.000000 0.000000 0.000000 0.169753 0.000000 1.000000 -0.000000 
6.707000 0.295421 0.171611 0.001849 0.000000 0.363207 0.000000 0.000000 0.000000 0.169762 0.000000 1.000000 0.000000 
6.708000 0.295362 0.171617 0.001847 0.000000 0.363251 0.000000 0.000000 0.000000 0.169770 0.000000 1.000000 -0.000000 
6.709000 0.295304 0.171623 0.001844 0.000000 0.363294 0.000000 0.000000 0.000000 0.169779 0.000000 1.000000 -0.000000 
6.710000 0.295246 0.171629 0.001842 0.000000 0.363338 0.000000 0.000000 0.000000 0.169787 0.000000 1.000000 -0.000000 
6.711000 0.295188 0.171635 0.001839 0.000000 0.363382 0.000000 0.000000 0.000000 0.169795 0.000000 1.000000 -0.000000 
6.712000 0.295129 0.171641 0.001837 0.000000 0.363426 0.000000 0.000000 0.000000 0.169804 0.000000 1.000000 -0.000000 
6.713000 0.295071 0.171646 0.001834 0.000000 0.363470 0.000000 0.000000 0.000000 0.169812 0.000000 1.000000 -0.000000 
6.714000 0.295013 0.171652 0.001832 0.000000 0.363514 0.000000 0.000000 0.000000 0.169820 0.000000 1.000000 0.000000 
6.715000 0.294955 0.171658 0.001829 0.000000 0.363558 0.000000 0.000000 0.000000 0.169829 0.000000 1.000000 -0.000000 
6.716000 0.294897 0.171664 0.001827 0.000000 0.363602 0.000000 0.000000 0.000000 0.169837 0.000000 1.000000 -0.000000 
6.717000 0.294839 0.171670 0.001825 0.000000 0.363646 0.000000 0.000000 0.000000 0.169846 0.000000 1.000000 0.000000 
6.718000 0.294781 0.171676 0.001822 0.000000 0.363690 0.000000 0.000000 0.000000 0.169854 0.000000 1.000000 0.000000 
6.719000 0.294723 0.171682 0.001820 0.000000 0.363733 0.000000 0.000000 0.000000 0.169862 0.000000 1.000000 -0.000000 
6.720000 0.294664 0.171688 0.001817 0.000000 0.363777 0.000000 0.000000 0.000000 0.169871 0.000000 1.000000 0.000000 
6.721000 0.294606 0.171694 0.001815 0.000000 0.363821 0.000000 0.000000 0.000000 0.169879 0.000000 1.000000 -0.000000 
6.722000 0.294548 0.171700 0.001812 0.000000 0.363865 0.000000 0.000000 0.000000 0.169887 0.000000 1.000000 0.000000 
6.723000 0.294490 0.171705 0.001810 0.000000 0.363909 0.000000 0.000000 0.000000 0.169896 0.000000 1.000000 -0.000000 
6.724000 0.294432 0.171711 0.001807 0.000000 0.363953 0.000000 0.000000 0.000000 0.169904 0.000000 1.000000 0.000000 
6.725000 0.294374 0.171717 0.001805 0.000000 0.363996 0.000000 0.000000 0.000000 0.169912 0.000000 1.000000 -0.000000 
6.726000 0.294316 0.171723 0.001802 0.000000 0.364040 0.000000 0.000000 0.000000 0.169921 0.000000 1.000000 -0.000000 
6.727000 0.294258 0.171729 0.001800 0.000000 0.364084 0.000000 0.000000 0.000000 0.169929 0.000000 1.000000 -0.000000 
6.728000 0.294200 0.171735 0.001798 0.000000 0.364128 0.000000 0.000000 0.000000 0.169937 0.000000 1.000000 -0.000000 
6.729000 0.294142 0.171741 0.001795 0.000000 0.364171 0.000000 0.000000 0.000000 0.169946 0.000000 1.000000 -0.000000 
6.730000 0.294084 0.171747 0.001793 0.000000 0.364215 0.000000 0.000000 0.000000 0.169954 0.000000 1.000000 -0.000000 
6.731000 0.294027 0.171752 0.001790 0.000000 0.364259 0.000000 0.000000 0.000000 0.169962 0.000000 1.000000 -0.000000 
6.732000 0.293969 0.171758 0.001788 0.000000 0.364303 0.000000 0.000000 0.000000 0.169970 0.000000 1.000000 0.000000 
6.733000 0.293911 0.171764 0.001785 0.000000 0.364346 0.000000 0.000000 0.000000 0.169979 0.000000 1.000000 0.000000 
6.734000 0.293853 0.171770 0.001783 0.000000 0.364390 0.000000 0.000000 0.000000 0.169987 0.000000 1.000000 -0.000000 
6.735000 0.293795 0.171776 0.001781 0.000000 0.364434 0.000000 0.000000 0.000000 0.169995 0.000000 1.000000 0.000000 
6.736000 0.293737 0.171782 0.001778 0.000000 0.364477 0.000000 0.000000 0.000000 0.170004 0.000000 1.000000 -0.000000 
6.737000 0.293679 0.171788 0.001776 0.000000 0.364521 0.000000 0.000000 0.000000 0.170012 0.000000 1.000000 -0.000000 
6.738000 0.293621 0.171794 0.001773 0.000000 0.364565 0.000000 0.000000 0.000000 0.170020 0.000000 1.000000 -0.000000 
6.739000 0.293564 0.171799 0.001771 0.000000 0.364608 0.000000 0.000000 0.000000 0.170028 0.000000 1.000000 0.000000 
6.740000 0.293506 0.171805 0.001769 0.000000 0.364652 0.000000 0.000000 0.000000 0.170037 0.000000 1.000000 -0.000000 
6.741000 0.293448 0.171811 0.001766 0.000000 0.364696 0.000000 0.000000 0.000000 0.170045 0.000000 1.000000 -0.000000 
6.742000 0.293390 0.171817 0.001764 0.000000 0.364739 0.000000 0.000000 0.000000 0.170053 0.000000 1.000000 -0.000000 
6.743000 0.293333 0.171823 0.001761 0.000000 0.364783 0.000000 0.000000 0.000000 0.170062 0.000000 1.000000 0.000000 
6.744000 0.293275 0.171829 0.001759 0.000000 0.364827 0.000000 0.000000 0.000000 0.170070 0.000000 1.000000 0.000000 
6.745000 0.293217 0.171835 0.001757 0.000000 0.364870 0.000000 0.000000 0.000000 0.170078 0.000000 1.000000 0.000000 
6.746000 0.293159 0.171841 0.001754 0.000000 0.364914 0.000000 0.000000 0.000000 0.170086 0.000000 1.000000 0.000000 
6.747000 0.293102 0.171846 0.001752 0.000000 0.364957 0.000000 0.000000 0.000000 0.170095 0.000000 1.000000 -0.000000 
6.748000 0.293044 0.171852 0.001749 0.000000 0.365001 0.000000 0.000000 0.000000 0.170103 0.000000 1.000000 -0.000000 
6.749000 0.292986 0.171858 0.001747 0.000000 0.365044 0.000000 0.000000 0.000000 0.170111 0.000000 1.000000 -0.000000 
6.750000 0.292929 0.171864 0.001745 0.000000 0.365088 0.000000 0.000000 0.000000 0.170119 0.000000 1.000000 -0.000000 
6.751000 0.292871 0.171870 0.001742 0.000000 0.365131 0.000000 0.000000 0.000000 0.170128 0.000000 1.000000 -0.000000 
6.752000 0.292813 0.171876 0.001740 0.000000 0.365175 0.000000 0.000000 0.000000 0.170136 0.000000 1.000000 -0.000000 
6.753000 0.292756 0.171882 0.001738 0.000000 0.365218 0.000000 0.000000 0.000000 0.170144 0.000000 1.000000 0.000000 
6.754000 0.292698 0.171887 0.001735 0.000000 0.365262 0.000000 0.000000 0.000000 0.170152 0.000000 1.000000 -0.000000 
6.755000 0.292641 0.171893 0.001733 0.000000 0.365306 0.000000 0.000000 0.000000 0.170160 0.000000 1.000000 0.000000 
6.756000 0.292583 0.171899 0.001730 0.000000 0.365349 0.000000 0.000000 0.000000 0.170169 0.000000 1.000000 -0.000000 
6.757000 0.292526 0.171905 0.001728 0.000000 0.365392 0.000000 0.000000 0.000000 0.170177 0.000000 1.000000 0.000000 
6.758000 0.292468 0.171911 0.001726 0.000000 0.365436 0.000000 0.000000 0.000000 0.170185 0.000000 1.000000 -0.000000 
6.759000 0.292410 0.171917 0.001723 0.000000 0.365479 0.000000 0.000000 0.000000 0.170193 0.000000 1.000000 -0.000000 
6.760000 0.292353 0.171923 0.001721 0.000000 0.365523 0.000000 0.000000 0.000000 0.170202 0.000000 1.000000 -0.000000 
6.761000 0.292295 0.171928 0.001719 0.000000 0.365566 0.000000 0.000000 0.000000 0.170210 0.000000 1.000000 -0.000000 
6.762000 0.292238 0.171934 0.001716 0.000000 0.365610 0.000000 0.000000 0.000000 0.170218 0.000000 1.000000 -0.000000 
6.763000 0.292181 0.171940 0.001714 0.000000 0.365653 0.000000 0.000000 0.000000 0.170226 0.000000 1.000000 -0.000000 
6.764000 0.292123 0.171946 0.001712 0.000000 0.365697 0.000000 0.000000 0.000000 0.170234 0.000000 1.000000 0.000000 
6.765000 0.292066 0.171952 0.001709 0.000000 0.365740 0.000000 0.000000 0.000000 0.170243 0.000000 1.000000 0.000000 
6.766000 0.292008 0.171958 0.001707 0.000000 0.365783 0.000000 0.000000 0.000000 0.170251 0.000000 1.000000 0.000000 
6.767000 0.291951 0.171964 0.001705 0.000000 0.365827 0.000000 0.000000 0.000000 0.170259 0.000000 1.000000 -0.000000 
6.768000 0.291893 0.171969 0.001702 0.000000 0.365870 0.000000 0.000000 0.000000 0.170267 0.000000 1.000000 -0.000000 
6.769000 0.291836 0.171975 0.001700 0.000000 0.365913 0.000000 0.000000 0.000000 0.170275 0.000000 1.000000 0.000000 
6.770000 0.291779 0.171981 0.001698 0.000000 0.365957 0.000000 0.000000 0.000000 0.170283 0.000000 1.000000 -0.000000 
6.771000 0.291721 0.171987 0.001695 0.000000 0.366000 0.000000 0.000000 0.000000 0.170292 0.000000 1.000000 0.000000 
6.772000 0.291664 0.171993 0.001693 0.000000 0.366043 0.000000 0.000000 0.000000 0.170300 0.000000 1.000000 0.000000 
6.773000 0.291607 0.171999 0.001691 0.000000 0.366087 0.000000 0.000000 0.000000 0.170308 0.000000 1.000000 -0.000000 
6.774000 0.291549 0.172004 0.001688 0.000000 0.366130 0.000000 0.000000 0.000000 0.170316 0.000000 1.000000 0.000000 
6.775000 0.291492 0.172010 0.001686 0.000000 0.366173 0.000000 0.000000 0.000000 0.170324 0.000000 1.000000 -0.000000 
6.776000 0.291435 0.172016 0.001684 0.000000 0.366217 0.000000 0.000000 0.000000 0.170332 0.000000 1.000000 0.000000 
6.777000 0.291377 0.172022 0.001681 0.000000 0.366260 0.000000 0.000000 0.000000 0.170341 0.000000 1.000000 -0.000000 
6.778000 0.291320 0.172028 0.001679 0.000000 0.366303 0.000000 0.000000 0.000000 0.170349 0.000000 1.000000 -0.000000 
6.779000 0.291263 0.172034 0.001677 0.000000 0.366347 0.000000 0.000000 0.000000 0.170357 0.000000 1.000000 0.000000 
6.780000 0.291206 0.172040 0.001674 0.000000 0.366390 0.000000 0.000000 0.000000 0.170365 0.000000 1.000000 0.000000 
6.781000 0.291148 0.172045 0.001672 0.000000 0.366433 0.000000 0.000000 0.000000 0.170373 0.000000 1.000000 0.000000 
6.782000 0.291091 0.172051 0.001670 0.000000 0.366476 0.000000 0.000000 0.000000 0.170381 0.000000 1.000000 0.000000 
6.783000 0.291034 0.172057 0.001668 0.000000 0.366519 0.000000 0.000000 0.000000 0.170389 0.000000 1.000000 0.000000 
6.784000 0.290977 0.172063 0.001665 0.000000 0.366563 0.000000 0.000000 0.000000 0.170398 0.000000 1.000000 0.000000 
6.785000 0.290920 0.172069 0.001663 0.000000 0.366606 0.000000 0.000000 0.000000 0.170406 0.000000 1.000000 0.000000 
6.786000 0.290863 0.172075 0.001661 0.000000 0.366649 0.000000 0.000000 0.000000 0.170414 0.000000 1.000000 -0.000000 
6.787000 0.290805 0.172080 0.001658 0.000000 0.366692 0.000000 0.000000 0.000000 0.170422 0.000000 1.000000 0.000000 
6.788000 0.290748 0.172086 0.001656 0.000000 0.366735 0.000000 0.000000 0.000000 0.170430 0.000000 1.000000 0.000000 
6.789000 0.290691 0.172092 0.001654 0.000000 0.366779 0.000000 0.000000 0.000000 0.170438 0.000000 1.000000 -0.000000 
6.790000 0.290634 0.172098 0.001652 0.000000 0.366822 0.000000 0.000000 0.000000 0.170446 0.000000 1.000000 0.000000 
6.791000 0.290577 0.172104 0.001649 0.000000 0.366865 0.000000 0.000000 0.000000 0.170454 0.000000 1.000000 0.000000 
6.792000 0.290520 0.172109 0.001647 0.000000 0.366908 0.000000 0.000000 0.000000 0.170462 0.000000 1.000000 0.000000 
6.793000 0.290463 0.172115 0.001645 0.000000 0.366951 0.000000 0.000000 0.000000 0.170471 0.000000 1.000000 0.000000 
6.794000 0.290406 0.172121 0.001642 0.000000 0.366994 0.000000 0.000000 0.000000 0.170479 0.000000 1.000000 -0.000000 
6.795000 0.290349 0.172127 0.001640 0.000000 0.367037 0.000000 0.000000 0.000000 0.170487 0.000000 1.000000 0.000000 
6.796000 0.290292 0.172133 0.001638 0.000000 0.367081 0.000000 0.000000 0.000000 0.170495 0.000000 1.000000 0.000000 
6.797000 0.290235 0.172139 0.001636 0.000000 0.367124 0.000000 0.000000 0.000000 0.170503 0.000000 1.000000 0.000000 
6.798000 0.290178 0.172144 0.001633 0.000000 0.367167 0.000000 0.000000 0.000000 0.170511 0.000000 1.000000 -0.000000 
6.799000 0.290121 0.172150 0.001631 0.000000 0.367210 0.000000 0.000000 0.000000 0.170519 0.000000 1.000000 0.000000 
6.800000 0.290064 0.172156 0.001629 0.000000 0.367253 0.000000 0.000000 0.000000 0.170527 0.000000 1.000000 0.000000 
6.801000 0.290007 0.172162 0.001627 0.000000 0.367296 0.000000 0.000000 0.000000 0.170535 0.000000 1.000000 0.000000 
6.802000 0.289950 0.172168 0.001624 0.000000 0.367339 0.000000 0.000000 0.000000 0.170543 0.000000 1.000000 0.000000 
6.803000 0.289893 0.172173 0.001622 0.000000 0.367382 0.000000 0.000000 0.000000 0.170551 0.000000 1.000000 -0.000000 
6.804000 0.289836 0.172179 0.001620 0.000000 0.367425 0.000000 0.000000 0.000000 0.170559 0.000000 1.000000 -0.000000 
6.805000 0.289779 0.172185 0.001618 0.000000 0.367468 0.000000 0.000000 0.000000 0.170567 0.000000 1.000000 -0.000000 
6.806000 0.289722 0.172191 0.001615 0.000000 0.367511 0.000000 0.000000 0.000000 0.170576 0.000000 1.000000 0.000000 
6.807000 0.289666 0.172197 0.001613 0.000000 0.367554 0.000000 0.000000 0.000000 0.170584 0.000000 1.000000 0.000000 
6.808000 0.289609 0.172203 0.001611 0.000000 0.367597 0.000000 0.000000 0.000000 0.170592 0.000000 1.000000 -0.000000 
6.809000 0.289552 0.172208 0.001609 0.000000 0.367640 0.000000 0.000000 0.000000 0.170600 0.000000 1.000000 0.000000 
6.810000 0.289495 0.172214 0.001606 0.000000 0.367683 0.000000 0.000000 0.000000 0.170608 0.000000 1.000000 0.000000 
6.811000 0.289438 0.172220 0.001604 0.000000 0.367726 0.000000 0.000000 0.000000 0.170616 0.000000 1.000000 0.000000 
6.812000 0.289382 0.172226 0.001602 0.000000 0.367769 0.000000 0.000000 0.000000 0.170624 0.000000 1.000000 -0.000000 
6.813000 0.289325 0.172232 0.001600 0.000000 0.367812 0.000000 0.000000 0.000000 0.170632 0.000000 1.000000 0.000000 
6.814000 0.289268 0.172237 0.001598 0.000000 0.367855 0.000000 0.000000 0.000000 0.170640 0.000000 1.000000 0.000000 
6.815000 0.289211 0.172243 0.001595 0.000000 0.367898 0.000000 0.000000 0.000000 0.170648 0.000000 1.000000 0.000000 
6.816000 0.289155 0.172249 0.001593 0.000000 0.367941 0.000000 0.000000 0.000000 0.170656 0.000000 1.000000 0.000000 
6.817000 0.289098 0.172255 0.001591 0.000000 0.367983 0.000000 0.000000 0.000000 0.170664 0.000000 1.000000 -0.000000 
6.818000 0.289041 0.172261 0.001589 0.000000 0.368026 0.000000 0.000000 0.000000 0.170672 0.000000 1.000000 -0.000000 
6.819000 0.288984 0.172266 0.001586 0.000000 0.368069 0.000000 0.000000 0.000000 0.170680 0.000000 1.000000 -0.000000 
6.820000 0.288928 0.172272 0.001584 0.000000 0.368112 0.000000 0.000000 0.000000 0.170688 0.000000 1.000000 -0.000000 
6.821000 0.288871 0.172278 0.001582 0.000000 0.368155 0.000000 0.000000 0.000000 0.170696 0.000000 1.000000 0.000000 
6.822000 0.288814 0.172284 0.001580 0.000000 0.368198 0.000000 0.000000 0.000000 0.170704 0.000000 1.000000 0.000000 
6.823000 0.288758 0.172290 0.001578 0.000000 0.368241 0.000000 0.000000 0.000000 0.170712 0.000000 1.000000 0.000000 
6.824000 0.288701 0.172295 0.001575 0.000000 0.368284 0.000000 0.000000 0.000000 0.170720 0.000000 1.000000 -0.000000 
6.825000 0.288644 0.172301 0.001573 0.000000 0.368326 0.000000 0.000000 0.000000 0.170728 0.000000 1.000000 0.000000 
6.826000 0.288588 0.172307 0.001571 0.000000 0.368369 0.000000 0.000000 0.000000 0.170736 0.000000 1.000000 0.000000 
6.827000 0.288531 0.172313 0.001569 0.000000 0.368412 0.000000 0.000000 0.000000 0.170744 0.000000 1.000000 0.000000 
6.828000 0.288475 0.172319 0.001567 0.000000 0.368455 0.000000 0.000000 0.000000 0.170752 0.000000 1.000000 0.000000 
6.829000 0.288418 0.172324 0.001564 0.000000 0.368498 0.000000 0.000000 0.000000 0.170760 0.000000 1.000000 -0.000000 
6.830000 0.288362 0.172330 0.001562 0.000000 0.368540 0.000000 0.000000 0.000000 0.170768 0.000000 1.000000 0.000000 
6.831000 0.288305 0.172336 0.001560 0.000000 0.368583 0.000000 0.000000 0.000000 0.170776 0.000000 1.000000 0.000000 
6.832000 0.288249 0.172342 0.001558 0.000000 0.368626 0.000000 0.000000 0.000000 0.170784 0.000000 1.000000 0.000000 
6.833000 0.288192 0.172347 0.001556 0.000000 0.368669 0.000000 0.000000 0.000000 0.170792 0.000000 1.000000 0.000000 
6.834000 0.288136 0.172353 0.001553 0.000000 0.368711 0.000000 0.000000 0.000000 0.170800 0.000000 1.000000 -0.000000 
6.835000 0.288079 0.172359 0.001551 0.000000 0.368754 0.000000 0.000000 0.000000 0.170808 0.000000 1.000000 -0.000000 
6.836000 0.288023 0.172365 0.001549 0.000000 0.368797 0.000000 0.000000 0.000000 0.170816 0.000000 1.000000 -0.000000 
6.837000 0.287966 0.172371 0.001547 0.000000 0.368840 0.000000 0.000000 0.000000 0.170824 0.000000 1.000000 -0.000000 
6.838000 0.287910 0.172376 0.001545 0.000000 0.368882 0.000000 0.000000 0.000000 0.170832 0.000000 1.000000 -0.000000 
6.839000 0.287853 0.172382 0.001543 0.000000 0.368925 0.000000 0.000000 0.000000 0.170840 0.000000 1.000000 0.000000 
6.840000 0.287797 0.172388 0.001540 0.000000 0.368968 0.000000 0.000000 0.000000 0.170847 0.000000 1.000000 -0.000000 
6.841000 0.287740 0.172394 0.001538 0.000000 0.369010 0.000000 0.000000 0.000000 0.170855 0.000000 1.000000 -0.000000 
6.842000 0.287684 0.172399 0.001536 0.000000 0.369053 0.000000 0.000000 0.000000 0.170863 0.000000 1.000000 -0.000000 
6.843000 0.287628 0.172405 0.001534 0.000000 0.369096 0.000000 0.000000 0.000000 0.170871 0.000000 1.000000 0.000000 
6.844000 0.287571 0.172411 0.001532 0.000000 0.369138 0.000000 0.000000 0.000000 0.170879 0.000000 1.000000 0.000000 
6.845000 0.287515 0.172417 0.001530 0.000000 0.369181 0.000000 0.000000 0.000000 0.170887 0.000000 1.000000 -0.000000 
6.846000 0.287459 0.172423 0.001528 0.000000 0.369224 0.000000 0.000000 0.000000 0.170895 0.000000 1.000000 -0.000000 
6.847000 0.287402 0.172428 0.001525 0.000000 0.369266 0.000000 0.000000 0.000000 0.170903 0.000000 1.000000 0.000000 
6.848000 0.287346 0.172434 0.001523 0.000000 0.369309 0.000000 0.000000 0.000000 0.170911 0.000000 1.000000 0.000000 
6.849000 0.287290 0.172440 0.001521 0.000000 0.369351 0.000000 0.000000 0.000000 0.170919 0.000000 1.000000 -0.000000 
6.850000 0.287234 0.172446 0.001519 0.000000 0.369394 0.000000 0.000000 0.000000 0.170927 0.000000 1.000000 -0.000000 
6.851000 0.287177 0.172451 0.001517 0.000000 0.369437 0.000000 0.000000 0.000000 0.170935 0.000000 1.000000 0.000000 
6.852000 0.287121 0.172457 0.001515 0.000000 0.369479 0.000000 0.000000 0.000000 0.170943 0.000000 1.000000 -0.000000 
6.853000 0.287065 0.172463 0.001513 0.000000 0.369522 0.000000 0.000000 0.000000 0.170950 0.000000 1.000000 -0.000000 
6.854000 0.287009 0.172469 0.001510 0.000000 0.369564 0.000000 0.000000 0.000000 0.170958 0.000000 1.000000 -0.000000 
6.855000 0.286952 0.172475 0.001508 0.000000 0.369607 0.000000 0.000000 0.000000 0.170966 0.000000 1.000000 -0.000000 
6.856000 0.286896 0.172480 0.001506 0.000000 0.369649 0.000000 0.000000 0.000000 0.170974 0.000000 1.000000 -0.000000 
6.857000 0.286840 0.172486 0.001504 0.000000 0.369692 0.000000 0.000000 0.000000 0.170982 0.000000 1.000000 -0.000000 
6.858000 0.286784 0.172492 0.001502 0.000000 0.369735 0.000000 0.000000 0.000000 0.170990 0.000000 1.000000 0.000000 
6.859000 0.286728 0.172498 0.001500 0.000000 0.369777 0.000000 0.000000 0.000000 0.170998 0.000000 1.000000 0.000000 
6.860000 0.286671 0.172503 0.001498 0.000000 0.369820 0.000000 0.000000 0.000000 0.171006 0.000000 1.000000 -0.000000 
6.861000 0.286615 0.172509 0.001496 0.000000 0.369862 0.000000 0.000000 0.000000 0.171014 0.000000 1.000000 -0.000000 
6.862000 0.286559 0.172515 0.001493 0.000000 0.369905 0.000000 0.000000 0.000000 0.171021 0.000000 1.000000 0.000000 
6.863000 0.286503 0.172521 0.001491 0.000000 0.369947 0.000000 0.000000 0.000000 0.171029 0.000000 1.000000 -0.000000 
6.864000 0.286447 0.172526 0.001489 0.000000 0.369989 0.000000 0.000000 0.000000 0.171037 0.000000 1.000000 0.000000 
6.865000 0.286391 0.172532 0.001487 0.000000 0.370032 0.000000 0.000000 0.000000 0.171045 0.000000 1.000000 -0.000000 
6.866000 0.286335 0.172538 0.001485 0.000000 0.370074 0.000000 0.000000 0.000000 0.171053 0.000000 1.000000 0.000000 
6.867000 0.286279 0.172544 0.001483 0.000000 0.370117 0.000000 0.000000 0.000000 0.171061 0.000000 1.000000 -0.000000 
6.868000 0.286223 0.172549 0.001481 0.000000 0.370159 0.000000 0.000000 0.000000 0.171069 0.000000 1.000000 -0.000000 
6.869000 0.286167 0.172555 0.001479 0.000000 0.370202 0.000000 0.000000 0.000000 0.171076 0.000000 1.000000 0.000000 
6.870000 0.286111 0.172561 0.001477 0.000000 0.370244 0.000000 0.000000 0.000000 0.171084 0.000000 1.000000 0.000000 
6.871000 0.286055 0.172567 0.001474 0.000000 0.370286 0.000000 0.000000 0.000000 0.171092 0.000000 1.000000 0.000000 
6.872000 0.285999 0.172572 0.001472 0.000000 0.370329 0.000000 0.000000 0.000000 0.171100 0.000000 1.000000 -0.000000 
6.873000 0.285943 0.172578 0.001470 0.000000 0.370371 0.000000 0.000000 0.000000 0.171108 0.000000 1.000000 0.000000 
6.874000 0.285887 0.172584 0.001468 0.000000 0.370414 0.000000 0.000000 0.000000 0.171116 0.000000 1.000000 -0.000000 
6.875000 0.285831 0.172590 0.001466 0.000000 0.370456 0.000000 0.000000 0.000000 0.171123 0.000000 1.000000 0.000000 
6.876000 0.285775 0.172595 0.001464 0.000000 0.370498 0.000000 0.000000 0.000000 0.171131 0.000000 1.000000 0.000000 
6.877000 0.285719 0.172601 0.001462 0.000000 0.370541 0.000000 0.000000 0.000000 0.171139 0.000000 1.000000 -0.000000 
6.878000 0.285663 0.172607 0.001460 0.000000 0.370583 0.000000 0.000000 0.000000 0.171147 0.000000 1.000000 0.000000 
6.879000 0.285607 0.172613 0.001458 0.000000 0.370625 0.000000 0.000000 0.000000 0.171155 0.000000 1.000000 -0.000000 
6.880000 0.285551 0.172618 0.001456 0.000000 0.370668 0.000000 0.000000 0.000000 0.171163 0.000000 1.000000 -0.000000 
6.881000 0.285496 0.172624 0.001454 0.000000 0.370710 0.000000 0.000000 0.000000 0.171170 0.000000 1.000000 0.000000 
6.882000 0.285440 0.172630 0.001452 0.000000 0.370752 0.000000 0.000000 0.000000 0.171178 0.000000 1.000000 -0.000000 
6.883000 0.285384 0.172635 0.001450 0.000000 0.370795 0.000000 0.000000 0.000000 0.171186 0.000000 1.000000 -0.000000 
6.884000 0.285328 0.172641 0.001447 0.000000 0.370837 0.000000 0.000000 0.000000 0.171194 0.000000 1.000000 -0.000000 
6.885000 0.285272 0.172647 0.001445 0.000000 0.370879 0.000000 0.000000 0.000000 0.171202 0.000000 1.000000 -0.000000 
6.886000 0.285216 0.172653 0.001443 0.000000 0.370921 0.000000 0.000000 0.000000 0.171209 0.000000 1.000000 0.000000 
6.887000 0.285161 0.172658 0.001441 0.000000 0.370964 0.000000 0.000000 0.000000 0.171217 0.000000 1.000000 0.000000 
6.888000 0.285105 0.172664 0.001439 0.000000 0.371006 0.000000 0.000000 0.000000 0.171225 0.000000 1.000000 -0.000000 
6.889000 0.285049 0.172670 0.001437 0.000000 0.371048 0.000000 0.000000 0.000000 0.171233 0.000000 1.000000 0.000000 
6.890000 0.284993 0.172676 0.001435 0.000000 0.371090 0.000000 0.000000 0.000000 0.171241 0.000000 1.000000 0.000000 
6.891000 0.284938 0.172681 0.001433 0.000000 0.371133 0.000000 0.000000 0.000000 0.171248 0.000000 1.000000 -0.000000 
6.892000 0.284882 0.172687 0.001431 0.000000 0.371175 0.000000 0.000000 0.000000 0.171256 0.000000 1.000000 0.000000 
6.893000 0.284826 0.172693 0.001429 0.000000 0.371217 0.000000 0.000000 0.000000 0.171264 0.000000 1.000000 0.000000 
6.894000 0.284771 0.172699 0.001427 0.000000 0.371259 0.000000 0.000000 0.000000 0.171272 0.000000 1.000000 0.000000 
6.895000 0.284715 0.172704 0.001425 0.000000 0.371301 0.000000 0.000000 0.000000 0.171279 0.000000 1.000000 0.000000 
6.896000 0.284659 0.172710 0.001423 0.000000 0.371344 0.000000 0.000000 0.000000 0.171287 0.000000 1.000000 -0.000000 
6.897000 0.284604 0.172716 0.001421 0.000000 0.371386 0.000000 0.000000 0.000000 0.171295 0.000000 1.000000 -0.000000 
6.898000 0.284548 0.172721 0.001419 0.000000 0.371428 0.000000 0.000000 0.000000 0.171303 0.000000 1.000000 0.000000 
6.899000 0.284492 0.172727 0.001417 0.000000 0.371470 0.000000 0.000000 0.000000 0.171310 0.000000 1.000000 -0.000000 
6.900000 0.284437 0.172733 0.001415 0.000000 0.371512 0.000000 0.000000 0.000000 0.171318 0.000000 1.000000 0.000000 
6.901000 0.284381 0.172739 0.001413 0.000000 0.371554 0.000000 0.000000 0.000000 0.171326 0.000000 1.000000 -0.000000 
6.902000 0.284326 0.172744 0.001411 0.000000 0.371597 0.000000 0.000000 0.000000 0.171334 0.000000 1.000000 -0.000000 
6.903000 0.284270 0.172750 0.001409 0.000000 0.371639 0.000000 0.000000 0.000000 0.171341 0.000000 1.000000 -0.000000 
6.904000 0.284214 0.172756 0.001407 0.000000 0.371681 0.000000 0.000000 0.000000 0.171349 0.000000 1.000000 -0.000000 
6.905000 0.284159 0.172761 0.001405 0.000000 0.371723 0.000000 0.000000 0.000000 0.171357 0.000000 1.000000 0.000000 
6.906000 0.284103 0.172767 0.001403 0.000000 0.371765 0.000000 0.000000 0.000000 0.171365 0.000000 1.000000 -0.000000 
6.907000 0.284048 0.172773 0.001401 0.000000 0.371807 0.000000 0.000000 0.000000 0.171372 0.000000 1.000000 -0.000000 
6.908000 0.283992 0.172779 0.001399 0.000000 0.371849 0.000000 0.000000 0.000000 0.171380 0.000000 1.000000 0.000000 
6.909000 0.283937 0.172784 0.001397 0.000000 0.371891 0.000000 0.000000 0.000000 0.171388 0.000000 1.000000 0.000000 
6.910000 0.283881 0.172790 0.001395 0.000000 0.371933 0.000000 0.000000 0.000000 0.171395 0.000000 1.000000 -0.000000 
6.911000 0.283826 0.172796 0.001393 0.000000 0.371975 0.000000 0.000000 0.000000 0.171403 0.000000 1.000000 0.000000 
6.912000 0.283770 0.172801 0.001391 0.000000 0.372017 0.000000 0.000000 0.000000 0.171411 0.000000 1.000000 -0.000000 
6.913000 0.283715 0.172807 0.001388 0.000000 0.372059 0.000000 0.000000 0.000000 0.171419 0.000000 1.000000 -0.000000 
6.914000 0.283660 0.172813 0.001386 0.000000 0.372101 0.000000 0.000000 0.000000 0.171426 0.000000 1.000000 0.000000 
6.915000 0.283604 0.172819 0.001385 0.000000 0.372143 0.000000 0.000000 0.000000 0.171434 0.000000 1.000000 -0.000000 
6.916000 0.283549 0.172824 0.001383 0.000000 0.372185 0.000000 0.000000 0.000000 0.171442 0.000000 1.000000 0.000000 
6.917000 0.283493 0.172830 0.001381 0.000000 0.372227 0.000000 0.000000 0.000000 0.171449 0.000000 1.000000 -0.000000 
6.918000 0.283438 0.172836 0.001379 0.000000 0.372269 0.000000 0.000000 0.000000 0.171457 0.000000 1.000000 -0.000000 
6.919000 0.283383 0.172841 0.001377 0.000000 0.372311 0.000000 0.000000 0.000000 0.171465 0.000000 1.000000 -0.000000 
6.920000 0.283327 0.172847 0.001375 0.000000 0.372353 0.000000 0.000000 0.000000 0.171472 0.000000 1.000000 0.000000 
6.921000 0.283272 0.172853 0.001373 0.000000 0.372395 0.000000 0.000000 0.000000 0.171480 0.000000 1.000000 0.000000 
6.922000 0.283217 0.172858 0.001371 0.000000 0.372437 0.000000 0.000000 0.000000 0.171488 0.000000 1.000000 -0.000000 
6.923000 0.283161 0.172864 0.001369 0.000000 0.372479 0.000000 0.000000 0.000000 0.171496 0.000000 1.000000 0.000000 
6.924000 0.283106 0.172870 0.001367 0.000000 0.372521 0.000000 0.000000 0.000000 0.171503 0.000000 1.000000 -0.000000 
6.925000 0.283051 0.172876 0.001365 0.000000 0.372563 0.000000 0.000000 0.000000 0.171511 0.000000 1.000000 -0.000000 
6.926000 0.282995 0.172881 0.001363 0.000000 0.372605 0.000000 0.000000 0.000000 0.171519 0.000000 1.000000 -0.000000 
6.927000 0.282940 0.172887 0.001361 0.000000 0.372647 0.000000 0.000000 0.000000 0.171526 0.000000 1.000000 -0.000000 
6.928000 0.282885 0.172893 0.001359 0.000000 0.372689 0.000000 0.000000 0.000000 0.171534 0.000000 1.000000 -0.000000 
6.929000 0.282830 0.172898 0.001357 0.000000 0.372731 0.000000 0.000000 0.000000 0.171542 0.000000 1.000000 0.000000 
6.930000 0.282774 0.172904 0.001355 0.000000 0.372772 0.000000 0.000000 0.000000 0.171549 0.000000 1.000000 0.000000 
6.931000 0.282719 0.172910 0.001353 0.000000 0.372814 0.000000 0.000000 0.000000 0.171557 0.000000 1.000000 0.000000 
6.932000 0.282664 0.172915 0.001351 0.000000 0.372856 0.000000 0.000000 0.000000 0.171564 0.000000 1.000000 -0.000000 
6.933000 0.282609 0.172921 0.001349 0.000000 0.372898 0.000000 0.000000 0.000000 0.171572 0.000000 1.000000 0.000000 
6.934000 0.282554 0.172927 0.001347 0.000000 0.372940 0.000000 0.000000 0.000000 0.171580 0.000000 1.000000 -0.000000 
6.935000 0.282499 0.172932 0.001345 0.000000 0.372982 0.000000 0.000000 0.000000 0.171587 0.000000 1.000000 -0.000000 
6.936000 0.282443 0.172938 0.001343 0.000000 0.373024 0.000000 0.000000 0.000000 0.171595 0.000000 1.000000 -0.000000 
6.937000 0.282388 0.172944 0.001341 0.000000 0.373065 0.000000 0.000000 0.000000 0.171603 0.000000 1.000000 0.000000 
6.938000 0.282333 0.172949 0.001339 0.000000 0.373107 0.000000 0.000000 0.000000 0.171610 0.000000 1.000000 -0.000000 
6.939000 0.282278 0.172955 0.001337 0.000000 0.373149 0.000000 0.000000 0.000000 0.171618 0.000000 1.000000 -0.000000 
6.940000 0.282223 0.172961 0.001335 0.000000 0.373191 0.000000 0.000000 0.000000 0.171626 0.000000 1.000000 0.000000 
6.941000 0.282168 0.172966 0.001333 0.000000 0.373232 0.000000 0.000000 0.000000 0.171633 0.000000 1.000000 -0.000000 
6.942000 0.282113 0.172972 0.001331 0.000000 0.373274 0.000000 0.000000 0.000000 0.171641 0.000000 1.000000 0.000000 
6.943000 0.282058 0.172977 0.001329 0.000000 0.373315 0.000000 0.000000 0.000000 0.171648 0.000001 1.000000 -0.000000 
6.944000 0.282004 0.172982 0.001328 0.000000 0.373355 0.000000 0.000000 0.000000 0.171654 0.000005 1.000000 -0.000000 
6.945000 0.281951 0.172986 0.001326 0.000000 0.373393 0.000000 0.000000 0.000000 0.171660 0.000010 1.000000 -0.000000 
6.946000 0.281898 0.172990 0.001324 0.000000 0.373431 0.000000 0.000000 0.000000 0.171666 0.000016 1.000000 -0.000000 
6.947000 0.281845 0.172993 0.001322 0.000000 0.373469 0.000000 0.000000 0.000000 0.171671 0.000023 1.000000 0.000000 
6.948000 0.281792 0.172996 0.001320 0.000000 0.373505 0.000000 0.000000 0.000000 0.171676 0.000031 1.000000 0.000000 
6.949000 0.281740 0.172999 0.001319 0.000000 0.373542 0.000000 0.000000 0.000000 0.171680 0.000039 1.000000 -0.000000 
6.950000 0.281688 0.173002 0.001317 0.000000 0.373578 0.000000 0.000000 0.000000 0.171685 0.000047 1.000000 0.000000 
6.951000 0.281635 0.173005 0.001315 0.000000 0.373614 0.000000 0.000000 0.000000 0.171689 0.000057 1.000000 0.000000 
6.952000 0.281584 0.173007 0.001314 0.000000 0.373650 0.000000 0.000000 0.000000 0.171693 0.000066 1.000000 -0.000000 
6.953000 0.281532 0.173009 0.001312 0.000000 0.373685 0.000000 0.000000 0.000000 0.171698 0.000077 1.000000 0.000000 
6.954000 0.281480 0.173012 0.001310 0.000000 0.373720 0.000000 0.000000 0.000000 0.171701 0.000087 1.000000 -0.000000 
6.955000 0.281429 0.173014 0.001308 0.000000 0.373755 0.000000 0.000000 0.000000 0.171705 0.000098 1.000000 -0.000000 
6.956000 0.281377 0.173016 0.001307 0.000000 0.373789 0.000000 0.000000 0.000000 0.171709 0.000109 1.000000 0.000000 
6.957000 0.281326 0.173017 0.001305 0.000000 0.373823 0.000000 0.000000 0.000000 0.171712 0.000121 1.000000 0.000000 
6.958000 0.281275 0.173019 0.001303 0.000000 0.373857 0.000000 0.000000 0.000000 0.171716 0.000133 1.000000 -0.000000 
6.959000 0.281224 0.173021 0.001302 0.000000 0.373891 0.000000 0.000000 0.000000 0.171719 0.000145 1.000000 0.000000 
6.960000 0.281173 0.173022 0.001300 0.000000 0.373925 0.000000 0.000000 0.000000 0.171722 0.000158 1.000000 -0.000000 
6.961000 0.281122 0.173024 0.001299 0.000000 0.373959 0.000000 0.000000 0.000000 0.171725 0.000171 1.000000 0.000000 
6.962000 0.281071 0.173025 0.001297 0.000000 0.373992 0.000000 0.000000 0.000000 0.171728 0.000184 1.000000 0.000000 
6.963000 0.281021 0.173026 0.001295 0.000000 0.374025 0.000000 0.000000 0.000000 0.171731 0.000197 1.000000 -0.000000 
6.964000 0.280970 0.173027 0.001294 0.000000 0.374058 0.000000 0.000000 0.000000 0.171734 0.000211 1.000000 0.000000 
6.965000 0.280920 0.173028 0.001292 0.000000 0.374091 0.000000 0.000000 0.000000 0.171736 0.000225 1.000000 0.000000 
6.966000 0.280870 0.173029 0.001291 0.000000 0.374123 0.000000 0.000000 0.000000 0.171739 0.000239 1.000000 0.000000 
6.967000 0.280819 0.173030 0.001289 0.000000 0.374156 0.000000 0.000000 0.000000 0.171741 0.000253 1.000000 -0.000000 
6.968000 0.280769 0.173031 0.001287 0.000000 0.374188 0.000000 0.000000 0.000000 0.171744 0.000268 1.000000 0.000000 
6.969000 0.280719 0.173032 0.001286 0.000000 0.374220 0.000000 0.000000 0.000000 0.171746 0.000282 1.000000 -0.000000 
6.970000 0.280669 0.173033 0.001284 0.000000 0.374252 0.000000 0.000000 0.000000 0.171748 0.000297 1.000000 -0.000000 
6.971000 0.280619 0.173033 0.001283 0.000000 0.374284 0.000000 0.000000 0.000000 0.171751 0.000313 1.000000 -0.000000 
6.972000 0.280569 0.173034 0.001281 0.000000 0.374316 0.000000 0.000000 0.000000 0.171753 0.000328 1.000000 -0.000000 
6.973000 0.280519 0.173034 0.001280 0.000000 0.374348 0.000000 0.000000 0.000000 0.171755 0.000344 1.000000 0.000000 
6.974000 0.280470 0.173035 0.001278 0.000000 0.374379 0.000000 0.000000 0.000000 0.171757 0.000359 1.000000 0.000000 
6.975000 0.280420 0.173035 0.001276 0.000000 0.374411 0.000000 0.000000 0.000000 0.171759 0.000375 1.000000 -0.000000 
6.976000 0.280370 0.173036 0.001275 0.000000 0.374442 0.000000 0.000000 0.000000 0.171761 0.000391 1.000000 -0.000000 
6.977000 0.280321 0.173036 0.001273 0.000000 0.374473 0.000000 0.000000 0.000000 0.171762 0.000408 1.000000 0.000000 
6.978000 0.280271 0.173036 0.001272 0.000000 0.374504 0.000000 0.000000 0.000000 0.171764 0.000424 1.000000 -0.000000 
6.979000 0.280222 0.173036 0.001270 0.000000 0.374535 0.000000 0.000000 0.000000 0.171766 0.000441 1.000000 -0.000000 
6.980000 0.280173 0.173036 0.001269 0.000000 0.374566 0.000000 0.000000 0.000000 0.171767 0.000458 1.000000 -0.000000 
6.981000 0.280123 0.173036 0.001267 0.000000 0.374597 0.000000 0.000000 0.000000 0.171769 0.000475 1.000000 0.000000 
6.982000 0.280074 0.173036 0.001266 0.000000 0.374627 0.000000 0.000000 0.000000 0.171770 0.000492 1.000000 -0.000000 
6.983000 0.280025 0.173036 0.001264 0.000000 0.374658 0.000000 0.000000 0.000000 0.171772 0.000509 1.000000 0.000000 
6.984000 0.279976 0.173036 0.001263 0.000000 0.374688 0.000000 0.000000 0.000000 0.171773 0.000527 1.000000 -0.000000 
6.985000 0.279927 0.173036 0.001261 0.000000 0.374718 0.000000 0.000000 0.000000 0.171775 0.000544 1.000000 -0.000000 
6.986000 0.279878 0.173036 0.001260 0.000000 0.374749 0.000000 0.000000 0.000000 0.171776 0.000562 1.000000 -0.000000 
6.987000 0.279829 0.173035 0.001258 0.000000 0.374779 0.000000 0.000000 0.000000 0.171777 0.000580 1.000000 0.000000 
6.988000 0.279780 0.173035 0.001257 0.000000 0.374809 0.000000 0.000000 0.000000 0.171778 0.000598 1.000000 -0.000000 
6.989000 0.279732 0.173035 0.001255 0.000000 0.374838 0.000000 0.000000 0.000000 0.171779 0.000616 1.000000 0.000000 
6.990000 0.279683 0.173034 0.001254 0.000000 0.374868 0.000000 0.000000 0.000000 0.171780 0.000634 1.000000 0.000000 
6.991000 0.279634 0.173034 0.001253 0.000000 0.374898 0.000000 0.000000 0.000000 0.171781 0.000653 1.000000 -0.000000 
6.992000 0.279585 0.173033 0.001251 0.000000 0.374928 0.000000 0.000000 0.000000 0.171782 0.000671 1.000000 -0.000000 
6.993000 0.279537 0.173033 0.001250 0.000000 0.374957 0.000000 0.000000 0.000000 0.171783 0.000690 1.000000 -0.000000 
6.994000 0.279488 0.173032 0.001248 0.000000 0.374987 0.000000 0.000000 0.000000 0.171784 0.000709 1.000000 0.000000 
6.995000 0.279440 0.173032 0.001247 0.000000 0.375016 0.000000 0.000000 0.000000 0.171785 0.000728 1.000000 -0.000000 
6.996000 0.279392 0.173031 0.001245 0.000000 0.375045 0.000000 0.000000 0.000000 0.171786 0.000747 1.000000 -0.000000 
6.997000 0.279343 0.173030 0.001244 0.000000 0.375074 0.000000 0.000000 0.000000 0.171786 0.000766 1.000000 -0.000000 
6.998000 0.279295 0.173029 0.001242 0.000000 0.375103 0.000000 0.000000 0.000000 0.171787 0.000785 1.000000 -0.000000 
6.999000 0.279247 0.173029 0.001241 0.000000 0.375132 0.000000 0.000000 0.000000 0.171788 0.000805 1.000000 0.000000 
7.000000 0.279198 0.173028 0.001240 0.000000 0.375161 0.000000 0.000000 0.000000 0.171788 0.000824 1.000000 0.000000 
7.001000 0.279150 0.173027 0.001238 0.000000 0.375190 0.000000 0.000000 0.000000 0.171789 0.000844 1.000000 -0.000000 
7.002000 0.279102 0.173026 0.001237 0.000000 0.375219 0.000000 0.000000 0.000000 0.171789 0.000864 1.000000 -0.000000 
7.003000 0.279054 0.173025 0.001235 0.000000 0.375248 0.000000 0.000000 0.000000 0.171790 0.000884 1.000000 0.000000 
7.004000 0.279006 0.173024 0.001234 0.000000 0.375276 0.000000 0.000000 0.000000 0.171790 0.000903 1.000000 0.000000 
7.005000 0.278958 0.173023 0.001232 0.000000 0.375305 0.000000 0.000000 0.000000 0.171791 0.000924 1.000000 -0.000000 
7.006000 0.278910 0.173022 0.001231 0.000000 0.375333 0.000000 0.000000 0.000000 0.171791 0.000944 1.000000 -0.000000 
7.007000 0.278862 0.173021 0.001230 0.000000 0.375362 0.000000 0.000000 0.000000 0.171791 0.000964 1.000000 0.000000 
7.008000 0.278814 0.173020 0.001228 0.000000 0.375390 0.000000 0.000000 0.000000 0.171792 0.000984 1.000000 0.000000 
7.009000 0.278767 0.173019 0.001227 0.000000 0.375418 0.000000 0.000000 0.000000 0.171792 0.001005 1.000000 0.000000 
7.010000 0.278719 0.173017 0.001225 0.000000 0.375446 0.000000 0.000000 0.000000 0.171792 0.001025 1.000000 0.000000 
7.011000 0.278671 0.173016 0.001224 0.000000 0.375474 0.000000 0.000000 0.000000 0.171792 0.001046 1.000000 -0.000000 
7.012000 0.278623 0.173015 0.001223 0.000000 0.375502 0.000000 0.000000 0.000000 0.171792 0.001067 1.000000 0.000000 
7.013000 0.278576 0.173014 0.001221 0.000000 0.375530 0.000000 0.000000 0.000000 0.171792 0.001088 1.000000 -0.000000 
7.014000 0.278528 0.173012 0.001220 0.000000 0.375558 0.000000 0.000000 0.000000 0.171792 0.001109 1.000000 0.000000 
7.015000 0.278481 0.173011 0.001219 0.000000 0.375586 0.000000 0.000000 0.000000 0.171792 0.001130 1.000000 -0.000000 
7.016000 0.278433 0.173010 0.001217 0.000000 0.375614 0.000000 0.000000 0.000000 0.171792 0.001151 1.000000 0.000000 
7.017000 0.278386 0.173008 0.001216 0.000000 0.375642 0.000000 0.000000 0.000000 0.171792 0.001172 1.000000 -0.000000 
7.018000 0.278338 0.173007 0.001214 0.000000 0.375669 0.000000 0.000000 0.000000 0.171792 0.001194 1.000000 0.000000 
7.019000 0.278291 0.173005 0.001213 0.000000 0.375697 0.000000 0.000000 0.000000 0.171792 0.001215 1.000000 -0.000000 
7.020000 0.278244 0.173004 0.001212 0.000000 0.375724 0.000000 0.000000 0.000000 0.171792 0.001236 1.000000 -0.000000 
7.021000 0.278196 0.173002 0.001210 0.000000 0.375752 0.000000 0.000000 0.000000 0.171792 0.001258 1.000000 -0.000000 
7.022000 0.278149 0.173001 0.001209 0.000000 0.375779 0.000000 0.000000 0.000000 0.171792 0.001280 1.000000 0.000000 
7.023000 0.278102 0.172999 0.001208 0.000000 0.375806 0.000000 0.000000 0.000000 0.171791 0.001302 1.000000 -0.000000 
7.024000 0.278055 0.172997 0.001206 0.000000 0.375834 0.000000 0.000000 0.000000 0.171791 0.001323 1.000000 0.000000 
7.025000 0.278007 0.172996 0.001205 0.000000 0.375861 0.000000 0.000000 0.000000 0.171791 0.001345 1.000000 -0.000000 
7.026000 0.277960 0.172994 0.001204 0.000000 0.375888 0.000000 0.000000 0.000000 0.171790 0.001367 1.000000 0.000000 
7.027000 0.277913 0.172992 0.001202 0.000000 0.375915 0.000000 0.000000 0.000000 0.171790 0.001389 1.000000 0.000000 
7.028000 0.277866 0.172990 0.001201 0.000000 0.375942 0.000000 0.000000 0.000000 0.171790 0.001412 1.000000 0.000000 
7.029000 0.277819 0.172989 0.001200 0.000000 0.375969 0.000000 0.000000 0.000000 0.171789 0.001434 1.000000 -0.000000 
7.030000 0.277772 0.172987 0.001198 0.000000 0.375996 0.000000 0.000000 0.000000 0.171789 0.001456 1.000000 0.000000 
7.031000 0.277725 0.172985 0.001197 0.000000 0.376023 0.000000 0.000000 0.000000 0.171788 0.001479 1.000000 0.000000 
7.032000 0.277679 0.172983 0.001196 0.000000 0.376050 0.000000 0.000000 0.000000 0.171788 0.001501 1.000000 -0.000000 
7.033000 0.277632 0.172981 0.001194 0.000000 0.376076 0.000000 0.000000 0.000000 0.171787 0.001524 1.000000 -0.000000 
7.034000 0.277585 0.172979 0.001193 0.000000 0.376103 0.000000 0.000000 0.000000 0.171786 0.001546 1.000000 0.000000 
7.035000 0.277538 0.172977 0.001192 0.000000 0.376130 0.000000 0.000000 0.000000 0.171786 0.001569 1.000000 0.000000 
7.036000 0.277491 0.172976 0.001190 0.000000 0.376156 0.000000 0.000000 0.000000 0.171785 0.001592 1.000000 -0.000000 
7.037000 0.277445 0.172974 0.001189 0.000000 0.376183 0.000000 0.000000 0.000000 0.171784 0.001615 1.000000 -0.000000 
7.038000 0.277398 0.172972 0.001188 0.000000 0.376209 0.000000 0.000000 0.000000 0.171784 0.001637 1.000000 0.000000 
7.039000 0.277351 0.172969 0.001186 0.000000 0.376236 0.000000 0.000000 0.000000 0.171783 0.001660 1.000000 -0.000000 
7.040000 0.277305 0.172967 0.001185 0.000000 0.376262 0.000000 0.000000 0.000000 0.171782 0.001684 1.000000 0.000000 
7.041000 0.277258 0.172965 0.001184 0.000000 0.376288 0.000000 0.000000 0.000000 0.171781 0.001707 1.000000 -0.000000 
7.042000 0.277212 0.172963 0.001183 0.000000 0.376314 0.000000 0.000000 0.000000 0.171781 0.001730 1.000000 0.000000 
7.043000 0.277165 0.172961 0.001181 0.000000 0.376341 0.000000 0.000000 0.000000 0.171780 0.001753 1.000000 -0.000000 
7.044000 0.277119 0.172959 0.001180 0.000000 0.376367 0.000000 0.000000 0.000000 0.171779 0.001776 1.000000 0.000000 
7.045000 0.277072 0.172957 0.001179 0.000000 0.376393 0.000000 0.000000 0.000000 0.171778 0.001800 1.000000 -0.000000 
7.046000 0.277026 0.172955 0.001177 0.000000 0.376419 0.000000 0.000000 0.000000 0.171777 0.001823 1.000000 -0.000000 
7.047000 0.276980 0.172952 0.001176 0.000000 0.376445 0.000000 0.000000 0.000000 0.171776 0.001847 1.000000 -0.000000 
7.048000 0.276933 0.172950 0.001175 0.000000 0.376471 0.000000 0.000000 0.000000 0.171775 0.001871 1.000000 0.000000 
7.049000 0.276887 0.172948 0.001174 0.000000 0.376497 0.000000 0.000000 0.000000 0.171774 0.001894 1.000000 0.000000 
7.050000 0.276841 0.172945 0.001172 0.000000 0.376523 0.000000 0.000000 0.000000 0.171773 0.001918 1.000000 0.000000 
7.051000 0.276795 0.172943 0.001171 0.000000 0.376548 0.000000 0.000000 0.000000 0.171772 0.001942 1.000000 -0.000000 
7.052000 0.276748 0.172941 0.001170 0.000000 0.376574 0.000000 0.000000 0.000000 0.171771 0.001966 1.000000 0.000000 
7.053000 0.276702 0.172938 0.001168 0.000000 0.376600 0.000000 0.000000 0.000000 0.171770 0.001989 1.000000 -0.000000 
7.054000 0.276656 0.172936 0.001167 0.000000 0.376625 0.000000 0.000000 0.000000 0.171769 0.002013 1.000000 -0.000000 
7.055000 0.276610 0.172934 0.001166 0.000000 0.376651 0.000000 0.000000 0.000000 0.171768 0.002037 1.000000 0.000000 
7.056000 0.276564 0.172931 0.001165 0.000000 0.376677 0.000000 0.000000 0.000000 0.171767 0.002062 1.000000 0.000000 
7.057000 0.276518 0.172929 0.001163 0.000000 0.376702 0.000000 0.000000 0.000000 0.171765 0.002086 1.000000 -0.000000 
7.058000 0.276472 0.172926 0.001162 0.000000 0.376728 0.000000 0.000000 0.000000 0.171764 0.002110 1.000000 -0.000000 
7.059000 0.276426 0.172924 0.001161 0.000000 0.376753 0.000000 0.000000 0.000000 0.171763 0.002134 1.000000 0.000000 
7.060000 0.276380 0.172921 0.001160 0.000000 0.376778 0.000000 0.000000 0.000000 0.171762 0.002159 1.000000 0.000000 
7.061000 0.276334 0.172919 0.001158 0.000000 0.376804 0.000000 0.000000 0.000000 0.171760 0.002183 1.000000 0.000000 
7.062000 0.276288 0.172916 0.001157 0.000000 0.376829 0.000000 0.000000 0.000000 0.171759 0.002207 1.000000 -0.000000 
7.063000 0.276242 0.172914 0.001156 0.000000 0.376854 0.000000 0.000000 0.000000 0.171758 0.002232 1.000000 -0.000000 
7.064000 0.276197 0.172911 0.001155 0.000000 0.376879 0.000000 0.000000 0.000000 0.171756 0.002257 1.000000 -0.000000 
7.065000 0.276151 0.172908 0.001153 0.000000 0.376905 0.000000 0.000000 0.000000 0.171755 0.002281 1.000000 -0.000000 
7.066000 0.276105 0.172906 0.001152 0.000000 0.376930 0.000000 0.000000 0.000000 0.171754 0.002306 1.000000 -0.000000 
7.067000 0.276059 0.172903 0.001151 0.000000 0.376955 0.000000 0.000000 0.000000 0.171752 0.002331 1.000000 0.000000 
7.068000 0.276014 0.172900 0.001150 0.000000 0.376980 0.000000 0.000000 0.000000 0.171751 0.002355 1.000000 0.000000 
7.069000 0.275968 0.172898 0.001148 0.000000 0.377005 0.000000 0.000000 0.000000 0.171749 0.002380 1.000000 0.000000 
7.070000 0.275922 0.172895 0.001147 0.000000 0.377030 0.000000 0.000000 0.000000 0.171748 0.002405 1.000000 -0.000000 
7.071000 0.275877 0.172892 0.001146 0.000000 0.377055 0.000000 0.000000 0.000000 0.171746 0.002430 1.000000 0.000000 
7.072000 0.275831 0.172890 0.001145 0.000000 0.377080 0.000000 0.000000 0.000000 0.171745 0.002455 1.000000 -0.000000 
7.073000 0.275786 0.172887 0.001144 0.000000 0.377104 0.000000 0.000000 0.000000 0.171743 0.002480 1.000000 -0.000000 
7.074000 0.275740 0.172884 0.001142 0.000000 0.377129 0.000000 0.000000 0.000000 0.171742 0.002505 1.000000 0.000000 
7.075000 0.275695 0.172881 0.001141 0.000000 0.377154 0.000000 0.000000 0.000000 0.171740 0.002530 1.000000 -0.000000 
7.076000 0.275649 0.172878 0.001140 0.000000 0.377179 0.000000 0.000000 0.000000 0.171738 0.002556 1.000000 -0.000000 
7.077000 0.275604 0.172875 0.001139 0.000000 0.377203 0.000000 0.000000 0.000000 0.171737 0.002581 1.000000 -0.000000 
7.078000 0.275558 0.172873 0.001137 0.000000 0.377228 0.000000 0.000000 0.000000 0.171735 0.002606 1.000000 -0.000000 
7.079000 0.275513 0.172870 0.001136 0.000000 0.377252 0.000000 0.000000 0.000000 0.171733 0.002631 1.000000 -0.000000 
7.080000 0.275468 0.172867 0.001135 0.000000 0.377277 0.000000 0.000000 0.000000 0.171732 0.002657 1.000000 0.000000 
7.081000 0.275422 0.172864 0.001134 0.000000 0.377301 0.000000 0.000000 0.000000 0.171730 0.002682 1.000000 0.000000 
7.082000 0.275377 0.172861 0.001133 0.000000 0.377326 0.000000 0.000000 0.000000 0.171728 0.002708 1.000000 0.000000 
7.083000 0.275332 0.172858 0.001131 0.000000 0.377350 0.000000 0.000000 0.000000 0.171727 0.002733 1.000000 -0.000000 
7.084000 0.275287 0.172855 0.001130 0.000000 0.377375 0.000000 0.000000 0.000000 0.171725 0.002759 1.000000 -0.000000 
7.085000 0.275241 0.172852 0.001129 0.000000 0.377399 0.000000 0.000000 0.000000 0.171723 0.002785 1.000000 -0.000000 
7.086000 0.275196 0.172849 0.001128 0.000000 0.377423 0.000000 0.000000 0.000000 0.171721 0.002810 1.000000 -0.000000 
7.087000 0.275151 0.172846 0.001127 0.000000 0.377448 0.000000 0.000000 0.000000 0.171719 0.002836 1.000000 0.000000 
7.088000 0.275106 0.172843 0.001125 0.000000 0.377472 0.000000 0.000000 0.000000 0.171717 0.002862 1.000000 -0.000000 
7.089000 0.275061 0.172840 0.001124 0.000000 0.377496 0.000000 0.000000 0.000000 0.171716 0.002888 1.000000 -0.000000 
7.090000 0.275016 0.172837 0.001123 0.000000 0.377520 0.000000 0.000000 0.000000 0.171714 0.002913 1.000000 -0.000000 
7.091000 0.274971 0.172834 0.001122 0.000000 0.377544 0.000000 0.000000 0.000000 0.171712 0.002939 1.000000 0.000000 
7.092000 0.274926 0.172831 0.001121 0.000000 0.377568 0.000000 0.000000 0.000000 0.171710 0.002965 1.000000 0.000000 
7.093000 0.274881 0.172827 0.001120 0.000000 0.377592 0.000000 0.000000 0.000000 0.171708 0.002991 1.000000 0.000000 
7.094000 0.274836 0.172824 0.001118 0.000000 0.377616 0.000000 0.000000 0.000000 0.171706 0.003017 1.000000 0.000000 
7.095000 0.274791 0.172821 0.001117 0.000000 0.377640 0.000000 0.000000 0.000000 0.171704 0.003044 1.000000 0.000000 
7.096000 0.274746 0.172818 0.001116 0.000000 0.377664 0.000000 0.000000 0.000000 0.171702 0.003070 1.000000 0.000000 
7.097000 0.274701 0.172815 0.001115 0.000000 0.377688 0.000000 0.000000 0.000000 0.171700 0.003096 1.000000 0.000000 
7.098000 0.274656 0.172812 0.001114 0.000000 0.377712 0.000000 0.000000 0.000000 0.171698 0.003122 1.000000 0.000000 
7.099000 0.274611 0.172808 0.001113 0.000000 0.377736 0.000000 0.000000 0.000000 0.171696 0.003148 1.000000 0.000000 
7.100000 0.274567 0.172805 0.001111 0.000000 0.377760 0.000000 0.000000 0.000000 0.171694 0.003175 1.000000 0.000000 
7.101000 0.274522 0.172802 0.001110 0.000000 0.377784 0.000000 0.000000 0.000000 0.171692 0.003201 1.000000 -0.000000 
7.102000 0.274477 0.172799 0.001109 0.000000 0.377807 0.000000 0.000000 0.000000 0.171690 0.003227 1.000000 0.000000 
7.103000 0.274432 0.172795 0.001108 0.000000 0.377831 0.000000 0.000000 0.000000 0.171688 0.003254 1.000000 0.000000 
7.104000 0.274388 0.172792 0.001107 0.000000 0.377855 0.000000 0.000000 0.000000 0.171685 0.003280 1.000000 -0.000000 
7.105000 0.274343 0.172789 0.001106 0.000000 0.377878 0.000000 0.000000 0.000000 0.171683 0.003307 1.000000 0.000000 
7.106000 0.274298 0.172785 0.001104 0.000000 0.377902 0.000000 0.000000 0.000000 0.171681 0.003333 1.000000 0.000000 
7.107000 0.274254 0.172782 0.001103 0.000000 0.377925 0.000000 0.000000 0.000000 0.171679 0.003360 1.000000 -0.000000 
7.108000 0.274209 0.172779 0.001102 0.000000 0.377949 0.000000 0.000000 0.000000 0.171677 0.003387 1.000000 0.000000 
7.109000 0.274164 0.172775 0.001101 0.000000 0.377972 0.000000 0.000000 0.000000 0.171674 0.003413 1.000000 0.000000 
7.110000 0.274120 0.172772 0.001100 0.000000 0.377996 0.000000 0.000000 0.000000 0.171672 0.003440 1.000000 -0.000000 
7.111000 0.274075 0.172769 0.001099 0.000000 0.378019 0.000000 0.000000 0.000000 0.171670 0.003467 1.000000 -0.000000 
7.112000 0.274031 0.172765 0.001097 0.000000 0.378043 0.000000 0.000000 0.000000 0.171668 0.003494 1.000000 -0.000000 
7.113000 0.273986 0.172762 0.001096 0.000000 0.378066 0.000000 0.000000 0.000000 0.171665 0.003521 1.000000 0.000000 
7.114000 0.273942 0.172758 0.001095 0.000000 0.378089 0.000000 0.000000 0.000000 0.171663 0.003547 1.000000 -0.000000 
7.115000 0.273898 0.172755 0.001094 0.000000 0.378113 0.000000 0.000000 0.000000 0.171661 0.003574 1.000000 -0.000000 
7.116000 0.273853 0.172751 0.001093 0.000000 0.378136 0.000000 0.000000 0.000000 0.171658 0.003601 1.000000 0.000000 
7.117000 0.273809 0.172748 0.001092 0.000000 0.378159 0.000000 0.000000 0.000000 0.171656 0.003628 1.000000 0.000000 
7.118000 0.273764 0.172744 0.001091 0.000000 0.378182 0.000000 0.000000 0.000000 0.171654 0.003655 1.000000 -0.000000 
7.119000 0.273720 0.172741 0.001090 0.000000 0.378206 0.000000 0.000000 0.000000 0.171651 0.003682 1.000000 0.000000 
7.120000 0.273676 0.172737 0.001088 0.000000 0.378229 0.000000 0.000000 0.000000 0.171649 0.003709 1.000000 -0.000000 
7.121000 0.273631 0.172734 0.001087 0.000000 0.378252 0.000000 0.000000 0.000000 0.171646 0.003737 1.000000 -0.000000 
7.122000 0.273587 0.172730 0.001086 0.000000 0.378275 0.000000 0.000000 0.000000 0.171644 0.003764 1.000000 -0.000000 
7.123000 0.273543 0.172727 0.001085 0.000000 0.378298 0.000000 0.000000 0.000000 0.171642 0.003791 1.000000 -0.000000 
7.124000 0.273499 0.172723 0.001084 0.000000 0.378321 0.000000 0.000000 0.000000 0.171639 0.003818 1.000000 0.000000 
7.125000 0.273455 0.172719 0.001083 0.000000 0.378344 0.000000 0.000000 0.000000 0.171637 0.003846 1.000000 -0.000000 
7.126000 0.273410 0.172716 0.001082 0.000000 0.378367 0.000000 0.000000 0.000000 0.171634 0.003873 1.000000 -0.000000 
7.127000 0.273366 0.172712 0.001081 0.000000 0.378390 0.000000 0.000000 0.000000 0.171632 0.003900 1.000000 -0.000000 
7.128000 0.273322 0.172708 0.001079 0.000000 0.378413 0.000000 0.000000 0.000000 0.171629 0.003928 1.000000 -0.000000 
7.129000 0.273278 0.172705 0.001078 0.000000 0.378436 0.000000 0.000000 0.000000 0.171627 0.003955 1.000000 -0.000000 
7.130000 0.273234 0.172701 0.001077 0.000000 0.378458 0.000000 0.000000 0.000000 0.171624 0.003982 1.000000 0.000000 
7.131000 0.273190 0.172697 0.001076 0.000000 0.378481 0.000000 0.000000 0.000000 0.171621 0.004010 1.000000 -0.000000 
7.132000 0.273146 0.172694 0.001075 0.000000 0.378504 0.000000 0.000000 0.000000 0.171619 0.004038 1.000000 0.000000 
7.133000 0.273102 0.172690 0.001074 0.000000 0.378527 0.000000 0.000000 0.000000 0.171616 0.004065 1.000000 0.000000 
7.134000 0.273058 0.172686 0.001073 0.000000 0.378549 0.000000 0.000000 0.000000 0.171614 0.004093 1.000000 -0.000000 
7.135000 0.273014 0.172683 0.001072 0.000000 0.378572 0.000000 0.000000 0.000000 0.171611 0.004120 1.000000 -0.000000 


==> anc/Fig1/Particle_fraction_y1_SU6.out <==
#nb/n0, 'Y_n','Y_p',r'$Y_{e^-}$',r'$Y_{\mu^-}$',r'$Y_{\Lambda}$',r'$Y_{\Sigma^+}$',r'$Y_{\Sigma^-}$',r'$Y_{\Sigma^0}$',r'$Y_{\Xi^-}$',r'$Y_{\Xi^0}$'
0.250000 0.987925 0.012075 0.012075 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.251000 0.987859 0.012141 0.012141 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.252000 0.987792 0.012208 0.012208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.253000 0.987725 0.012275 0.012275 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.254000 0.987659 0.012341 0.012341 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.255000 0.987592 0.012408 0.012408 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.256000 0.987525 0.012475 0.012475 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.257000 0.987458 0.012542 0.012542 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.258000 0.987391 0.012609 0.012609 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.259000 0.987324 0.012676 0.012676 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.260000 0.987257 0.012743 0.012743 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.261000 0.987190 0.012810 0.012810 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.262000 0.987123 0.012877 0.012877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.263000 0.987056 0.012944 0.012944 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.264000 0.986989 0.013011 0.013011 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.265000 0.986921 0.013079 0.013079 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.266000 0.986854 0.013146 0.013146 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.267000 0.986787 0.013213 0.013213 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.268000 0.986719 0.013281 0.013281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.269000 0.986652 0.013348 0.013348 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.270000 0.986584 0.013416 0.013416 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.271000 0.986517 0.013483 0.013483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.272000 0.986449 0.013551 0.013551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.273000 0.986382 0.013618 0.013618 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.274000 0.986314 0.013686 0.013686 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.275000 0.986246 0.013754 0.013754 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.276000 0.986178 0.013822 0.013822 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.277000 0.986111 0.013889 0.013889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.278000 0.986043 0.013957 0.013957 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.279000 0.985975 0.014025 0.014025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.280000 0.985907 0.014093 0.014093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.281000 0.985839 0.014161 0.014161 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.282000 0.985771 0.014229 0.014229 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.283000 0.985703 0.014297 0.014297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.284000 0.985635 0.014365 0.014365 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.285000 0.985567 0.014433 0.014433 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.286000 0.985499 0.014501 0.014501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.287000 0.985431 0.014569 0.014569 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.288000 0.985363 0.014637 0.014637 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.289000 0.985295 0.014705 0.014705 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.290000 0.985227 0.014773 0.014773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.291000 0.985159 0.014841 0.014841 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.292000 0.985090 0.014910 0.014910 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.293000 0.985022 0.014978 0.014978 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.294000 0.984954 0.015046 0.015046 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.295000 0.984885 0.015115 0.015115 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.296000 0.984817 0.015183 0.015183 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.297000 0.984749 0.015251 0.015251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.298000 0.984680 0.015320 0.015320 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.299000 0.984612 0.015388 0.015388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.300000 0.984543 0.015457 0.015457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.301000 0.984475 0.015525 0.015525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.302000 0.984407 0.015593 0.015593 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.303000 0.984338 0.015662 0.015662 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.304000 0.984270 0.015730 0.015730 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.305000 0.984201 0.015799 0.015799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.306000 0.984133 0.015867 0.015867 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.307000 0.984064 0.015936 0.015936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.308000 0.983995 0.016005 0.016005 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.309000 0.983927 0.016073 0.016073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.310000 0.983858 0.016142 0.016142 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.311000 0.983790 0.016210 0.016210 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.312000 0.983721 0.016279 0.016279 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.313000 0.983652 0.016348 0.016348 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.314000 0.983584 0.016416 0.016416 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.315000 0.983515 0.016485 0.016485 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.316000 0.983446 0.016554 0.016554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.317000 0.983378 0.016622 0.016622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.318000 0.983309 0.016691 0.016691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.319000 0.983240 0.016760 0.016760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.320000 0.983171 0.016829 0.016829 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.321000 0.983103 0.016897 0.016897 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.322000 0.983034 0.016966 0.016966 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.323000 0.982965 0.017035 0.017035 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.324000 0.982896 0.017104 0.017104 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.325000 0.982828 0.017172 0.017172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.326000 0.982759 0.017241 0.017241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.327000 0.982690 0.017310 0.017310 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.328000 0.982621 0.017379 0.017379 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.329000 0.982553 0.017447 0.017447 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.330000 0.982484 0.017516 0.017516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.331000 0.982415 0.017585 0.017585 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.332000 0.982346 0.017654 0.017654 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.333000 0.982277 0.017723 0.017723 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.334000 0.982209 0.017791 0.017791 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.335000 0.982140 0.017860 0.017860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.336000 0.982071 0.017929 0.017929 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.337000 0.982002 0.017998 0.017998 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.338000 0.981934 0.018066 0.018066 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.339000 0.981865 0.018135 0.018135 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.340000 0.981796 0.018204 0.018204 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.341000 0.981727 0.018273 0.018273 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.342000 0.981658 0.018342 0.018342 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.343000 0.981590 0.018410 0.018410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.344000 0.981521 0.018479 0.018479 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.345000 0.981452 0.018548 0.018548 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.346000 0.981383 0.018617 0.018617 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.347000 0.981315 0.018685 0.018685 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.348000 0.981246 0.018754 0.018754 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.349000 0.981177 0.018823 0.018823 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.350000 0.981108 0.018892 0.018892 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.351000 0.981040 0.018960 0.018960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.352000 0.980971 0.019029 0.019029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.353000 0.980902 0.019098 0.019098 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.354000 0.980834 0.019166 0.019166 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.355000 0.980765 0.019235 0.019235 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.356000 0.980696 0.019304 0.019304 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.357000 0.980628 0.019372 0.019372 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.358000 0.980559 0.019441 0.019441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.359000 0.980490 0.019510 0.019510 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.360000 0.980422 0.019578 0.019578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.361000 0.980353 0.019647 0.019647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.362000 0.980284 0.019716 0.019716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.363000 0.980216 0.019784 0.019784 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.364000 0.980147 0.019853 0.019853 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.365000 0.980079 0.019921 0.019921 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.366000 0.980010 0.019990 0.019990 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.367000 0.979942 0.020058 0.020058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.368000 0.979873 0.020127 0.020127 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.369000 0.979805 0.020195 0.020195 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.370000 0.979736 0.020264 0.020264 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.371000 0.979668 0.020332 0.020332 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.372000 0.979599 0.020401 0.020401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.373000 0.979531 0.020469 0.020469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.374000 0.979462 0.020538 0.020538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.375000 0.979394 0.020606 0.020606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.376000 0.979326 0.020674 0.020674 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.377000 0.979257 0.020743 0.020743 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.378000 0.979189 0.020811 0.020811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.379000 0.979121 0.020879 0.020879 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.380000 0.979052 0.020948 0.020948 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.381000 0.978984 0.021016 0.021016 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.382000 0.978916 0.021084 0.021084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.383000 0.978848 0.021152 0.021152 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.384000 0.978779 0.021221 0.021221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.385000 0.978711 0.021289 0.021289 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.386000 0.978643 0.021357 0.021357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.387000 0.978575 0.021425 0.021425 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.388000 0.978507 0.021493 0.021493 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.389000 0.978439 0.021561 0.021561 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.390000 0.978371 0.021629 0.021629 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.391000 0.978303 0.021697 0.021697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.392000 0.978235 0.021765 0.021765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.393000 0.978167 0.021833 0.021833 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.394000 0.978099 0.021901 0.021901 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.395000 0.978031 0.021969 0.021969 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.396000 0.977963 0.022037 0.022037 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.397000 0.977895 0.022105 0.022105 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.398000 0.977827 0.022173 0.022173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.399000 0.977760 0.022240 0.022240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.400000 0.977692 0.022308 0.022308 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.401000 0.977624 0.022376 0.022376 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.402000 0.977556 0.022444 0.022444 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.403000 0.977489 0.022511 0.022511 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.404000 0.977421 0.022579 0.022579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.405000 0.977353 0.022647 0.022647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.406000 0.977286 0.022714 0.022714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.407000 0.977218 0.022782 0.022782 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.408000 0.977151 0.022849 0.022849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.409000 0.977083 0.022917 0.022917 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.410000 0.977016 0.022984 0.022984 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.411000 0.976948 0.023052 0.023052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.412000 0.976881 0.023119 0.023119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.413000 0.976814 0.023186 0.023186 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.414000 0.976746 0.023254 0.023254 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.415000 0.976679 0.023321 0.023321 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.416000 0.976612 0.023388 0.023388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.417000 0.976545 0.023455 0.023455 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.418000 0.976477 0.023523 0.023523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.419000 0.976410 0.023590 0.023590 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.420000 0.976343 0.023657 0.023657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.421000 0.976276 0.023724 0.023724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.422000 0.976209 0.023791 0.023791 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.423000 0.976142 0.023858 0.023858 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.424000 0.976075 0.023925 0.023925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.425000 0.976008 0.023992 0.023992 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.426000 0.975941 0.024059 0.024059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.427000 0.975874 0.024126 0.024126 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.428000 0.975808 0.024192 0.024192 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.429000 0.975741 0.024259 0.024259 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.430000 0.975674 0.024326 0.024326 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.431000 0.975607 0.024393 0.024393 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.432000 0.975541 0.024459 0.024459 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.433000 0.975474 0.024526 0.024526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.434000 0.975408 0.024592 0.024592 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.435000 0.975341 0.024659 0.024659 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.436000 0.975275 0.024725 0.024725 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.437000 0.975208 0.024792 0.024792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.438000 0.975142 0.024858 0.024858 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.439000 0.975075 0.024925 0.024925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.440000 0.975009 0.024991 0.024991 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.441000 0.974943 0.025057 0.025057 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.442000 0.974877 0.025123 0.025123 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.443000 0.974810 0.025190 0.025190 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.444000 0.974744 0.025256 0.025256 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.445000 0.974678 0.025322 0.025322 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.446000 0.974612 0.025388 0.025388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.447000 0.974546 0.025454 0.025454 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.448000 0.974480 0.025520 0.025520 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.449000 0.974414 0.025586 0.025586 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.450000 0.974348 0.025652 0.025652 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.451000 0.974282 0.025718 0.025718 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.452000 0.974217 0.025783 0.025783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.453000 0.974151 0.025849 0.025849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.454000 0.974085 0.025915 0.025915 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.455000 0.974020 0.025980 0.025980 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.456000 0.973954 0.026046 0.026046 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.457000 0.973888 0.026112 0.026112 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.458000 0.973823 0.026177 0.026177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.459000 0.973757 0.026243 0.026243 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.460000 0.973692 0.026308 0.026308 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.461000 0.973627 0.026373 0.026373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.462000 0.973561 0.026439 0.026439 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.463000 0.973496 0.026504 0.026504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.464000 0.973431 0.026569 0.026569 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.465000 0.973366 0.026634 0.026634 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.466000 0.973300 0.026700 0.026700 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.467000 0.973235 0.026765 0.026765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.468000 0.973170 0.026830 0.026830 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.469000 0.973105 0.026895 0.026895 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.470000 0.973040 0.026960 0.026960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.471000 0.972976 0.027024 0.027024 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.472000 0.972911 0.027089 0.027089 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.473000 0.972846 0.027154 0.027154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.474000 0.972781 0.027219 0.027219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.475000 0.972717 0.027283 0.027283 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.476000 0.972652 0.027348 0.027348 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.477000 0.972587 0.027413 0.027413 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.478000 0.972523 0.027477 0.027477 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.479000 0.972458 0.027542 0.027542 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.480000 0.972394 0.027606 0.027606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.481000 0.972330 0.027670 0.027670 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.482000 0.972265 0.027735 0.027735 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.483000 0.972201 0.027799 0.027799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.484000 0.972137 0.027863 0.027863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.485000 0.972073 0.027927 0.027927 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.486000 0.972009 0.027991 0.027991 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.487000 0.971944 0.028056 0.028056 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.488000 0.971880 0.028120 0.028120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.489000 0.971817 0.028183 0.028183 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.490000 0.971753 0.028247 0.028247 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.491000 0.971689 0.028311 0.028311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.492000 0.971625 0.028375 0.028375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.493000 0.971561 0.028439 0.028439 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.494000 0.971498 0.028502 0.028502 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.495000 0.971434 0.028566 0.028566 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.496000 0.971370 0.028630 0.028630 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.497000 0.971307 0.028693 0.028693 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.498000 0.971243 0.028757 0.028757 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.499000 0.971180 0.028820 0.028820 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.500000 0.971117 0.028883 0.028883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.501000 0.971053 0.028947 0.028947 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.502000 0.970990 0.029010 0.029010 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.503000 0.970927 0.029073 0.029073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.504000 0.970864 0.029136 0.029136 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.505000 0.970801 0.029199 0.029199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.506000 0.970738 0.029262 0.029262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.507000 0.970675 0.029325 0.029325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.508000 0.970612 0.029388 0.029388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.509000 0.970549 0.029451 0.029451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.510000 0.970486 0.029514 0.029514 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.511000 0.970423 0.029577 0.029577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.512000 0.970361 0.029639 0.029639 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.513000 0.970298 0.029702 0.029702 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.514000 0.970236 0.029764 0.029764 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.515000 0.970173 0.029827 0.029827 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.516000 0.970111 0.029889 0.029889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.517000 0.970048 0.029952 0.029952 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.518000 0.969986 0.030014 0.030014 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.519000 0.969924 0.030076 0.030076 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.520000 0.969862 0.030138 0.030138 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.521000 0.969799 0.030201 0.030201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.522000 0.969737 0.030263 0.030263 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.523000 0.969675 0.030325 0.030325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.524000 0.969613 0.030387 0.030387 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.525000 0.969551 0.030449 0.030449 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.526000 0.969489 0.030511 0.030511 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.527000 0.969428 0.030572 0.030572 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.528000 0.969366 0.030634 0.030634 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.529000 0.969304 0.030696 0.030696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.530000 0.969243 0.030757 0.030757 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.531000 0.969181 0.030819 0.030819 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.532000 0.969120 0.030880 0.030880 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.533000 0.969058 0.030942 0.030942 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.534000 0.968997 0.031003 0.031003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.535000 0.968935 0.031065 0.031065 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.536000 0.968874 0.031126 0.031126 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.537000 0.968813 0.031187 0.031187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.538000 0.968752 0.031248 0.031248 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.539000 0.968691 0.031309 0.031309 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.540000 0.968630 0.031370 0.031370 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.541000 0.968569 0.031431 0.031431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.542000 0.968508 0.031492 0.031492 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.543000 0.968447 0.031553 0.031553 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.544000 0.968386 0.031614 0.031614 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.545000 0.968325 0.031675 0.031675 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.546000 0.968265 0.031735 0.031735 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.547000 0.968204 0.031796 0.031796 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.548000 0.968144 0.031856 0.031856 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.549000 0.968083 0.031917 0.031917 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.550000 0.968023 0.031977 0.031977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.551000 0.967962 0.032038 0.032038 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.552000 0.967902 0.032098 0.032098 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.553000 0.967842 0.032158 0.032158 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.554000 0.967782 0.032218 0.032218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.555000 0.967722 0.032278 0.032278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.556000 0.967662 0.032338 0.032338 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.557000 0.967602 0.032398 0.032398 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.558000 0.967542 0.032458 0.032458 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.559000 0.967482 0.032518 0.032518 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.560000 0.967422 0.032578 0.032578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.561000 0.967362 0.032638 0.032638 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.562000 0.967303 0.032697 0.032697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.563000 0.967243 0.032757 0.032757 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.564000 0.967183 0.032817 0.032817 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.565000 0.967124 0.032876 0.032876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.566000 0.967064 0.032936 0.032936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.567000 0.967005 0.032995 0.032995 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.568000 0.966946 0.033054 0.033054 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.569000 0.966887 0.033113 0.033113 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.570000 0.966827 0.033173 0.033173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.571000 0.966768 0.033232 0.033232 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.572000 0.966709 0.033291 0.033291 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.573000 0.966650 0.033350 0.033350 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.574000 0.966591 0.033409 0.033409 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.575000 0.966532 0.033468 0.033468 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.576000 0.966474 0.033526 0.033526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.577000 0.966415 0.033585 0.033585 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.578000 0.966356 0.033644 0.033644 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.579000 0.966298 0.033702 0.033702 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.580000 0.966239 0.033761 0.033761 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.581000 0.966181 0.033819 0.033819 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.582000 0.966122 0.033878 0.033878 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.583000 0.966064 0.033936 0.033936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.584000 0.966006 0.033994 0.033994 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.585000 0.965947 0.034053 0.034053 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.586000 0.965889 0.034111 0.034111 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.587000 0.965831 0.034169 0.034169 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.588000 0.965773 0.034227 0.034227 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.589000 0.965715 0.034285 0.034285 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.590000 0.965657 0.034343 0.034343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.591000 0.965599 0.034401 0.034401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.592000 0.965541 0.034459 0.034459 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.593000 0.965484 0.034516 0.034516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.594000 0.965426 0.034574 0.034574 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.595000 0.965368 0.034632 0.034632 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.596000 0.965311 0.034689 0.034689 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.597000 0.965253 0.034747 0.034747 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.598000 0.965196 0.034804 0.034804 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.599000 0.965139 0.034861 0.034861 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.600000 0.965081 0.034919 0.034919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.601000 0.965024 0.034976 0.034976 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.602000 0.964967 0.035033 0.035033 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.603000 0.964910 0.035090 0.035090 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.604000 0.964853 0.035147 0.035147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.605000 0.964796 0.035204 0.035204 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.606000 0.964739 0.035261 0.035261 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.607000 0.964682 0.035318 0.035318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.608000 0.964626 0.035374 0.035374 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.609000 0.964569 0.035431 0.035431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.610000 0.964512 0.035488 0.035488 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.611000 0.964456 0.035544 0.035544 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.612000 0.964399 0.035601 0.035601 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.613000 0.964343 0.035657 0.035657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.614000 0.964286 0.035714 0.035714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.615000 0.964230 0.035770 0.035770 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.616000 0.964174 0.035826 0.035826 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.617000 0.964118 0.035882 0.035882 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.618000 0.964061 0.035939 0.035939 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.619000 0.964005 0.035995 0.035995 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.620000 0.963949 0.036051 0.036051 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.621000 0.963893 0.036107 0.036107 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.622000 0.963838 0.036162 0.036162 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.623000 0.963782 0.036218 0.036218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.624000 0.963726 0.036274 0.036274 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.625000 0.963670 0.036330 0.036330 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.626000 0.963615 0.036385 0.036385 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.627000 0.963559 0.036441 0.036441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.628000 0.963504 0.036496 0.036496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.629000 0.963448 0.036552 0.036552 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.630000 0.963393 0.036607 0.036607 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.631000 0.963338 0.036662 0.036662 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.632000 0.963282 0.036718 0.036718 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.633000 0.963227 0.036773 0.036773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.634000 0.963172 0.036828 0.036828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.635000 0.963117 0.036883 0.036883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.636000 0.963062 0.036938 0.036938 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.637000 0.963007 0.036993 0.036993 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.638000 0.962952 0.037048 0.037048 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.639000 0.962898 0.037102 0.037102 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.640000 0.962843 0.037157 0.037157 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.641000 0.962788 0.037212 0.037212 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.642000 0.962734 0.037266 0.037266 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.643000 0.962679 0.037321 0.037321 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.644000 0.962625 0.037375 0.037375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.645000 0.962570 0.037430 0.037430 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.646000 0.962516 0.037484 0.037484 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.647000 0.962462 0.037538 0.037538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.648000 0.962408 0.037592 0.037592 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.649000 0.962353 0.037647 0.037647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.650000 0.962299 0.037701 0.037701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.651000 0.962245 0.037755 0.037755 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.652000 0.962191 0.037809 0.037809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.653000 0.962138 0.037862 0.037862 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.654000 0.962084 0.037916 0.037916 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.655000 0.962030 0.037970 0.037970 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.656000 0.961976 0.038024 0.038024 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.657000 0.961923 0.038077 0.038077 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.658000 0.961869 0.038131 0.038131 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.659000 0.961816 0.038184 0.038184 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.660000 0.961762 0.038238 0.038238 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.661000 0.961709 0.038291 0.038291 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.662000 0.961655 0.038345 0.038345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.663000 0.961602 0.038398 0.038398 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.664000 0.961549 0.038451 0.038451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.665000 0.961496 0.038504 0.038504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.666000 0.961443 0.038557 0.038557 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.667000 0.961390 0.038610 0.038610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.668000 0.961337 0.038663 0.038663 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.669000 0.961284 0.038716 0.038716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.670000 0.961231 0.038769 0.038769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.671000 0.961179 0.038821 0.038821 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.672000 0.961126 0.038874 0.038874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.673000 0.961073 0.038927 0.038927 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.674000 0.961021 0.038979 0.038979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.675000 0.960968 0.039032 0.039032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.676000 0.960916 0.039084 0.039084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.677000 0.960863 0.039137 0.039137 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.678000 0.960811 0.039189 0.039189 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.679000 0.960759 0.039241 0.039241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.680000 0.960707 0.039293 0.039293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.681000 0.960655 0.039345 0.039345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.682000 0.960603 0.039397 0.039397 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.683000 0.960551 0.039449 0.039449 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.684000 0.960499 0.039501 0.039501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.685000 0.960447 0.039553 0.039553 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.686000 0.960395 0.039605 0.039605 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.687000 0.960343 0.039657 0.039657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.688000 0.960292 0.039708 0.039708 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.689000 0.960240 0.039760 0.039760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.690000 0.960188 0.039812 0.039812 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.691000 0.960137 0.039863 0.039863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.692000 0.960086 0.039914 0.039914 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.693000 0.960034 0.039966 0.039966 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.694000 0.959983 0.040017 0.040017 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.695000 0.959932 0.040068 0.040068 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.696000 0.959881 0.040119 0.040119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.697000 0.959829 0.040171 0.040171 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.698000 0.959778 0.040222 0.040222 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.699000 0.959727 0.040273 0.040273 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.700000 0.959676 0.040324 0.040324 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.701000 0.959626 0.040374 0.040374 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.702000 0.959575 0.040425 0.040425 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.703000 0.959524 0.040476 0.040476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.704000 0.959473 0.040527 0.040527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.705000 0.959423 0.040577 0.040577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.706000 0.959372 0.040628 0.040628 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.707000 0.959322 0.040678 0.040678 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.708000 0.959271 0.040729 0.040729 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.709000 0.959221 0.040779 0.040779 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.710000 0.959171 0.040829 0.040829 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.711000 0.959120 0.040880 0.040880 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.712000 0.959070 0.040930 0.040930 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.713000 0.959020 0.040980 0.040980 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.714000 0.958970 0.041030 0.041030 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.715000 0.958920 0.041080 0.041080 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.716000 0.958870 0.041130 0.041130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.717000 0.958820 0.041180 0.041180 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.718000 0.958770 0.041230 0.041230 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.719000 0.958721 0.041279 0.041279 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.720000 0.958671 0.041329 0.041329 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.721000 0.958621 0.041379 0.041379 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.722000 0.958572 0.041428 0.041428 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.723000 0.958522 0.041478 0.041478 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.724000 0.958473 0.041527 0.041527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.725000 0.958423 0.041577 0.041577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.726000 0.958374 0.041626 0.041626 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.727000 0.958325 0.041675 0.041675 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.728000 0.958275 0.041725 0.041725 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.729000 0.958226 0.041774 0.041774 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.730000 0.958177 0.041823 0.041823 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.731000 0.958128 0.041872 0.041872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.732000 0.958079 0.041921 0.041921 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.733000 0.958030 0.041970 0.041970 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.734000 0.957981 0.042019 0.042019 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.735000 0.957933 0.042067 0.042067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.736000 0.957884 0.042116 0.042116 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.737000 0.957835 0.042165 0.042165 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.738000 0.957787 0.042213 0.042213 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.739000 0.957738 0.042262 0.042262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.740000 0.957690 0.042310 0.042310 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.741000 0.957641 0.042359 0.042359 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.742000 0.957593 0.042407 0.042407 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.743000 0.957544 0.042456 0.042456 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.744000 0.957496 0.042504 0.042504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.745000 0.957448 0.042552 0.042552 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.746000 0.957400 0.042600 0.042600 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.747000 0.957352 0.042648 0.042648 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.748000 0.957304 0.042696 0.042696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.749000 0.957256 0.042744 0.042744 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.750000 0.957208 0.042792 0.042792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.751000 0.957160 0.042840 0.042840 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.752000 0.957112 0.042888 0.042888 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.753000 0.957064 0.042936 0.042936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.754000 0.957017 0.042983 0.042983 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.755000 0.956969 0.043031 0.043031 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.756000 0.956922 0.043078 0.043078 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.757000 0.956874 0.043126 0.043126 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.758000 0.956827 0.043173 0.043173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.759000 0.956779 0.043221 0.043221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.760000 0.956732 0.043268 0.043268 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.761000 0.956685 0.043315 0.043315 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.762000 0.956637 0.043363 0.043363 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.763000 0.956590 0.043410 0.043410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.764000 0.956543 0.043457 0.043457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.765000 0.956496 0.043504 0.043504 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.766000 0.956449 0.043551 0.043551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.767000 0.956402 0.043598 0.043598 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.768000 0.956355 0.043645 0.043645 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.769000 0.956309 0.043691 0.043691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.770000 0.956262 0.043738 0.043738 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.771000 0.956215 0.043785 0.043785 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.772000 0.956168 0.043832 0.043832 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.773000 0.956122 0.043878 0.043878 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.774000 0.956075 0.043925 0.043925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.775000 0.956029 0.043971 0.043971 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.776000 0.955982 0.044018 0.044018 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.777000 0.955936 0.044064 0.044064 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.778000 0.955890 0.044110 0.044110 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.779000 0.955843 0.044157 0.044157 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.780000 0.955797 0.044203 0.044203 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.781000 0.955751 0.044249 0.044249 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.782000 0.955703 0.044297 0.044294 0.000003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.783000 0.955654 0.044346 0.044339 0.000007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.784000 0.955603 0.044397 0.044383 0.000014 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.785000 0.955552 0.044448 0.044427 0.000021 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.786000 0.955500 0.044500 0.044471 0.000029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.787000 0.955447 0.044553 0.044514 0.000038 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.788000 0.955394 0.044606 0.044558 0.000048 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.789000 0.955341 0.044659 0.044601 0.000058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.790000 0.955287 0.044713 0.044643 0.000070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.791000 0.955233 0.044767 0.044686 0.000081 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.792000 0.955179 0.044821 0.044728 0.000093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.793000 0.955124 0.044876 0.044770 0.000106 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.794000 0.955069 0.044931 0.044812 0.000119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.795000 0.955013 0.044987 0.044854 0.000133 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.796000 0.954957 0.045043 0.044895 0.000147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.797000 0.954902 0.045098 0.044937 0.000162 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.798000 0.954845 0.045155 0.044978 0.000177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.799000 0.954789 0.045211 0.045019 0.000192 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.800000 0.954732 0.045268 0.045060 0.000208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.801000 0.954676 0.045324 0.045100 0.000224 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.802000 0.954619 0.045381 0.045141 0.000240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.803000 0.954561 0.045439 0.045181 0.000257 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.804000 0.954504 0.045496 0.045222 0.000274 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.805000 0.954447 0.045553 0.045262 0.000292 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.806000 0.954389 0.045611 0.045302 0.000309 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.807000 0.954331 0.045669 0.045342 0.000327 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.808000 0.954273 0.045727 0.045381 0.000346 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.809000 0.954215 0.045785 0.045421 0.000364 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.810000 0.954157 0.045843 0.045460 0.000383 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.811000 0.954098 0.045902 0.045500 0.000402 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.812000 0.954040 0.045960 0.045539 0.000421 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.813000 0.953981 0.046019 0.045578 0.000441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.814000 0.953922 0.046078 0.045617 0.000461 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.815000 0.953863 0.046137 0.045656 0.000481 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.816000 0.953804 0.046196 0.045694 0.000501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.817000 0.953745 0.046255 0.045733 0.000522 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.818000 0.953686 0.046314 0.045771 0.000543 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.819000 0.953627 0.046373 0.045810 0.000564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.820000 0.953567 0.046433 0.045848 0.000585 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.821000 0.953508 0.046492 0.045886 0.000606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.822000 0.953448 0.046552 0.045924 0.000628 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.823000 0.953389 0.046611 0.045962 0.000649 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.824000 0.953329 0.046671 0.046000 0.000671 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.825000 0.953269 0.046731 0.046037 0.000693 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.826000 0.953209 0.046791 0.046075 0.000716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.827000 0.953150 0.046850 0.046112 0.000738 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.828000 0.953090 0.046910 0.046150 0.000761 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.829000 0.953029 0.046971 0.046187 0.000784 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.830000 0.952969 0.047031 0.046224 0.000807 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.831000 0.952909 0.047091 0.046261 0.000830 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.832000 0.952849 0.047151 0.046298 0.000853 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.833000 0.952789 0.047211 0.046335 0.000877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.834000 0.952728 0.047272 0.046371 0.000900 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.835000 0.952668 0.047332 0.046408 0.000924 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.836000 0.952607 0.047393 0.046444 0.000948 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.837000 0.952547 0.047453 0.046481 0.000972 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.838000 0.952486 0.047514 0.046517 0.000996 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.839000 0.952426 0.047574 0.046553 0.001021 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.840000 0.952365 0.047635 0.046590 0.001045 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.841000 0.952305 0.047695 0.046626 0.001070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.842000 0.952244 0.047756 0.046661 0.001095 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.843000 0.952183 0.047817 0.046697 0.001120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.844000 0.952122 0.047878 0.046733 0.001145 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.845000 0.952062 0.047938 0.046769 0.001170 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.846000 0.952001 0.047999 0.046804 0.001195 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.847000 0.951940 0.048060 0.046840 0.001220 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.848000 0.951879 0.048121 0.046875 0.001246 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.849000 0.951818 0.048182 0.046910 0.001272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.850000 0.951757 0.048243 0.046946 0.001297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.851000 0.951696 0.048304 0.046981 0.001323 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.852000 0.951635 0.048365 0.047016 0.001349 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.853000 0.951574 0.048426 0.047051 0.001375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.854000 0.951513 0.048487 0.047085 0.001401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.855000 0.951452 0.048548 0.047120 0.001428 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.856000 0.951391 0.048609 0.047155 0.001454 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.857000 0.951330 0.048670 0.047189 0.001481 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.858000 0.951269 0.048731 0.047224 0.001507 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.859000 0.951208 0.048792 0.047258 0.001534 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.860000 0.951147 0.048853 0.047293 0.001561 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.861000 0.951086 0.048914 0.047327 0.001587 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.862000 0.951024 0.048976 0.047361 0.001614 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.863000 0.950963 0.049037 0.047395 0.001641 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.864000 0.950902 0.049098 0.047429 0.001669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.865000 0.950841 0.049159 0.047463 0.001696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.866000 0.950780 0.049220 0.047497 0.001723 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.867000 0.950719 0.049281 0.047531 0.001751 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.868000 0.950658 0.049342 0.047564 0.001778 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.869000 0.950596 0.049404 0.047598 0.001806 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.870000 0.950535 0.049465 0.047632 0.001833 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.871000 0.950474 0.049526 0.047665 0.001861 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.872000 0.950413 0.049587 0.047698 0.001889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.873000 0.950352 0.049648 0.047732 0.001917 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.874000 0.950291 0.049709 0.047765 0.001945 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.875000 0.950229 0.049771 0.047798 0.001973 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.876000 0.950168 0.049832 0.047831 0.002001 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.877000 0.950107 0.049893 0.047864 0.002029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.878000 0.950046 0.049954 0.047897 0.002057 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.879000 0.949985 0.050015 0.047930 0.002085 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.880000 0.949924 0.050076 0.047963 0.002114 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.881000 0.949863 0.050137 0.047995 0.002142 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.882000 0.949801 0.050199 0.048028 0.002171 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.883000 0.949740 0.050260 0.048060 0.002199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.884000 0.949679 0.050321 0.048093 0.002228 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.885000 0.949618 0.050382 0.048125 0.002257 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.886000 0.949557 0.050443 0.048158 0.002285 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.887000 0.949496 0.050504 0.048190 0.002314 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.888000 0.949435 0.050565 0.048222 0.002343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.889000 0.949374 0.050626 0.048254 0.002372 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.890000 0.949313 0.050687 0.048286 0.002401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.891000 0.949252 0.050748 0.048318 0.002430 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.892000 0.949191 0.050809 0.048350 0.002459 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.893000 0.949130 0.050870 0.048382 0.002488 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.894000 0.949069 0.050931 0.048414 0.002518 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.895000 0.949008 0.050992 0.048445 0.002547 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.896000 0.948947 0.051053 0.048477 0.002576 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.897000 0.948886 0.051114 0.048509 0.002606 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.898000 0.948825 0.051175 0.048540 0.002635 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.899000 0.948764 0.051236 0.048571 0.002664 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.900000 0.948703 0.051297 0.048603 0.002694 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.901000 0.948642 0.051358 0.048634 0.002724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.902000 0.948582 0.051418 0.048665 0.002753 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.903000 0.948521 0.051479 0.048696 0.002783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.904000 0.948460 0.051540 0.048728 0.002812 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.905000 0.948399 0.051601 0.048759 0.002842 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.906000 0.948338 0.051662 0.048790 0.002872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.907000 0.948278 0.051722 0.048820 0.002902 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.908000 0.948217 0.051783 0.048851 0.002932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.909000 0.948156 0.051844 0.048882 0.002962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.910000 0.948096 0.051904 0.048913 0.002992 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.911000 0.948035 0.051965 0.048943 0.003022 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.912000 0.947974 0.052026 0.048974 0.003052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.913000 0.947914 0.052086 0.049005 0.003082 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.914000 0.947853 0.052147 0.049035 0.003112 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.915000 0.947793 0.052207 0.049065 0.003142 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.916000 0.947732 0.052268 0.049096 0.003172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.917000 0.947672 0.052328 0.049126 0.003202 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.918000 0.947611 0.052389 0.049156 0.003233 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.919000 0.947551 0.052449 0.049186 0.003263 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.920000 0.947490 0.052510 0.049216 0.003293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.921000 0.947430 0.052570 0.049247 0.003324 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.922000 0.947369 0.052631 0.049276 0.003354 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.923000 0.947309 0.052691 0.049306 0.003384 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.924000 0.947249 0.052751 0.049336 0.003415 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.925000 0.947189 0.052811 0.049366 0.003445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.926000 0.947128 0.052872 0.049396 0.003476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.927000 0.947068 0.052932 0.049425 0.003506 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.928000 0.947008 0.052992 0.049455 0.003537 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.929000 0.946948 0.053052 0.049485 0.003568 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.930000 0.946888 0.053112 0.049514 0.003598 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.931000 0.946827 0.053173 0.049544 0.003629 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.932000 0.946767 0.053233 0.049573 0.003660 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.933000 0.946707 0.053293 0.049602 0.003690 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.934000 0.946647 0.053353 0.049632 0.003721 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.935000 0.946587 0.053413 0.049661 0.003752 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.936000 0.946527 0.053473 0.049690 0.003783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.937000 0.946467 0.053533 0.049719 0.003813 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.938000 0.946408 0.053592 0.049748 0.003844 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.939000 0.946348 0.053652 0.049777 0.003875 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.940000 0.946288 0.053712 0.049806 0.003906 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.941000 0.946228 0.053772 0.049835 0.003937 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.942000 0.946168 0.053832 0.049864 0.003968 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.943000 0.946109 0.053891 0.049893 0.003999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.944000 0.946049 0.053951 0.049921 0.004030 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.945000 0.945989 0.054011 0.049950 0.004061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.946000 0.945930 0.054070 0.049979 0.004092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.947000 0.945870 0.054130 0.050007 0.004123 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.948000 0.945810 0.054190 0.050036 0.004154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.949000 0.945751 0.054249 0.050064 0.004185 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.950000 0.945691 0.054309 0.050092 0.004216 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.951000 0.945632 0.054368 0.050121 0.004247 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.952000 0.945573 0.054427 0.050149 0.004278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.953000 0.945513 0.054487 0.050177 0.004310 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.954000 0.945454 0.054546 0.050206 0.004341 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.955000 0.945394 0.054606 0.050234 0.004372 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.956000 0.945335 0.054665 0.050262 0.004403 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.957000 0.945276 0.054724 0.050290 0.004434 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.958000 0.945217 0.054783 0.050318 0.004466 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.959000 0.945157 0.054843 0.050346 0.004497 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.960000 0.945098 0.054902 0.050374 0.004528 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.961000 0.945039 0.054961 0.050401 0.004559 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.962000 0.944980 0.055020 0.050429 0.004591 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.963000 0.944921 0.055079 0.050457 0.004622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.964000 0.944862 0.055138 0.050485 0.004653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.965000 0.944803 0.055197 0.050512 0.004685 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.966000 0.944744 0.055256 0.050540 0.004716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.967000 0.944685 0.055315 0.050567 0.004747 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.968000 0.944626 0.055374 0.050595 0.004779 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.969000 0.944568 0.055432 0.050622 0.004810 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.970000 0.944509 0.055491 0.050650 0.004841 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.971000 0.944450 0.055550 0.050677 0.004873 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.972000 0.944391 0.055609 0.050704 0.004904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.973000 0.944333 0.055667 0.050732 0.004936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.974000 0.944274 0.055726 0.050759 0.004967 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.975000 0.944215 0.055785 0.050786 0.004999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.976000 0.944157 0.055843 0.050813 0.005030 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.977000 0.944098 0.055902 0.050840 0.005061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.978000 0.944040 0.055960 0.050867 0.005093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.979000 0.943981 0.056019 0.050894 0.005124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.980000 0.943923 0.056077 0.050921 0.005156 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.981000 0.943865 0.056135 0.050948 0.005187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.982000 0.943806 0.056194 0.050975 0.005219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.983000 0.943748 0.056252 0.051002 0.005250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.984000 0.943690 0.056310 0.051028 0.005282 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.985000 0.943631 0.056369 0.051055 0.005313 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.986000 0.943573 0.056427 0.051082 0.005345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.987000 0.943515 0.056485 0.051108 0.005377 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.988000 0.943457 0.056543 0.051135 0.005408 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.989000 0.943399 0.056601 0.051161 0.005440 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.990000 0.943341 0.056659 0.051188 0.005471 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.991000 0.943283 0.056717 0.051214 0.005503 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.992000 0.943225 0.056775 0.051241 0.005534 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.993000 0.943167 0.056833 0.051267 0.005566 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.994000 0.943109 0.056891 0.051293 0.005598 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.995000 0.943051 0.056949 0.051320 0.005629 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.996000 0.942993 0.057007 0.051346 0.005661 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.997000 0.942936 0.057064 0.051372 0.005692 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
0.998000 0.942878 0.057122 0.051398 0.005724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
0.999000 0.942820 0.057180 0.051424 0.005756 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.000000 0.942763 0.057237 0.051450 0.005787 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.001000 0.942705 0.057295 0.051476 0.005819 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.002000 0.942647 0.057353 0.051502 0.005850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.003000 0.942590 0.057410 0.051528 0.005882 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.004000 0.942532 0.057468 0.051554 0.005914 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.005000 0.942475 0.057525 0.051580 0.005945 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.006000 0.942418 0.057582 0.051606 0.005977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.007000 0.942360 0.057640 0.051631 0.006008 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.008000 0.942303 0.057697 0.051657 0.006040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.009000 0.942245 0.057755 0.051683 0.006072 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.010000 0.942188 0.057812 0.051708 0.006103 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.011000 0.942131 0.057869 0.051734 0.006135 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.012000 0.942074 0.057926 0.051760 0.006167 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.013000 0.942017 0.057983 0.051785 0.006198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.014000 0.941960 0.058040 0.051811 0.006230 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.015000 0.941902 0.058098 0.051836 0.006262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.016000 0.941845 0.058155 0.051861 0.006293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.017000 0.941788 0.058212 0.051887 0.006325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.018000 0.941732 0.058268 0.051912 0.006356 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.019000 0.941675 0.058325 0.051937 0.006388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.020000 0.941618 0.058382 0.051963 0.006420 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.021000 0.941561 0.058439 0.051988 0.006451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.022000 0.941504 0.058496 0.052013 0.006483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.023000 0.941447 0.058553 0.052038 0.006515 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.024000 0.941391 0.058609 0.052063 0.006546 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.025000 0.941334 0.058666 0.052088 0.006578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.026000 0.941277 0.058723 0.052113 0.006610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.027000 0.941221 0.058779 0.052138 0.006641 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.028000 0.941164 0.058836 0.052163 0.006673 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.029000 0.941108 0.058892 0.052188 0.006704 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.030000 0.941051 0.058949 0.052213 0.006736 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.031000 0.940995 0.059005 0.052238 0.006768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.032000 0.940938 0.059062 0.052262 0.006799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.033000 0.940882 0.059118 0.052287 0.006831 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.034000 0.940826 0.059174 0.052312 0.006863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.035000 0.940769 0.059231 0.052337 0.006894 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.036000 0.940713 0.059287 0.052361 0.006926 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.037000 0.940657 0.059343 0.052386 0.006957 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.038000 0.940601 0.059399 0.052410 0.006989 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.039000 0.940545 0.059455 0.052435 0.007021 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.040000 0.940488 0.059512 0.052459 0.007052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.041000 0.940432 0.059568 0.052484 0.007084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.042000 0.940376 0.059624 0.052508 0.007115 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.043000 0.940320 0.059680 0.052533 0.007147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.044000 0.940264 0.059736 0.052557 0.007179 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.045000 0.940209 0.059791 0.052581 0.007210 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.046000 0.940153 0.059847 0.052606 0.007242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.047000 0.940097 0.059903 0.052630 0.007273 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.048000 0.940041 0.059959 0.052654 0.007305 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.049000 0.939985 0.060015 0.052678 0.007336 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.050000 0.939930 0.060070 0.052702 0.007368 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.051000 0.939874 0.060126 0.052727 0.007400 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.052000 0.939818 0.060182 0.052751 0.007431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.053000 0.939763 0.060237 0.052775 0.007463 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.054000 0.939707 0.060293 0.052799 0.007494 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.055000 0.939652 0.060348 0.052823 0.007526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.056000 0.939596 0.060404 0.052847 0.007557 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.057000 0.939541 0.060459 0.052870 0.007589 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.058000 0.939485 0.060515 0.052894 0.007620 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.059000 0.939430 0.060570 0.052918 0.007652 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.060000 0.939375 0.060625 0.052942 0.007683 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.061000 0.939319 0.060681 0.052966 0.007715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.062000 0.939264 0.060736 0.052990 0.007746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.063000 0.939209 0.060791 0.053013 0.007778 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.064000 0.939154 0.060846 0.053037 0.007809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.065000 0.939099 0.060901 0.053061 0.007841 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.066000 0.939044 0.060956 0.053084 0.007872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.067000 0.938988 0.061012 0.053108 0.007904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.068000 0.938933 0.061067 0.053131 0.007935 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.069000 0.938878 0.061122 0.053155 0.007967 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.070000 0.938824 0.061176 0.053178 0.007998 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.071000 0.938769 0.061231 0.053202 0.008029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.072000 0.938714 0.061286 0.053225 0.008061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.073000 0.938659 0.061341 0.053249 0.008092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.074000 0.938604 0.061396 0.053272 0.008124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.075000 0.938549 0.061451 0.053295 0.008155 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.076000 0.938495 0.061505 0.053319 0.008187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.077000 0.938440 0.061560 0.053342 0.008218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.078000 0.938385 0.061615 0.053365 0.008249 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.079000 0.938331 0.061669 0.053389 0.008281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.080000 0.938276 0.061724 0.053412 0.008312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.081000 0.938222 0.061778 0.053435 0.008344 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.082000 0.938167 0.061833 0.053458 0.008375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.083000 0.938113 0.061887 0.053481 0.008406 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.084000 0.938058 0.061942 0.053504 0.008438 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.085000 0.938004 0.061996 0.053527 0.008469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.086000 0.937949 0.062051 0.053550 0.008500 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.087000 0.937895 0.062105 0.053573 0.008532 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.088000 0.937841 0.062159 0.053596 0.008563 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.089000 0.937787 0.062213 0.053619 0.008594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.090000 0.937732 0.062268 0.053642 0.008625 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.091000 0.937678 0.062322 0.053665 0.008657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.092000 0.937624 0.062376 0.053688 0.008688 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.093000 0.937570 0.062430 0.053711 0.008719 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.094000 0.937516 0.062484 0.053733 0.008751 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.095000 0.937462 0.062538 0.053756 0.008782 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.096000 0.937408 0.062592 0.053779 0.008813 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.097000 0.937354 0.062646 0.053802 0.008844 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.098000 0.937300 0.062700 0.053824 0.008876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.099000 0.937246 0.062754 0.053847 0.008907 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.100000 0.937192 0.062808 0.053870 0.008938 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.101000 0.937139 0.062861 0.053892 0.008969 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.102000 0.937085 0.062915 0.053915 0.009000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.103000 0.937031 0.062969 0.053937 0.009032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.104000 0.936977 0.063023 0.053960 0.009063 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.105000 0.936924 0.063076 0.053982 0.009094 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.106000 0.936870 0.063130 0.054005 0.009125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.107000 0.936816 0.063184 0.054027 0.009156 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.108000 0.936763 0.063237 0.054050 0.009187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.109000 0.936709 0.063291 0.054072 0.009219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.110000 0.936656 0.063344 0.054094 0.009250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.111000 0.936602 0.063398 0.054117 0.009281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.112000 0.936549 0.063451 0.054139 0.009312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.113000 0.936496 0.063504 0.054161 0.009343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.114000 0.936442 0.063558 0.054184 0.009374 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.115000 0.936389 0.063611 0.054206 0.009405 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.116000 0.936336 0.063664 0.054228 0.009436 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.117000 0.936282 0.063718 0.054250 0.009467 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.118000 0.936229 0.063771 0.054272 0.009498 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.119000 0.936176 0.063824 0.054295 0.009529 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.120000 0.936123 0.063877 0.054317 0.009560 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.121000 0.936070 0.063930 0.054339 0.009591 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.122000 0.936017 0.063983 0.054361 0.009622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.123000 0.935964 0.064036 0.054383 0.009653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.124000 0.935911 0.064089 0.054405 0.009684 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.125000 0.935858 0.064142 0.054427 0.009715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.126000 0.935805 0.064195 0.054449 0.009746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.127000 0.935752 0.064248 0.054471 0.009777 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.128000 0.935699 0.064301 0.054493 0.009808 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.129000 0.935646 0.064354 0.054515 0.009839 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.130000 0.935593 0.064407 0.054536 0.009870 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.131000 0.935541 0.064459 0.054558 0.009901 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.132000 0.935488 0.064512 0.054580 0.009932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.133000 0.935435 0.064565 0.054602 0.009963 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.134000 0.935382 0.064618 0.054624 0.009994 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.135000 0.935330 0.064670 0.054645 0.010025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.136000 0.935277 0.064723 0.054667 0.010056 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.137000 0.935225 0.064775 0.054689 0.010086 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.138000 0.935172 0.064828 0.054711 0.010117 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.139000 0.935120 0.064880 0.054732 0.010148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.140000 0.935067 0.064933 0.054754 0.010179 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.141000 0.935015 0.064985 0.054775 0.010210 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.142000 0.934962 0.065038 0.054797 0.010241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.143000 0.934910 0.065090 0.054819 0.010271 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.144000 0.934858 0.065142 0.054840 0.010302 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.145000 0.934805 0.065195 0.054862 0.010333 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.146000 0.934753 0.065247 0.054883 0.010364 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.147000 0.934701 0.065299 0.054905 0.010395 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.148000 0.934649 0.065351 0.054926 0.010425 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.149000 0.934596 0.065404 0.054948 0.010456 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.150000 0.934544 0.065456 0.054969 0.010487 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.151000 0.934492 0.065508 0.054990 0.010517 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.152000 0.934440 0.065560 0.055012 0.010548 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.153000 0.934388 0.065612 0.055033 0.010579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.154000 0.934336 0.065664 0.055055 0.010610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.155000 0.934284 0.065716 0.055076 0.010640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.156000 0.934232 0.065768 0.055097 0.010671 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.157000 0.934180 0.065820 0.055118 0.010702 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.158000 0.934128 0.065872 0.055140 0.010732 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.159000 0.934076 0.065924 0.055161 0.010763 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.160000 0.934024 0.065976 0.055182 0.010793 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.161000 0.933973 0.066027 0.055203 0.010824 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.162000 0.933921 0.066079 0.055224 0.010855 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.163000 0.933869 0.066131 0.055246 0.010885 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.164000 0.933817 0.066183 0.055267 0.010916 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.165000 0.933766 0.066234 0.055288 0.010946 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.166000 0.933714 0.066286 0.055309 0.010977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.167000 0.933662 0.066338 0.055330 0.011008 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.168000 0.933611 0.066389 0.055351 0.011038 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.169000 0.933559 0.066441 0.055372 0.011069 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.170000 0.933508 0.066492 0.055393 0.011099 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.171000 0.933456 0.066544 0.055414 0.011130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.172000 0.933405 0.066595 0.055435 0.011160 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.173000 0.933353 0.066647 0.055456 0.011191 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.174000 0.933302 0.066698 0.055477 0.011221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.175000 0.933251 0.066749 0.055498 0.011251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.176000 0.933199 0.066801 0.055519 0.011282 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.177000 0.933148 0.066852 0.055540 0.011312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.178000 0.933097 0.066903 0.055561 0.011343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.179000 0.933045 0.066955 0.055581 0.011373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.180000 0.932994 0.067006 0.055602 0.011404 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.181000 0.932943 0.067057 0.055623 0.011434 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.182000 0.932892 0.067108 0.055644 0.011464 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.183000 0.932841 0.067159 0.055665 0.011495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.184000 0.932790 0.067210 0.055685 0.011525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.185000 0.932738 0.067262 0.055706 0.011555 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.186000 0.932687 0.067313 0.055727 0.011586 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.187000 0.932636 0.067364 0.055747 0.011616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.188000 0.932585 0.067415 0.055768 0.011646 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.189000 0.932534 0.067466 0.055789 0.011677 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.190000 0.932483 0.067517 0.055809 0.011707 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.191000 0.932433 0.067567 0.055830 0.011737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.192000 0.932382 0.067618 0.055851 0.011768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.193000 0.932331 0.067669 0.055871 0.011798 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.194000 0.932280 0.067720 0.055892 0.011828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.195000 0.932229 0.067771 0.055912 0.011858 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.196000 0.932178 0.067822 0.055933 0.011889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.197000 0.932128 0.067872 0.055953 0.011919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.198000 0.932077 0.067923 0.055974 0.011949 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.199000 0.932026 0.067974 0.055994 0.011979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.200000 0.931976 0.068024 0.056015 0.012009 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.201000 0.931925 0.068075 0.056035 0.012040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.202000 0.931874 0.068126 0.056056 0.012070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.203000 0.931824 0.068176 0.056076 0.012100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.204000 0.931773 0.068227 0.056097 0.012130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.205000 0.931723 0.068277 0.056117 0.012160 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.206000 0.931672 0.068328 0.056137 0.012190 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.207000 0.931622 0.068378 0.056158 0.012220 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.208000 0.931571 0.068429 0.056178 0.012251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.209000 0.931521 0.068479 0.056199 0.012281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.210000 0.931470 0.068530 0.056219 0.012311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.211000 0.931420 0.068580 0.056239 0.012341 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.212000 0.931370 0.068630 0.056259 0.012371 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.213000 0.931319 0.068681 0.056280 0.012401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.214000 0.931269 0.068731 0.056300 0.012431 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.215000 0.931219 0.068781 0.056320 0.012461 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.216000 0.931169 0.068831 0.056340 0.012491 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.217000 0.931119 0.068881 0.056361 0.012521 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.218000 0.931068 0.068932 0.056381 0.012551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.219000 0.931018 0.068982 0.056401 0.012581 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.220000 0.930968 0.069032 0.056421 0.012611 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.221000 0.930918 0.069082 0.056441 0.012641 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.222000 0.930868 0.069132 0.056461 0.012671 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.223000 0.930818 0.069182 0.056482 0.012701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.224000 0.930768 0.069232 0.056502 0.012731 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.225000 0.930718 0.069282 0.056522 0.012760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.226000 0.930668 0.069332 0.056542 0.012790 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.227000 0.930618 0.069382 0.056562 0.012820 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.228000 0.930568 0.069432 0.056582 0.012850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.229000 0.930518 0.069482 0.056602 0.012880 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.230000 0.930468 0.069532 0.056622 0.012910 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.231000 0.930418 0.069582 0.056642 0.012940 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.232000 0.930369 0.069631 0.056662 0.012970 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.233000 0.930319 0.069681 0.056682 0.012999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.234000 0.930269 0.069731 0.056702 0.013029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.235000 0.930219 0.069781 0.056722 0.013059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.236000 0.930169 0.069831 0.056742 0.013089 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.237000 0.930120 0.069880 0.056762 0.013119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.238000 0.930070 0.069930 0.056782 0.013148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.239000 0.930020 0.069980 0.056801 0.013178 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.240000 0.929971 0.070029 0.056821 0.013208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.241000 0.929921 0.070079 0.056841 0.013238 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.242000 0.929872 0.070128 0.056861 0.013267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.243000 0.929822 0.070178 0.056881 0.013297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.244000 0.929773 0.070227 0.056901 0.013327 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.245000 0.929723 0.070277 0.056921 0.013356 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.246000 0.929674 0.070326 0.056940 0.013386 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.247000 0.929624 0.070376 0.056960 0.013416 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.248000 0.929575 0.070425 0.056980 0.013445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.249000 0.929525 0.070475 0.057000 0.013475 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.250000 0.929476 0.070524 0.057019 0.013505 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.251000 0.929426 0.070574 0.057039 0.013534 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.252000 0.929377 0.070623 0.057059 0.013564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.253000 0.929328 0.070672 0.057079 0.013594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.254000 0.929278 0.070722 0.057098 0.013623 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.255000 0.929229 0.070771 0.057118 0.013653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.256000 0.929180 0.070820 0.057138 0.013682 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.257000 0.929131 0.070869 0.057157 0.013712 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.258000 0.929082 0.070918 0.057177 0.013741 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.259000 0.929032 0.070968 0.057197 0.013771 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.260000 0.928983 0.071017 0.057216 0.013801 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.261000 0.928934 0.071066 0.057236 0.013830 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.262000 0.928885 0.071115 0.057255 0.013860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.263000 0.928836 0.071164 0.057275 0.013889 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.264000 0.928787 0.071213 0.057295 0.013919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.265000 0.928738 0.071262 0.057314 0.013948 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.266000 0.928689 0.071311 0.057334 0.013978 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.267000 0.928640 0.071360 0.057353 0.014007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.268000 0.928591 0.071409 0.057373 0.014036 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.269000 0.928542 0.071458 0.057392 0.014066 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.270000 0.928493 0.071507 0.057412 0.014095 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.271000 0.928444 0.071556 0.057431 0.014125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.272000 0.928395 0.071605 0.057451 0.014154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.273000 0.928346 0.071654 0.057470 0.014184 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.274000 0.928297 0.071703 0.057490 0.014213 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.275000 0.928248 0.071752 0.057509 0.014242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.276000 0.928200 0.071800 0.057529 0.014272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.277000 0.928151 0.071849 0.057548 0.014301 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.278000 0.928102 0.071898 0.057568 0.014330 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.279000 0.928053 0.071947 0.057587 0.014360 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.280000 0.928005 0.071995 0.057606 0.014389 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.281000 0.927956 0.072044 0.057626 0.014418 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.282000 0.927907 0.072093 0.057645 0.014448 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.283000 0.927858 0.072142 0.057665 0.014477 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.284000 0.927810 0.072190 0.057684 0.014506 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.285000 0.927761 0.072239 0.057703 0.014536 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.286000 0.927713 0.072287 0.057723 0.014565 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.287000 0.927664 0.072336 0.057742 0.014594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.288000 0.927615 0.072385 0.057761 0.014623 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.289000 0.927567 0.072433 0.057781 0.014652 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.290000 0.927518 0.072482 0.057800 0.014682 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.291000 0.927470 0.072530 0.057819 0.014711 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.292000 0.927421 0.072579 0.057839 0.014740 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.293000 0.927373 0.072627 0.057858 0.014769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.294000 0.927324 0.072676 0.057877 0.014799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.295000 0.927276 0.072724 0.057896 0.014828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.296000 0.927228 0.072772 0.057916 0.014857 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.297000 0.927179 0.072821 0.057935 0.014886 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.298000 0.927131 0.072869 0.057954 0.014915 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.299000 0.927082 0.072918 0.057973 0.014944 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.300000 0.927034 0.072966 0.057992 0.014973 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.301000 0.926986 0.073014 0.058012 0.015003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.302000 0.926938 0.073062 0.058031 0.015032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.303000 0.926889 0.073111 0.058050 0.015061 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.304000 0.926841 0.073159 0.058069 0.015090 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.305000 0.926793 0.073207 0.058088 0.015119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.306000 0.926745 0.073255 0.058108 0.015148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.307000 0.926696 0.073304 0.058127 0.015177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.308000 0.926648 0.073352 0.058146 0.015206 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.309000 0.926600 0.073400 0.058165 0.015235 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.310000 0.926552 0.073448 0.058184 0.015264 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.311000 0.926504 0.073496 0.058203 0.015293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.312000 0.926456 0.073544 0.058222 0.015322 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.313000 0.926408 0.073592 0.058241 0.015351 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.314000 0.926360 0.073640 0.058260 0.015380 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.315000 0.926311 0.073689 0.058280 0.015409 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.316000 0.926263 0.073737 0.058299 0.015438 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.317000 0.926215 0.073785 0.058318 0.015467 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.318000 0.926167 0.073833 0.058337 0.015496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.319000 0.926119 0.073881 0.058356 0.015525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.320000 0.926071 0.073929 0.058375 0.015554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.321000 0.926024 0.073976 0.058394 0.015583 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.322000 0.925976 0.074024 0.058413 0.015612 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.323000 0.925928 0.074072 0.058432 0.015640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.324000 0.925880 0.074120 0.058451 0.015669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.325000 0.925832 0.074168 0.058470 0.015698 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.326000 0.925784 0.074216 0.058489 0.015727 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.327000 0.925736 0.074264 0.058508 0.015756 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.328000 0.925688 0.074312 0.058527 0.015785 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.329000 0.925641 0.074359 0.058546 0.015814 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.330000 0.925593 0.074407 0.058565 0.015842 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.331000 0.925545 0.074455 0.058584 0.015871 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.332000 0.925497 0.074503 0.058603 0.015900 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.333000 0.925450 0.074550 0.058622 0.015929 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.334000 0.925402 0.074598 0.058640 0.015958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.335000 0.925354 0.074646 0.058659 0.015986 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.336000 0.925306 0.074694 0.058678 0.016015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.337000 0.925259 0.074741 0.058697 0.016044 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.338000 0.925211 0.074789 0.058716 0.016073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.339000 0.925163 0.074837 0.058735 0.016102 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.340000 0.925116 0.074884 0.058754 0.016130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.341000 0.925068 0.074932 0.058773 0.016159 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.342000 0.925021 0.074979 0.058792 0.016188 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.343000 0.924973 0.075027 0.058810 0.016216 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.344000 0.924926 0.075074 0.058829 0.016245 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.345000 0.924878 0.075122 0.058848 0.016274 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.346000 0.924830 0.075170 0.058867 0.016302 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.347000 0.924783 0.075217 0.058886 0.016331 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.348000 0.924735 0.075265 0.058905 0.016360 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.349000 0.924688 0.075312 0.058924 0.016388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.350000 0.924641 0.075359 0.058942 0.016417 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.351000 0.924593 0.075407 0.058961 0.016446 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.352000 0.924546 0.075454 0.058980 0.016474 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.353000 0.924498 0.075502 0.058999 0.016503 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.354000 0.924451 0.075549 0.059018 0.016532 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.355000 0.924403 0.075597 0.059036 0.016560 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.356000 0.924356 0.075644 0.059055 0.016589 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.357000 0.924309 0.075691 0.059074 0.016617 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.358000 0.924261 0.075739 0.059093 0.016646 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.359000 0.924214 0.075786 0.059111 0.016674 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.360000 0.924167 0.075833 0.059130 0.016703 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.361000 0.924120 0.075880 0.059149 0.016732 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.362000 0.924072 0.075928 0.059168 0.016760 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.363000 0.924025 0.075975 0.059186 0.016789 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.364000 0.923978 0.076022 0.059205 0.016817 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.365000 0.923930 0.076070 0.059224 0.016846 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.366000 0.923883 0.076117 0.059243 0.016874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.367000 0.923836 0.076164 0.059261 0.016903 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.368000 0.923789 0.076211 0.059280 0.016931 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.369000 0.923742 0.076258 0.059299 0.016960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.370000 0.923695 0.076305 0.059317 0.016988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.371000 0.923647 0.076353 0.059336 0.017017 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.372000 0.923600 0.076400 0.059355 0.017045 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.373000 0.923553 0.076447 0.059373 0.017073 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.374000 0.923506 0.076494 0.059392 0.017102 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.375000 0.923459 0.076541 0.059411 0.017130 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.376000 0.923412 0.076588 0.059429 0.017159 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.377000 0.923365 0.076635 0.059448 0.017187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.378000 0.923318 0.076682 0.059467 0.017215 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.379000 0.923271 0.076729 0.059485 0.017244 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.380000 0.923224 0.076776 0.059504 0.017272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.381000 0.923177 0.076823 0.059523 0.017301 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.382000 0.923130 0.076870 0.059541 0.017329 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.383000 0.923083 0.076917 0.059560 0.017357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.384000 0.923036 0.076964 0.059579 0.017386 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.385000 0.922989 0.077011 0.059597 0.017414 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.386000 0.922942 0.077058 0.059616 0.017442 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.387000 0.922895 0.077105 0.059634 0.017471 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.388000 0.922848 0.077152 0.059653 0.017499 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.389000 0.922801 0.077199 0.059672 0.017527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.390000 0.922754 0.077246 0.059690 0.017556 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.391000 0.922707 0.077293 0.059709 0.017584 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.392000 0.922661 0.077339 0.059727 0.017612 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.393000 0.922614 0.077386 0.059746 0.017640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.394000 0.922567 0.077433 0.059764 0.017669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.395000 0.922520 0.077480 0.059783 0.017697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.396000 0.922473 0.077527 0.059802 0.017725 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.397000 0.922426 0.077574 0.059820 0.017753 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.398000 0.922380 0.077620 0.059839 0.017782 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.399000 0.922333 0.077667 0.059857 0.017810 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.400000 0.922286 0.077714 0.059876 0.017838 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.401000 0.922239 0.077761 0.059894 0.017866 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.402000 0.922193 0.077807 0.059913 0.017894 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.403000 0.922146 0.077854 0.059931 0.017923 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.404000 0.922099 0.077901 0.059950 0.017951 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.405000 0.922053 0.077947 0.059968 0.017979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.406000 0.922006 0.077994 0.059987 0.018007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.407000 0.921959 0.078041 0.060005 0.018035 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.408000 0.921913 0.078087 0.060024 0.018063 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.409000 0.921866 0.078134 0.060043 0.018092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.410000 0.921819 0.078181 0.060061 0.018120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.411000 0.921773 0.078227 0.060080 0.018148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.412000 0.921726 0.078274 0.060098 0.018176 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.413000 0.921679 0.078321 0.060116 0.018204 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.414000 0.921633 0.078367 0.060135 0.018232 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.415000 0.921586 0.078414 0.060153 0.018260 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.416000 0.921540 0.078460 0.060172 0.018288 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.417000 0.921493 0.078507 0.060190 0.018316 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.418000 0.921447 0.078553 0.060209 0.018344 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.419000 0.921400 0.078600 0.060227 0.018373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.420000 0.921354 0.078646 0.060246 0.018401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.421000 0.921307 0.078693 0.060264 0.018429 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.422000 0.921261 0.078739 0.060283 0.018457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.423000 0.921214 0.078786 0.060301 0.018485 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.424000 0.921168 0.078832 0.060320 0.018513 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.425000 0.921121 0.078879 0.060338 0.018541 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.426000 0.921075 0.078925 0.060357 0.018569 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.427000 0.921028 0.078972 0.060375 0.018597 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.428000 0.920982 0.079018 0.060393 0.018625 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.429000 0.920936 0.079064 0.060412 0.018653 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.430000 0.920889 0.079111 0.060430 0.018681 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.431000 0.920843 0.079157 0.060449 0.018709 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.432000 0.920796 0.079204 0.060467 0.018737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.433000 0.920750 0.079250 0.060485 0.018765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.434000 0.920704 0.079296 0.060504 0.018792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.435000 0.920657 0.079343 0.060522 0.018820 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.436000 0.920611 0.079389 0.060541 0.018848 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.437000 0.920565 0.079435 0.060559 0.018876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.438000 0.920518 0.079482 0.060578 0.018904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.439000 0.920472 0.079528 0.060596 0.018932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.440000 0.920426 0.079574 0.060614 0.018960 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.441000 0.920379 0.079621 0.060633 0.018988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.442000 0.920333 0.079667 0.060651 0.019016 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.443000 0.920287 0.079713 0.060669 0.019044 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.444000 0.920241 0.079759 0.060688 0.019071 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.445000 0.920194 0.079806 0.060706 0.019099 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.446000 0.920148 0.079852 0.060725 0.019127 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.447000 0.920102 0.079898 0.060743 0.019155 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.448000 0.920056 0.079944 0.060761 0.019183 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.449000 0.920010 0.079990 0.060780 0.019211 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.450000 0.919963 0.080037 0.060798 0.019238 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.451000 0.919917 0.080083 0.060816 0.019266 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.452000 0.919871 0.080129 0.060835 0.019294 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.453000 0.919825 0.080175 0.060853 0.019322 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.454000 0.919779 0.080221 0.060872 0.019350 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.455000 0.919733 0.080267 0.060890 0.019377 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.456000 0.919687 0.080313 0.060908 0.019405 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.457000 0.919640 0.080360 0.060927 0.019433 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.458000 0.919594 0.080406 0.060945 0.019461 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.459000 0.919548 0.080452 0.060963 0.019489 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.460000 0.919502 0.080498 0.060982 0.019516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.461000 0.919456 0.080544 0.061000 0.019544 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.462000 0.919410 0.080590 0.061018 0.019572 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.463000 0.919364 0.080636 0.061037 0.019600 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.464000 0.919318 0.080682 0.061055 0.019627 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.465000 0.919272 0.080728 0.061073 0.019655 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.466000 0.919226 0.080774 0.061092 0.019683 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.467000 0.919180 0.080820 0.061110 0.019710 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.468000 0.919134 0.080866 0.061128 0.019738 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.469000 0.919088 0.080912 0.061147 0.019766 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.470000 0.919042 0.080958 0.061165 0.019793 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.471000 0.918996 0.081004 0.061183 0.019821 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.472000 0.918950 0.081050 0.061201 0.019849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.473000 0.918904 0.081096 0.061220 0.019876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.474000 0.918858 0.081142 0.061238 0.019904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.475000 0.918812 0.081188 0.061256 0.019932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.476000 0.918766 0.081234 0.061275 0.019959 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.477000 0.918720 0.081280 0.061293 0.019987 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.478000 0.918674 0.081326 0.061311 0.020015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.479000 0.918628 0.081372 0.061330 0.020042 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.480000 0.918582 0.081418 0.061348 0.020070 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.481000 0.918537 0.081463 0.061366 0.020097 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.482000 0.918491 0.081509 0.061384 0.020125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.483000 0.918445 0.081555 0.061403 0.020153 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.484000 0.918399 0.081601 0.061421 0.020180 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.485000 0.918353 0.081647 0.061439 0.020208 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.486000 0.918307 0.081693 0.061457 0.020235 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.487000 0.918261 0.081739 0.061476 0.020263 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.488000 0.918216 0.081784 0.061494 0.020290 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.489000 0.918170 0.081830 0.061512 0.020318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.490000 0.918124 0.081876 0.061531 0.020345 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.491000 0.918078 0.081922 0.061549 0.020373 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.492000 0.918032 0.081968 0.061567 0.020401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.493000 0.917987 0.082013 0.061585 0.020428 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.494000 0.917941 0.082059 0.061604 0.020456 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.495000 0.917895 0.082105 0.061622 0.020483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.496000 0.917849 0.082151 0.061640 0.020511 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.497000 0.917804 0.082196 0.061658 0.020538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.498000 0.917758 0.082242 0.061677 0.020566 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.499000 0.917712 0.082288 0.061695 0.020593 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.500000 0.917666 0.082334 0.061713 0.020620 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.501000 0.917621 0.082379 0.061731 0.020648 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.502000 0.917575 0.082425 0.061750 0.020675 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.503000 0.917529 0.082471 0.061768 0.020703 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.504000 0.917484 0.082516 0.061786 0.020730 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.505000 0.917438 0.082562 0.061804 0.020758 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.506000 0.917392 0.082608 0.061823 0.020785 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.507000 0.917347 0.082653 0.061841 0.020813 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.508000 0.917301 0.082699 0.061859 0.020840 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.509000 0.917255 0.082745 0.061877 0.020867 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.510000 0.917210 0.082790 0.061896 0.020895 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.511000 0.917164 0.082836 0.061914 0.020922 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.512000 0.917118 0.082882 0.061932 0.020950 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.513000 0.917073 0.082927 0.061950 0.020977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.514000 0.917027 0.082973 0.061968 0.021004 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.515000 0.916982 0.083018 0.061987 0.021032 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.516000 0.916936 0.083064 0.062005 0.021059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.517000 0.916890 0.083110 0.062023 0.021086 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.518000 0.916845 0.083155 0.062041 0.021114 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.519000 0.916799 0.083201 0.062060 0.021141 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.520000 0.916754 0.083246 0.062078 0.021168 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.521000 0.916708 0.083292 0.062096 0.021196 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.522000 0.916663 0.083337 0.062114 0.021223 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.523000 0.916617 0.083383 0.062132 0.021250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.524000 0.916572 0.083428 0.062151 0.021278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.525000 0.916526 0.083474 0.062169 0.021305 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.526000 0.916481 0.083519 0.062187 0.021332 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.527000 0.916435 0.083565 0.062205 0.021360 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.528000 0.916390 0.083610 0.062224 0.021387 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.529000 0.916344 0.083656 0.062242 0.021414 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.530000 0.916299 0.083701 0.062260 0.021441 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.531000 0.916253 0.083747 0.062278 0.021469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.532000 0.916208 0.083792 0.062296 0.021496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.533000 0.916162 0.083838 0.062315 0.021523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.534000 0.916117 0.083883 0.062333 0.021550 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.535000 0.916071 0.083929 0.062351 0.021578 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.536000 0.916026 0.083974 0.062369 0.021605 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.537000 0.915981 0.084019 0.062387 0.021632 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.538000 0.915935 0.084065 0.062406 0.021659 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.539000 0.915890 0.084110 0.062424 0.021687 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.540000 0.915844 0.084156 0.062442 0.021714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.541000 0.915799 0.084201 0.062460 0.021741 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.542000 0.915754 0.084246 0.062478 0.021768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.543000 0.915708 0.084292 0.062496 0.021795 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.544000 0.915663 0.084337 0.062515 0.021823 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.545000 0.915617 0.084383 0.062533 0.021850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.546000 0.915572 0.084428 0.062551 0.021877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.547000 0.915527 0.084473 0.062569 0.021904 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.548000 0.915481 0.084519 0.062587 0.021931 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.549000 0.915436 0.084564 0.062606 0.021958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.550000 0.915391 0.084609 0.062624 0.021986 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.551000 0.915345 0.084655 0.062642 0.022013 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.552000 0.915300 0.084700 0.062660 0.022040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.553000 0.915255 0.084745 0.062678 0.022067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.554000 0.915210 0.084790 0.062696 0.022094 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.555000 0.915164 0.084836 0.062715 0.022121 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.556000 0.915119 0.084881 0.062733 0.022148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.557000 0.915074 0.084926 0.062751 0.022175 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.558000 0.915028 0.084972 0.062769 0.022202 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.559000 0.914983 0.085017 0.062787 0.022230 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.560000 0.914938 0.085062 0.062805 0.022257 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.561000 0.914893 0.085107 0.062824 0.022284 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.562000 0.914847 0.085153 0.062842 0.022311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.563000 0.914802 0.085198 0.062860 0.022338 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.564000 0.914757 0.085243 0.062878 0.022365 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.565000 0.914712 0.085288 0.062896 0.022392 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.566000 0.914667 0.085333 0.062914 0.022419 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.567000 0.914621 0.085379 0.062933 0.022446 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.568000 0.914576 0.085424 0.062951 0.022473 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.569000 0.914531 0.085469 0.062969 0.022500 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.570000 0.914486 0.085514 0.062987 0.022527 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.571000 0.914441 0.085559 0.063005 0.022554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.572000 0.914395 0.085605 0.063023 0.022581 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.573000 0.914350 0.085650 0.063042 0.022608 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.574000 0.914305 0.085695 0.063060 0.022635 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.575000 0.914260 0.085740 0.063078 0.022662 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.576000 0.914215 0.085785 0.063096 0.022689 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.577000 0.914170 0.085830 0.063114 0.022716 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.578000 0.914125 0.085875 0.063132 0.022743 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.579000 0.914079 0.085921 0.063150 0.022770 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.580000 0.914034 0.085966 0.063169 0.022797 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.581000 0.913989 0.086011 0.063187 0.022824 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.582000 0.913944 0.086056 0.063205 0.022851 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.583000 0.913899 0.086101 0.063223 0.022878 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.584000 0.913854 0.086146 0.063241 0.022905 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.585000 0.913809 0.086191 0.063259 0.022932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.586000 0.913764 0.086236 0.063277 0.022959 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.587000 0.913719 0.086281 0.063296 0.022986 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.588000 0.913674 0.086326 0.063314 0.023012 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.589000 0.913629 0.086371 0.063332 0.023039 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.590000 0.913584 0.086416 0.063350 0.023066 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.591000 0.913539 0.086461 0.063368 0.023093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.592000 0.913494 0.086506 0.063386 0.023120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.593000 0.913449 0.086551 0.063404 0.023147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.594000 0.913404 0.086596 0.063423 0.023174 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.595000 0.913359 0.086641 0.063441 0.023201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.596000 0.913314 0.086686 0.063459 0.023228 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.597000 0.913269 0.086731 0.063477 0.023254 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.598000 0.913224 0.086776 0.063495 0.023281 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.599000 0.913179 0.086821 0.063513 0.023308 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.600000 0.913134 0.086866 0.063531 0.023335 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.601000 0.913089 0.086911 0.063550 0.023362 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.602000 0.913044 0.086956 0.063568 0.023389 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.603000 0.912999 0.087001 0.063586 0.023415 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.604000 0.912954 0.087046 0.063604 0.023442 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.605000 0.912909 0.087091 0.063622 0.023469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.606000 0.912864 0.087136 0.063640 0.023496 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.607000 0.912819 0.087181 0.063658 0.023523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.608000 0.912774 0.087226 0.063676 0.023549 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.609000 0.912729 0.087271 0.063695 0.023576 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.610000 0.912684 0.087316 0.063713 0.023603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.611000 0.912639 0.087361 0.063731 0.023630 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.612000 0.912595 0.087405 0.063749 0.023657 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.613000 0.912550 0.087450 0.063767 0.023683 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.614000 0.912505 0.087495 0.063785 0.023710 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.615000 0.912460 0.087540 0.063803 0.023737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.616000 0.912415 0.087585 0.063821 0.023764 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.617000 0.912370 0.087630 0.063839 0.023790 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.618000 0.912325 0.087675 0.063858 0.023817 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.619000 0.912281 0.087719 0.063876 0.023844 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.620000 0.912236 0.087764 0.063894 0.023870 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.621000 0.912191 0.087809 0.063912 0.023897 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.622000 0.912146 0.087854 0.063930 0.023924 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.623000 0.912101 0.087899 0.063948 0.023951 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.624000 0.912057 0.087943 0.063966 0.023977 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.625000 0.912012 0.087988 0.063984 0.024004 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.626000 0.911967 0.088033 0.064002 0.024031 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.627000 0.911922 0.088078 0.064021 0.024057 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.628000 0.911877 0.088123 0.064039 0.024084 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.629000 0.911833 0.088167 0.064057 0.024111 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.630000 0.911788 0.088212 0.064075 0.024137 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.631000 0.911743 0.088257 0.064093 0.024164 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.632000 0.911698 0.088302 0.064111 0.024191 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.633000 0.911654 0.088346 0.064129 0.024217 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.634000 0.911609 0.088391 0.064147 0.024244 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.635000 0.911564 0.088436 0.064165 0.024270 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.636000 0.911519 0.088481 0.064183 0.024297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.637000 0.911475 0.088525 0.064202 0.024324 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.638000 0.911430 0.088570 0.064220 0.024350 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.639000 0.911385 0.088615 0.064238 0.024377 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.640000 0.911341 0.088659 0.064256 0.024404 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.641000 0.911296 0.088704 0.064274 0.024430 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.642000 0.911251 0.088749 0.064292 0.024457 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.643000 0.911207 0.088793 0.064310 0.024483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.644000 0.911162 0.088838 0.064328 0.024510 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.645000 0.911117 0.088883 0.064346 0.024536 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.646000 0.911073 0.088927 0.064364 0.024563 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.647000 0.911028 0.088972 0.064382 0.024590 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.648000 0.910983 0.089017 0.064401 0.024616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.649000 0.910939 0.089061 0.064419 0.024643 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.650000 0.910894 0.089106 0.064437 0.024669 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.651000 0.910849 0.089151 0.064455 0.024696 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.652000 0.910805 0.089195 0.064473 0.024722 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.653000 0.910760 0.089240 0.064491 0.024749 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.654000 0.910716 0.089284 0.064509 0.024775 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.655000 0.910671 0.089329 0.064527 0.024802 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.656000 0.910626 0.089374 0.064545 0.024828 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.657000 0.910582 0.089418 0.064563 0.024855 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.658000 0.910537 0.089463 0.064581 0.024881 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.659000 0.910493 0.089507 0.064599 0.024908 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.660000 0.910448 0.089552 0.064618 0.024934 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.661000 0.910404 0.089596 0.064636 0.024961 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.662000 0.910359 0.089641 0.064654 0.024987 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.663000 0.910315 0.089685 0.064672 0.025014 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.664000 0.910270 0.089730 0.064690 0.025040 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.665000 0.910226 0.089774 0.064708 0.025067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.666000 0.910181 0.089819 0.064726 0.025093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.667000 0.910137 0.089863 0.064744 0.025119 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.668000 0.910092 0.089908 0.064762 0.025146 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.669000 0.910048 0.089952 0.064780 0.025172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.670000 0.910003 0.089997 0.064798 0.025199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.671000 0.909959 0.090041 0.064816 0.025225 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.672000 0.909914 0.090086 0.064834 0.025252 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.673000 0.909870 0.090130 0.064852 0.025278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.674000 0.909825 0.090175 0.064870 0.025304 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.675000 0.909781 0.090219 0.064888 0.025331 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.676000 0.909736 0.090264 0.064907 0.025357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.677000 0.909692 0.090308 0.064925 0.025383 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.678000 0.909648 0.090352 0.064943 0.025410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.679000 0.909603 0.090397 0.064961 0.025436 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.680000 0.909559 0.090441 0.064979 0.025463 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.681000 0.909514 0.090486 0.064997 0.025489 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.682000 0.909470 0.090530 0.065015 0.025515 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.683000 0.909426 0.090574 0.065033 0.025542 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.684000 0.909381 0.090619 0.065051 0.025568 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.685000 0.909337 0.090663 0.065069 0.025594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.686000 0.909292 0.090708 0.065087 0.025621 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.687000 0.909248 0.090752 0.065105 0.025647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.688000 0.909204 0.090796 0.065123 0.025673 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.689000 0.909159 0.090841 0.065141 0.025700 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.690000 0.909115 0.090885 0.065159 0.025726 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.691000 0.909071 0.090929 0.065177 0.025752 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.692000 0.909026 0.090974 0.065195 0.025778 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.693000 0.908982 0.091018 0.065213 0.025805 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.694000 0.908938 0.091062 0.065231 0.025831 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.695000 0.908893 0.091107 0.065249 0.025857 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.696000 0.908849 0.091151 0.065267 0.025883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.697000 0.908805 0.091195 0.065285 0.025910 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.698000 0.908761 0.091239 0.065303 0.025936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.699000 0.908716 0.091284 0.065321 0.025962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.700000 0.908672 0.091328 0.065339 0.025988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.701000 0.908628 0.091372 0.065357 0.026015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.702000 0.908584 0.091416 0.065375 0.026041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.703000 0.908539 0.091461 0.065394 0.026067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.704000 0.908495 0.091505 0.065412 0.026093 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.705000 0.908451 0.091549 0.065430 0.026120 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.706000 0.908407 0.091593 0.065448 0.026146 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.707000 0.908363 0.091637 0.065466 0.026172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.708000 0.908318 0.091682 0.065484 0.026198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.709000 0.908274 0.091726 0.065502 0.026224 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.710000 0.908230 0.091770 0.065520 0.026250 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.711000 0.908186 0.091814 0.065538 0.026277 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.712000 0.908142 0.091858 0.065556 0.026303 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.713000 0.908097 0.091903 0.065574 0.026329 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.714000 0.908053 0.091947 0.065592 0.026355 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.715000 0.908009 0.091991 0.065610 0.026381 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.716000 0.907965 0.092035 0.065628 0.026407 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.717000 0.907921 0.092079 0.065646 0.026433 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.718000 0.907877 0.092123 0.065664 0.026460 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.719000 0.907833 0.092167 0.065682 0.026486 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.720000 0.907789 0.092211 0.065700 0.026512 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.721000 0.907744 0.092256 0.065718 0.026538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.722000 0.907700 0.092300 0.065736 0.026564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.723000 0.907656 0.092344 0.065754 0.026590 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.724000 0.907612 0.092388 0.065772 0.026616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.725000 0.907568 0.092432 0.065790 0.026642 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.726000 0.907524 0.092476 0.065807 0.026668 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.727000 0.907480 0.092520 0.065825 0.026694 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.728000 0.907436 0.092564 0.065843 0.026721 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.729000 0.907392 0.092608 0.065861 0.026747 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.730000 0.907348 0.092652 0.065879 0.026773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.731000 0.907304 0.092696 0.065897 0.026799 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.732000 0.907260 0.092740 0.065915 0.026825 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.733000 0.907216 0.092784 0.065933 0.026851 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.734000 0.907172 0.092828 0.065951 0.026877 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.735000 0.907128 0.092872 0.065969 0.026903 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.736000 0.907084 0.092916 0.065987 0.026929 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.737000 0.907040 0.092960 0.066005 0.026955 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.738000 0.906996 0.093004 0.066023 0.026981 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.739000 0.906952 0.093048 0.066041 0.027007 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.740000 0.906908 0.093092 0.066059 0.027033 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.741000 0.906864 0.093136 0.066077 0.027059 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.742000 0.906820 0.093180 0.066095 0.027085 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.743000 0.906777 0.093223 0.066113 0.027111 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.744000 0.906733 0.093267 0.066131 0.027137 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.745000 0.906689 0.093311 0.066149 0.027163 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.746000 0.906645 0.093355 0.066167 0.027188 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.747000 0.906601 0.093399 0.066185 0.027214 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.748000 0.906557 0.093443 0.066203 0.027240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.749000 0.906513 0.093487 0.066221 0.027266 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.750000 0.906469 0.093531 0.066238 0.027292 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.751000 0.906426 0.093574 0.066256 0.027318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.752000 0.906382 0.093618 0.066274 0.027344 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.753000 0.906338 0.093662 0.066292 0.027370 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.754000 0.906294 0.093706 0.066310 0.027396 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.755000 0.906250 0.093750 0.066328 0.027422 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.756000 0.906206 0.093794 0.066346 0.027448 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.757000 0.906163 0.093837 0.066364 0.027473 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.758000 0.906119 0.093881 0.066382 0.027499 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.759000 0.906075 0.093925 0.066400 0.027525 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.760000 0.906031 0.093969 0.066418 0.027551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.761000 0.905988 0.094012 0.066436 0.027577 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.762000 0.905944 0.094056 0.066453 0.027603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.763000 0.905900 0.094100 0.066471 0.027628 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.764000 0.905856 0.094144 0.066489 0.027654 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.765000 0.905813 0.094187 0.066507 0.027680 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.766000 0.905769 0.094231 0.066525 0.027706 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.767000 0.905725 0.094275 0.066543 0.027732 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.768000 0.905682 0.094318 0.066561 0.027758 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.769000 0.905638 0.094362 0.066579 0.027783 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.770000 0.905594 0.094406 0.066597 0.027809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.771000 0.905551 0.094449 0.066615 0.027835 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.772000 0.905507 0.094493 0.066632 0.027861 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.773000 0.905463 0.094537 0.066650 0.027886 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.774000 0.905420 0.094580 0.066668 0.027912 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.775000 0.905376 0.094624 0.066686 0.027938 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.776000 0.905332 0.094668 0.066704 0.027964 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.777000 0.905289 0.094711 0.066722 0.027989 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.778000 0.905245 0.094755 0.066740 0.028015 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.779000 0.905202 0.094798 0.066758 0.028041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.780000 0.905158 0.094842 0.066775 0.028067 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.781000 0.905114 0.094886 0.066793 0.028092 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.782000 0.905071 0.094929 0.066811 0.028118 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.783000 0.905027 0.094973 0.066829 0.028144 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.784000 0.904984 0.095016 0.066847 0.028169 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.785000 0.904940 0.095060 0.066865 0.028195 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.786000 0.904897 0.095103 0.066882 0.028221 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.787000 0.904853 0.095147 0.066900 0.028246 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.788000 0.904810 0.095190 0.066918 0.028272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.789000 0.904766 0.095234 0.066936 0.028298 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.790000 0.904723 0.095277 0.066954 0.028323 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.791000 0.904679 0.095321 0.066972 0.028349 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.792000 0.904636 0.095364 0.066989 0.028375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.793000 0.904592 0.095408 0.067007 0.028400 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.794000 0.904549 0.095451 0.067025 0.028426 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.795000 0.904506 0.095494 0.067043 0.028451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.796000 0.904462 0.095538 0.067061 0.028477 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.797000 0.904419 0.095581 0.067079 0.028503 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.798000 0.904375 0.095625 0.067096 0.028528 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.799000 0.904332 0.095668 0.067114 0.028554 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.800000 0.904289 0.095711 0.067132 0.028579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.801000 0.904245 0.095755 0.067150 0.028605 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.802000 0.904202 0.095798 0.067168 0.028631 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.803000 0.904159 0.095841 0.067185 0.028656 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.804000 0.904115 0.095885 0.067203 0.028682 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.805000 0.904072 0.095928 0.067221 0.028707 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.806000 0.904029 0.095971 0.067239 0.028733 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.807000 0.903985 0.096015 0.067257 0.028758 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.808000 0.903942 0.096058 0.067274 0.028784 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.809000 0.903899 0.096101 0.067292 0.028809 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.810000 0.903855 0.096145 0.067310 0.028835 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.811000 0.903812 0.096188 0.067328 0.028860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.812000 0.903769 0.096231 0.067345 0.028886 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.813000 0.903726 0.096274 0.067363 0.028911 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.814000 0.903682 0.096318 0.067381 0.028937 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.815000 0.903639 0.096361 0.067399 0.028962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.816000 0.903596 0.096404 0.067416 0.028988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.817000 0.903553 0.096447 0.067434 0.029013 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.818000 0.903510 0.096490 0.067452 0.029039 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.819000 0.903466 0.096534 0.067470 0.029064 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.820000 0.903423 0.096577 0.067487 0.029089 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.821000 0.903380 0.096620 0.067505 0.029115 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.822000 0.903337 0.096663 0.067523 0.029140 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.823000 0.903294 0.096706 0.067541 0.029166 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.824000 0.903251 0.096749 0.067558 0.029191 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.825000 0.903208 0.096792 0.067576 0.029216 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.826000 0.903164 0.096836 0.067594 0.029242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.827000 0.903121 0.096879 0.067611 0.029267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.828000 0.903078 0.096922 0.067629 0.029293 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.829000 0.903035 0.096965 0.067647 0.029318 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.830000 0.902992 0.097008 0.067665 0.029343 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.831000 0.902949 0.097051 0.067682 0.029369 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.832000 0.902906 0.097094 0.067700 0.029394 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.833000 0.902863 0.097137 0.067718 0.029419 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.834000 0.902820 0.097180 0.067735 0.029445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.835000 0.902777 0.097223 0.067753 0.029470 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.836000 0.902734 0.097266 0.067771 0.029495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.837000 0.902691 0.097309 0.067788 0.029521 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.838000 0.902648 0.097352 0.067806 0.029546 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.839000 0.902605 0.097395 0.067824 0.029571 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.840000 0.902562 0.097438 0.067841 0.029596 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.841000 0.902519 0.097481 0.067859 0.029622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.842000 0.902476 0.097524 0.067877 0.029647 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.843000 0.902433 0.097567 0.067894 0.029672 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.844000 0.902390 0.097610 0.067912 0.029697 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.845000 0.902348 0.097652 0.067930 0.029723 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.846000 0.902305 0.097695 0.067947 0.029748 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.847000 0.902262 0.097738 0.067965 0.029773 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.848000 0.902219 0.097781 0.067983 0.029798 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.849000 0.902176 0.097824 0.068000 0.029824 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.850000 0.902133 0.097867 0.068018 0.029849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.851000 0.902091 0.097909 0.068035 0.029874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.852000 0.902048 0.097952 0.068053 0.029899 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.853000 0.902005 0.097995 0.068071 0.029924 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.854000 0.901962 0.098038 0.068088 0.029949 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.855000 0.901919 0.098081 0.068106 0.029975 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.856000 0.901877 0.098123 0.068124 0.030000 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.857000 0.901834 0.098166 0.068141 0.030025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.858000 0.901791 0.098209 0.068159 0.030050 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.859000 0.901748 0.098252 0.068176 0.030075 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.860000 0.901706 0.098294 0.068194 0.030100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.861000 0.901663 0.098337 0.068211 0.030125 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.862000 0.901620 0.098380 0.068229 0.030151 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.863000 0.901578 0.098422 0.068247 0.030176 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.864000 0.901535 0.098465 0.068264 0.030201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.865000 0.901492 0.098508 0.068282 0.030226 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.866000 0.901450 0.098550 0.068299 0.030251 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.867000 0.901407 0.098593 0.068317 0.030276 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.868000 0.901365 0.098635 0.068334 0.030301 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.869000 0.901322 0.098678 0.068352 0.030326 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.870000 0.901279 0.098721 0.068369 0.030351 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.871000 0.901237 0.098763 0.068387 0.030376 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.872000 0.901194 0.098806 0.068405 0.030401 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.873000 0.901152 0.098848 0.068422 0.030426 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.874000 0.901109 0.098891 0.068440 0.030451 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.875000 0.901067 0.098933 0.068457 0.030476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.876000 0.901024 0.098976 0.068475 0.030501 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.877000 0.900982 0.099018 0.068492 0.030526 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.878000 0.900939 0.099061 0.068510 0.030551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.879000 0.900897 0.099103 0.068527 0.030576 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.880000 0.900854 0.099146 0.068545 0.030601 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.881000 0.900812 0.099188 0.068562 0.030626 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.882000 0.900769 0.099231 0.068580 0.030651 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.883000 0.900727 0.099273 0.068597 0.030676 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.884000 0.900685 0.099315 0.068615 0.030701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.885000 0.900642 0.099358 0.068632 0.030726 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.886000 0.900600 0.099400 0.068649 0.030751 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.887000 0.900558 0.099442 0.068667 0.030776 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.888000 0.900515 0.099485 0.068684 0.030800 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.889000 0.900473 0.099527 0.068702 0.030825 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.890000 0.900431 0.099569 0.068719 0.030850 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.891000 0.900388 0.099612 0.068737 0.030875 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.892000 0.900346 0.099654 0.068754 0.030900 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.893000 0.900304 0.099696 0.068772 0.030925 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.894000 0.900261 0.099739 0.068789 0.030950 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.895000 0.900219 0.099781 0.068806 0.030974 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.896000 0.900177 0.099823 0.068824 0.030999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.897000 0.900135 0.099865 0.068841 0.031024 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.898000 0.900092 0.099908 0.068859 0.031049 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.899000 0.900050 0.099950 0.068876 0.031074 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.900000 0.900008 0.099992 0.068893 0.031099 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.901000 0.899966 0.100034 0.068911 0.031123 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.902000 0.899924 0.100076 0.068928 0.031148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.903000 0.899882 0.100118 0.068946 0.031173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.904000 0.899840 0.100160 0.068963 0.031198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.905000 0.899797 0.100203 0.068980 0.031222 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.906000 0.899755 0.100245 0.068998 0.031247 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.907000 0.899713 0.100287 0.069015 0.031272 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.908000 0.899671 0.100329 0.069032 0.031297 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.909000 0.899629 0.100371 0.069050 0.031321 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.910000 0.899587 0.100413 0.069067 0.031346 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.911000 0.899545 0.100455 0.069084 0.031371 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.912000 0.899503 0.100497 0.069102 0.031395 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.913000 0.899461 0.100539 0.069119 0.031420 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.914000 0.899419 0.100581 0.069136 0.031445 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.915000 0.899377 0.100623 0.069154 0.031469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.916000 0.899335 0.100665 0.069171 0.031494 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.917000 0.899293 0.100707 0.069188 0.031519 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.918000 0.899251 0.100749 0.069206 0.031543 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.919000 0.899209 0.100791 0.069223 0.031568 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.920000 0.899167 0.100833 0.069240 0.031592 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.921000 0.899126 0.100874 0.069257 0.031617 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.922000 0.899084 0.100916 0.069275 0.031642 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.923000 0.899042 0.100958 0.069292 0.031666 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.924000 0.899000 0.101000 0.069309 0.031691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.925000 0.898958 0.101042 0.069326 0.031715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.926000 0.898916 0.101084 0.069344 0.031740 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.927000 0.898875 0.101125 0.069361 0.031765 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.928000 0.898833 0.101167 0.069378 0.031789 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.929000 0.898791 0.101209 0.069395 0.031814 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.930000 0.898749 0.101251 0.069413 0.031838 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.931000 0.898708 0.101292 0.069430 0.031863 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.932000 0.898666 0.101334 0.069447 0.031887 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.933000 0.898624 0.101376 0.069464 0.031912 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.934000 0.898582 0.101418 0.069481 0.031936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.935000 0.898541 0.101459 0.069499 0.031961 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.936000 0.898499 0.101501 0.069516 0.031985 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.937000 0.898458 0.101542 0.069533 0.032010 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.938000 0.898416 0.101584 0.069550 0.032034 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.939000 0.898374 0.101626 0.069567 0.032058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.940000 0.898333 0.101667 0.069584 0.032083 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.941000 0.898291 0.101709 0.069602 0.032107 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.942000 0.898250 0.101750 0.069619 0.032132 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.943000 0.898208 0.101792 0.069636 0.032156 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.944000 0.898166 0.101834 0.069653 0.032180 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.945000 0.898125 0.101875 0.069670 0.032205 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.946000 0.898083 0.101917 0.069687 0.032229 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.947000 0.898042 0.101958 0.069704 0.032254 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.948000 0.898001 0.101999 0.069721 0.032278 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.949000 0.897959 0.102041 0.069739 0.032302 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.950000 0.897918 0.102082 0.069756 0.032327 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.951000 0.897876 0.102124 0.069773 0.032351 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.952000 0.897835 0.102165 0.069790 0.032375 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.953000 0.897793 0.102207 0.069807 0.032400 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.954000 0.897752 0.102248 0.069824 0.032424 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.955000 0.897711 0.102289 0.069841 0.032448 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.956000 0.897669 0.102331 0.069858 0.032472 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.957000 0.897628 0.102372 0.069875 0.032497 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.958000 0.897587 0.102413 0.069892 0.032521 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.959000 0.897545 0.102455 0.069909 0.032545 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.960000 0.897504 0.102496 0.069926 0.032570 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.961000 0.897463 0.102537 0.069943 0.032594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.962000 0.897422 0.102578 0.069960 0.032618 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.963000 0.897380 0.102620 0.069977 0.032642 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.964000 0.897339 0.102661 0.069994 0.032666 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.965000 0.897298 0.102702 0.070011 0.032691 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.966000 0.897257 0.102743 0.070028 0.032715 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.967000 0.897216 0.102784 0.070045 0.032739 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.968000 0.897175 0.102825 0.070062 0.032763 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.969000 0.897133 0.102867 0.070079 0.032787 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.970000 0.897092 0.102908 0.070096 0.032811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.971000 0.897051 0.102949 0.070113 0.032836 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.972000 0.897010 0.102990 0.070130 0.032860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.973000 0.896969 0.103031 0.070147 0.032884 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.974000 0.896928 0.103072 0.070164 0.032908 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.975000 0.896887 0.103113 0.070181 0.032932 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.976000 0.896846 0.103154 0.070198 0.032956 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.977000 0.896805 0.103195 0.070215 0.032980 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.978000 0.896764 0.103236 0.070232 0.033004 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.979000 0.896723 0.103277 0.070249 0.033028 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.980000 0.896682 0.103318 0.070265 0.033052 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.981000 0.896641 0.103359 0.070282 0.033076 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.982000 0.896600 0.103400 0.070299 0.033100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.983000 0.896559 0.103441 0.070316 0.033124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.984000 0.896519 0.103481 0.070333 0.033148 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.985000 0.896478 0.103522 0.070350 0.033172 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.986000 0.896437 0.103563 0.070367 0.033196 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.987000 0.896396 0.103604 0.070384 0.033220 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.988000 0.896355 0.103645 0.070400 0.033244 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.989000 0.896315 0.103685 0.070417 0.033268 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.990000 0.896274 0.103726 0.070434 0.033292 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.991000 0.896233 0.103767 0.070451 0.033316 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.992000 0.896192 0.103808 0.070468 0.033340 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.993000 0.896152 0.103848 0.070484 0.033364 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.994000 0.896111 0.103889 0.070501 0.033388 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.995000 0.896070 0.103930 0.070518 0.033412 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.996000 0.896030 0.103970 0.070535 0.033436 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.997000 0.895989 0.104011 0.070552 0.033460 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
1.998000 0.895948 0.104052 0.070568 0.033483 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
1.999000 0.895908 0.104092 0.070585 0.033507 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.000000 0.895867 0.104133 0.070602 0.033531 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.001000 0.895827 0.104173 0.070619 0.033555 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.002000 0.895786 0.104214 0.070635 0.033579 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.003000 0.895745 0.104255 0.070652 0.033603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.004000 0.895705 0.104295 0.070669 0.033626 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.005000 0.895664 0.104336 0.070685 0.033650 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.006000 0.895624 0.104376 0.070702 0.033674 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.007000 0.895584 0.104416 0.070719 0.033698 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.008000 0.895543 0.104457 0.070735 0.033721 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.009000 0.895503 0.104497 0.070752 0.033745 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.010000 0.895462 0.104538 0.070769 0.033769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.011000 0.895422 0.104578 0.070785 0.033793 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.012000 0.895382 0.104618 0.070802 0.033816 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.013000 0.895341 0.104659 0.070819 0.033840 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.014000 0.895301 0.104699 0.070835 0.033864 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.015000 0.895261 0.104739 0.070852 0.033887 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.016000 0.895220 0.104780 0.070869 0.033911 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.017000 0.895180 0.104820 0.070885 0.033935 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.018000 0.895140 0.104860 0.070902 0.033958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.019000 0.895099 0.104901 0.070918 0.033982 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.020000 0.895059 0.104941 0.070935 0.034006 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.021000 0.895019 0.104981 0.070952 0.034029 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.022000 0.894979 0.105021 0.070968 0.034053 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.023000 0.894939 0.105061 0.070985 0.034077 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.024000 0.894899 0.105101 0.071001 0.034100 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.025000 0.894858 0.105142 0.071018 0.034124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.026000 0.894818 0.105182 0.071034 0.034147 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.027000 0.894778 0.105222 0.071051 0.034171 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.028000 0.894738 0.105262 0.071067 0.034194 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.029000 0.894698 0.105302 0.071084 0.034218 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.030000 0.894658 0.105342 0.071100 0.034241 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.031000 0.894618 0.105382 0.071117 0.034265 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.032000 0.894578 0.105422 0.071133 0.034288 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.033000 0.894538 0.105462 0.071150 0.034312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.034000 0.894498 0.105502 0.071166 0.034335 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.035000 0.894458 0.105542 0.071183 0.034359 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.036000 0.894418 0.105582 0.071199 0.034382 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.037000 0.894379 0.105621 0.071216 0.034406 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.038000 0.894339 0.105661 0.071232 0.034429 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.039000 0.894299 0.105701 0.071249 0.034453 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.040000 0.894259 0.105741 0.071265 0.034476 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.041000 0.894219 0.105781 0.071281 0.034499 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.042000 0.894179 0.105821 0.071298 0.034523 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.043000 0.894140 0.105860 0.071314 0.034546 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.044000 0.894100 0.105900 0.071331 0.034570 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.045000 0.894060 0.105940 0.071347 0.034593 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.046000 0.894020 0.105980 0.071363 0.034616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.047000 0.893981 0.106019 0.071380 0.034640 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.048000 0.893941 0.106059 0.071396 0.034663 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.049000 0.893901 0.106099 0.071412 0.034686 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.050000 0.893862 0.106138 0.071429 0.034710 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.051000 0.893822 0.106178 0.071445 0.034733 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.052000 0.893783 0.106217 0.071461 0.034756 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.053000 0.893743 0.106257 0.071478 0.034779 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.054000 0.893703 0.106297 0.071494 0.034803 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.055000 0.893664 0.106336 0.071510 0.034826 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.056000 0.893624 0.106376 0.071526 0.034849 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.057000 0.893585 0.106415 0.071543 0.034872 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.058000 0.893545 0.106455 0.071559 0.034896 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.059000 0.893506 0.106494 0.071575 0.034919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.060000 0.893467 0.106533 0.071591 0.034942 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.061000 0.893427 0.106573 0.071608 0.034965 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.062000 0.893388 0.106612 0.071624 0.034988 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.063000 0.893348 0.106652 0.071640 0.035012 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.064000 0.893309 0.106691 0.071656 0.035035 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.065000 0.893270 0.106730 0.071673 0.035058 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.066000 0.893230 0.106770 0.071689 0.035081 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.067000 0.893191 0.106809 0.071705 0.035104 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.068000 0.893152 0.106848 0.071721 0.035127 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.069000 0.893113 0.106887 0.071737 0.035150 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.070000 0.893073 0.106927 0.071753 0.035173 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.071000 0.893034 0.106966 0.071770 0.035196 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.072000 0.892995 0.107005 0.071786 0.035219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.073000 0.892956 0.107044 0.071802 0.035242 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.074000 0.892917 0.107083 0.071818 0.035265 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.075000 0.892878 0.107122 0.071834 0.035288 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.076000 0.892838 0.107162 0.071850 0.035311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.077000 0.892799 0.107201 0.071866 0.035334 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.078000 0.892760 0.107240 0.071882 0.035357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.079000 0.892721 0.107279 0.071898 0.035380 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.080000 0.892682 0.107318 0.071914 0.035403 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.081000 0.892643 0.107357 0.071930 0.035426 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.082000 0.892604 0.107396 0.071946 0.035449 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.083000 0.892565 0.107435 0.071962 0.035472 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.084000 0.892526 0.107474 0.071978 0.035495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.085000 0.892487 0.107513 0.071994 0.035518 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.086000 0.892449 0.107551 0.072010 0.035541 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.087000 0.892410 0.107590 0.072026 0.035564 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.088000 0.892371 0.107629 0.072042 0.035587 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.089000 0.892332 0.107668 0.072058 0.035610 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.090000 0.892293 0.107707 0.072074 0.035632 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.091000 0.892254 0.107746 0.072090 0.035655 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.092000 0.892216 0.107784 0.072106 0.035678 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.093000 0.892177 0.107823 0.072122 0.035701 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.094000 0.892138 0.107862 0.072138 0.035724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.095000 0.892100 0.107900 0.072154 0.035746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.096000 0.892061 0.107939 0.072170 0.035769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.097000 0.892022 0.107978 0.072186 0.035792 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.098000 0.891984 0.108016 0.072202 0.035815 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.099000 0.891945 0.108055 0.072218 0.035837 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.100000 0.891906 0.108094 0.072233 0.035860 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.101000 0.891868 0.108132 0.072249 0.035883 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.102000 0.891829 0.108171 0.072265 0.035906 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.103000 0.891791 0.108209 0.072281 0.035928 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.104000 0.891752 0.108248 0.072297 0.035951 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.105000 0.891714 0.108286 0.072313 0.035974 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.106000 0.891675 0.108325 0.072328 0.035996 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.107000 0.891637 0.108363 0.072344 0.036019 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.108000 0.891599 0.108401 0.072360 0.036041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.109000 0.891560 0.108440 0.072376 0.036064 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.110000 0.891522 0.108478 0.072392 0.036087 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.111000 0.891483 0.108517 0.072407 0.036109 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.112000 0.891445 0.108555 0.072423 0.036132 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.113000 0.891407 0.108593 0.072439 0.036154 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.114000 0.891369 0.108631 0.072454 0.036177 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.115000 0.891330 0.108670 0.072470 0.036199 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.116000 0.891292 0.108708 0.072486 0.036222 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.117000 0.891254 0.108746 0.072502 0.036245 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.118000 0.891216 0.108784 0.072517 0.036267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.119000 0.891178 0.108822 0.072533 0.036290 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.120000 0.891139 0.108861 0.072549 0.036312 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.121000 0.891101 0.108899 0.072564 0.036334 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.122000 0.891063 0.108937 0.072580 0.036357 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.123000 0.891025 0.108975 0.072596 0.036379 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.124000 0.890987 0.109013 0.072611 0.036402 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.125000 0.890949 0.109051 0.072627 0.036424 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.126000 0.890911 0.109089 0.072642 0.036447 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.127000 0.890873 0.109127 0.072658 0.036469 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.128000 0.890835 0.109165 0.072673 0.036491 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.129000 0.890797 0.109203 0.072689 0.036514 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.130000 0.890759 0.109241 0.072705 0.036536 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.131000 0.890721 0.109279 0.072720 0.036558 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.132000 0.890684 0.109316 0.072736 0.036581 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.133000 0.890646 0.109354 0.072751 0.036603 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.134000 0.890608 0.109392 0.072767 0.036625 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.135000 0.890570 0.109430 0.072782 0.036648 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.136000 0.890532 0.109468 0.072798 0.036670 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.137000 0.890495 0.109505 0.072813 0.036692 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.138000 0.890457 0.109543 0.072829 0.036714 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.139000 0.890419 0.109581 0.072844 0.036737 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.140000 0.890381 0.109619 0.072860 0.036759 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.141000 0.890344 0.109656 0.072875 0.036781 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.142000 0.890306 0.109694 0.072890 0.036803 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.143000 0.890269 0.109731 0.072906 0.036826 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.144000 0.890231 0.109769 0.072921 0.036848 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.145000 0.890193 0.109807 0.072937 0.036870 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.146000 0.890156 0.109844 0.072952 0.036892 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.147000 0.890118 0.109882 0.072967 0.036914 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.148000 0.890081 0.109919 0.072983 0.036936 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.149000 0.890043 0.109957 0.072998 0.036958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.150000 0.890006 0.109994 0.073014 0.036981 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.151000 0.889969 0.110031 0.073029 0.037003 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.152000 0.889931 0.110069 0.073044 0.037025 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.153000 0.889894 0.110106 0.073059 0.037047 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.154000 0.889856 0.110144 0.073075 0.037069 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.155000 0.889819 0.110181 0.073090 0.037091 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.156000 0.889782 0.110218 0.073105 0.037113 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.157000 0.889744 0.110256 0.073121 0.037135 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.158000 0.889707 0.110293 0.073136 0.037157 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.159000 0.889670 0.110330 0.073151 0.037179 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.160000 0.889633 0.110367 0.073166 0.037201 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.161000 0.889596 0.110404 0.073182 0.037223 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.162000 0.889558 0.110442 0.073197 0.037245 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.163000 0.889521 0.110479 0.073212 0.037267 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.164000 0.889484 0.110516 0.073227 0.037289 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.165000 0.889447 0.110553 0.073242 0.037311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.166000 0.889410 0.110590 0.073258 0.037332 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.167000 0.889373 0.110627 0.073273 0.037354 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.168000 0.889336 0.110664 0.073288 0.037376 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.169000 0.889299 0.110701 0.073303 0.037398 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.170000 0.889262 0.110738 0.073318 0.037420 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.171000 0.889225 0.110775 0.073333 0.037442 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.172000 0.889188 0.110812 0.073348 0.037464 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.173000 0.889151 0.110849 0.073363 0.037485 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.174000 0.889114 0.110886 0.073378 0.037507 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.175000 0.889078 0.110922 0.073394 0.037529 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.176000 0.889041 0.110959 0.073409 0.037551 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.177000 0.889004 0.110996 0.073424 0.037572 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.178000 0.888967 0.111033 0.073439 0.037594 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.179000 0.888930 0.111070 0.073454 0.037616 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.180000 0.888894 0.111106 0.073469 0.037638 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.181000 0.888857 0.111143 0.073484 0.037659 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.182000 0.888820 0.111180 0.073499 0.037681 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.183000 0.888784 0.111216 0.073514 0.037703 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.184000 0.888747 0.111253 0.073529 0.037724 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.185000 0.888710 0.111290 0.073544 0.037746 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.186000 0.888674 0.111326 0.073559 0.037768 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.187000 0.888637 0.111363 0.073573 0.037789 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.188000 0.888601 0.111399 0.073588 0.037811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.189000 0.888564 0.111436 0.073603 0.037832 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.190000 0.888528 0.111472 0.073618 0.037854 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.191000 0.888491 0.111509 0.073633 0.037876 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.192000 0.888455 0.111545 0.073648 0.037897 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.193000 0.888418 0.111582 0.073663 0.037919 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.194000 0.888382 0.111618 0.073678 0.037940 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.195000 0.888346 0.111654 0.073692 0.037962 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.196000 0.888309 0.111691 0.073707 0.037983 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.197000 0.888273 0.111727 0.073722 0.038005 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.198000 0.888237 0.111763 0.073737 0.038026 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.199000 0.888201 0.111799 0.073752 0.038048 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.200000 0.888164 0.111836 0.073767 0.038069 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.201000 0.888128 0.111872 0.073781 0.038091 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.202000 0.888092 0.111908 0.073796 0.038112 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.203000 0.888056 0.111944 0.073811 0.038133 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.204000 0.888020 0.111980 0.073826 0.038155 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.205000 0.887984 0.112016 0.073840 0.038176 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.206000 0.887948 0.112052 0.073855 0.038198 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.207000 0.887911 0.112089 0.073870 0.038219 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.208000 0.887875 0.112125 0.073884 0.038240 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.209000 0.887839 0.112161 0.073899 0.038262 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.210000 0.887803 0.112197 0.073914 0.038283 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.211000 0.887767 0.112233 0.073928 0.038304 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.212000 0.887732 0.112268 0.073943 0.038325 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.213000 0.887696 0.112304 0.073958 0.038347 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.214000 0.887660 0.112340 0.073972 0.038368 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.215000 0.887624 0.112376 0.073987 0.038389 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.216000 0.887588 0.112412 0.074001 0.038410 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.217000 0.887552 0.112448 0.074016 0.038432 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.218000 0.887517 0.112483 0.074031 0.038453 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.219000 0.887481 0.112519 0.074045 0.038474 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.220000 0.887445 0.112555 0.074060 0.038495 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.221000 0.887409 0.112591 0.074074 0.038516 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.222000 0.887374 0.112626 0.074089 0.038538 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.223000 0.887338 0.112662 0.074103 0.038559 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.224000 0.887302 0.112698 0.074118 0.038580 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.225000 0.887267 0.112733 0.074132 0.038601 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.226000 0.887231 0.112769 0.074147 0.038622 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.227000 0.887196 0.112804 0.074161 0.038643 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.228000 0.887160 0.112840 0.074176 0.038664 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.229000 0.887125 0.112875 0.074190 0.038685 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.230000 0.887089 0.112911 0.074204 0.038706 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.231000 0.887054 0.112946 0.074219 0.038727 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.232000 0.887018 0.112982 0.074233 0.038748 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.233000 0.886983 0.113017 0.074248 0.038769 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.234000 0.886948 0.113052 0.074262 0.038790 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.235000 0.886912 0.113088 0.074276 0.038811 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.236000 0.886877 0.113123 0.074291 0.038832 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.237000 0.886842 0.113158 0.074305 0.038853 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.238000 0.886806 0.113194 0.074319 0.038874 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.239000 0.886771 0.113229 0.074334 0.038895 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.240000 0.886736 0.113264 0.074348 0.038916 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.241000 0.886701 0.113299 0.074362 0.038937 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.242000 0.886666 0.113334 0.074377 0.038958 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.243000 0.886630 0.113370 0.074391 0.038979 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.244000 0.886595 0.113405 0.074405 0.038999 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.245000 0.886560 0.113440 0.074419 0.039020 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.246000 0.886525 0.113475 0.074434 0.039041 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.247000 0.886490 0.113510 0.074448 0.039062 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.248000 0.886455 0.113545 0.074462 0.039083 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.249000 0.886420 0.113580 0.074476 0.039104 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.250000 0.886385 0.113615 0.074490 0.039124 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.251000 0.886350 0.113650 0.074505 0.039145 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.252000 0.886315 0.113685 0.074519 0.039166 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.253000 0.886281 0.113719 0.074533 0.039187 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.254000 0.886246 0.113754 0.074547 0.039207 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.255000 0.886211 0.113789 0.074561 0.039228 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.256000 0.886176 0.113824 0.074575 0.039249 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.257000 0.886141 0.113859 0.074589 0.039269 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.258000 0.886107 0.113893 0.074603 0.039290 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.259000 0.886072 0.113928 0.074618 0.039311 0.000000 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.260000 0.886013 0.113958 0.074629 0.039329 0.000029 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.261000 0.885936 0.113985 0.074639 0.039346 0.000080 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.262000 0.885848 0.114009 0.074647 0.039362 0.000142 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.263000 0.885753 0.114032 0.074655 0.039378 0.000214 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.264000 0.885652 0.114054 0.074662 0.039393 0.000294 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.265000 0.885545 0.114075 0.074668 0.039407 0.000380 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.266000 0.885433 0.114095 0.074674 0.039421 0.000472 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.267000 0.885317 0.114114 0.074679 0.039435 0.000569 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.268000 0.885197 0.114132 0.074684 0.039448 0.000670 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.269000 0.885074 0.114150 0.074689 0.039461 0.000776 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.270000 0.884948 0.114167 0.074693 0.039474 0.000885 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.271000 0.884818 0.114183 0.074697 0.039486 0.000999 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.272000 0.884686 0.114199 0.074701 0.039498 0.001115 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.273000 0.884551 0.114214 0.074704 0.039510 0.001235 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.274000 0.884414 0.114229 0.074707 0.039522 0.001357 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.275000 0.884274 0.114244 0.074710 0.039533 0.001482 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.276000 0.884132 0.114257 0.074713 0.039545 0.001610 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.277000 0.883988 0.114271 0.074715 0.039556 0.001741 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.278000 0.883843 0.114284 0.074717 0.039567 0.001874 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.279000 0.883695 0.114297 0.074719 0.039577 0.002009 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.280000 0.883545 0.114309 0.074721 0.039588 0.002146 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.281000 0.883394 0.114321 0.074723 0.039598 0.002285 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.282000 0.883241 0.114332 0.074724 0.039608 0.002426 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.283000 0.883087 0.114344 0.074725 0.039619 0.002570 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.284000 0.882931 0.114355 0.074726 0.039629 0.002715 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.285000 0.882773 0.114365 0.074727 0.039638 0.002862 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.286000 0.882614 0.114376 0.074728 0.039648 0.003010 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.287000 0.882454 0.114386 0.074728 0.039658 0.003160 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.288000 0.882292 0.114396 0.074729 0.039667 0.003312 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.289000 0.882129 0.114405 0.074729 0.039676 0.003465 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.290000 0.881965 0.114414 0.074729 0.039685 0.003620 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.291000 0.881800 0.114423 0.074729 0.039695 0.003777 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.292000 0.881634 0.114432 0.074729 0.039703 0.003934 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.293000 0.881466 0.114441 0.074728 0.039712 0.004093 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.294000 0.881297 0.114449 0.074728 0.039721 0.004254 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.295000 0.881128 0.114457 0.074727 0.039730 0.004415 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.296000 0.880957 0.114465 0.074727 0.039738 0.004578 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.297000 0.880785 0.114472 0.074726 0.039747 0.004742 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.298000 0.880612 0.114480 0.074725 0.039755 0.004908 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.299000 0.880439 0.114487 0.074724 0.039763 0.005074 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.300000 0.880264 0.114494 0.074723 0.039771 0.005242 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.301000 0.880088 0.114501 0.074722 0.039779 0.005411 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.302000 0.879912 0.114507 0.074720 0.039787 0.005581 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.303000 0.879735 0.114514 0.074719 0.039795 0.005751 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.304000 0.879557 0.114520 0.074717 0.039803 0.005923 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.305000 0.879378 0.114526 0.074716 0.039810 0.006096 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.306000 0.879198 0.114532 0.074714 0.039818 0.006270 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.307000 0.879017 0.114538 0.074712 0.039826 0.006445 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.308000 0.878836 0.114543 0.074710 0.039833 0.006621 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.309000 0.878654 0.114549 0.074708 0.039840 0.006797 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.310000 0.878471 0.114554 0.074706 0.039848 0.006975 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.311000 0.878288 0.114559 0.074704 0.039855 0.007153 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.312000 0.878104 0.114564 0.074702 0.039862 0.007333 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.313000 0.877919 0.114568 0.074699 0.039869 0.007513 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.314000 0.877733 0.114573 0.074697 0.039876 0.007694 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.315000 0.877547 0.114577 0.074694 0.039883 0.007875 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.316000 0.877360 0.114582 0.074692 0.039890 0.008058 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.317000 0.877173 0.114586 0.074689 0.039897 0.008241 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.318000 0.876985 0.114590 0.074686 0.039903 0.008425 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.319000 0.876796 0.114594 0.074684 0.039910 0.008610 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.320000 0.876607 0.114597 0.074681 0.039917 0.008796 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.321000 0.876417 0.114601 0.074678 0.039923 0.008982 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.322000 0.876227 0.114604 0.074675 0.039930 0.009169 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.323000 0.876036 0.114608 0.074672 0.039936 0.009357 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.324000 0.875844 0.114611 0.074668 0.039942 0.009545 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.325000 0.875652 0.114614 0.074665 0.039948 0.009734 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.326000 0.875460 0.114617 0.074662 0.039955 0.009924 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.327000 0.875266 0.114619 0.074659 0.039961 0.010114 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.328000 0.875073 0.114622 0.074655 0.039967 0.010305 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.329000 0.874879 0.114625 0.074652 0.039973 0.010497 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.330000 0.874684 0.114627 0.074648 0.039979 0.010689 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.331000 0.874489 0.114629 0.074644 0.039985 0.010882 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.332000 0.874293 0.114631 0.074641 0.039991 0.011075 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.333000 0.874097 0.114634 0.074637 0.039997 0.011269 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.334000 0.873901 0.114636 0.074633 0.040002 0.011464 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.335000 0.873704 0.114637 0.074629 0.040008 0.011659 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.336000 0.873507 0.114639 0.074625 0.040014 0.011854 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.337000 0.873309 0.114641 0.074621 0.040019 0.012051 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.338000 0.873111 0.114642 0.074617 0.040025 0.012247 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.339000 0.872912 0.114644 0.074613 0.040030 0.012445 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.340000 0.872713 0.114645 0.074609 0.040036 0.012642 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.341000 0.872513 0.114646 0.074605 0.040041 0.012841 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.342000 0.872313 0.114647 0.074601 0.040046 0.013039 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.343000 0.872113 0.114648 0.074597 0.040052 0.013239 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.344000 0.871912 0.114649 0.074592 0.040057 0.013438 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.345000 0.871711 0.114650 0.074588 0.040062 0.013639 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.346000 0.871510 0.114651 0.074583 0.040067 0.013839 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.347000 0.871308 0.114651 0.074579 0.040072 0.014041 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.348000 0.871106 0.114652 0.074574 0.040078 0.014242 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.349000 0.870903 0.114652 0.074570 0.040083 0.014444 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.350000 0.870701 0.114653 0.074565 0.040088 0.014647 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.351000 0.870497 0.114653 0.074560 0.040092 0.014850 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.352000 0.870294 0.114653 0.074556 0.040097 0.015053 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.353000 0.870090 0.114653 0.074551 0.040102 0.015257 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.354000 0.869886 0.114653 0.074546 0.040107 0.015461 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.355000 0.869681 0.114653 0.074541 0.040112 0.015666 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.356000 0.869476 0.114653 0.074536 0.040116 0.015871 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.357000 0.869271 0.114652 0.074531 0.040121 0.016077 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.358000 0.869065 0.114652 0.074526 0.040126 0.016283 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.359000 0.868860 0.114652 0.074521 0.040130 0.016489 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.360000 0.868653 0.114651 0.074516 0.040135 0.016695 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.361000 0.868447 0.114650 0.074511 0.040139 0.016903 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.362000 0.868240 0.114650 0.074506 0.040144 0.017110 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.363000 0.868033 0.114649 0.074501 0.040148 0.017318 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.364000 0.867826 0.114648 0.074495 0.040153 0.017526 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.365000 0.867618 0.114647 0.074490 0.040157 0.017734 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.366000 0.867411 0.114646 0.074485 0.040161 0.017943 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.367000 0.867202 0.114645 0.074479 0.040166 0.018152 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.368000 0.866994 0.114644 0.074474 0.040170 0.018362 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.369000 0.866785 0.114643 0.074469 0.040174 0.018572 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.370000 0.866577 0.114641 0.074463 0.040178 0.018782 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.371000 0.866367 0.114640 0.074458 0.040182 0.018993 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.372000 0.866158 0.114638 0.074452 0.040186 0.019204 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.373000 0.865948 0.114637 0.074446 0.040190 0.019415 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.374000 0.865738 0.114635 0.074441 0.040195 0.019626 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.375000 0.865528 0.114634 0.074435 0.040198 0.019838 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.376000 0.865318 0.114632 0.074429 0.040202 0.020050 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.377000 0.865107 0.114630 0.074424 0.040206 0.020263 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.378000 0.864896 0.114628 0.074418 0.040210 0.020476 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.379000 0.864685 0.114626 0.074412 0.040214 0.020689 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.380000 0.864474 0.114624 0.074406 0.040218 0.020902 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.381000 0.864262 0.114622 0.074400 0.040222 0.021116 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.382000 0.864050 0.114620 0.074394 0.040225 0.021330 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.383000 0.863838 0.114618 0.074389 0.040229 0.021544 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.384000 0.863626 0.114615 0.074383 0.040233 0.021758 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.385000 0.863414 0.114613 0.074377 0.040236 0.021973 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.386000 0.863201 0.114611 0.074370 0.040240 0.022188 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.387000 0.862988 0.114608 0.074364 0.040244 0.022404 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.388000 0.862775 0.114606 0.074358 0.040247 0.022619 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.389000 0.862562 0.114603 0.074352 0.040251 0.022835 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.390000 0.862349 0.114600 0.074346 0.040254 0.023051 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.391000 0.862135 0.114597 0.074340 0.040258 0.023268 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.392000 0.861921 0.114595 0.074334 0.040261 0.023484 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.393000 0.861707 0.114592 0.074327 0.040264 0.023701 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.394000 0.861493 0.114589 0.074321 0.040268 0.023918 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.395000 0.861278 0.114586 0.074315 0.040271 0.024136 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.396000 0.861064 0.114583 0.074308 0.040274 0.024353 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.397000 0.860849 0.114580 0.074302 0.040278 0.024571 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.398000 0.860634 0.114577 0.074296 0.040281 0.024789 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.399000 0.860419 0.114573 0.074289 0.040284 0.025008 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.400000 0.860204 0.114570 0.074283 0.040287 0.025226 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.401000 0.859988 0.114567 0.074276 0.040291 0.025445 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.402000 0.859773 0.114563 0.074270 0.040294 0.025664 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.403000 0.859557 0.114560 0.074263 0.040297 0.025883 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.404000 0.859341 0.114556 0.074257 0.040300 0.026102 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.405000 0.859125 0.114553 0.074250 0.040303 0.026322 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.406000 0.858909 0.114549 0.074243 0.040306 0.026542 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.407000 0.858692 0.114546 0.074237 0.040309 0.026762 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.408000 0.858476 0.114542 0.074230 0.040312 0.026982 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.409000 0.858259 0.114538 0.074223 0.040315 0.027203 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.410000 0.858042 0.114534 0.074217 0.040318 0.027424 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.411000 0.857825 0.114530 0.074210 0.040321 0.027644 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.412000 0.857608 0.114526 0.074203 0.040323 0.027866 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.413000 0.857391 0.114522 0.074196 0.040326 0.028087 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.414000 0.857173 0.114518 0.074189 0.040329 0.028308 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.415000 0.856956 0.114514 0.074182 0.040332 0.028530 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.416000 0.856738 0.114510 0.074176 0.040335 0.028752 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.417000 0.856520 0.114506 0.074169 0.040337 0.028974 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.418000 0.856302 0.114502 0.074162 0.040340 0.029196 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.419000 0.856084 0.114497 0.074155 0.040343 0.029418 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.420000 0.855866 0.114493 0.074148 0.040345 0.029641 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.421000 0.855647 0.114489 0.074141 0.040348 0.029864 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.422000 0.855429 0.114484 0.074134 0.040351 0.030087 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.423000 0.855210 0.114480 0.074127 0.040353 0.030310 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.424000 0.854992 0.114475 0.074120 0.040356 0.030533 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.425000 0.854773 0.114471 0.074113 0.040358 0.030757 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.426000 0.854554 0.114466 0.074105 0.040361 0.030980 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.427000 0.854335 0.114461 0.074098 0.040363 0.031204 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.428000 0.854115 0.114457 0.074091 0.040366 0.031428 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.429000 0.853896 0.114452 0.074084 0.040368 0.031652 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.430000 0.853677 0.114447 0.074077 0.040370 0.031876 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 0.000000 
2.431000 0.853457 0.114442 0.074069 0.040373 0.032101 0.000000 0.000000 0.000000 0.000000 0.000000 1.000000 -0.000000 
2.432000 0.853235 0.114440 0.074061 0.040374 0.032321 0.000000 0.000000 0.000000 0.000005 0.000000 1.000000 0.000000 
2.433000 0.852992 0.114453 0.074042 0.040367 0.032512 0.000000 0.000000 0.000000 0.000043 0.000000 1.000000 0.000000 
2.434000 0.852743 0.114472 0.074020 0.040357 0.032691 0.000000 0.000000 0.000000 0.000095 0.000000 1.000000 0.000000 
2.435000 0.852489 0.114494 0.073995 0.040345 0.032864 0.000000 0.000000 0.000000 0.000153 0.000000 1.000000 0.000000 
2.436000 0.852232 0.114519 0.073969 0.040332 0.033032 0.000000 0.000000 0.000000 0.000217 0.000000 1.000000 -0.000000 
2.437000 0.851973 0.114546 0.073942 0.040318 0.033196 0.000000 0.000000 0.000000 0.000285 0.000000 1.000000 0.000000 
2.438000 0.851712 0.114574 0.073914 0.040303 0.033358 0.000000 0.000000 0.000000 0.000356 0.000000 1.000000 -0.000000 
2.439000 0.851449 0.114603 0.073885 0.040288 0.033517 0.000000 0.000000 0.000000 0.000430 0.000000 1.000000 0.000000 
2.440000 0.851185 0.114634 0.073855 0.040272 0.033675 0.000000 0.000000 0.000000 0.000506 0.000000 1.000000 0.000000 
2.441000 0.850920 0.114665 0.073825 0.040256 0.033830 0.000000 0.000000 0.000000 0.000584 0.000000 1.000000 -0.000000 
2.442000 0.850654 0.114697 0.073794 0.040239 0.033984 0.000000 0.000000 0.000000 0.000664 0.000000 1.000000 -0.000000 
2.443000 0.850388 0.114730 0.073763 0.040221 0.034137 0.000000 0.000000 0.000000 0.000746 0.000000 1.000000 0.000000 
2.444000 0.850120 0.114763 0.073731 0.040204 0.034288 0.000000 0.000000 0.000000 0.000828 0.000000 1.000000 0.000000 
2.445000 0.849852 0.114797 0.073699 0.040186 0.034438 0.000000 0.000000 0.000000 0.000913 0.000000 1.000000 0.000000 
2.446000 0.849583 0.114832 0.073667 0.040167 0.034588 0.000000 0.000000 0.000000 0.000998 0.000000 1.000000 0.000000 
2.447000 0.849313 0.114867 0.073634 0.040149 0.034736 0.000000 0.000000 0.000000 0.001084 0.000000 1.000000 0.000000 
2.448000 0.849043 0.114902 0.073601 0.040130 0.034883 0.000000 0.000000 0.000000 0.001171 0.000000 1.000000 0.000000 
2.449000 0.848773 0.114938 0.073568 0.040111 0.035029 0.000000 0.000000 0.000000 0.001260 0.000000 1.000000 -0.000000 
2.450000 0.848502 0.114975 0.073534 0.040092 0.035175 0.000000 0.000000 0.000000 0.001349 0.000000 1.000000 -0.000000 
2.451000 0.848230 0.115011 0.073500 0.040072 0.035320 0.000000 0.000000 0.000000 0.001439 0.000000 1.000000 0.000000 
2.452000 0.847959 0.115048 0.073466 0.040053 0.035464 0.000000 0.000000 0.000000 0.001529 0.000000 1.000000 0.000000 
2.453000 0.847687 0.115085 0.073432 0.040033 0.035608 0.000000 0.000000 0.000000 0.001620 0.000000 1.000000 -0.000000 
2.454000 0.847414 0.115123 0.073398 0.040013 0.035750 0.000000 0.000000 0.000000 0.001712 0.000000 1.000000 -0.000000 
2.455000 0.847142 0.115161 0.073363 0.039993 0.035893 0.000000 0.000000 0.000000 0.001805 0.000000 1.000000 0.000000 
2.456000 0.846869 0.115199 0.073328 0.039972 0.036035 0.000000 0.000000 0.000000 0.001898 0.000000 1.000000 0.000000 
2.457000 0.846596 0.115237 0.073293 0.039952 0.036176 0.000000 0.000000 0.000000 0.001992 0.000000 1.000000 0.000000 
2.458000 0.846322 0.115275 0.073258 0.039931 0.036317 0.000000 0.000000 0.000000 0.002086 0.000000 1.000000 0.000000 
2.459000 0.846049 0.115314 0.073223 0.039910 0.036457 0.000000 0.000000 0.000000 0.002181 0.000000 1.000000 -0.000000 
2.460000 0.845775 0.115353 0.073187 0.039890 0.036597 0.000000 0.000000 0.000000 0.002276 0.000000 1.000000 0.000000 
2.461000 0.845501 0.115392 0.073152 0.039869 0.036736 0.000000 0.000000 0.000000 0.002372 0.000000 1.000000 -0.000000 
2.462000 0.845226 0.115431 0.073116 0.039847 0.036875 0.000000 0.000000 0.000000 0.002468 0.000000 1.000000 -0.000000 
2.463000 0.844952 0.115470 0.073080 0.039826 0.037014 0.000000 0.000000 0.000000 0.002564 0.000000 1.000000 -0.000000 
2.464000 0.844678 0.115510 0.073044 0.039805 0.037152 0.000000 0.000000 0.000000 0.002661 0.000000 1.000000 -0.000000 
2.465000 0.844403 0.115550 0.073008 0.039784 0.037289 0.000000 0.000000 0.000000 0.002758 0.000000 1.000000 0.000000 
2.466000 0.844128 0.115590 0.072972 0.039762 0.037427 0.000000 0.000000 0.000000 0.002855 0.000000 1.000000 -0.000000 
2.467000 0.843853 0.115630 0.072936 0.039740 0.037564 0.000000 0.000000 0.000000 0.002953 0.000000 1.000000 -0.000000 
2.468000 0.843578 0.115670 0.072899 0.039719 0.037701 0.000000 0.000000 0.000000 0.003051 0.000000 1.000000 -0.000000 
2.469000 0.843303 0.115710 0.072863 0.039697 0.037837 0.000000 0.000000 0.000000 0.003150 0.000000 1.000000 -0.000000 
2.470000 0.843028 0.115750 0.072826 0.039675 0.037973 0.000000 0.000000 0.000000 0.003249 0.000000 1.000000 -0.000000 
2.471000 0.842752 0.115791 0.072790 0.039653 0.038109 0.000000 0.000000 0.000000 0.003348 0.000000 1.000000 0.000000 
2.472000 0.842477 0.115831 0.072753 0.039631 0.038245 0.000000 0.000000 0.000000 0.003447 0.000000 1.000000 -0.000000 
2.473000 0.842201 0.115872 0.072716 0.039609 0.038380 0.000000 0.000000 0.000000 0.003547 0.000000 1.000000 0.000000 
2.474000 0.841926 0.115913 0.072679 0.039587 0.038515 0.000000 0.000000 0.000000 0.003646 0.000000 1.000000 0.000000 
2.475000 0.841650 0.115954 0.072642 0.039565 0.038650 0.000000 0.000000 0.000000 0.003747 0.000000 1.000000 -0.000000 
2.476000 0.841374 0.115995 0.072605 0.039543 0.038784 0.000000 0.000000 0.000000 0.003847 0.000000 1.000000 0.000000 
2.477000 0.841099 0.116036 0.072568 0.039520 0.038918 0.000000 0.000000 0.000000 0.003947 0.000000 1.000000 0.000000 
2.478000 0.840823 0.116077 0.072531 0.039498 0.039052 0.000000 0.000000 0.000000 0.004048 0.000000 1.000000 -0.000000 
2.479000 0.840547 0.116118 0.072494 0.039475 0.039186 0.000000 0.000000 0.000000 0.004149 0.000000 1.000000 -0.000000 
2.480000 0.840271 0.116159 0.072456 0.039453 0.039320 0.000000 0.000000 0.000000 0.004250 0.000000 1.000000 -0.000000 
2.481000 0.839995 0.116200 0.072419 0.039430 0.039453 0.000000 0.000000 0.000000 0.004351 0.000000 1.000000 0.000000 
2.482000 0.839719 0.116242 0.072381 0.039408 0.039586 0.000000 0.000000 0.000000 0.004453 0.000000 1.000000 0.000000 
2.483000 0.839443 0.116283 0.072344 0.039385 0.039719 0.000000 0.000000 0.000000 0.004554 0.000000 1.000000 0.000000 
2.484000 0.839167 0.116325 0.072306 0.039362 0.039852 0.000000 0.000000 0.000000 0.004656 0.000000 1.000000 -0.000000 
2.485000 0.838891 0.116366 0.072269 0.039339 0.039984 0.000000 0.000000 0.000000 0.004758 0.000000 1.000000 0.000000 
2.486000 0.838615 0.116408 0.072231 0.039317 0.040116 0.000000 0.000000 0.000000 0.004860 0.000000 1.000000 0.000000 
2.487000 0.838339 0.116450 0.072193 0.039294 0.040248 0.000000 0.000000 0.000000 0.004963 0.000000 1.000000 -0.000000 
2.488000 0.838063 0.116491 0.072156 0.039271 0.040380 0.000000 0.000000 0.000000 0.005065 0.000000 1.000000 -0.000000 
2.489000 0.837787 0.116533 0.072118 0.039248 0.040512 0.000000 0.000000 0.000000 0.005168 0.000000 1.000000 0.000000 
2.490000 0.837511 0.116575 0.072080 0.039225 0.040644 0.000000 0.000000 0.000000 0.005270 0.000000 1.000000 -0.000000 
2.491000 0.837235 0.116617 0.072042 0.039202 0.040775 0.000000 0.000000 0.000000 0.005373 0.000000 1.000000 0.000000 
2.492000 0.836959 0.116659 0.072004 0.039179 0.040906 0.000000 0.000000 0.000000 0.005476 0.000000 1.000000 0.000000 
2.493000 0.836683 0.116701 0.071966 0.039155 0.041037 0.000000 0.000000 0.000000 0.005579 0.000000 1.000000 0.000000 
2.494000 0.836407 0.116743 0.071928 0.039132 0.041168 0.000000 0.000000 0.000000 0.005682 0.000000 1.000000 -0.000000 
2.495000 0.836131 0.116785 0.071890 0.039109 0.041299 0.000000 0.000000 0.000000 0.005785 0.000000 1.000000 0.000000 
2.496000 0.835855 0.116827 0.071852 0.039086 0.041429 0.000000 0.000000 0.000000 0.005889 0.000000 1.000000 0.000000 
2.497000 0.835579 0.116869 0.071814 0.039063 0.041560 0.000000 0.000000 0.000000 0.005992 0.000000 1.000000 -0.000000 
2.498000 0.835303 0.116911 0.071776 0.039039 0.041690 0.000000 0.000000 0.000000 0.006096 0.000000 1.000000 0.000000 
2.499000 0.835028 0.116953 0.071738 0.039016 0.041820 0.000000 0.000000 0.000000 0.006199 0.000000 1.000000 -0.000000 
2.500000 0.834752 0.116995 0.071699 0.038992 0.041950 0.000000 0.000000 0.000000 0.006303 0.000000 1.000000 -0.000000 
2.501000 0.834476 0.117037 0.071661 0.038969 0.042080 0.000000 0.000000 0.000000 0.006407 0.000000 1.000000 0.000000 
2.502000 0.834200 0.117079 0.071623 0.038946 0.042210 0.000000 0.000000 0.000000 0.006511 0.000000 1.000000 0.000000 
2.503000 0.833924 0.117122 0.071585 0.038922 0.042339 0.000000 0.000000 0.000000 0.006615 0.000000 1.000000 0.000000 
2.504000 0.833649 0.117164 0.071546 0.038899 0.042469 0.000000 0.000000 0.000000 0.006719 0.000000 1.000000 0.000000 
2.505000 0.833373 0.117206 0.071508 0.038875 0.042598 0.000000 0.000000 0.000000 0.006823 0.000000 1.000000 0.000000 
2.506000 0.833097 0.117248 0.071469 0.038852 0.042727 0.000000 0.000000 0.000000 0.006927 0.000000 1.000000 -0.000000 
2.507000 0.832822 0.117291 0.071431 0.038828 0.042856 0.000000 0.000000 0.000000 0.007032 0.000000 1.000000 -0.000000 
2.508000 0.832546 0.117333 0.071393 0.038804 0.042985 0.000000 0.000000 0.000000 0.007136 0.000000 1.000000 -0.000000 
2.509000 0.832271 0.117375 0.071354 0.038781 0.043114 0.000000 0.000000 0.000000 0.007241 0.000000 1.000000 0.000000 
2.510000 0.831995 0.117418 0.071316 0.038757 0.043242 0.000000 0.000000 0.000000 0.007345 0.000000 1.000000 0.000000 
2.511000 0.831720 0.117460 0.071277 0.038733 0.043371 0.000000 0.000000 0.000000 0.007450 0.000000 1.000000 -0.000000 
2.512000 0.831444 0.117502 0.071239 0.038710 0.043499 0.000000 0.000000 0.000000 0.007554 0.000000 1.000000 0.000000 
2.513000 0.831169 0.117545 0.071200 0.038686 0.043628 0.000000 0.000000 0.000000 0.007659 0.000000 1.000000 0.000000 
2.514000 0.830894 0.117587 0.071161 0.038662 0.043756 0.000000 0.000000 0.000000 0.007763 0.000000 1.000000 0.000000 
2.515000 0.830618 0.117629 0.071123 0.038638 0.043884 0.000000 0.000000 0.000000 0.007868 0.000000 1.000000 -0.000000 
2.516000 0.830343 0.117672 0.071084 0.038615 0.044012 0.000000 0.000000 0.000000 0.007973 0.000000 1.000000 0.000000 
2.517000 0.830068 0.117714 0.071046 0.038591 0.044140 0.000000 0.000000 0.000000 0.008078 0.000000 1.000000 0.000000 
2.518000 0.829793 0.117756 0.071007 0.038567 0.044268 0.000000 0.000000 0.000000 0.008183 0.000000 1.000000 0.000000 
2.519000 0.829518 0.117799 0.070968 0.038543 0.044395 0.000000 0.000000 0.000000 0.008288 0.000000 1.000000 0.000000 
2.520000 0.829243 0.117841 0.070930 0.038519 0.044523 0.000000 0.000000 0.000000 0.008393 0.000000 1.000000 0.000000 
2.521000 0.828968 0.117884 0.070891 0.038495 0.044650 0.000000 0.000000 0.000000 0.008498 0.000000 1.000000 0.000000 
2.522000 0.828694 0.117926 0.070852 0.038471 0.044778 0.000000 0.000000 0.000000 0.008603 0.000000 1.000000 0.000000 
2.523000 0.828419 0.117968 0.070813 0.038447 0.044905 0.000000 0.000000 0.000000 0.008708 0.000000 1.000000 -0.000000 
2.524000 0.828144 0.118011 0.070775 0.038423 0.045032 0.000000 0.000000 0.000000 0.008813 0.000000 1.000000 -0.000000 
2.525000 0.827870 0.118053 0.070736 0.038399 0.045159 0.000000 0.000000 0.000000 0.008918 0.000000 1.000000 0.000000 
2.526000 0.827595 0.118095 0.070697 0.038375 0.045286 0.000000 0.000000 0.000000 0.009023 0.000000 1.000000 -0.000000 
2.527000 0.827321 0.118138 0.070658 0.038351 0.045413 0.000000 0.000000 0.000000 0.009128 0.000000 1.000000 0.000000 
2.528000 0.827046 0.118180 0.070620 0.038327 0.045540 0.000000 0.000000 0.000000 0.009233 0.000000 1.000000 -0.000000 
2.529000 0.826772 0.118223 0.070581 0.038303 0.045667 0.000000 0.000000 0.000000 0.009338 0.000000 1.000000 0.000000 
2.530000 0.826498 0.118265 0.070542 0.038279 0.045794 0.000000 0.000000 0.000000 0.009444 0.000000 1.000000 0.000000 
2.531000 0.826224 0.118307 0.070503 0.038255 0.045920 0.000000 0.000000 0.000000 0.009549 0.000000 1.000000 0.000000 
2.532000 0.825950 0.118350 0.070464 0.038231 0.046047 0.000000 0.000000 0.000000 0.009654 0.000000 1.000000 0.000000 
2.533000 0.825676 0.118392 0.070425 0.038207 0.046173 0.000000 0.000000 0.000000 0.009759 0.000000 1.000000 -0.000000 
2.534000 0.825402 0.118434 0.070387 0.038183 0.046299 0.000000 0.000000 0.000000 0.009865 0.000000 1.000000 0.000000 
2.535000 0.825128 0.118477 0.070348 0.038159 0.046426 0.000000 0.000000 0.000000 0.009970 0.000000 1.000000 -0.000000 
2.536000 0.824854 0.118519 0.070309 0.038135 0.046552 0.000000 0.000000 0.000000 0.010075 0.000000 1.000000 0.000000 
2.537000 0.824580 0.118561 0.070270 0.038111 0.046678 0.000000 0.000000 0.000000 0.010181 0.000000 1.000000 -0.000000 
2.538000 0.824307 0.118603 0.070231 0.038087 0.046804 0.000000 0.000000 0.000000 0.010286 0.000000 1.000000 0.000000 
2.539000 0.824033 0.118646 0.070192 0.038062 0.046930 0.000000 0.000000 0.000000 0.010391 0.000000 1.000000 -0.000000 
2.540000 0.823760 0.118688 0.070153 0.038038 0.047056 0.000000 0.000000 0.000000 0.010497 0.000000 1.000000 -0.000000 
2.541000 0.823486 0.118730 0.070114 0.038014 0.047181 0.000000 0.000000 0.000000 0.010602 0.000000 1.000000 0.000000 
2.542000 0.823213 0.118773 0.070075 0.037990 0.047307 0.000000 0.000000 0.000000 0.010707 0.000000 1.000000 0.000000 
2.543000 0.822940 0.118815 0.070037 0.037966 0.047433 0.000000 0.000000 0.000000 0.010813 0.000000 1.000000 -0.000000 
2.544000 0.822667 0.118857 0.069998 0.037941 0.047558 0.000000 0.000000 0.000000 0.010918 0.000000 1.000000 0.000000 
2.545000 0.822394 0.118899 0.069959 0.037917 0.047684 0.000000 0.000000 0.000000 0.011023 0.000000 1.000000 -0.000000 
2.546000 0.822121 0.118941 0.069920 0.037893 0.047809 0.000000 0.000000 0.000000 0.011129 0.000000 1.000000 -0.000000 
2.547000 0.821848 0.118984 0.069881 0.037869 0.047934 0.000000 0.000000 0.000000 0.011234 0.000000 1.000000 0.000000 
2.548000 0.821575 0.119026 0.069842 0.037844 0.048060 0.000000 0.000000 0.000000 0.011339 0.000000 1.000000 0.000000 
2.549000 0.821303 0.119068 0.069803 0.037820 0.048185 0.000000 0.000000 0.000000 0.011445 0.000000 1.000000 0.000000 
2.550000 0.821030 0.119110 0.069764 0.037796 0.048310 0.000000 0.000000 0.000000 0.011550 0.000000 1.000000 0.000000 
2.551000 0.820758 0.119152 0.069725 0.037772 0.048435 0.000000 0.000000 0.000000 0.011655 0.000000 1.000000 0.000000 
2.552000 0.820485 0.119194 0.069686 0.037747 0.048560 0.000000 0.000000 0.000000 0.011761 0.000000 1.000000 -0.000000 
2.553000 0.820213 0.119236 0.069647 0.037723 0.048685 0.000000 0.000000 0.000000 0.011866 0.000000 1.000000 0.000000 
2.554000 0.819941 0.119278 0.069608 0.037699 0.048810 0.000000 0.000000 0.000000 0.011971 0.000000 1.000000 0.000000 
2.555000 0.819669 0.119320 0.069569 0.037675 0.048935 0.000000 0.000000 0.000000 0.012077 0.000000 1.000000 0.000000 
2.556000 0.819397 0.119362 0.069530 0.037650 0.049059 0.000000 0.000000 0.000000 0.012182 0.000000 1.000000 0.000000 
2.557000 0.819125 0.119404 0.069491 0.037626 0.049184 0.000000 0.000000 0.000000 0.012287 0.000000 1.000000 0.000000 
2.558000 0.818853 0.119446 0.069452 0.037602 0.049309 0.000000 0.000000 0.000000 0.012392 0.000000 1.000000 0.000000 
2.559000 0.818581 0.119488 0.069413 0.037577 0.049433 0.000000 0.000000 0.000000 0.012498 0.000000 1.000000 -0.000000 
2.560000 0.818309 0.119530 0.069374 0.037553 0.049558 0.000000 0.000000 0.000000 0.012603 0.000000 1.000000 0.000000 
2.561000 0.818038 0.119572 0.069335 0.037529 0.049682 0.000000 0.000000 0.000000 0.012708 0.000000 1.000000 0.000000 
2.562000 0.817766 0.119614 0.069297 0.037504 0.049806 0.000000 0.000000 0.000000 0.012813 0.000000 1.000000 0.000000 
2.563000 0.817495 0.119656 0.069258 0.037480 0.049931 0.000000 0.000000 0.000000 0.012918 0.000000 1.000000 -0.000000 
2.564000 0.817224 0.119698 0.069219 0.037456 0.050055 0.000000 0.000000 0.000000 0.013024 0.000000 1.000000 0.000000 
2.565000 0.816952 0.119740 0.069180 0.037431 0.050179 0.000000 0.000000 0.000000 0.013129 0.000000 1.000000 0.000000 
2.566000 0.816681 0.119781 0.069141 0.037407 0.050303 0.000000 0.000000 0.000000 0.013234 0.000000 1.000000 0.000000 
2.567000 0.816410 0.119823 0.069102 0.037382 0.050427 0.000000 0.000000 0.000000 0.013339 0.000000 1.000000 0.000000 
2.568000 0.816140 0.119865 0.069063 0.037358 0.050551 0.000000 0.000000 0.000000 0.013444 0.000000 1.000000 0.000000 
2.569000 0.815869 0.119907 0.069024 0.037334 0.050675 0.000000 0.000000 0.000000 0.013549 0.000000 1.000000 0.000000 
2.570000 0.815598 0.119948 0.068985 0.037309 0.050799 0.000000 0.000000 0.000000 0.013654 0.000000 1.000000 0.000000 
2.571000 0.815328 0.119990 0.068946 0.037285 0.050923 0.000000 0.000000 0.000000 0.013759 0.000000 1.000000 0.000000 
2.572000 0.815057 0.120032 0.068907 0.037261 0.051047 0.000000 0.000000 0.000000 0.013864 0.000000 1.000000 -0.000000 
2.573000 0.814787 0.120073 0.068868 0.037236 0.051171 0.000000 0.000000 0.000000 0.013969 0.000000 1.000000 0.000000 
2.574000 0.814516 0.120115 0.068829 0.037212 0.051294 0.000000 0.000000 0.000000 0.014074 0.000000 1.000000 0.000000 
2.575000 0.814246 0.120157 0.068790 0.037187 0.051418 0.000000 0.000000 0.000000 0.014179 0.000000 1.000000 -0.000000 
2.576000 0.813976 0.120198 0.068751 0.037163 0.051541 0.000000 0.000000 0.000000 0.014284 0.000000 1.000000 0.000000 
2.577000 0.813706 0.120240 0.068712 0.037139 0.051665 0.000000 0.000000 0.000000 0.014389 0.000000 1.000000 -0.000000 
2.578000 0.813436 0.120281 0.068673 0.037114 0.051788 0.000000 0.000000 0.000000 0.014494 0.000000 1.000000 0.000000 
2.579000 0.813167 0.120323 0.068634 0.037090 0.051912 0.000000 0.000000 0.000000 0.014599 0.000000 1.000000 -0.000000 
2.580000 0.812897 0.120364 0.068596 0.037065 0.052035 0.000000 0.000000 0.000000 0.014703 0.000000 1.000000 -0.000000 
2.581000 0.812627 0.120406 0.068557 0.037041 0.052159 0.000000 0.000000 0.000000 0.014808 0.000000 1.000000 0.000000 
2.582000 0.812358 0.120447 0.068518 0.037017 0.052282 0.000000 0.000000 0.000000 0.014913 0.000000 1.000000 0.000000 
2.583000 0.812089 0.120489 0.068479 0.036992 0.052405 0.000000 0.000000 0.000000 0.015018 0.000000 1.000000 0.000000 
2.584000 0.811819 0.120530 0.068440 0.036968 0.052528 0.000000 0.000000 0.000000 0.015122 0.000000 1.000000 0.000000 
2.585000 0.811550 0.120571 0.068401 0.036943 0.052651 0.000000 0.000000 0.000000 0.015227 0.000000 1.000000 0.000000 
2.586000 0.811281 0.120613 0.068362 0.036919 0.052774 0.000000 0.000000 0.000000 0.015332 0.000000 1.000000 -0.000000 
2.587000 0.811012 0.120654 0.068323 0.036894 0.052897 0.000000 0.000000 0.000000 0.015436 0.000000 1.000000 0.000000 
2.588000 0.810743 0.120695 0.068284 0.036870 0.053020 0.000000 0.000000 0.000000 0.015541 0.000000 1.000000 -0.000000 
2.589000 0.810475 0.120736 0.068245 0.036846 0.053143 0.000000 0.000000 0.000000 0.015645 0.000000 1.000000 0.000000 
2.590000 0.810206 0.120778 0.068207 0.036821 0.053266 0.000000 0.000000 0.000000 0.015750 0.000000 1.000000 -0.000000 
2.591000 0.809938 0.120819 0.068168 0.036797 0.053389 0.000000 0.000000 0.000000 0.015854 0.000000 1.000000 0.000000 
2.592000 0.809669 0.120860 0.068129 0.036772 0.053512 0.000000 0.000000 0.000000 0.015959 0.000000 1.000000 0.000000 
2.593000 0.809401 0.120901 0.068090 0.036748 0.053635 0.000000 0.000000 0.000000 0.016063 0.000000 1.000000 0.000000 
2.594000 0.809133 0.120942 0.068051 0.036723 0.053757 0.000000 0.000000 0.000000 0.016168 0.000000 1.000000 0.000000 
2.595000 0.808865 0.120983 0.068012 0.036699 0.053880 0.000000 0.000000 0.000000 0.016272 0.000000 1.000000 -0.000000 
2.596000 0.808597 0.121024 0.067973 0.036675 0.054002 0.000000 0.000000 0.000000 0.016376 0.000000 1.000000 -0.000000 
2.597000 0.808329 0.121065 0.067935 0.036650 0.054125 0.000000 0.000000 0.000000 0.016481 0.000000 1.000000 0.000000 
2.598000 0.808061 0.121106 0.067896 0.036626 0.054248 0.000000 0.000000 0.000000 0.016585 0.000000 1.000000 0.000000 
2.599000 0.807794 0.121147 0.067857 0.036601 0.054370 0.000000 0.000000 0.000000 0.016689 0.000000 1.000000 0.000000 
2.600000 0.807526 0.121188 0.067818 0.036577 0.054492 0.000000 0.000000 0.000000 0.016793 0.000000 1.000000 0.000000 
2.601000 0.807259 0.121229 0.067779 0.036553 0.054615 0.000000 0.000000 0.000000 0.016897 0.000000 1.000000 0.000000 
2.602000 0.806991 0.121270 0.067741 0.036528 0.054737 0.000000 0.000000 0.000000 0.017001 0.000000 1.000000 -0.000000 
2.603000 0.806724 0.121311 0.067702 0.036504 0.054859 0.000000 0.000000 0.000000 0.017105 0.000000 1.000000 0.000000 
2.604000 0.806457 0.121352 0.067663 0.036479 0.054982 0.000000 0.000000 0.000000 0.017209 0.000000 1.000000 0.000000 
2.605000 0.806190 0.121392 0.067624 0.036455 0.055104 0.000000 0.000000 0.000000 0.017313 0.000000 1.000000 -0.000000 
2.606000 0.805923 0.121433 0.067586 0.036430 0.055226 0.000000 0.000000 0.000000 0.017417 0.000000 1.000000 0.000000 
2.607000 0.805657 0.121474 0.067547 0.036406 0.055348 0.000000 0.000000 0.000000 0.017521 0.000000 1.000000 0.000000 
2.608000 0.805390 0.121515 0.067508 0.036382 0.055470 0.000000 0.000000 0.000000 0.017625 0.000000 1.000000 0.000000 
2.609000 0.805124 0.121555 0.067469 0.036357 0.055592 0.000000 0.000000 0.000000 0.017729 0.000000 1.000000 0.000000 
2.610000 0.804857 0.121596 0.067431 0.036333 0.055714 0.000000 0.000000 0.000000 0.017833 0.000000 1.000000 0.000000 
2.611000 0.804591 0.121637 0.067392 0.036308 0.055836 0.000000 0.000000 0.000000 0.017936 0.000000 1.000000 0.000000 
2.612000 0.804325 0.121677 0.067353 0.036284 0.055958 0.000000 0.000000 0.000000 0.018040 0.000000 1.000000 0.000000 
2.613000 0.804059 0.121718 0.067314 0.036260 0.056080 0.000000 0.000000 0.000000 0.018144 0.000000 1.000000 0.000000 
2.614000 0.803793 0.121758 0.067276 0.036235 0.056202 0.000000 0.000000 0.000000 0.018247 0.000000 1.000000 0.000000 
2.615000 0.803527 0.121799 0.067237 0.036211 0.056324 0.000000 0.000000 0.000000 0.018351 0.000000 1.000000 0.000000 
2.616000 0.803261 0.121839 0.067198 0.036186 0.056445 0.000000 0.000000 0.000000 0.018454 0.000000 1.000000 -0.000000 
2.617000 0.802995 0.121879 0.067160 0.036162 0.056567 0.000000 0.000000 0.000000 0.018558 0.000000 1.000000 0.000000 
2.618000 0.802730 0.121920 0.067121 0.036138 0.056689 0.000000 0.000000 0.000000 0.018661 0.000000 1.000000 0.000000 
2.619000 0.802465 0.121960 0.067082 0.036113 0.056811 0.000000 0.000000 0.000000 0.018765 0.000000 1.000000 0.000000 
2.620000 0.802199 0.122000 0.067044 0.036089 0.056932 0.000000 0.000000 0.000000 0.018868 0.000000 1.000000 -0.000000 
2.621000 0.801934 0.122041 0.067005 0.036064 0.057054 0.000000 0.000000 0.000000 0.018971 0.000000 1.000000 0.000000 
2.622000 0.801669 0.122081 0.066966 0.036040 0.057175 0.000000 0.000000 0.000000 0.019075 0.000000 1.000000 0.000000 
2.623000 0.801404 0.122121 0.066928 0.036016 0.057297 0.000000 0.000000 0.000000 0.019178 0.000000 1.000000 -0.000000 
2.624000 0.801139 0.122161 0.066889 0.035991 0.057418 0.000000 0.000000 0.000000 0.019281 0.000000 1.000000 -0.000000 
2.625000 0.800875 0.122202 0.066851 0.035967 0.057540 0.000000 0.000000 0.000000 0.019384 0.000000 1.000000 -0.000000 
2.626000 0.800610 0.122242 0.066812 0.035942 0.057661 0.000000 0.000000 0.000000 0.019487 0.000000 1.000000 -0.000000 
2.627000 0.800346 0.122282 0.066773 0.035918 0.057782 0.000000 0.000000 0.000000 0.019590 0.000000 1.000000 0.000000 
2.628000 0.800081 0.122322 0.066735 0.035894 0.057904 0.000000 0.000000 0.000000 0.019693 0.000000 1.000000 0.000000 
2.629000 0.799817 0.122362 0.066696 0.035869 0.058025 0.000000 0.000000 0.000000 0.019796 0.000000 1.000000 0.000000 
2.630000 0.799553 0.122402 0.066658 0.035845 0.058146 0.000000 0.000000 0.000000 0.019899 0.000000 1.000000 0.000000 
2.631000 0.799289 0.122442 0.066619 0.035821 0.058267 0.000000 0.000000 0.000000 0.020002 0.000000 1.000000 0.000000 
2.632000 0.799025 0.122482 0.066581 0.035796 0.058388 0.000000 0.000000 0.000000 0.020105 0.000000 1.000000 0.000000 
2.633000 0.798761 0.122522 0.066542 0.035772 0.058509 0.000000 0.000000 0.000000 0.020208 0.000000 1.000000 0.000000 
2.634000 0.798498 0.122562 0.066504 0.035748 0.058631 0.000000 0.000000 0.000000 0.020310 0.000000 1.000000 0.000000 
2.635000 0.798234 0.122601 0.066465 0.035723 0.058752 0.000000 0.000000 0.000000 0.020413 0.000000 1.000000 -0.000000 
2.636000 0.797971 0.122641 0.066427 0.035699 0.058873 0.000000 0.000000 0.000000 0.020516 0.000000 1.000000 0.000000 
2.637000 0.797707 0.122681 0.066388 0.035675 0.058994 0.000000 0.000000 0.000000 0.020618 0.000000 1.000000 0.000000 
2.638000 0.797444 0.122721 0.066350 0.035650 0.059115 0.000000 0.000000 0.000000 0.020721 0.000000 1.000000 -0.000000 
2.639000 0.797181 0.122760 0.066311 0.035626 0.059235 0.000000 0.000000 0.000000 0.020823 0.000000 1.000000 0.000000 
2.640000 0.796918 0.122800 0.066273 0.035602 0.059356 0.000000 0.000000 0.000000 0.020926 0.000000 1.000000 -0.000000 
2.641000 0.796655 0.122840 0.066234 0.035577 0.059477 0.000000 0.000000 0.000000 0.021028 0.000000 1.000000 0.000000 
2.642000 0.796393 0.122879 0.066196 0.035553 0.059598 0.000000 0.000000 0.000000 0.021130 0.000000 1.000000 -0.000000 
2.643000 0.796130 0.122919 0.066158 0.035529 0.059719 0.000000 0.000000 0.000000 0.021233 0.000000 1.000000 0.000000 
2.644000 0.795868 0.122958 0.066119 0.035504 0.059839 0.000000 0.000000 0.000000 0.021335 0.000000 1.000000 -0.000000 
2.645000 0.795605 0.122998 0.066081 0.035480 0.059960 0.000000 0.000000 0.000000 0.021437 0.000000 1.000000 -0.000000 
2.646000 0.795343 0.123037 0.066042 0.035456 0.060081 0.000000 0.000000 0.000000 0.021539 0.000000 1.000000 0.000000 
2.647000 0.795081 0.123077 0.066004 0.035431 0.060201 0.000000 0.000000 0.000000 0.021641 0.000000 1.000000 0.000000 
2.648000 0.794819 0.123116 0.065966 0.035407 0.060322 0.000000 0.000000 0.000000 0.021743 0.000000 1.000000 0.000000 
2.649000 0.794557 0.123155 0.065927 0.035383 0.060442 0.000000 0.000000 0.000000 0.021845 0.000000 1.000000 0.000000 
2.650000 0.794295 0.123195 0.065889 0.035359 0.060563 0.000000 0.000000 0.000000 0.021947 0.000000 1.000000 0.000000 
2.651000 0.794034 0.123234 0.065851 0.035334 0.060683 0.000000 0.000000 0.000000 0.022049 0.000000 1.000000 0.000000 
2.652000 0.793772 0.123273 0.065812 0.035310 0.060804 0.000000 0.000000 0.000000 0.022151 0.000000 1.000000 0.000000 
2.653000 0.793511 0.123312 0.065774 0.035286 0.060924 0.000000 0.000000 0.000000 0.022253 0.000000 1.000000 0.000000 
2.654000 0.793249 0.123352 0.065736 0.035261 0.061045 0.000000 0.000000 0.000000 0.022354 0.000000 1.000000 0.000000 
2.655000 0.792988 0.123391 0.065698 0.035237 0.061165 0.000000 0.000000 0.000000 0.022456 0.000000 1.000000 0.000000 
2.656000 0.792727 0.123430 0.065659 0.035213 0.061285 0.000000 0.000000 0.000000 0.022558 0.000000 1.000000 -0.000000 
2.657000 0.792466 0.123469 0.065621 0.035189 0.061406 0.000000 0.000000 0.000000 0.022659 0.000000 1.000000 -0.000000 
2.658000 0.792205 0.123508 0.065583 0.035164 0.061526 0.000000 0.000000 0.000000 0.022761 0.000000 1.000000 0.000000 
2.659000 0.791945 0.123547 0.065545 0.035140 0.061646 0.000000 0.000000 0.000000 0.022862 0.000000 1.000000 0.000000 
2.660000 0.791684 0.123586 0.065506 0.035116 0.061766 0.000000 0.000000 0.000000 0.022964 0.000000 1.000000 0.000000 
2.661000 0.791423 0.123625 0.065468 0.035092 0.061886 0.000000 0.000000 0.000000 0.023065 0.000000 1.000000 0.000000 
2.662000 0.791163 0.123664 0.065430 0.035068 0.062007 0.000000 0.000000 0.000000 0.023166 0.000000 1.000000 0.000000 
2.663000 0.790903 0.123703 0.065392 0.035043 0.062127 0.000000 0.000000 0.000000 0.023268 0.000000 1.000000 -0.000000 
2.664000 0.790643 0.123742 0.065354 0.035019 0.062247 0.000000 0.000000 0.000000 0.023369 0.000000 1.000000 0.000000 
2.665000 0.790383 0.123780 0.065316 0.034995 0.062367 0.000000 0.000000 0.000000 0.023470 0.000000 1.000000 0.000000 
2.666000 0.790123 0.123819 0.065277 0.034971 0.062487 0.000000 0.000000 0.000000 0.023571 0.000000 1.000000 0.000000 
2.667000 0.789863 0.123858 0.065239 0.034946 0.062607 0.000000 0.000000 0.000000 0.023672 0.000000 1.000000 -0.000000 
2.668000 0.789604 0.123897 0.065201 0.034922 0.062727 0.000000 0.000000 0.000000 0.023773 0.000000 1.000000 0.000000 
2.669000 0.789344 0.123935 0.065163 0.034898 0.062847 0.000000 0.000000 0.000000 0.023874 0.000000 1.000000 0.000000 
2.670000 0.789085 0.123974 0.065125 0.034874 0.062966 0.000000 0.000000 0.000000 0.023975 0.000000 1.000000 -0.000000 
2.671000 0.788825 0.124013 0.065087 0.034850 0.063086 0.000000 0.000000 0.000000 0.024076 0.000000 1.000000 0.000000 
2.672000 0.788566 0.124051 0.065049 0.034826 0.063206 0.000000 0.000000 0.000000 0.024177 0.000000 1.000000 0.000000 
2.673000 0.788307 0.124090 0.065011 0.034801 0.063326 0.000000 0.000000 0.000000 0.024277 0.000000 1.000000 0.000000 
2.674000 0.788048 0.124128 0.064973 0.034777 0.063446 0.000000 0.000000 0.000000 0.024378 0.000000 1.000000 -0.000000 
2.675000 0.787789 0.124167 0.064935 0.034753 0.063565 0.000000 0.000000 0.000000 0.024479 0.000000 1.000000 0.000000 
2.676000 0.787531 0.124205 0.064897 0.034729 0.063685 0.000000 0.000000 0.000000 0.024579 0.000000 1.000000 -0.000000 
2.677000 0.787272 0.124243 0.064859 0.034705 0.063805 0.000000 0.000000 0.000000 0.024680 0.000000 1.000000 0.000000 
2.678000 0.787014 0.124282 0.064821 0.034681 0.063924 0.000000 0.000000 0.000000 0.024780 0.000000 1.000000 0.000000 
2.679000 0.786755 0.124320 0.064783 0.034657 0.064044 0.000000 0.000000 0.000000 0.024881 0.000000 1.000000 0.000000 
2.680000 0.786497 0.124358 0.064745 0.034632 0.064163 0.000000 0.000000 0.000000 0.024981 0.000000 1.000000 0.000000 
2.681000 0.786239 0.124397 0.064707 0.034608 0.064283 0.000000 0.000000 0.000000 0.025081 0.000000 1.000000 0.000000 
2.682000 0.785981 0.124435 0.064669 0.034584 0.064402 0.000000 0.000000 0.000000 0.025182 0.000000 1.000000 -0.000000 
2.683000 0.785723 0.124473 0.064631 0.034560 0.064522 0.000000 0.000000 0.000000 0.025282 0.000000 1.000000 0.000000 
2.684000 0.785466 0.124511 0.064593 0.034536 0.064641 0.000000 0.000000 0.000000 0.025382 0.000000 1.000000 0.000000 
2.685000 0.785208 0.124549 0.064555 0.034512 0.064761 0.000000 0.000000 0.000000 0.025482 0.000000 1.000000 -0.000000 
2.686000 0.784951 0.124587 0.064517 0.034488 0.064880 0.000000 0.000000 0.000000 0.025582 0.000000 1.000000 0.000000 
2.687000 0.784693 0.124625 0.064479 0.034464 0.065000 0.000000 0.000000 0.000000 0.025682 0.000000 1.000000 0.000000 
2.688000 0.784436 0.124663 0.064442 0.034440 0.065119 0.000000 0.000000 0.000000 0.025782 0.000000 1.000000 0.000000 
2.689000 0.784179 0.124701 0.064404 0.034416 0.065238 0.000000 0.000000 0.000000 0.025882 0.000000 1.000000 0.000000 
2.690000 0.783922 0.124739 0.064366 0.034392 0.065357 0.000000 0.000000 0.000000 0.025982 0.000000 1.000000 0.000000 
2.691000 0.783665 0.124777 0.064328 0.034368 0.065477 0.000000 0.000000 0.000000 0.026081 0.000000 1.000000 0.000000 
2.692000 0.783408 0.124815 0.064290 0.034343 0.065596 0.000000 0.000000 0.000000 0.026181 0.000000 1.000000 0.000000 
2.693000 0.783152 0.124853 0.064253 0.034319 0.065715 0.000000 0.000000 0.000000 0.026281 0.000000 1.000000 0.000000 
2.694000 0.782895 0.124890 0.064215 0.034295 0.065834 0.000000 0.000000 0.000000 0.026380 0.000000 1.000000 -0.000000 
2.695000 0.782639 0.124928 0.064177 0.034271 0.065953 0.000000 0.000000 0.000000 0.026480 0.000000 1.000000 0.000000 
2.696000 0.782383 0.124966 0.064139 0.034247 0.066072 0.000000 0.000000 0.000000 0.026579 0.000000 1.000000 0.000000 
2.697000 0.782126 0.125004 0.064102 0.034223 0.066191 0.000000 0.000000 0.000000 0.026679 0.000000 1.000000 0.000000 
2.698000 0.781870 0.125041 0.064064 0.034199 0.066310 0.000000 0.000000 0.000000 0.026778 0.000000 1.000000 0.000000 
2.699000 0.781615 0.125079 0.064026 0.034175 0.066429 0.000000 0.000000 0.000000 0.026877 0.000000 1.000000 0.000000 
2.700000 0.781359 0.125116 0.063988 0.034151 0.066548 0.000000 0.000000 0.000000 0.026976 0.000000 1.000000 -0.000000 
2.701000 0.781103 0.125154 0.063951 0.034127 0.066667 0.000000 0.000000 0.000000 0.027076 0.000000 1.000000 0.000000 
2.702000 0.780848 0.125191 0.063913 0.034103 0.066786 0.000000 0.000000 0.000000 0.027175 0.000000 1.000000 0.000000 
2.703000 0.780592 0.125229 0.063876 0.034079 0.066905 0.000000 0.000000 0.000000 0.027274 0.000000 1.000000 0.000000 
2.704000 0.780337 0.125266 0.063838 0.034055 0.067024 0.000000 0.000000 0.000000 0.027373 0.000000 1.000000 -0.000000 
2.705000 0.780082 0.125304 0.063800 0.034031 0.067143 0.000000 0.000000 0.000000 0.027472 0.000000 1.000000 -0.000000 
2.706000 0.779827 0.125341 0.063763 0.034008 0.067262 0.000000 0.000000 0.000000 0.027571 0.000000 1.000000 0.000000 
2.707000 0.779572 0.125378 0.063725 0.033984 0.067380 0.000000 0.000000 0.000000 0.027670 0.000000 1.000000 0.000000 
2.708000 0.779317 0.125416 0.063687 0.033960 0.067499 0.000000 0.000000 0.000000 0.027768 0.000000 1.000000 0.000000 
2.709000 0.779062 0.125453 0.063650 0.033936 0.067618 0.000000 0.000000 0.000000 0.027867 0.000000 1.000000 0.000000 
2.710000 0.778808 0.125490 0.063612 0.033912 0.067737 0.000000 0.000000 0.000000 0.027966 0.000000 1.000000 -0.000000 
2.711000 0.778553 0.125527 0.063575 0.033888 0.067855 0.000000 0.000000 0.000000 0.028064 0.000000 1.000000 0.000000 
2.712000 0.778299 0.125564 0.063537 0.033864 0.067974 0.000000 0.000000 0.000000 0.028163 0.000000 1.000000 0.000000 
2.713000 0.778045 0.125601 0.063500 0.033840 0.068092 0.000000 0.000000 0.000000 0.028261 0.000000 1.000000 -0.000000 
2.714000 0.777791 0.125638 0.063462 0.033816 0.068211 0.000000 0.000000 0.000000 0.028360 0.000000 1.000000 0.000000 
2.715000 0.777537 0.125675 0.063425 0.033792 0.068330 0.000000 0.000000 0.000000 0.028458 0.000000 1.000000 0.000000 
2.716000 0.777283 0.125712 0.063387 0.033768 0.068448 0.000000 0.000000 0.000000 0.028557 0.000000 1.000000 0.000000 
2.717000 0.777029 0.125749 0.063350 0.033745 0.068567 0.000000 0.000000 0.000000 0.028655 0.000000 1.000000 0.000000 
2.718000 0.776776 0.125786 0.063313 0.033721 0.068685 0.000000 0.000000 0.000000 0.028753 0.000000 1.000000 0.000000 
2.719000 0.776522 0.125823 0.063275 0.033697 0.068803 0.000000 0.000000 0.000000 0.028851 0.000000 1.000000 0.000000 
2.720000 0.776269 0.125860 0.063238 0.033673 0.068922 0.000000 0.000000 0.000000 0.028949 0.000000 1.000000 0.000000 
2.721000 0.776016 0.125897 0.063200 0.033649 0.069040 0.000000 0.000000 0.000000 0.029047 0.000000 1.000000 0.000000 
2.722000 0.775762 0.125934 0.063163 0.033625 0.069159 0.000000 0.000000 0.000000 0.029145 0.000000 1.000000 0.000000 
2.723000 0.775509 0.125970 0.063126 0.033601 0.069277 0.000000 0.000000 0.000000 0.029243 0.000000 1.000000 0.000000 
2.724000 0.775257 0.126007 0.063088 0.033578 0.069395 0.000000 0.000000 0.000000 0.029341 0.000000 1.000000 -0.000000 
2.725000 0.775004 0.126044 0.063051 0.033554 0.069514 0.000000 0.000000 0.000000 0.029439 0.000000 1.000000 0.000000 
2.726000 0.774751 0.126080 0.063014 0.033530 0.069632 0.000000 0.000000 0.000000 0.029537 0.000000 1.000000 0.000000 
2.727000 0.774499 0.126117 0.062976 0.033506 0.069750 0.000000 0.000000 0.000000 0.029634 0.000000 1.000000 0.000000 
2.728000 0.774246 0.126153 0.062939 0.033482 0.069868 0.000000 0.000000 0.000000 0.029732 0.000000 1.000000 0.000000 
2.729000 0.773994 0.126190 0.062902 0.033459 0.069986 0.000000 0.000000 0.000000 0.029830 0.000000 1.000000 0.000000 
2.730000 0.773742 0.126226 0.062864 0.033435 0.070104 0.000000 0.000000 0.000000 0.029927 0.000000 1.000000 0.000000 
2.731000 0.773490 0.126263 0.062827 0.033411 0.070223 0.000000 0.000000 0.000000 0.030025 0.000000 1.000000 -0.000000 
2.732000 0.773238 0.126299 0.062790 0.033387 0.070341 0.000000 0.000000 0.000000 0.030122 0.000000 1.000000 -0.000000 
2.733000 0.772986 0.126336 0.062753 0.033364 0.070459 0.000000 0.000000 0.000000 0.030219 0.000000 1.000000 0.000000 
2.734000 0.772735 0.126372 0.062716 0.033340 0.070577 0.000000 0.000000 0.000000 0.030317 0.000000 1.000000 0.000000 
2.735000 0.772483 0.126408 0.062678 0.033316 0.070695 0.000000 0.000000 0.000000 0.030414 0.000000 1.000000 0.000000 
2.736000 0.772232 0.126445 0.062641 0.033292 0.070813 0.000000 0.000000 0.000000 0.030511 0.000000 1.000000 -0.000000 
2.737000 0.771980 0.126481 0.062604 0.033269 0.070931 0.000000 0.000000 0.000000 0.030608 0.000000 1.000000 0.000000 
2.738000 0.771729 0.126517 0.062567 0.033245 0.071049 0.000000 0.000000 0.000000 0.030705 0.000000 1.000000 0.000000 
2.739000 0.771478 0.126553 0.062530 0.033221 0.071166 0.000000 0.000000 0.000000 0.030802 0.000000 1.000000 -0.000000 
2.740000 0.771227 0.126589 0.062493 0.033198 0.071284 0.000000 0.000000 0.000000 0.030899 0.000000 1.000000 0.000000 
2.741000 0.770977 0.126625 0.062456 0.033174 0.071402 0.000000 0.000000 0.000000 0.030996 0.000000 1.000000 0.000000 
2.742000 0.770726 0.126661 0.062419 0.033150 0.071520 0.000000 0.000000 0.000000 0.031093 0.000000 1.000000 0.000000 
2.743000 0.770475 0.126697 0.062381 0.033126 0.071638 0.000000 0.000000 0.000000 0.031189 0.000000 1.000000 0.000000 
2.744000 0.770225 0.126733 0.062344 0.033103 0.071756 0.000000 0.000000 0.000000 0.031286 0.000000 1.000000 0.000000 
2.745000 0.769975 0.126769 0.062307 0.033079 0.071873 0.000000 0.000000 0.000000 0.031383 0.000000 1.000000 0.000000 
2.746000 0.769724 0.126805 0.062270 0.033056 0.071991 0.000000 0.000000 0.000000 0.031479 0.000000 1.000000 0.000000 
2.747000 0.769474 0.126841 0.062233 0.033032 0.072109 0.000000 0.000000 0.000000 0.031576 0.000000 1.000000 -0.000000 
2.748000 0.769224 0.126877 0.062196 0.033008 0.072226 0.000000 0.000000 0.000000 0.031672 0.000000 1.000000 -0.000000 
2.749000 0.768975 0.126913 0.062159 0.032985 0.072344 0.000000 0.000000 0.000000 0.031769 0.000000 1.000000 0.000000 
2.750000 0.768725 0.126948 0.062122 0.032961 0.072462 0.000000 0.000000 0.000000 0.031865 0.000000 1.000000 -0.000000 
2.751000 0.768475 0.126984 0.062085 0.032937 0.072579 0.000000 0.000000 0.000000 0.031961 0.000000 1.000000 -0.000000 
2.752000 0.768226 0.127020 0.062049 0.032914 0.072697 0.000000 0.000000 0.000000 0.032058 0.000000 1.000000 0.000000 
2.753000 0.767977 0.127056 0.062012 0.032890 0.072814 0.000000 0.000000 0.000000 0.032154 0.000000 1.000000 0.000000 
2.754000 0.767727 0.127091 0.061975 0.032867 0.072932 0.000000 0.000000 0.000000 0.032250 0.000000 1.000000 -0.000000 
2.755000 0.767478 0.127127 0.061938 0.032843 0.073049 0.000000 0.000000 0.000000 0.032346 0.000000 1.000000 0.000000 
2.756000 0.767229 0.127162 0.061901 0.032819 0.073167 0.000000 0.000000 0.000000 0.032442 0.000000 1.000000 0.000000 
2.757000 0.766980 0.127198 0.061864 0.032796 0.073284 0.000000 0.000000 0.000000 0.032538 0.000000 1.000000 0.000000 
2.758000 0.766732 0.127233 0.061827 0.032772 0.073401 0.000000 0.000000 0.000000 0.032634 0.000000 1.000000 -0.000000 
2.759000 0.766483 0.127269 0.061790 0.032749 0.073519 0.000000 0.000000 0.000000 0.032729 0.000000 1.000000 0.000000 
2.760000 0.766235 0.127304 0.061754 0.032725 0.073636 0.000000 0.000000 0.000000 0.032825 0.000000 1.000000 0.000000 
2.761000 0.765986 0.127339 0.061717 0.032702 0.073753 0.000000 0.000000 0.000000 0.032921 0.000000 1.000000 0.000000 
2.762000 0.765738 0.127375 0.061680 0.032678 0.073871 0.000000 0.000000 0.000000 0.033016 0.000000 1.000000 -0.000000 
2.763000 0.765490 0.127410 0.061643 0.032655 0.073988 0.000000 0.000000 0.000000 0.033112 0.000000 1.000000 0.000000 
2.764000 0.765242 0.127445 0.061607 0.032631 0.074105 0.000000 0.000000 0.000000 0.033208 0.000000 1.000000 -0.000000 
2.765000 0.764994 0.127481 0.061570 0.032608 0.074222 0.000000 0.000000 0.000000 0.033303 0.000000 1.000000 -0.000000 
2.766000 0.764746 0.127516 0.061533 0.032584 0.074340 0.000000 0.000000 0.000000 0.033398 0.000000 1.000000 -0.000000 
2.767000 0.764499 0.127551 0.061496 0.032561 0.074457 0.000000 0.000000 0.000000 0.033494 0.000000 1.000000 0.000000 
2.768000 0.764251 0.127586 0.061460 0.032537 0.074574 0.000000 0.000000 0.000000 0.033589 0.000000 1.000000 0.000000 
2.769000 0.764004 0.127621 0.061423 0.032514 0.074691 0.000000 0.000000 0.000000 0.033684 0.000000 1.000000 -0.000000 
2.770000 0.763757 0.127656 0.061386 0.032490 0.074808 0.000000 0.000000 0.000000 0.033779 0.000000 1.000000 0.000000 
2.771000 0.763509 0.127691 0.061350 0.032467 0.074925 0.000000 0.000000 0.000000 0.033874 0.000000 1.000000 -0.000000 
2.772000 0.763262 0.127726 0.061313 0.032444 0.075042 0.000000 0.000000 0.000000 0.033969 0.000000 1.000000 0.000000 
2.773000 0.763015 0.127761 0.061277 0.032420 0.075159 0.000000 0.000000 0.000000 0.034064 0.000000 1.000000 0.000000 
2.774000 0.762769 0.127796 0.061240 0.032397 0.075276 0.000000 0.000000 0.000000 0.034159 0.000000 1.000000 -0.000000 
2.775000 0.762522 0.127831 0.061203 0.032373 0.075393 0.000000 0.000000 0.000000 0.034254 0.000000 1.000000 0.000000 
2.776000 0.762275 0.127866 0.061167 0.032350 0.075510 0.000000 0.000000 0.000000 0.034349 0.000000 1.000000 0.000000 
2.777000 0.762029 0.127900 0.061130 0.032326 0.075627 0.000000 0.000000 0.000000 0.034444 0.000000 1.000000 -0.000000 
2.778000 0.761783 0.127935 0.061094 0.032303 0.075744 0.000000 0.000000 0.000000 0.034538 0.000000 1.000000 0.000000 
2.779000 0.761537 0.127970 0.061057 0.032280 0.075861 0.000000 0.000000 0.000000 0.034633 0.000000 1.000000 0.000000 
2.780000 0.761291 0.128005 0.061021 0.032256 0.075977 0.000000 0.000000 0.000000 0.034728 0.000000 1.000000 -0.000000 
2.781000 0.761045 0.128039 0.060984 0.032233 0.076094 0.000000 0.000000 0.000000 0.034822 0.000000 1.000000 -0.000000 
2.782000 0.760799 0.128074 0.060948 0.032210 0.076211 0.000000 0.000000 0.000000 0.034916 0.000000 1.000000 0.000000 
2.783000 0.760553 0.128108 0.060911 0.032186 0.076328 0.000000 0.000000 0.000000 0.035011 0.000000 1.000000 -0.000000 
2.784000 0.760307 0.128143 0.060875 0.032163 0.076444 0.000000 0.000000 0.000000 0.035105 0.000000 1.000000 0.000000 
2.785000 0.760062 0.128177 0.060838 0.032140 0.076561 0.000000 0.000000 0.000000 0.035199 0.000000 1.000000 0.000000 
2.786000 0.759817 0.128212 0.060802 0.032116 0.076678 0.000000 0.000000 0.000000 0.035294 0.000000 1.000000 -0.000000 
2.787000 0.759572 0.128246 0.060766 0.032093 0.076794 0.000000 0.000000 0.000000 0.035388 0.000000 1.000000 -0.000000 
2.788000 0.759326 0.128281 0.060729 0.032070 0.076911 0.000000 0.000000 0.000000 0.035482 0.000000 1.000000 0.000000 
2.789000 0.759081 0.128315 0.060693 0.032046 0.077028 0.000000 0.000000 0.000000 0.035576 0.000000 1.000000 -0.000000 
2.790000 0.758837 0.128349 0.060657 0.032023 0.077144 0.000000 0.000000 0.000000 0.035670 0.000000 1.000000 -0.000000 
2.791000 0.758592 0.128384 0.060620 0.032000 0.077261 0.000000 0.000000 0.000000 0.035764 0.000000 1.000000 -0.000000 
2.792000 0.758347 0.128418 0.060584 0.031977 0.077377 0.000000 0.000000 0.000000 0.035857 0.000000 1.000000 -0.000000 
2.793000 0.758103 0.128452 0.060548 0.031953 0.077494 0.000000 0.000000 0.000000 0.035951 0.000000 1.000000 -0.000000 
2.794000 0.757858 0.128486 0.060511 0.031930 0.077610 0.000000 0.000000 0.000000 0.036045 0.000000 1.000000 -0.000000 
2.795000 0.757614 0.128520 0.060475 0.031907 0.077727 0.000000 0.000000 0.000000 0.036139 0.000000 1.000000 0.000000 
2.796000 0.757370 0.128555 0.060439 0.031884 0.077843 0.000000 0.000000 0.000000 0.036232 0.000000 1.000000 0.000000 
2.797000 0.757126 0.128589 0.060403 0.031860 0.077960 0.000000 0.000000 0.000000 0.036326 0.000000 1.000000 -0.000000 
2.798000 0.756882 0.128623 0.060366 0.031837 0.078076 0.000000 0.000000 0.000000 0.036419 0.000000 1.000000 0.000000 
2.799000 0.756638 0.128657 0.060330 0.031814 0.078192 0.000000 0.000000 0.000000 0.036513 0.000000 1.000000 -0.000000 
2.800000 0.756395 0.128691 0.060294 0.031791 0.078309 0.000000 0.000000 0.000000 0.036606 0.000000 1.000000 -0.000000 
2.801000 0.756151 0.128725 0.060258 0.031768 0.078425 0.000000 0.000000 0.000000 0.036699 0.000000 1.000000 0.000000 
2.802000 0.755908 0.128759 0.060222 0.031744 0.078541 0.000000 0.000000 0.000000 0.036792 0.000000 1.000000 -0.000000 
2.803000 0.755665 0.128792 0.060185 0.031721 0.078657 0.000000 0.000000 0.000000 0.036886 0.000000 1.000000 0.000000 
2.804000 0.755421 0.128826 0.060149 0.031698 0.078774 0.000000 0.000000 0.000000 0.036979 0.000000 1.000000 0.000000 
2.805000 0.755178 0.128860 0.060113 0.031675 0.078890 0.000000 0.000000 0.000000 0.037072 0.000000 1.000000 -0.000000 
2.806000 0.754935 0.128894 0.060077 0.031652 0.079006 0.000000 0.000000 0.000000 0.037165 0.000000 1.000000 -0.000000 
2.807000 0.754693 0.128927 0.060041 0.031629 0.079122 0.000000 0.000000 0.000000 0.037258 0.000000 1.000000 -0.000000 
2.808000 0.754450 0.128961 0.060005 0.031606 0.079238 0.000000 0.000000 0.000000 0.037351 0.000000 1.000000 0.000000 
2.809000 0.754207 0.128995 0.059969 0.031583 0.079354 0.000000 0.000000 0.000000 0.037443 0.000000 1.000000 0.000000 
2.810000 0.753965 0.129028 0.059933 0.031559 0.079470 0.000000 0.000000 0.000000 0.037536 0.000000 1.000000 0.000000 
2.811000 0.753723 0.129062 0.059897 0.031536 0.079586 0.000000 0.000000 0.000000 0.037629 0.000000 1.000000 0.000000 
2.812000 0.753481 0.129096 0.059861 0.031513 0.079702 0.000000 0.000000 0.000000 0.037721 0.000000 1.000000 0.000000 
2.813000 0.753238 0.129129 0.059825 0.031490 0.079818 0.000000 0.000000 0.000000 0.037814 0.000000 1.000000 -0.000000 
2.814000 0.752997 0.129163 0.059789 0.031467 0.079934 0.000000 0.000000 0.000000 0.037907 0.000000 1.000000 -0.000000 
2.815000 0.752755 0.129196 0.059753 0.031444 0.080050 0.000000 0.000000 0.000000 0.037999 0.000000 1.000000 0.000000 
2.816000 0.752513 0.129229 0.059717 0.031421 0.080166 0.000000 0.000000 0.000000 0.038091 0.000000 1.000000 0.000000 
2.817000 0.752271 0.129263 0.059681 0.031398 0.080282 0.000000 0.000000 0.000000 0.038184 0.000000 1.000000 -0.000000 
2.818000 0.752030 0.129296 0.059645 0.031375 0.080398 0.000000 0.000000 0.000000 0.038276 0.000000 1.000000 0.000000 
2.819000 0.751789 0.129329 0.059609 0.031352 0.080514 0.000000 0.000000 0.000000 0.038368 0.000000 1.000000 -0.000000 
2.820000 0.751547 0.129363 0.059573 0.031329 0.080630 0.000000 0.000000 0.000000 0.038460 0.000000 1.000000 0.000000 
2.821000 0.751306 0.129396 0.059538 0.031306 0.080746 0.000000 0.000000 0.000000 0.038552 0.000000 1.000000 -0.000000 
2.822000 0.751065 0.129429 0.059502 0.031283 0.080861 0.000000 0.000000 0.000000 0.038644 0.000000 1.000000 0.000000 
2.823000 0.750824 0.129462 0.059466 0.031260 0.080977 0.000000 0.000000 0.000000 0.038736 0.000000 1.000000 -0.000000 
2.824000 0.750584 0.129495 0.059430 0.031237 0.081093 0.000000 0.000000 0.000000 0.038828 0.000000 1.000000 0.000000 
2.825000 0.750343 0.129528 0.059394 0.031214 0.081208 0.000000 0.000000 0.000000 0.038920 0.000000 1.000000 -0.000000 
2.826000 0.750102 0.129562 0.059359 0.031191 0.081324 0.000000 0.000000 0.000000 0.039012 0.000000 1.000000 0.000000 
2.827000 0.749862 0.129595 0.059323 0.031168 0.081440 0.000000 0.000000 0.000000 0.039104 0.000000 1.000000 -0.000000 
2.828000 0.749622 0.129628 0.059287 0.031145 0.081555 0.000000 0.000000 0.000000 0.039195 0.000000 1.000000 0.000000 
2.829000 0.749382 0.129660 0.059251 0.031122 0.081671 0.000000 0.000000 0.000000 0.039287 0.000000 1.000000 -0.000000 
2.830000 0.749142 0.129693 0.059216 0.031099 0.081787 0.000000 0.000000 0.000000 0.039379 0.000000 1.000000 0.000000 
2.831000 0.748902 0.129726 0.059180 0.031076 0.081902 0.000000 0.000000 0.000000 0.039470 0.000000 1.000000 0.000000 
2.832000 0.748662 0.129759 0.059144 0.031053 0.082018 0.000000 0.000000 0.000000 0.039561 0.000000 1.000000 -0.000000 
2.833000 0.748422 0.129792 0.059109 0.031031 0.082133 0.000000 0.000000 0.000000 0.039653 0.000000 1.000000 0.000000 
2.834000 0.748183 0.129825 0.059073 0.031008 0.082249 0.000000 0.000000 0.000000 0.039744 0.000000 1.000000 -0.000000 
2.835000 0.747943 0.129857 0.059037 0.030985 0.082364 0.000000 0.000000 0.000000 0.039835 0.000000 1.000000 0.000000 
2.836000 0.747704 0.129890 0.059002 0.030962 0.082479 0.000000 0.000000 0.000000 0.039927 0.000000 1.000000 0.000000 
2.837000 0.747465 0.129923 0.058966 0.030939 0.082595 0.000000 0.000000 0.000000 0.040018 0.000000 1.000000 -0.000000 
2.838000 0.747226 0.129955 0.058930 0.030916 0.082710 0.000000 0.000000 0.000000 0.040109 0.000000 1.000000 -0.000000 
2.839000 0.746987 0.129988 0.058895 0.030893 0.082826 0.000000 0.000000 0.000000 0.040200 0.000000 1.000000 -0.000000 
2.840000 0.746748 0.130021 0.058859 0.030871 0.082941 0.000000 0.000000 0.000000 0.040291 0.000000 1.000000 0.000000 
2.841000 0.746509 0.130053 0.058824 0.030848 0.083056 0.000000 0.000000 0.000000 0.040382 0.000000 1.000000 -0.000000 
2.842000 0.746270 0.130086 0.058788 0.030825 0.083172 0.000000 0.000000 0.000000 0.040472 0.000000 1.000000 -0.000000 
2.843000 0.746032 0.130118 0.058753 0.030802 0.083287 0.000000 0.000000 0.000000 0.040563 0.000000 1.000000 -0.000000 
2.844000 0.745794 0.130151 0.058717 0.030779 0.083402 0.000000 0.000000 0.000000 0.040654 0.000000 1.000000 -0.000000 
2.845000 0.745555 0.130183 0.058682 0.030757 0.083517 0.000000 0.000000 0.000000 0.040745 0.000000 1.000000 -0.000000 
2.846000 0.745317 0.130215 0.058646 0.030734 0.083632 0.000000 0.000000 0.000000 0.040835 0.000000 1.000000 0.000000 
2.847000 0.745079 0.130248 0.058611 0.030711 0.083748 0.000000 0.000000 0.000000 0.040926 0.000000 1.000000 0.000000 
2.848000 0.744841 0.130280 0.058575 0.030688 0.083863 0.000000 0.000000 0.000000 0.041016 0.000000 1.000000 0.000000 
2.849000 0.744603 0.130312 0.058540 0.030666 0.083978 0.000000 0.000000 0.000000 0.041107 0.000000 1.000000 0.000000 
2.850000 0.744366 0.130344 0.058505 0.030643 0.084093 0.000000 0.000000 0.000000 0.041197 0.000000 1.000000 -0.000000 
2.851000 0.744128 0.130377 0.058469 0.030620 0.084208 0.000000 0.000000 0.000000 0.041287 0.000000 1.000000 0.000000 
2.852000 0.743891 0.130409 0.058434 0.030597 0.084323 0.000000 0.000000 0.000000 0.041377 0.000000 1.000000 0.000000 
2.853000 0.743654 0.130441 0.058399 0.030575 0.084438 0.000000 0.000000 0.000000 0.041468 0.000000 1.000000 0.000000 
2.854000 0.743416 0.130473 0.058363 0.030552 0.084553 0.000000 0.000000 0.000000 0.041558 0.000000 1.000000 -0.000000 
2.855000 0.743179 0.130505 0.058328 0.030529 0.084668 0.000000 0.000000 0.000000 0.041648 0.000000 1.000000 -0.000000 
2.856000 0.742942 0.130537 0.058293 0.030507 0.084783 0.000000 0.000000 0.000000 0.041738 0.000000 1.000000 -0.000000 
2.857000 0.742706 0.130569 0.058257 0.030484 0.084898 0.000000 0.000000 0.000000 0.041828 0.000000 1.000000 0.000000 
2.858000 0.742469 0.130601 0.058222 0.030461 0.085013 0.000000 0.000000 0.000000 0.041918 0.000000 1.000000 0.000000 
2.859000 0.742232 0.130633 0.058187 0.030439 0.085127 0.000000 0.000000 0.000000 0.042007 0.000000 1.000000 -0.000000 
2.860000 0.741996 0.130665 0.058152 0.030416 0.085242 0.000000 0.000000 0.000000 0.042097 0.000000 1.000000 0.000000 
2.861000 0.741759 0.130697 0.058116 0.030393 0.085357 0.000000 0.000000 0.000000 0.042187 0.000000 1.000000 -0.000000 
2.862000 0.741523 0.130728 0.058081 0.030371 0.085472 0.000000 0.000000 0.000000 0.042277 0.000000 1.000000 0.000000 
2.863000 0.741287 0.130760 0.058046 0.030348 0.085587 0.000000 0.000000 0.000000 0.042366 0.000000 1.000000 -0.000000 
2.864000 0.741051 0.130792 0.058011 0.030325 0.085701 0.000000 0.000000 0.000000 0.042456 0.000000 1.000000 -0.000000 
2.865000 0.740815 0.130824 0.057976 0.030303 0.085816 0.000000 0.000000 0.000000 0.042545 0.000000 1.000000 -0.000000 
2.866000 0.740579 0.130855 0.057940 0.030280 0.085931 0.000000 0.000000 0.000000 0.042634 0.000000 1.000000 0.000000 
2.867000 0.740344 0.130887 0.057905 0.030258 0.086046 0.000000 0.000000 0.000000 0.042724 0.000000 1.000000 0.000000 
2.868000 0.740108 0.130918 0.057870 0.030235 0.086160 0.000000 0.000000 0.000000 0.042813 0.000000 1.000000 0.000000 
2.869000 0.739873 0.130950 0.057835 0.030213 0.086275 0.000000 0.000000 0.000000 0.042902 0.000000 1.000000 -0.000000 
2.870000 0.739638 0.130982 0.057800 0.030190 0.086389 0.000000 0.000000 0.000000 0.042991 0.000000 1.000000 0.000000 
2.871000 0.739402 0.131013 0.057765 0.030168 0.086504 0.000000 0.000000 0.000000 0.043081 0.000000 1.000000 0.000000 
2.872000 0.739167 0.131045 0.057730 0.030145 0.086618 0.000000 0.000000 0.000000 0.043170 0.000000 1.000000 0.000000 
2.873000 0.738932 0.131076 0.057695 0.030122 0.086733 0.000000 0.000000 0.000000 0.043259 0.000000 1.000000 0.000000 
2.874000 0.738698 0.131107 0.057660 0.030100 0.086847 0.000000 0.000000 0.000000 0.043348 0.000000 1.000000 0.000000 
2.875000 0.738463 0.131139 0.057625 0.030077 0.086962 0.000000 0.000000 0.000000 0.043436 0.000000 1.000000 0.000000 
2.876000 0.738228 0.131170 0.057590 0.030055 0.087076 0.000000 0.000000 0.000000 0.043525 0.000000 1.000000 0.000000 
2.877000 0.737994 0.131201 0.057555 0.030032 0.087191 0.000000 0.000000 0.000000 0.043614 0.000000 1.000000 -0.000000 
2.878000 0.737759 0.131233 0.057520 0.030010 0.087305 0.000000 0.000000 0.000000 0.043703 0.000000 1.000000 0.000000 
2.879000 0.737525 0.131264 0.057485 0.029988 0.087420 0.000000 0.000000 0.000000 0.043791 0.000000 1.000000 -0.000000 
2.880000 0.737291 0.131295 0.057450 0.029965 0.087534 0.000000 0.000000 0.000000 0.043880 0.000000 1.000000 -0.000000 
2.881000 0.737057 0.131326 0.057415 0.029943 0.087648 0.000000 0.000000 0.000000 0.043968 0.000000 1.000000 0.000000 
2.882000 0.736823 0.131357 0.057380 0.029920 0.087763 0.000000 0.000000 0.000000 0.044057 0.000000 1.000000 0.000000 
2.883000 0.736589 0.131389 0.057346 0.029898 0.087877 0.000000 0.000000 0.000000 0.044145 0.000000 1.000000 0.000000 
2.884000 0.736356 0.131420 0.057311 0.029875 0.087991 0.000000 0.000000 0.000000 0.044234 0.000000 1.000000 -0.000000 
2.885000 0.736122 0.131451 0.057276 0.029853 0.088105 0.000000 0.000000 0.000000 0.044322 0.000000 1.000000 -0.000000 
2.886000 0.735889 0.131482 0.057241 0.029831 0.088220 0.000000 0.000000 0.000000 0.044410 0.000000 1.000000 0.000000 
2.887000 0.735656 0.131513 0.057206 0.029808 0.088334 0.000000 0.000000 0.000000 0.044498 0.000000 1.000000 -0.000000 
2.888000 0.735422 0.131544 0.057171 0.029786 0.088448 0.000000 0.000000 0.000000 0.044586 0.000000 1.000000 0.000000 
2.889000 0.735189 0.131574 0.057137 0.029763 0.088562 0.000000 0.000000 0.000000 0.044674 0.000000 1.000000 0.000000 
2.890000 0.734956 0.131605 0.057102 0.029741 0.088676 0.000000 0.000000 0.000000 0.044762 0.000000 1.000000 -0.000000 
2.891000 0.734724 0.131636 0.057067 0.029719 0.088790 0.000000 0.000000 0.000000 0.044850 0.000000 1.000000 0.000000 
2.892000 0.734491 0.131667 0.057032 0.029696 0.088904 0.000000 0.000000 0.000000 0.044938 0.000000 1.000000 -0.000000 
2.893000 0.734258 0.131698 0.056998 0.029674 0.089018 0.000000 0.000000 0.000000 0.045026 0.000000 1.000000 -0.000000 
2.894000 0.734026 0.131728 0.056963 0.029652 0.089132 0.000000 0.000000 0.000000 0.045114 0.000000 1.000000 -0.000000 
2.895000 0.733793 0.131759 0.056928 0.029629 0.089246 0.000000 0.000000 0.000000 0.045201 0.000000 1.000000 0.000000 
2.896000 0.733561 0.131790 0.056894 0.029607 0.089360 0.000000 0.000000 0.000000 0.045289 0.000000 1.000000 0.000000 
2.897000 0.733329 0.131820 0.056859 0.029585 0.089474 0.000000 0.000000 0.000000 0.045376 0.000000 1.000000 0.000000 
2.898000 0.733097 0.131851 0.056824 0.029563 0.089588 0.000000 0.000000 0.000000 0.045464 0.000000 1.000000 -0.000000 
2.899000 0.732865 0.131882 0.056790 0.029540 0.089702 0.000000 0.000000 0.000000 0.045551 0.000000 1.000000 0.000000 
2.900000 0.732633 0.131912 0.056755 0.029518 0.089816 0.000000 0.000000 0.000000 0.045639 0.000000 1.000000 -0.000000 
2.901000 0.732402 0.131943 0.056721 0.029496 0.089930 0.000000 0.000000 0.000000 0.045726 0.000000 1.000000 0.000000 
2.902000 0.732170 0.131973 0.056686 0.029474 0.090043 0.000000 0.000000 0.000000 0.045813 0.000000 1.000000 0.000000 
2.903000 0.731939 0.132004 0.056652 0.029451 0.090157 0.000000 0.000000 0.000000 0.045901 0.000000 1.000000 -0.000000 
2.904000 0.731707 0.132034 0.056617 0.029429 0.090271 0.000000 0.000000 0.000000 0.045988 0.000000 1.000000 -0.000000 
2.905000 0.731476 0.132064 0.056582 0.029407 0.090385 0.000000 0.000000 0.000000 0.046075 0.000000 1.000000 -0.000000 
2.906000 0.731245 0.132095 0.056548 0.029385 0.090498 0.000000 0.000000 0.000000 0.046162 0.000000 1.000000 0.000000 
2.907000 0.731014 0.132125 0.056514 0.029363 0.090612 0.000000 0.000000 0.000000 0.046249 0.000000 1.000000 -0.000000 
2.908000 0.730783 0.132155 0.056479 0.029340 0.090726 0.000000 0.000000 0.000000 0.046336 0.000000 1.000000 -0.000000 
2.909000 0.730552 0.132185 0.056445 0.029318 0.090839 0.000000 0.000000 0.000000 0.046423 0.000000 1.000000 0.000000 
2.910000 0.730322 0.132216 0.056410 0.029296 0.090953 0.000000 0.000000 0.000000 0.046509 0.000000 1.000000 -0.000000 
2.911000 0.730091 0.132246 0.056376 0.029274 0.091067 0.000000 0.000000 0.000000 0.046596 0.000000 1.000000 0.000000 
2.912000 0.729861 0.132276 0.056341 0.029252 0.091180 0.000000 0.000000 0.000000 0.046683 0.000000 1.000000 0.000000 
2.913000 0.729631 0.132306 0.056307 0.029230 0.091294 0.000000 0.000000 0.000000 0.046770 0.000000 1.000000 0.000000 
2.914000 0.729401 0.132336 0.056273 0.029207 0.091407 0.000000 0.000000 0.000000 0.046856 0.000000 1.000000 -0.000000 
2.915000 0.729170 0.132366 0.056238 0.029185 0.091521 0.000000 0.000000 0.000000 0.046943 0.000000 1.000000 -0.000000 
2.916000 0.728941 0.132396 0.056204 0.029163 0.091634 0.000000 0.000000 0.000000 0.047029 0.000000 1.000000 0.000000 
2.917000 0.728711 0.132426 0.056170 0.029141 0.091748 0.000000 0.000000 0.000000 0.047115 0.000000 1.000000 0.000000 
2.918000 0.728481 0.132456 0.056135 0.029119 0.091861 0.000000 0.000000 0.000000 0.047202 0.000000 1.000000 0.000000 
2.919000 0.728251 0.132486 0.056101 0.029097 0.091975 0.000000 0.000000 0.000000 0.047288 0.000000 1.000000 -0.000000 
2.920000 0.728022 0.132516 0.056067 0.029075 0.092088 0.000000 0.000000 0.000000 0.047374 0.000000 1.000000 -0.000000 
2.921000 0.727793 0.132546 0.056032 0.029053 0.092201 0.000000 0.000000 0.000000 0.047460 0.000000 1.000000 -0.000000 
2.922000 0.727563 0.132575 0.055998 0.029031 0.092315 0.000000 0.000000 0.000000 0.047547 0.000000 1.000000 -0.000000 
2.923000 0.727334 0.132605 0.055964 0.029009 0.092428 0.000000 0.000000 0.000000 0.047633 0.000000 1.000000 0.000000 
2.924000 0.727105 0.132635 0.055930 0.028987 0.092541 0.000000 0.000000 0.000000 0.047719 0.000000 1.000000 -0.000000 
2.925000 0.726876 0.132665 0.055896 0.028965 0.092654 0.000000 0.000000 0.000000 0.047804 0.000000 1.000000 -0.000000 
2.926000 0.726648 0.132694 0.055861 0.028943 0.092768 0.000000 0.000000 0.000000 0.047890 0.000000 1.000000 -0.000000 
2.927000 0.726419 0.132724 0.055827 0.028921 0.092881 0.000000 0.000000 0.000000 0.047976 0.000000 1.000000 0.000000 
2.928000 0.726190 0.132754 0.055793 0.028899 0.092994 0.000000 0.000000 0.000000 0.048062 0.000000 1.000000 0.000000 
2.929000 0.725962 0.132783 0.055759 0.028877 0.093107 0.000000 0.000000 0.000000 0.048148 0.000000 1.000000 0.000000 
2.930000 0.725734 0.132813 0.055725 0.028855 0.093220 0.000000 0.000000 0.000000 0.048233 0.000000 1.000000 -0.000000 
2.931000 0.725505 0.132842 0.055691 0.028833 0.093333 0.000000 0.000000 0.000000 0.048319 0.000000 1.000000 0.000000 
2.932000 0.725277 0.132872 0.055657 0.028811 0.093447 0.000000 0.000000 0.000000 0.048404 0.000000 1.000000 -0.000000 
2.933000 0.725049 0.132901 0.055623 0.028789 0.093560 0.000000 0.000000 0.000000 0.048490 0.000000 1.000000 0.000000 
2.934000 0.724821 0.132931 0.055589 0.028767 0.093673 0.000000 0.000000 0.000000 0.048575 0.000000 1.000000 0.000000 
2.935000 0.724594 0.132960 0.055554 0.028745 0.093786 0.000000 0.000000 0.000000 0.048661 0.000000 1.000000 0.000000 
2.936000 0.724366 0.132989 0.055520 0.028723 0.093899 0.000000 0.000000 0.000000 0.048746 0.000000 1.000000 -0.000000 
2.937000 0.724139 0.133019 0.055486 0.028701 0.094012 0.000000 0.000000 0.000000 0.048831 0.000000 1.000000 0.000000 
2.938000 0.723911 0.133048 0.055452 0.028679 0.094125 0.000000 0.000000 0.000000 0.048916 0.000000 1.000000 -0.000000 
2.939000 0.723684 0.133077 0.055418 0.028657 0.094237 0.000000 0.000000 0.000000 0.049001 0.000000 1.000000 -0.000000 
2.940000 0.723457 0.133107 0.055385 0.028636 0.094350 0.000000 0.000000 0.000000 0.049086 0.000000 1.000000 0.000000 
2.941000 0.723230 0.133136 0.055351 0.028614 0.094463 0.000000 0.000000 0.000000 0.049171 0.000000 1.000000 0.000000 
2.942000 0.723003 0.133165 0.055317 0.028592 0.094576 0.000000 0.000000 0.000000 0.049256 0.000000 1.000000 -0.000000 
2.943000 0.722776 0.133194 0.055283 0.028570 0.094689 0.000000 0.000000 0.000000 0.049341 0.000000 1.000000 0.000000 
2.944000 0.722549 0.133223 0.055249 0.028548 0.094802 0.000000 0.000000 0.000000 0.049426 0.000000 1.000000 -0.000000 
2.945000 0.722323 0.133252 0.055215 0.028526 0.094914 0.000000 0.000000 0.000000 0.049511 0.000000 1.000000 0.000000 
2.946000 0.722096 0.133281 0.055181 0.028505 0.095027 0.000000 0.000000 0.000000 0.049596 0.000000 1.000000 -0.000000 
2.947000 0.721870 0.133310 0.055147 0.028483 0.095140 0.000000 0.000000 0.000000 0.049680 0.000000 1.000000 0.000000 
2.948000 0.721643 0.133339 0.055113 0.028461 0.095253 0.000000 0.000000 0.000000 0.049765 0.000000 1.000000 0.000000 
2.949000 0.721417 0.133368 0.055080 0.028439 0.095365 0.000000 0.000000 0.000000 0.049849 0.000000 1.000000 -0.000000 
2.950000 0.721191 0.133397 0.055046 0.028417 0.095478 0.000000 0.000000 0.000000 0.049934 0.000000 1.000000 0.000000 
2.951000 0.720965 0.133426 0.055012 0.028396 0.095591 0.000000 0.000000 0.000000 0.050018 0.000000 1.000000 -0.000000 
2.952000 0.720739 0.133455 0.054978 0.028374 0.095703 0.000000 0.000000 0.000000 0.050103 0.000000 1.000000 0.000000 
2.953000 0.720514 0.133484 0.054945 0.028352 0.095816 0.000000 0.000000 0.000000 0.050187 0.000000 1.000000 -0.000000 
2.954000 0.720288 0.133512 0.054911 0.028330 0.095928 0.000000 0.000000 0.000000 0.050271 0.000000 1.000000 0.000000 
2.955000 0.720063 0.133541 0.054877 0.028309 0.096041 0.000000 0.000000 0.000000 0.050355 0.000000 1.000000 -0.000000 
2.956000 0.719837 0.133570 0.054843 0.028287 0.096153 0.000000 0.000000 0.000000 0.050440 0.000000 1.000000 0.000000 
2.957000 0.719612 0.133599 0.054810 0.028265 0.096266 0.000000 0.000000 0.000000 0.050524 0.000000 1.000000 -0.000000 
2.958000 0.719387 0.133627 0.054776 0.028244 0.096378 0.000000 0.000000 0.000000 0.050608 0.000000 1.000000 0.000000 
2.959000 0.719162 0.133656 0.054742 0.028222 0.096491 0.000000 0.000000 0.000000 0.050692 0.000000 1.000000 -0.000000 
2.960000 0.718937 0.133685 0.054709 0.028200 0.096603 0.000000 0.000000 0.000000 0.050775 0.000000 1.000000 -0.000000 
2.961000 0.718712 0.133713 0.054675 0.028179 0.096715 0.000000 0.000000 0.000000 0.050859 0.000000 1.000000 -0.000000 
2.962000 0.718488 0.133742 0.054642 0.028157 0.096828 0.000000 0.000000 0.000000 0.050943 0.000000 1.000000 -0.000000 
2.963000 0.718263 0.133770 0.054608 0.028135 0.096940 0.000000 0.000000 0.000000 0.051027 0.000000 1.000000 0.000000 
2.964000 0.718038 0.133799 0.054574 0.028114 0.097052 0.000000 0.000000 0.000000 0.051111 0.000000 1.000000 -0.000000 
2.965000 0.717814 0.133827 0.054541 0.028092 0.097165 0.000000 0.000000 0.000000 0.051194 0.000000 1.000000 0.000000 
2.966000 0.717590 0.133855 0.054507 0.028070 0.097277 0.000000 0.000000 0.000000 0.051278 0.000000 1.000000 -0.000000 
2.967000 0.717366 0.133884 0.054474 0.028049 0.097389 0.000000 0.000000 0.000000 0.051361 0.000000 1.000000 0.000000 
2.968000 0.717142 0.133912 0.054440 0.028027 0.097501 0.000000 0.000000 0.000000 0.051445 0.000000 1.000000 0.000000 
2.969000 0.716918 0.133940 0.054407 0.028006 0.097614 0.000000 0.000000 0.000000 0.051528 0.000000 1.000000 -0.000000 
2.970000 0.716694 0.133969 0.054373 0.027984 0.097726 0.000000 0.000000 0.000000 0.051611 0.000000 1.000000 0.000000 
2.971000 0.716470 0.133997 0.054340 0.027962 0.097838 0.000000 0.000000 0.000000 0.051695 0.000000 1.000000 -0.000000 
2.972000 0.716247 0.134025 0.054306 0.027941 0.097950 0.000000 0.000000 0.000000 0.051778 0.000000 1.000000 0.000000 
2.973000 0.716023 0.134053 0.054273 0.027919 0.098062 0.000000 0.000000 0.000000 0.051861 0.000000 1.000000 0.000000 
2.974000 0.715800 0.134082 0.054240 0.027898 0.098174 0.000000 0.000000 0.000000 0.051944 0.000000 1.000000 -0.000000 
2.975000 0.715577 0.134110 0.054206 0.027876 0.098286 0.000000 0.000000 0.000000 0.052027 0.000000 1.000000 -0.000000 
2.976000 0.715354 0.134138 0.054173 0.027855 0.098398 0.000000 0.000000 0.000000 0.052110 0.000000 1.000000 -0.000000 
2.977000 0.715131 0.134166 0.054139 0.027833 0.098510 0.000000 0.000000 0.000000 0.052193 0.000000 1.000000 -0.000000 
2.978000 0.714908 0.134194 0.054106 0.027812 0.098622 0.000000 0.000000 0.000000 0.052276 0.000000 1.000000 0.000000 
2.979000 0.714685 0.134222 0.054073 0.027790 0.098734 0.000000 0.000000 0.000000 0.052359 0.000000 1.000000 0.000000 
2.980000 0.714462 0.134250 0.054039 0.027769 0.098846 0.000000 0.000000 0.000000 0.052442 0.000000 1.000000 0.000000 
2.981000 0.714240 0.134278 0.054006 0.027747 0.098958 0.000000 0.000000 0.000000 0.052524 0.000000 1.000000 -0.000000 
2.982000 0.714017 0.134306 0.053973 0.027726 0.099070 0.000000 0.000000 0.000000 0.052607 0.000000 1.000000 -0.000000 
2.983000 0.713795 0.134334 0.053940 0.027704 0.099182 0.000000 0.000000 0.000000 0.052690 0.000000 1.000000 0.000000 
2.984000 0.713573 0.134361 0.053906 0.027683 0.099293 0.000000 0.000000 0.000000 0.052772 0.000000 1.000000 0.000000 
2.985000 0.713351 0.134389 0.053873 0.027662 0.099405 0.000000 0.000000 0.000000 0.052855 0.000000 1.000000 -0.000000 
2.986000 0.713129 0.134417 0.053840 0.027640 0.099517 0.000000 0.000000 0.000000 0.052937 0.000000 1.000000 -0.000000 
2.987000 0.712907 0.134445 0.053807 0.027619 0.099629 0.000000 0.000000 0.000000 0.053020 0.000000 1.000000 -0.000000 
2.988000 0.712685 0.134473 0.053773 0.027597 0.099740 0.000000 0.000000 0.000000 0.053102 0.000000 1.000000 -0.000000 
2.989000 0.712463 0.134500 0.053740 0.027576 0.099852 0.000000 0.000000 0.000000 0.053184 0.000000 1.000000 -0.000000 
2.990000 0.712242 0.134528 0.053707 0.027555 0.099964 0.000000 0.000000 0.000000 0.053266 0.000000 1.000000 -0.000000 
2.991000 0.712021 0.134556 0.053674 0.027533 0.100075 0.000000 0.000000 0.000000 0.053348 0.000000 1.000000 0.000000 
2.992000 0.711799 0.134583 0.053641 0.027512 0.100187 0.000000 0.000000 0.000000 0.053431 0.000000 1.000000 0.000000 
2.993000 0.711578 0.134611 0.053608 0.027490 0.100299 0.000000 0.000000 0.000000 0.053513 0.000000 1.000000 -0.000000 
2.994000 0.711357 0.134638 0.053575 0.027469 0.100410 0.000000 0.000000 0.000000 0.053595 0.000000 1.000000 0.000000 
2.995000 0.711136 0.134666 0.053542 0.027448 0.100522 0.000000 0.000000 0.000000 0.053677 0.000000 1.000000 0.000000 
2.996000 0.710915 0.134693 0.053508 0.027426 0.100633 0.000000 0.000000 0.000000 0.053758 0.000000 1.000000 -0.000000 
2.997000 0.710694 0.134721 0.053475 0.027405 0.100745 0.000000 0.000000 0.000000 0.053840 0.000000 1.000000 0.000000 
2.998000 0.710474 0.134748 0.053442 0.027384 0.100856 0.000000 0.000000 0.000000 0.053922 0.000000 1.000000 0.000000 
2.999000 0.710253 0.134776 0.053409 0.027363 0.100968 0.000000 0.000000 0.000000 0.054004 0.000000 1.000000 -0.000000 
3.000000 0.710033 0.134803 0.053376 0.027341 0.101079 0.000000 0.000000 0.000000 0.054085 0.000000 1.000000 0.000000 
3.001000 0.709812 0.134830 0.053343 0.027320 0.101191 0.000000 0.000000 0.000000 0.054167 0.000000 1.000000 0.000000 
3.002000 0.709592 0.134858 0.053310 0.027299 0.101302 0.000000 0.000000 0.000000 0.054248 0.000000 1.000000 -0.000000 
3.003000 0.709372 0.134885 0.053277 0.027278 0.101413 0.000000 0.000000 0.000000 0.054330 0.000000 1.000000 0.000000 
3.004000 0.709152 0.134912 0.053245 0.027256 0.101525 0.000000 0.000000 0.000000 0.054411 0.000000 1.000000 0.000000 
3.005000 0.708932 0.134939 0.053212 0.027235 0.101636 0.000000 0.000000 0.000000 0.054493 0.000000 1.000000 -0.000000 
3.006000 0.708712 0.134967 0.053179 0.027214 0.101747 0.000000 0.000000 0.000000 0.054574 0.000000 1.000000 0.000000 
3.007000 0.708493 0.134994 0.053146 0.027193 0.101858 0.000000 0.000000 0.000000 0.054655 0.000000 1.000000 -0.000000 
3.008000 0.708273 0.135021 0.053113 0.027171 0.101970 0.000000 0.000000 0.000000 0.054737 0.000000 1.000000 0.000000 
3.009000 0.708054 0.135048 0.053080 0.027150 0.102081 0.000000 0.000000 0.000000 0.054818 0.000000 1.000000 -0.000000 
3.010000 0.707834 0.135075 0.053047 0.027129 0.102192 0.000000 0.000000 0.000000 0.054899 0.000000 1.000000 -0.000000 
3.011000 0.707615 0.135102 0.053014 0.027108 0.102303 0.000000 0.000000 0.000000 0.054980 0.000000 1.000000 -0.000000 
3.012000 0.707396 0.135129 0.052982 0.027087 0.102414 0.000000 0.000000 0.000000 0.055061 0.000000 1.000000 -0.000000 
3.013000 0.707177 0.135156 0.052949 0.027066 0.102525 0.000000 0.000000 0.000000 0.055142 0.000000 1.000000 0.000000 
3.014000 0.706958 0.135183 0.052916 0.027044 0.102637 0.000000 0.000000 0.000000 0.055223 0.000000 1.000000 -0.000000 
3.015000 0.706739 0.135210 0.052883 0.027023 0.102748 0.000000 0.000000 0.000000 0.055303 0.000000 1.000000 -0.000000 
3.016000 0.706521 0.135237 0.052851 0.027002 0.102859 0.000000 0.000000 0.000000 0.055384 0.000000 1.000000 -0.000000 
3.017000 0.706302 0.135264 0.052818 0.026981 0.102970 0.000000 0.000000 0.000000 0.055465 0.000000 1.000000 0.000000 
3.018000 0.706083 0.135290 0.052785 0.026960 0.103081 0.000000 0.000000 0.000000 0.055545 0.000000 1.000000 -0.000000 
3.019000 0.705865 0.135317 0.052752 0.026939 0.103192 0.000000 0.000000 0.000000 0.055626 0.000000 1.000000 0.000000 
3.020000 0.705647 0.135344 0.052720 0.026918 0.103303 0.000000 0.000000 0.000000 0.055707 0.000000 1.000000 0.000000 
3.021000 0.705429 0.135371 0.052687 0.026897 0.103413 0.000000 0.000000 0.000000 0.055787 0.000000 1.000000 0.000000 
3.022000 0.705211 0.135397 0.052654 0.026876 0.103524 0.000000 0.000000 0.000000 0.055868 0.000000 1.000000 -0.000000 
3.023000 0.704993 0.135424 0.052622 0.026855 0.103635 0.000000 0.000000 0.000000 0.055948 0.000000 1.000000 -0.000000 
3.024000 0.704775 0.135451 0.052589 0.026834 0.103746 0.000000 0.000000 0.000000 0.056028 0.000000 1.000000 -0.000000 
3.025000 0.704557 0.135477 0.052556 0.026812 0.103857 0.000000 0.000000 0.000000 0.056108 0.000000 1.000000 0.000000 
3.026000 0.704340 0.135504 0.052524 0.026791 0.103968 0.000000 0.000000 0.000000 0.056189 0.000000 1.000000 0.000000 
3.027000 0.704122 0.135531 0.052491 0.026770 0.104078 0.000000 0.000000 0.000000 0.056269 0.000000 1.000000 0.000000 
3.028000 0.703905 0.135557 0.052459 0.026749 0.104189 0.000000 0.000000 0.000000 0.056349 0.000000 1.000000 -0.000000 
3.029000 0.703688 0.135584 0.052426 0.026728 0.104300 0.000000 0.000000 0.000000 0.056429 0.000000 1.000000 -0.000000 
3.030000 0.703470 0.135610 0.052394 0.026707 0.104411 0.000000 0.000000 0.000000 0.056509 0.000000 1.000000 -0.000000 
3.031000 0.703253 0.135637 0.052361 0.026686 0.104521 0.000000 0.000000 0.000000 0.056589 0.000000 1.000000 0.000000 
3.032000 0.703036 0.135663 0.052329 0.026666 0.104632 0.000000 0.000000 0.000000 0.056669 0.000000 1.000000 0.000000 
3.033000 0.702820 0.135689 0.052296 0.026645 0.104742 0.000000 0.000000 0.000000 0.056749 0.000000 1.000000 0.000000 
3.034000 0.702603 0.135716 0.052264 0.026624 0.104853 0.000000 0.000000 0.000000 0.056828 0.000000 1.000000 0.000000 
3.035000 0.702386 0.135742 0.052231 0.026603 0.104964 0.000000 0.000000 0.000000 0.056908 0.000000 1.000000 0.000000 
3.036000 0.702170 0.135768 0.052199 0.026582 0.105074 0.000000 0.000000 0.000000 0.056988 0.000000 1.000000 0.000000 
3.037000 0.701953 0.135795 0.052166 0.026561 0.105185 0.000000 0.000000 0.000000 0.057067 0.000000 1.000000 -0.000000 
3.038000 0.701737 0.135821 0.052134 0.026540 0.105295 0.000000 0.000000 0.000000 0.057147 0.000000 1.000000 0.000000 
3.039000 0.701521 0.135847 0.052102 0.026519 0.105406 0.000000 0.000000 0.000000 0.057226 0.000000 1.000000 0.000000 
3.040000 0.701305 0.135873 0.052069 0.026498 0.105516 0.000000 0.000000 0.000000 0.057306 0.000000 1.000000 0.000000 
3.041000 0.701089 0.135899 0.052037 0.026477 0.105626 0.000000 0.000000 0.000000 0.057385 0.000000 1.000000 0.000000 
3.042000 0.700873 0.135925 0.052005 0.026456 0.105737 0.000000 0.000000 0.000000 0.057465 0.000000 1.000000 0.000000 
3.043000 0.700657 0.135952 0.051972 0.026436 0.105847 0.000000 0.000000 0.000000 0.057544 0.000000 1.000000 -0.000000 
3.044000 0.700442 0.135978 0.051940 0.026415 0.105958 0.000000 0.000000 0.000000 0.057623 0.000000 1.000000 -0.000000 
3.045000 0.700226 0.136004 0.051908 0.026394 0.106068 0.000000 0.000000 0.000000 0.057702 0.000000 1.000000 0.000000 
3.046000 0.700011 0.136030 0.051875 0.026373 0.106178 0.000000 0.000000 0.000000 0.057781 0.000000 1.000000 0.000000 
3.047000 0.699795 0.136056 0.051843 0.026352 0.106288 0.000000 0.000000 0.000000 0.057860 0.000000 1.000000 0.000000 
3.048000 0.699580 0.136082 0.051811 0.026331 0.106399 0.000000 0.000000 0.000000 0.057939 0.000000 1.000000 0.000000 
3.049000 0.699365 0.136108 0.051779 0.026311 0.106509 0.000000 0.000000 0.000000 0.058018 0.000000 1.000000 -0.000000 
3.050000 0.699150 0.136133 0.051746 0.026290 0.106619 0.000000 0.000000 0.000000 0.058097 0.000000 1.000000 0.000000 
3.051000 0.698935 0.136159 0.051714 0.026269 0.106729 0.000000 0.000000 0.000000 0.058176 0.000000 1.000000 0.000000 
3.052000 0.698721 0.136185 0.051682 0.026248 0.106839 0.000000 0.000000 0.000000 0.058255 0.000000 1.000000 0.000000 
3.053000 0.698506 0.136211 0.051650 0.026228 0.106950 0.000000 0.000000 0.000000 0.058334 0.000000 1.000000 0.000000 
3.054000 0.698291 0.136237 0.051618 0.026207 0.107060 0.000000 0.000000 0.000000 0.058412 0.000000 1.000000 0.000000 
3.055000 0.698077 0.136263 0.051586 0.026186 0.107170 0.000000 0.000000 0.000000 0.058491 0.000000 1.000000 -0.000000 
3.056000 0.697862 0.136288 0.051553 0.026165 0.107280 0.000000 0.000000 0.000000 0.058569 0.000000 1.000000 0.000000 
3.057000 0.697648 0.136314 0.051521 0.026145 0.107390 0.000000 0.000000 0.000000 0.058648 0.000000 1.000000 0.000000 
3.058000 0.697434 0.136340 0.051489 0.026124 0.107500 0.000000 0.000000 0.000000 0.058726 0.000000 1.000000 0.000000 
3.059000 0.697220 0.136365 0.051457 0.026103 0.107610 0.000000 0.000000 0.000000 0.058805 0.000000 1.000000 -0.000000 
3.060000 0.697006 0.136391 0.051425 0.026083 0.107720 0.000000 0.000000 0.000000 0.058883 0.000000 1.000000 -0.000000 
3.061000 0.696792 0.136416 0.051393 0.026062 0.107830 0.000000 0.000000 0.000000 0.058961 0.000000 1.000000 -0.000000 
3.062000 0.696579 0.136442 0.051361 0.026041 0.107940 0.000000 0.000000 0.000000 0.059040 0.000000 1.000000 -0.000000 
3.063000 0.696365 0.136468 0.051329 0.026021 0.108050 0.000000 0.000000 0.000000 0.059118 0.000000 1.000000 -0.000000 
3.064000 0.696152 0.136493 0.051297 0.026000 0.108159 0.000000 0.000000 0.000000 0.059196 0.000000 1.000000 -0.000000 
3.065000 0.695938 0.136518 0.051265 0.025979 0.108269 0.000000 0.000000 0.000000 0.059274 0.000000 1.000000 0.000000 
3.066000 0.695725 0.136544 0.051233 0.025959 0.108379 0.000000 0.000000 0.000000 0.059352 0.000000 1.000000 -0.000000 
3.067000 0.695512 0.136569 0.051201 0.025938 0.108489 0.000000 0.000000 0.000000 0.059430 0.000000 1.000000 0.000000 
3.068000 0.695299 0.136595 0.051169 0.025917 0.108599 0.000000 0.000000 0.000000 0.059508 0.000000 1.000000 -0.000000 
3.069000 0.695086 0.136620 0.051137 0.025897 0.108708 0.000000 0.000000 0.000000 0.059586 0.000000 1.000000 -0.000000 
3.070000 0.694873 0.136645 0.051105 0.025876 0.108818 0.000000 0.000000 0.000000 0.059664 0.000000 1.000000 0.000000 
3.071000 0.694660 0.136671 0.051074 0.025856 0.108928 0.000000 0.000000 0.000000 0.059742 0.000000 1.000000 0.000000 
3.072000 0.694447 0.136696 0.051042 0.025835 0.109037 0.000000 0.000000 0.000000 0.059819 0.000000 1.000000 -0.000000 
3.073000 0.694235 0.136721 0.051010 0.025815 0.109147 0.000000 0.000000 0.000000 0.059897 0.000000 1.000000 -0.000000 
3.074000 0.694023 0.136746 0.050978 0.025794 0.109257 0.000000 0.000000 0.000000 0.059975 0.000000 1.000000 -0.000000 
3.075000 0.693810 0.136772 0.050946 0.025773 0.109366 0.000000 0.000000 0.000000 0.060052 0.000000 1.000000 -0.000000 
3.076000 0.693598 0.136797 0.050914 0.025753 0.109476 0.000000 0.000000 0.000000 0.060130 0.000000 1.000000 0.000000 
3.077000 0.693386 0.136822 0.050883 0.025732 0.109585 0.000000 0.000000 0.000000 0.060207 0.000000 1.000000 0.000000 
3.078000 0.693174 0.136847 0.050851 0.025712 0.109695 0.000000 0.000000 0.000000 0.060284 0.000000 1.000000 -0.000000 
3.079000 0.692962 0.136872 0.050819 0.025691 0.109804 0.000000 0.000000 0.000000 0.060362 0.000000 1.000000 -0.000000 
3.080000 0.692750 0.136897 0.050787 0.025671 0.109914 0.000000 0.000000 0.000000 0.060439 0.000000 1.000000 -0.000000 
3.081000 0.692538 0.136922 0.050755 0.025650 0.110023 0.000000 0.000000 0.000000 0.060516 0.000000 1.000000 -0.000000 
3.082000 0.692327 0.136947 0.050724 0.025630 0.110132 0.000000 0.000000 0.000000 0.060593 0.000000 1.000000 -0.000000 
3.083000 0.692115 0.136972 0.050692 0.025609 0.110242 0.000000 0.000000 0.000000 0.060671 0.000000 1.000000 -0.000000 
3.084000 0.691904 0.136997 0.050660 0.025589 0.110351 0.000000 0.000000 0.000000 0.060748 0.000000 1.000000 0.000000 
3.085000 0.691693 0.137022 0.050629 0.025569 0.110461 0.000000 0.000000 0.000000 0.060825 0.000000 1.000000 0.000000 
3.086000 0.691482 0.137047 0.050597 0.025548 0.110570 0.000000 0.000000 0.000000 0.060902 0.000000 1.000000 0.000000 
3.087000 0.691271 0.137072 0.050565 0.025528 0.110679 0.000000 0.000000 0.000000 0.060979 0.000000 1.000000 -0.000000 
3.088000 0.691060 0.137097 0.050534 0.025507 0.110788 0.000000 0.000000 0.000000 0.061055 0.000000 1.000000 0.000000 
3.089000 0.690849 0.137121 0.050502 0.025487 0.110898 0.000000 0.000000 0.000000 0.061132 0.000000 1.000000 0.000000 
3.090000 0.690638 0.137146 0.050471 0.025467 0.111007 0.000000 0.000000 0.000000 0.061209 0.000000 1.000000 -0.000000 
3.091000 0.690427 0.137171 0.050439 0.025446 0.111116 0.000000 0.000000 0.000000 0.061286 0.000000 1.000000 0.000000 
3.092000 0.690217 0.137196 0.050407 0.025426 0.111225 0.000000 0.000000 0.000000 0.061362 0.000000 1.000000 -0.000000 
3.093000 0.690006 0.137220 0.050376 0.025405 0.111334 0.000000 0.000000 0.000000 0.061439 0.000000 1.000000 -0.000000 
3.094000 0.689796 0.137245 0.050344 0.025385 0.111443 0.000000 0.000000 0.000000 0.061515 0.000000 1.000000 0.000000 
3.095000 0.689586 0.137270 0.050313 0.025365 0.111553 0.000000 0.000000 0.000000 0.061592 0.000000 1.000000 0.000000 
3.096000 0.689376 0.137294 0.050281 0.025344 0.111662 0.000000 0.000000 0.000000 0.061668 0.000000 1.000000 0.000000 
3.097000 0.689166 0.137319 0.050250 0.025324 0.111771 0.000000 0.000000 0.000000 0.061745 0.000000 1.000000 0.000000 
3.098000 0.688956 0.137343 0.050218 0.025304 0.111880 0.000000 0.000000 0.000000 0.061821 0.000000 1.000000 0.000000 
3.099000 0.688746 0.137368 0.050187 0.025284 0.111989 0.000000 0.000000 0.000000 0.061897 0.000000 1.000000 -0.000000 
3.100000 0.688536 0.137392 0.050156 0.025263 0.112098 0.000000 0.000000 0.000000 0.061974 0.000000 1.000000 -0.000000 
3.101000 0.688327 0.137417 0.050124 0.025243 0.112206 0.000000 0.000000 0.000000 0.062050 0.000000 1.000000 0.000000 
3.102000 0.688117 0.137441 0.050093 0.025223 0.112315 0.000000 0.000000 0.000000 0.062126 0.000000 1.000000 0.000000 
3.103000 0.687908 0.137466 0.050061 0.025202 0.112424 0.000000 0.000000 0.000000 0.062202 0.000000 1.000000 0.000000 
3.104000 0.687699 0.137490 0.050030 0.025182 0.112533 0.000000 0.000000 0.000000 0.062278 0.000000 1.000000 -0.000000 
3.105000 0.687490 0.137514 0.049999 0.025162 0.112642 0.000000 0.000000 0.000000 0.062354 0.000000 1.000000 0.000000 
3.106000 0.687280 0.137539 0.049967 0.025142 0.112751 0.000000 0.000000 0.000000 0.062430 0.000000 1.000000 -0.000000 
3.107000 0.687071 0.137563 0.049936 0.025121 0.112860 0.000000 0.000000 0.000000 0.062506 0.000000 1.000000 -0.000000 
3.108000 0.686863 0.137587 0.049905 0.025101 0.112968 0.000000 0.000000 0.000000 0.062582 0.000000 1.000000 0.000000 
3.109000 0.686654 0.137612 0.049873 0.025081 0.113077 0.000000 0.000000 0.000000 0.062657 0.000000 1.000000 -0.000000 
3.110000 0.686445 0.137636 0.049842 0.025061 0.113186 0.000000 0.000000 0.000000 0.062733 0.000000 1.000000 -0.000000 
3.111000 0.686237 0.137660 0.049811 0.025041 0.113294 0.000000 0.000000 0.000000 0.062809 0.000000 1.000000 -0.000000 
3.112000 0.686028 0.137684 0.049779 0.025021 0.113403 0.000000 0.000000 0.000000 0.062884 0.000000 1.000000 -0.000000 
3.113000 0.685820 0.137708 0.049748 0.025000 0.113512 0.000000 0.000000 0.000000 0.062960 0.000000 1.000000 -0.000000 
3.114000 0.685612 0.137733 0.049717 0.024980 0.113620 0.000000 0.000000 0.000000 0.063035 0.000000 1.000000 -0.000000 
3.115000 0.685404 0.137757 0.049686 0.024960 0.113729 0.000000 0.000000 0.000000 0.063111 0.000000 1.000000 -0.000000 
3.116000 0.685195 0.137781 0.049655 0.024940 0.113838 0.000000 0.000000 0.000000 0.063186 0.000000 1.000000 0.000000 
3.117000 0.684988 0.137805 0.049623 0.024920 0.113946 0.000000 0.000000 0.000000 0.063262 0.000000 1.000000 0.000000 
3.118000 0.684780 0.137829 0.049592 0.024900 0.114055 0.000000 0.000000 0.000000 0.063337 0.000000 1.000000 0.000000 
3.119000 0.684572 0.137853 0.049561 0.024880 0.114163 0.000000 0.000000 0.000000 0.063412 0.000000 1.000000 0.000000 
3.120000 0.684364 0.137877 0.049530 0.024860 0.114272 0.000000 0.000000 0.000000 0.063487 0.000000 1.000000 0.000000 
3.121000 0.684157 0.137901 0.049499 0.024839 0.114380 0.000000 0.000000 0.000000 0.063562 0.000000 1.000000 0.000000 
3.122000 0.683949 0.137925 0.049468 0.024819 0.114488 0.000000 0.000000 0.000000 0.063638 0.000000 1.000000 -0.000000 
3.123000 0.683742 0.137948 0.049437 0.024799 0.114597 0.000000 0.000000 0.000000 0.063713 0.000000 1.000000 0.000000 
3.124000 0.683535 0.137972 0.049406 0.024779 0.114705 0.000000 0.000000 0.000000 0.063788 0.000000 1.000000 0.000000 
3.125000 0.683328 0.137996 0.049375 0.024759 0.114813 0.000000 0.000000 0.000000 0.063862 0.000000 1.000000 0.000000 
3.126000 0.683121 0.138020 0.049343 0.024739 0.114922 0.000000 0.000000 0.000000 0.063937 0.000000 1.000000 0.000000 
3.127000 0.682914 0.138044 0.049312 0.024719 0.115030 0.000000 0.000000 0.000000 0.064012 0.000000 1.000000 -0.000000 
3.128000 0.682707 0.138068 0.049281 0.024699 0.115138 0.000000 0.000000 0.000000 0.064087 0.000000 1.000000 -0.000000 
3.129000 0.682500 0.138091 0.049250 0.024679 0.115247 0.000000 0.000000 0.000000 0.064162 0.000000 1.000000 0.000000 
3.130000 0.682294 0.138115 0.049219 0.024659 0.115355 0.000000 0.000000 0.000000 0.064236 0.000000 1.000000 0.000000 
3.131000 0.682087 0.138139 0.049189 0.024639 0.115463 0.000000 0.000000 0.000000 0.064311 0.000000 1.000000 0.000000 
3.132000 0.681881 0.138162 0.049158 0.024619 0.115571 0.000000 0.000000 0.000000 0.064386 0.000000 1.000000 0.000000 
3.133000 0.681675 0.138186 0.049127 0.024599 0.115679 0.000000 0.000000 0.000000 0.064460 0.000000 1.000000 -0.000000 
3.134000 0.681469 0.138210 0.049096 0.024579 0.115787 0.000000 0.000000 0.000000 0.064535 0.000000 1.000000 0.000000 
3.135000 0.681263 0.138233 0.049065 0.024559 0.115895 0.000000 0.000000 0.000000 0.064609 0.000000 1.000000 -0.000000 
3.136000 0.681057 0.138257 0.049034 0.024539 0.116004 0.000000 0.000000 0.000000 0.064683 0.000000 1.000000 0.000000 
3.137000 0.680851 0.138280 0.049003 0.024519 0.116112 0.000000 0.000000 0.000000 0.064758 0.000000 1.000000 0.000000 
3.138000 0.680645 0.138304 0.048972 0.024500 0.116220 0.000000 0.000000 0.000000 0.064832 0.000000 1.000000 0.000000 
3.139000 0.680439 0.138327 0.048941 0.024480 0.116328 0.000000 0.000000 0.000000 0.064906 0.000000 1.000000 0.000000 
3.140000 0.680234 0.138351 0.048911 0.024460 0.116436 0.000000 0.000000 0.000000 0.064980 0.000000 1.000000 0.000000 
3.141000 0.680028 0.138374 0.048880 0.024440 0.116543 0.000000 0.000000 0.000000 0.065054 0.000000 1.000000 0.000000 
3.142000 0.679823 0.138397 0.048849 0.024420 0.116651 0.000000 0.000000 0.000000 0.065128 0.000000 1.000000 0.000000 
3.143000 0.679618 0.138421 0.048818 0.024400 0.116759 0.000000 0.000000 0.000000 0.065202 0.000000 1.000000 -0.000000 
3.144000 0.679412 0.138444 0.048787 0.024380 0.116867 0.000000 0.000000 0.000000 0.065276 0.000000 1.000000 0.000000 
3.145000 0.679207 0.138467 0.048757 0.024360 0.116975 0.000000 0.000000 0.000000 0.065350 0.000000 1.000000 0.000000 
3.146000 0.679002 0.138491 0.048726 0.024341 0.117083 0.000000 0.000000 0.000000 0.065424 0.000000 1.000000 -0.000000 
3.147000 0.678798 0.138514 0.048695 0.024321 0.117191 0.000000 0.000000 0.000000 0.065498 0.000000 1.000000 0.000000 
3.148000 0.678593 0.138537 0.048664 0.024301 0.117298 0.000000 0.000000 0.000000 0.065572 0.000000 1.000000 0.000000 
3.149000 0.678388 0.138560 0.048634 0.024281 0.117406 0.000000 0.000000 0.000000 0.065645 0.000000 1.000000 -0.000000 
3.150000 0.678184 0.138584 0.048603 0.024261 0.117514 0.000000 0.000000 0.000000 0.065719 0.000000 1.000000 0.000000 
3.151000 0.677979 0.138607 0.048572 0.024242 0.117621 0.000000 0.000000 0.000000 0.065793 0.000000 1.000000 -0.000000 
3.152000 0.677775 0.138630 0.048542 0.024222 0.117729 0.000000 0.000000 0.000000 0.065866 0.000000 1.000000 0.000000 
3.153000 0.677571 0.138653 0.048511 0.024202 0.117837 0.000000 0.000000 0.000000 0.065940 0.000000 1.000000 0.000000 
3.154000 0.677366 0.138676 0.048481 0.024182 0.117944 0.000000 0.000000 0.000000 0.066013 0.000000 1.000000 -0.000000 
3.155000 0.677162 0.138699 0.048450 0.024163 0.118052 0.000000 0.000000 0.000000 0.066087 0.000000 1.000000 -0.000000 
3.156000 0.676958 0.138722 0.048419 0.024143 0.118160 0.000000 0.000000 0.000000 0.066160 0.000000 1.000000 0.000000 
3.157000 0.676755 0.138745 0.048389 0.024123 0.118267 0.000000 0.000000 0.000000 0.066233 0.000000 1.000000 -0.000000 
3.158000 0.676551 0.138768 0.048358 0.024103 0.118375 0.000000 0.000000 0.000000 0.066306 0.000000 1.000000 0.000000 
3.159000 0.676347 0.138791 0.048328 0.024084 0.118482 0.000000 0.000000 0.000000 0.066380 0.000000 1.000000 -0.000000 
3.160000 0.676144 0.138814 0.048297 0.024064 0.118590 0.000000 0.000000 0.000000 0.066453 0.000000 1.000000 0.000000 
3.161000 0.675940 0.138837 0.048267 0.024044 0.118697 0.000000 0.000000 0.000000 0.066526 0.000000 1.000000 -0.000000 
3.162000 0.675737 0.138860 0.048236 0.024025 0.118804 0.000000 0.000000 0.000000 0.066599 0.000000 1.000000 0.000000 
3.163000 0.675534 0.138883 0.048206 0.024005 0.118912 0.000000 0.000000 0.000000 0.066672 0.000000 1.000000 -0.000000 
3.164000 0.675331 0.138905 0.048175 0.023985 0.119019 0.000000 0.000000 0.000000 0.066745 0.000000 1.000000 0.000000 
3.165000 0.675127 0.138928 0.048145 0.023966 0.119126 0.000000 0.000000 0.000000 0.066818 0.000000 1.000000 -0.000000 
3.166000 0.674925 0.138951 0.048114 0.023946 0.119234 0.000000 0.000000 0.000000 0.066891 0.000000 1.000000 0.000000 
3.167000 0.674722 0.138974 0.048084 0.023926 0.119341 0.000000 0.000000 0.000000 0.066963 0.000000 1.000000 -0.000000 
3.168000 0.674519 0.138997 0.048054 0.023907 0.119448 0.000000 0.000000 0.000000 0.067036 0.000000 1.000000 0.000000 
3.169000 0.674316 0.139019 0.048023 0.023887 0.119556 0.000000 0.000000 0.000000 0.067109 0.000000 1.000000 -0.000000 
3.170000 0.674114 0.139042 0.047993 0.023868 0.119663 0.000000 0.000000 0.000000 0.067182 0.000000 1.000000 -0.000000 
3.171000 0.673911 0.139065 0.047962 0.023848 0.119770 0.000000 0.000000 0.000000 0.067254 0.000000 1.000000 0.000000 
3.172000 0.673709 0.139087 0.047932 0.023828 0.119877 0.000000 0.000000 0.000000 0.067327 0.000000 1.000000 0.000000 
3.173000 0.673507 0.139110 0.047902 0.023809 0.119984 0.000000 0.000000 0.000000 0.067399 0.000000 1.000000 0.000000 
3.174000 0.673305 0.139132 0.047871 0.023789 0.120091 0.000000 0.000000 0.000000 0.067472 0.000000 1.000000 0.000000 
3.175000 0.673103 0.139155 0.047841 0.023770 0.120198 0.000000 0.000000 0.000000 0.067544 0.000000 1.000000 -0.000000 
3.176000 0.672901 0.139177 0.047811 0.023750 0.120305 0.000000 0.000000 0.000000 0.067616 0.000000 1.000000 -0.000000 
3.177000 0.672699 0.139200 0.047781 0.023731 0.120413 0.000000 0.000000 0.000000 0.067689 0.000000 1.000000 -0.000000 
3.178000 0.672497 0.139222 0.047750 0.023711 0.120520 0.000000 0.000000 0.000000 0.067761 0.000000 1.000000 -0.000000 
3.179000 0.672295 0.139245 0.047720 0.023692 0.120627 0.000000 0.000000 0.000000 0.067833 0.000000 1.000000 -0.000000 
3.180000 0.672094 0.139267 0.047690 0.023672 0.120733 0.000000 0.000000 0.000000 0.067905 0.000000 1.000000 -0.000000 
3.181000 0.671893 0.139290 0.047660 0.023653 0.120840 0.000000 0.000000 0.000000 0.067977 0.000000 1.000000 0.000000 
3.182000 0.671691 0.139312 0.047629 0.023633 0.120947 0.000000 0.000000 0.000000 0.068049 0.000000 1.000000 -0.000000 
3.183000 0.671490 0.139334 0.047599 0.023614 0.121054 0.000000 0.000000 0.000000 0.068121 0.000000 1.000000 -0.000000 
3.184000 0.671289 0.139357 0.047569 0.023594 0.121161 0.000000 0.000000 0.000000 0.068193 0.000000 1.000000 0.000000 
3.185000 0.671088 0.139379 0.047539 0.023575 0.121268 0.000000 0.000000 0.000000 0.068265 0.000000 1.000000 0.000000 
3.186000 0.670887 0.139401 0.047509 0.023555 0.121375 0.000000 0.000000 0.000000 0.068337 0.000000 1.000000 -0.000000 
3.187000 0.670686 0.139424 0.047479 0.023536 0.121481 0.000000 0.000000 0.000000 0.068409 0.000000 1.000000 -0.000000 
3.188000 0.670485 0.139446 0.047449 0.023516 0.121588 0.000000 0.000000 0.000000 0.068481 0.000000 1.000000 0.000000 
3.189000 0.670285 0.139468 0.047419 0.023497 0.121695 0.000000 0.000000 0.000000 0.068552 0.000000 1.000000 0.000000 
3.190000 0.670084 0.139490 0.047388 0.023478 0.121802 0.000000 0.000000 0.000000 0.068624 0.000000 1.000000 -0.000000 
3.191000 0.669884 0.139512 0.047358 0.023458 0.121908 0.000000 0.000000 0.000000 0.068696 0.000000 1.000000 -0.000000 
3.192000 0.669683 0.139535 0.047328 0.023439 0.122015 0.000000 0.000000 0.000000 0.068767 0.000000 1.000000 0.000000 
3.193000 0.669483 0.139557 0.047298 0.023420 0.122122 0.000000 0.000000 0.000000 0.068839 0.000000 1.000000 0.000000 
3.194000 0.669283 0.139579 0.047268 0.023400 0.122228 0.000000 0.000000 0.000000 0.068910 0.000000 1.000000 -0.000000 
3.195000 0.669083 0.139601 0.047238 0.023381 0.122335 0.000000 0.000000 0.000000 0.068982 0.000000 1.000000 -0.000000 
3.196000 0.668883 0.139623 0.047208 0.023361 0.122441 0.000000 0.000000 0.000000 0.069053 0.000000 1.000000 -0.000000 
3.197000 0.668683 0.139645 0.047178 0.023342 0.122548 0.000000 0.000000 0.000000 0.069124 0.000000 1.000000 0.000000 
3.198000 0.668483 0.139667 0.047148 0.023323 0.122654 0.000000 0.000000 0.000000 0.069196 0.000000 1.000000 0.000000 
3.199000 0.668284 0.139689 0.047119 0.023304 0.122761 0.000000 0.000000 0.000000 0.069267 0.000000 1.000000 0.000000 
3.200000 0.668084 0.139711 0.047089 0.023284 0.122867 0.000000 0.000000 0.000000 0.069338 0.000000 1.000000 0.000000 
3.201000 0.667885 0.139733 0.047059 0.023265 0.122974 0.000000 0.000000 0.000000 0.069409 0.000000 1.000000 0.000000 
3.202000 0.667685 0.139755 0.047029 0.023246 0.123080 0.000000 0.000000 0.000000 0.069480 0.000000 1.000000 0.000000 
3.203000 0.667486 0.139776 0.046999 0.023226 0.123187 0.000000 0.000000 0.000000 0.069551 0.000000 1.000000 -0.000000 
3.204000 0.667287 0.139798 0.046969 0.023207 0.123293 0.000000 0.000000 0.000000 0.069622 0.000000 1.000000 -0.000000 
3.205000 0.667088 0.139820 0.046939 0.023188 0.123399 0.000000 0.000000 0.000000 0.069693 0.000000 1.000000 0.000000 
3.206000 0.666889 0.139842 0.046909 0.023169 0.123506 0.000000 0.000000 0.000000 0.069764 0.000000 1.000000 0.000000 
3.207000 0.666690 0.139864 0.046880 0.023149 0.123612 0.000000 0.000000 0.000000 0.069835 0.000000 1.000000 -0.000000 
3.208000 0.666491 0.139885 0.046850 0.023130 0.123718 0.000000 0.000000 0.000000 0.069905 0.000000 1.000000 -0.000000 
3.209000 0.666292 0.139907 0.046820 0.023111 0.123824 0.000000 0.000000 0.000000 0.069976 0.000000 1.000000 0.000000 
3.210000 0.666094 0.139929 0.046790 0.023092 0.123931 0.000000 0.000000 0.000000 0.070047 0.000000 1.000000 -0.000000 
3.211000 0.665895 0.139950 0.046760 0.023073 0.124037 0.000000 0.000000 0.000000 0.070118 0.000000 1.000000 0.000000 
3.212000 0.665697 0.139972 0.046731 0.023053 0.124143 0.000000 0.000000 0.000000 0.070188 0.000000 1.000000 0.000000 
3.213000 0.665499 0.139994 0.046701 0.023034 0.124249 0.000000 0.000000 0.000000 0.070259 0.000000 1.000000 0.000000 
3.214000 0.665300 0.140015 0.046671 0.023015 0.124355 0.000000 0.000000 0.000000 0.070329 0.000000 1.000000 -0.000000 
3.215000 0.665102 0.140037 0.046642 0.022996 0.124461 0.000000 0.000000 0.000000 0.070400 0.000000 1.000000 0.000000 
3.216000 0.664904 0.140059 0.046612 0.022977 0.124567 0.000000 0.000000 0.000000 0.070470 0.000000 1.000000 0.000000 
3.217000 0.664706 0.140080 0.046582 0.022958 0.124673 0.000000 0.000000 0.000000 0.070540 0.000000 1.000000 -0.000000 
3.218000 0.664509 0.140102 0.046553 0.022938 0.124779 0.000000 0.000000 0.000000 0.070611 0.000000 1.000000 -0.000000 
3.219000 0.664311 0.140123 0.046523 0.022919 0.124885 0.000000 0.000000 0.000000 0.070681 0.000000 1.000000 -0.000000 
3.220000 0.664113 0.140145 0.046493 0.022900 0.124991 0.000000 0.000000 0.000000 0.070751 0.000000 1.000000 -0.000000 
3.221000 0.663916 0.140166 0.046464 0.022881 0.125097 0.000000 0.000000 0.000000 0.070821 0.000000 1.000000 0.000000 
3.222000 0.663718 0.140187 0.046434 0.022862 0.125203 0.000000 0.000000 0.000000 0.070891 0.000000 1.000000 0.000000 
3.223000 0.663521 0.140209 0.046404 0.022843 0.125309 0.000000 0.000000 0.000000 0.070961 0.000000 1.000000 0.000000 
3.224000 0.663324 0.140230 0.046375 0.022824 0.125415 0.000000 0.000000 0.000000 0.071031 0.000000 1.000000 0.000000 
3.225000 0.663127 0.140251 0.046345 0.022805 0.125520 0.000000 0.000000 0.000000 0.071101 0.000000 1.000000 0.000000 
3.226000 0.662930 0.140273 0.046316 0.022786 0.125626 0.000000 0.000000 0.000000 0.071171 0.000000 1.000000 0.000000 
3.227000 0.662733 0.140294 0.046286 0.022767 0.125732 0.000000 0.000000 0.000000 0.071241 0.000000 1.000000 0.000000 
3.228000 0.662536 0.140315 0.046257 0.022748 0.125838 0.000000 0.000000 0.000000 0.071311 0.000000 1.000000 0.000000 
3.229000 0.662339 0.140337 0.046227 0.022729 0.125944 0.000000 0.000000 0.000000 0.071381 0.000000 1.000000 0.000000 
3.230000 0.662143 0.140358 0.046198 0.022710 0.126049 0.000000 0.000000 0.000000 0.071450 0.000000 1.000000 -0.000000 
3.231000 0.661946 0.140379 0.046168 0.022691 0.126155 0.000000 0.000000 0.000000 0.071520 0.000000 1.000000 0.000000 
3.232000 0.661750 0.140400 0.046139 0.022672 0.126261 0.000000 0.000000 0.000000 0.071590 0.000000 1.000000 -0.000000 
3.233000 0.661553 0.140421 0.046109 0.022653 0.126366 0.000000 0.000000 0.000000 0.071659 0.000000 1.000000 -0.000000 
3.234000 0.661357 0.140443 0.046080 0.022634 0.126472 0.000000 0.000000 0.000000 0.071729 0.000000 1.000000 0.000000 
3.235000 0.661161 0.140464 0.046051 0.022615 0.126577 0.000000 0.000000 0.000000 0.071798 0.000000 1.000000 0.000000 
3.236000 0.660965 0.140485 0.046021 0.022596 0.126683 0.000000 0.000000 0.000000 0.071868 0.000000 1.000000 0.000000 
3.237000 0.660769 0.140506 0.045992 0.022577 0.126788 0.000000 0.000000 0.000000 0.071937 0.000000 1.000000 0.000000 
3.238000 0.660573 0.140527 0.045962 0.022558 0.126894 0.000000 0.000000 0.000000 0.072006 0.000000 1.000000 0.000000 
3.239000 0.660377 0.140548 0.045933 0.022539 0.126999 0.000000 0.000000 0.000000 0.072076 0.000000 1.000000 0.000000 
3.240000 0.660182 0.140569 0.045904 0.022520 0.127105 0.000000 0.000000 0.000000 0.072145 0.000000 1.000000 0.000000 
3.241000 0.659986 0.140590 0.045874 0.022501 0.127210 0.000000 0.000000 0.000000 0.072214 0.000000 1.000000 -0.000000 
3.242000 0.659790 0.140611 0.045845 0.022482 0.127316 0.000000 0.000000 0.000000 0.072283 0.000000 1.000000 -0.000000 
3.243000 0.659595 0.140632 0.045816 0.022464 0.127421 0.000000 0.000000 0.000000 0.072352 0.000000 1.000000 0.000000 
3.244000 0.659400 0.140653 0.045787 0.022445 0.127526 0.000000 0.000000 0.000000 0.072421 0.000000 1.000000 -0.000000 
3.245000 0.659205 0.140674 0.045757 0.022426 0.127632 0.000000 0.000000 0.000000 0.072490 0.000000 1.000000 -0.000000 
3.246000 0.659009 0.140694 0.045728 0.022407 0.127737 0.000000 0.000000 0.000000 0.072559 0.000000 1.000000 0.000000 
3.247000 0.658814 0.140715 0.045699 0.022388 0.127842 0.000000 0.000000 0.000000 0.072628 0.000000 1.000000 0.000000 
3.248000 0.658620 0.140736 0.045670 0.022369 0.127947 0.000000 0.000000 0.000000 0.072697 0.000000 1.000000 0.000000 
3.249000 0.658425 0.140757 0.045640 0.022350 0.128053 0.000000 0.000000 0.000000 0.072766 0.000000 1.000000 0.000000 
3.250000 0.658230 0.140778 0.045611 0.022332 0.128158 0.000000 0.000000 0.000000 0.072835 0.000000 1.000000 0.000000 
3.251000 0.658035 0.140798 0.045582 0.022313 0.128263 0.000000 0.000000 0.000000 0.072903 0.000000 1.000000 -0.000000 
3.252000 0.657841 0.140819 0.045553 0.022294 0.128368 0.000000 0.000000 0.000000 0.072972 0.000000 1.000000 0.000000 
3.253000 0.657646 0.140840 0.045524 0.022275 0.128473 0.000000 0.000000 0.000000 0.073041 0.000000 1.000000 0.000000 
3.254000 0.657452 0.140860 0.045495 0.022257 0.128578 0.000000 0.000000 0.000000 0.073109 0.000000 1.000000 0.000000 
3.255000 0.657258 0.140881 0.045466 0.022238 0.128683 0.000000 0.000000 0.000000 0.073178 0.000000 1.000000 0.000000 
3.256000 0.657064 0.140902 0.045436 0.022219 0.128788 0.000000 0.000000 0.000000 0.073246 0.000000 1.000000 0.000000 
3.257000 0.656870 0.140922 0.045407 0.022200 0.128893 0.000000 0.000000 0.000000 0.073315 0.000000 1.000000 0.000000 
3.258000 0.656676 0.140943 0.045378 0.022182 0.128998 0.000000 0.000000 0.000000 0.073383 0.000000 1.000000 0.000000 
3.259000 0.656482 0.140963 0.045349 0.022163 0.129103 0.000000 0.000000 0.000000 0.073451 0.000000 1.000000 0.000000 
3.260000 0.656288 0.140984 0.045320 0.022144 0.129208 0.000000 0.000000 0.000000 0.073520 0.000000 1.000000 0.000000 
3.261000 0.656094 0.141005 0.045291 0.022125 0.129313 0.000000 0.000000 0.000000 0.073588 0.000000 1.000000 0.000000 
3.262000 0.655901 0.141025 0.045262 0.022107 0.129418 0.000000 0.000000 0.000000 0.073656 0.000000 1.000000 -0.000000 
3.263000 0.655707 0.141046 0.045233 0.022088 0.129523 0.000000 0.000000 0.000000 0.073724 0.000000 1.000000 0.000000 
3.264000 0.655514 0.141066 0.045204 0.022069 0.129628 0.000000 0.000000 0.000000 0.073792 0.000000 1.000000 0.000000 
3.265000 0.655321 0.141086 0.045175 0.022051 0.129733 0.000000 0.000000 0.000000 0.073860 0.000000 1.000000 0.000000 
3.266000 0.655127 0.141107 0.045146 0.022032 0.129837 0.000000 0.000000 0.000000 0.073928 0.000000 1.000000 -0.000000 
3.267000 0.654934 0.141127 0.045117 0.022013 0.129942 0.000000 0.000000 0.000000 0.073996 0.000000 1.000000 0.000000 
3.268000 0.654741 0.141148 0.045088 0.021995 0.130047 0.000000 0.000000 0.000000 0.074064 0.000000 1.000000 -0.000000 
3.269000 0.654548 0.141168 0.045060 0.021976 0.130152 0.000000 0.000000 0.000000 0.074132 0.000000 1.000000 -0.000000 
3.270000 0.654355 0.141188 0.045031 0.021957 0.130256 0.000000 0.000000 0.000000 0.074200 0.000000 1.000000 -0.000000 
3.271000 0.654163 0.141209 0.045002 0.021939 0.130361 0.000000 0.000000 0.000000 0.074268 0.000000 1.000000 -0.000000 
3.272000 0.653970 0.141229 0.044973 0.021920 0.130465 0.000000 0.000000 0.000000 0.074336 0.000000 1.000000 0.000000 
3.273000 0.653778 0.141249 0.044944 0.021902 0.130570 0.000000 0.000000 0.000000 0.074403 0.000000 1.000000 -0.000000 
3.274000 0.653585 0.141269 0.044915 0.021883 0.130675 0.000000 0.000000 0.000000 0.074471 0.000000 1.000000 0.000000 
3.275000 0.653393 0.141290 0.044886 0.021865 0.130779 0.000000 0.000000 0.000000 0.074539 0.000000 1.000000 0.000000 
3.276000 0.653200 0.141310 0.044858 0.021846 0.130884 0.000000 0.000000 0.000000 0.074606 0.000000 1.000000 0.000000 
3.277000 0.653008 0.141330 0.044829 0.021827 0.130988 0.000000 0.000000 0.000000 0.074674 0.000000 1.000000 0.000000 
3.278000 0.652816 0.141350 0.044800 0.021809 0.131093 0.000000 0.000000 0.000000 0.074741 0.000000 1.000000 -0.000000 
3.279000 0.652624 0.141370 0.044771 0.021790 0.131197 0.000000 0.000000 0.000000 0.074808 0.000000 1.000000 -0.000000 
3.280000 0.652432 0.141390 0.044743 0.021772 0.131302 0.000000 0.000000 0.000000 0.074876 0.000000 1.000000 0.000000 
3.281000 0.652241 0.141410 0.044714 0.021753 0.131406 0.000000 0.000000 0.000000 0.074943 0.000000 1.000000 -0.000000 
3.282000 0.652049 0.141430 0.044685 0.021735 0.131510 0.000000 0.000000 0.000000 0.075010 0.000000 1.000000 -0.000000 
3.283000 0.651857 0.141450 0.044656 0.021716 0.131615 0.000000 0.000000 0.000000 0.075078 0.000000 1.000000 0.000000 
3.284000 0.651666 0.141470 0.044628 0.021698 0.131719 0.000000 0.000000 0.000000 0.075145 0.000000 1.000000 0.000000 
3.285000 0.651474 0.141490 0.044599 0.021679 0.131823 0.000000 0.000000 0.000000 0.075212 0.000000 1.000000 -0.000000 
3.286000 0.651283 0.141510 0.044570 0.021661 0.131928 0.000000 0.000000 0.000000 0.075279 0.000000 1.000000 0.000000 
3.287000 0.651092 0.141530 0.044542 0.021642 0.132032 0.000000 0.000000 0.000000 0.075346 0.000000 1.000000 -0.000000 
3.288000 0.650901 0.141550 0.044513 0.021624 0.132136 0.000000 0.000000 0.000000 0.075413 0.000000 1.000000 -0.000000 
3.289000 0.650709 0.141570 0.044484 0.021606 0.132240 0.000000 0.000000 0.000000 0.075480 0.000000 1.000000 -0.000000 
3.290000 0.650519 0.141590 0.044456 0.021587 0.132344 0.000000 0.000000 0.000000 0.075547 0.000000 1.000000 -0.000000 
3.291000 0.650328 0.141610 0.044427 0.021569 0.132449 0.000000 0.000000 0.000000 0.075614 0.000000 1.000000 -0.000000 
3.292000 0.650137 0.141630 0.044399 0.021550 0.132553 0.000000 0.000000 0.000000 0.075681 0.000000 1.000000 0.000000 
3.293000 0.649946 0.141650 0.044370 0.021532 0.132657 0.000000 0.000000 0.000000 0.075747 0.000000 1.000000 0.000000 
3.294000 0.649756 0.141669 0.044342 0.021514 0.132761 0.000000 0.000000 0.000000 0.075814 0.000000 1.000000 0.000000 
3.295000 0.649565 0.141689 0.044313 0.021495 0.132865 0.000000 0.000000 0.000000 0.075881 0.000000 1.000000 0.000000 
3.296000 0.649375 0.141709 0.044285 0.021477 0.132969 0.000000 0.000000 0.000000 0.075947 0.000000 1.000000 0.000000 
3.297000 0.649184 0.141729 0.044256 0.021459 0.133073 0.000000 0.000000 0.000000 0.076014 0.000000 1.000000 -0.000000 
3.298000 0.648994 0.141748 0.044228 0.021440 0.133177 0.000000 0.000000 0.000000 0.076081 0.000000 1.000000 0.000000 
3.299000 0.648804 0.141768 0.044199 0.021422 0.133281 0.000000 0.000000 0.000000 0.076147 0.000000 1.000000 0.000000 
3.300000 0.648614 0.141788 0.044171 0.021404 0.133385 0.000000 0.000000 0.000000 0.076214 0.000000 1.000000 -0.000000 
3.301000 0.648424 0.141807 0.044142 0.021385 0.133489 0.000000 0.000000 0.000000 0.076280 0.000000 1.000000 -0.000000 
3.302000 0.648234 0.141827 0.044114 0.021367 0.133592 0.000000 0.000000 0.000000 0.076346 0.000000 1.000000 -0.000000 
3.303000 0.648044 0.141847 0.044085 0.021349 0.133696 0.000000 0.000000 0.000000 0.076413 0.000000 1.000000 0.000000 
3.304000 0.647855 0.141866 0.044057 0.021330 0.133800 0.000000 0.000000 0.000000 0.076479 0.000000 1.000000 -0.000000 
3.305000 0.647665 0.141886 0.044029 0.021312 0.133904 0.000000 0.000000 0.000000 0.076545 0.000000 1.000000 0.000000 
3.306000 0.647476 0.141905 0.044000 0.021294 0.134008 0.000000 0.000000 0.000000 0.076611 0.000000 1.000000 0.000000 
3.307000 0.647286 0.141925 0.043972 0.021276 0.134111 0.000000 0.000000 0.000000 0.076677 0.000000 1.000000 -0.000000 
3.308000 0.647097 0.141944 0.043943 0.021257 0.134215 0.000000 0.000000 0.000000 0.076744 0.000000 1.000000 0.000000 
3.309000 0.646908 0.141964 0.043915 0.021239 0.134319 0.000000 0.000000 0.000000 0.076810 0.000000 1.000000 0.000000 
3.310000 0.646719 0.141983 0.043887 0.021221 0.134422 0.000000 0.000000 0.000000 0.076876 0.000000 1.000000 -0.000000 
3.311000 0.646530 0.142003 0.043859 0.021203 0.134526 0.000000 0.000000 0.000000 0.076942 0.000000 1.000000 -0.000000 
3.312000 0.646341 0.142022 0.043830 0.021184 0.134630 0.000000 0.000000 0.000000 0.077007 0.000000 1.000000 -0.000000 
3.313000 0.646152 0.142041 0.043802 0.021166 0.134733 0.000000 0.000000 0.000000 0.077073 0.000000 1.000000 -0.000000 
3.314000 0.645963 0.142061 0.043774 0.021148 0.134837 0.000000 0.000000 0.000000 0.077139 0.000000 1.000000 0.000000 
3.315000 0.645775 0.142080 0.043745 0.021130 0.134940 0.000000 0.000000 0.000000 0.077205 0.000000 1.000000 0.000000 
3.316000 0.645586 0.142100 0.043717 0.021112 0.135044 0.000000 0.000000 0.000000 0.077271 0.000000 1.000000 0.000000 
3.317000 0.645397 0.142119 0.043689 0.021093 0.135147 0.000000 0.000000 0.000000 0.077336 0.000000 1.000000 -0.000000 
3.318000 0.645209 0.142138 0.043661 0.021075 0.135251 0.000000 0.000000 0.000000 0.077402 0.000000 1.000000 0.000000 
3.319000 0.645021 0.142157 0.043633 0.021057 0.135354 0.000000 0.000000 0.000000 0.077468 0.000000 1.000000 0.000000 
3.320000 0.644833 0.142177 0.043604 0.021039 0.135458 0.000000 0.000000 0.000000 0.077533 0.000000 1.000000 0.000000 
3.321000 0.644644 0.142196 0.043576 0.021021 0.135561 0.000000 0.000000 0.000000 0.077599 0.000000 1.000000 -0.000000 
3.322000 0.644456 0.142215 0.043548 0.021003 0.135664 0.000000 0.000000 0.000000 0.077664 0.000000 1.000000 0.000000 
3.323000 0.644269 0.142234 0.043520 0.020985 0.135768 0.000000 0.000000 0.000000 0.077730 0.000000 1.000000 -0.000000 
3.324000 0.644081 0.142253 0.043492 0.020967 0.135871 0.000000 0.000000 0.000000 0.077795 0.000000 1.000000 -0.000000 
3.325000 0.643893 0.142273 0.043464 0.020949 0.135974 0.000000 0.000000 0.000000 0.077860 0.000000 1.000000 0.000000 
3.326000 0.643705 0.142292 0.043436 0.020930 0.136077 0.000000 0.000000 0.000000 0.077926 0.000000 1.000000 -0.000000 
3.327000 0.643518 0.142311 0.043408 0.020912 0.136181 0.000000 0.000000 0.000000 0.077991 0.000000 1.000000 0.000000 
3.328000 0.643330 0.142330 0.043380 0.020894 0.136284 0.000000 0.000000 0.000000 0.078056 0.000000 1.000000 -0.000000 
3.329000 0.643143 0.142349 0.043352 0.020876 0.136387 0.000000 0.000000 0.000000 0.078121 0.000000 1.000000 0.000000 
3.330000 0.642956 0.142368 0.043324 0.020858 0.136490 0.000000 0.000000 0.000000 0.078186 0.000000 1.000000 -0.000000 
3.331000 0.642768 0.142387 0.043295 0.020840 0.136593 0.000000 0.000000 0.000000 0.078251 0.000000 1.000000 0.000000 
3.332000 0.642581 0.142406 0.043267 0.020822 0.136696 0.000000 0.000000 0.000000 0.078316 0.000000 1.000000 0.000000 
3.333000 0.642394 0.142425 0.043239 0.020804 0.136799 0.000000 0.000000 0.000000 0.078381 0.000000 1.000000 0.000000 
3.334000 0.642207 0.142444 0.043212 0.020786 0.136903 0.000000 0.000000 0.000000 0.078446 0.000000 1.000000 0.000000 
3.335000 0.642020 0.142463 0.043184 0.020768 0.137006 0.000000 0.000000 0.000000 0.078511 0.000000 1.000000 0.000000 
3.336000 0.641834 0.142482 0.043156 0.020750 0.137109 0.000000 0.000000 0.000000 0.078576 0.000000 1.000000 -0.000000 
3.337000 0.641647 0.142501 0.043128 0.020732 0.137212 0.000000 0.000000 0.000000 0.078641 0.000000 1.000000 0.000000 
3.338000 0.641460 0.142520 0.043100 0.020714 0.137314 0.000000 0.000000 0.000000 0.078705 0.000000 1.000000 0.000000 
3.339000 0.641274 0.142538 0.043072 0.020696 0.137417 0.000000 0.000000 0.000000 0.078770 0.000000 1.000000 -0.000000 
3.340000 0.641088 0.142557 0.043044 0.020678 0.137520 0.000000 0.000000 0.000000 0.078835 0.000000 1.000000 0.000000 
3.341000 0.640901 0.142576 0.043016 0.020661 0.137623 0.000000 0.000000 0.000000 0.078899 0.000000 1.000000 0.000000 
3.342000 0.640715 0.142595 0.042988 0.020643 0.137726 0.000000 0.000000 0.000000 0.078964 0.000000 1.000000 -0.000000 
3.343000 0.640529 0.142614 0.042960 0.020625 0.137829 0.000000 0.000000 0.000000 0.079029 0.000000 1.000000 0.000000 
3.344000 0.640343 0.142632 0.042933 0.020607 0.137932 0.000000 0.000000 0.000000 0.079093 0.000000 1.000000 -0.000000 
3.345000 0.640157 0.142651 0.042905 0.020589 0.138034 0.000000 0.000000 0.000000 0.079158 0.000000 1.000000 0.000000 
3.346000 0.639971 0.142670 0.042877 0.020571 0.138137 0.000000 0.000000 0.000000 0.079222 0.000000 1.000000 -0.000000 
3.347000 0.639785 0.142689 0.042849 0.020553 0.138240 0.000000 0.000000 0.000000 0.079286 0.000000 1.000000 -0.000000 
3.348000 0.639600 0.142707 0.042821 0.020535 0.138342 0.000000 0.000000 0.000000 0.079351 0.000000 1.000000 -0.000000 
3.349000 0.639414 0.142726 0.042794 0.020517 0.138445 0.000000 0.000000 0.000000 0.079415 0.000000 1.000000 0.000000 
3.350000 0.639229 0.142745 0.042766 0.020500 0.138548 0.000000 0.000000 0.000000 0.079479 0.000000 1.000000 -0.000000 
3.351000 0.639043 0.142763 0.042738 0.020482 0.138650 0.000000 0.000000 0.000000 0.079543 0.000000 1.000000 0.000000 
3.352000 0.638858 0.142782 0.042710 0.020464 0.138753 0.000000 0.000000 0.000000 0.079607 0.000000 1.000000 0.000000 
3.353000 0.638673 0.142800 0.042683 0.020446 0.138855 0.000000 0.000000 0.000000 0.079672 0.000000 1.000000 -0.000000 
3.354000 0.638488 0.142819 0.042655 0.020428 0.138958 0.000000 0.000000 0.000000 0.079736 0.000000 1.000000 -0.000000 
3.355000 0.638302 0.142837 0.042627 0.020410 0.139061 0.000000 0.000000 0.000000 0.079800 0.000000 1.000000 0.000000 
3.356000 0.638118 0.142856 0.042600 0.020393 0.139163 0.000000 0.000000 0.000000 0.079864 0.000000 1.000000 0.000000 
3.357000 0.637933 0.142874 0.042572 0.020375 0.139265 0.000000 0.000000 0.000000 0.079927 0.000000 1.000000 0.000000 
3.358000 0.637748 0.142893 0.042544 0.020357 0.139368 0.000000 0.000000 0.000000 0.079991 0.000000 1.000000 -0.000000 
3.359000 0.637563 0.142911 0.042517 0.020339 0.139470 0.000000 0.000000 0.000000 0.080055 0.000000 1.000000 -0.000000 
3.360000 0.637379 0.142930 0.042489 0.020322 0.139573 0.000000 0.000000 0.000000 0.080119 0.000000 1.000000 0.000000 
3.361000 0.637194 0.142948 0.042462 0.020304 0.139675 0.000000 0.000000 0.000000 0.080183 0.000000 1.000000 -0.000000 
3.362000 0.637010 0.142967 0.042434 0.020286 0.139777 0.000000 0.000000 0.000000 0.080246 0.000000 1.000000 0.000000 
3.363000 0.636825 0.142985 0.042406 0.020268 0.139880 0.000000 0.000000 0.000000 0.080310 0.000000 1.000000 0.000000 
3.364000 0.636641 0.143003 0.042379 0.020251 0.139982 0.000000 0.000000 0.000000 0.080374 0.000000 1.000000 -0.000000 
3.365000 0.636457 0.143022 0.042351 0.020233 0.140084 0.000000 0.000000 0.000000 0.080437 0.000000 1.000000 0.000000 
3.366000 0.636273 0.143040 0.042324 0.020215 0.140186 0.000000 0.000000 0.000000 0.080501 0.000000 1.000000 -0.000000 
3.367000 0.636089 0.143058 0.042296 0.020198 0.140289 0.000000 0.000000 0.000000 0.080564 0.000000 1.000000 -0.000000 
3.368000 0.635905 0.143077 0.042269 0.020180 0.140391 0.000000 0.000000 0.000000 0.080628 0.000000 1.000000 -0.000000 
3.369000 0.635721 0.143095 0.042241 0.020162 0.140493 0.000000 0.000000 0.000000 0.080691 0.000000 1.000000 -0.000000 
3.370000 0.635537 0.143113 0.042214 0.020145 0.140595 0.000000 0.000000 0.000000 0.080754 0.000000 1.000000 0.000000 
3.371000 0.635354 0.143131 0.042186 0.020127 0.140697 0.000000 0.000000 0.000000 0.080818 0.000000 1.000000 0.000000 
3.372000 0.635170 0.143150 0.042159 0.020109 0.140799 0.000000 0.000000 0.000000 0.080881 0.000000 1.000000 -0.000000 
3.373000 0.634987 0.143168 0.042132 0.020092 0.140901 0.000000 0.000000 0.000000 0.080944 0.000000 1.000000 0.000000 
3.374000 0.634803 0.143186 0.042104 0.020074 0.141003 0.000000 0.000000 0.000000 0.081007 0.000000 1.000000 -0.000000 
3.375000 0.634620 0.143204 0.042077 0.020057 0.141105 0.000000 0.000000 0.000000 0.081071 0.000000 1.000000 0.000000 
3.376000 0.634437 0.143222 0.042049 0.020039 0.141207 0.000000 0.000000 0.000000 0.081134 0.000000 1.000000 0.000000 
3.377000 0.634254 0.143240 0.042022 0.020021 0.141309 0.000000 0.000000 0.000000 0.081197 0.000000 1.000000 -0.000000 
3.378000 0.634071 0.143258 0.041995 0.020004 0.141411 0.000000 0.000000 0.000000 0.081260 0.000000 1.000000 -0.000000 
3.379000 0.633888 0.143276 0.041967 0.019986 0.141513 0.000000 0.000000 0.000000 0.081323 0.000000 1.000000 0.000000 
3.380000 0.633705 0.143294 0.041940 0.019969 0.141615 0.000000 0.000000 0.000000 0.081386 0.000000 1.000000 0.000000 
3.381000 0.633522 0.143312 0.041913 0.019951 0.141717 0.000000 0.000000 0.000000 0.081449 0.000000 1.000000 0.000000 
3.382000 0.633340 0.143330 0.041885 0.019934 0.141818 0.000000 0.000000 0.000000 0.081511 0.000000 1.000000 -0.000000 
3.383000 0.633157 0.143348 0.041858 0.019916 0.141920 0.000000 0.000000 0.000000 0.081574 0.000000 1.000000 -0.000000 
3.384000 0.632975 0.143366 0.041831 0.019899 0.142022 0.000000 0.000000 0.000000 0.081637 0.000000 1.000000 0.000000 
3.385000 0.632792 0.143384 0.041804 0.019881 0.142124 0.000000 0.000000 0.000000 0.081700 0.000000 1.000000 -0.000000 
3.386000 0.632610 0.143402 0.041776 0.019864 0.142225 0.000000 0.000000 0.000000 0.081762 0.000000 1.000000 0.000000 
3.387000 0.632428 0.143420 0.041749 0.019846 0.142327 0.000000 0.000000 0.000000 0.081825 0.000000 1.000000 -0.000000 
3.388000 0.632245 0.143438 0.041722 0.019829 0.142429 0.000000 0.000000 0.000000 0.081888 0.000000 1.000000 0.000000 
3.389000 0.632063 0.143456 0.041695 0.019811 0.142530 0.000000 0.000000 0.000000 0.081950 0.000000 1.000000 -0.000000 
3.390000 0.631881 0.143474 0.041668 0.019794 0.142632 0.000000 0.000000 0.000000 0.082013 0.000000 1.000000 0.000000 
3.391000 0.631700 0.143492 0.041640 0.019776 0.142734 0.000000 0.000000 0.000000 0.082075 0.000000 1.000000 -0.000000 
3.392000 0.631518 0.143510 0.041613 0.019759 0.142835 0.000000 0.000000 0.000000 0.082138 0.000000 1.000000 -0.000000 
3.393000 0.631336 0.143527 0.041586 0.019741 0.142937 0.000000 0.000000 0.000000 0.082200 0.000000 1.000000 0.000000 
3.394000 0.631154 0.143545 0.041559 0.019724 0.143038 0.000000 0.000000 0.000000 0.082262 0.000000 1.000000 0.000000 
3.395000 0.630973 0.143563 0.041532 0.019707 0.143140 0.000000 0.000000 0.000000 0.082325 0.000000 1.000000 0.000000 
3.396000 0.630791 0.143581 0.041505 0.019689 0.143241 0.000000 0.000000 0.000000 0.082387 0.000000 1.000000 0.000000 
3.397000 0.630610 0.143598 0.041478 0.019672 0.143343 0.000000 0.000000 0.000000 0.082449 0.000000 1.000000 -0.000000 
3.398000 0.630429 0.143616 0.041451 0.019654 0.143444 0.000000 0.000000 0.000000 0.082511 0.000000 1.000000 0.000000 
3.399000 0.630248 0.143634 0.041423 0.019637 0.143545 0.000000 0.000000 0.000000 0.082573 0.000000 1.000000 -0.000000 
3.400000 0.630067 0.143651 0.041396 0.019620 0.143647 0.000000 0.000000 0.000000 0.082635 0.000000 1.000000 0.000000 
3.401000 0.629886 0.143669 0.041369 0.019602 0.143748 0.000000 0.000000 0.000000 0.082697 0.000000 1.000000 0.000000 
3.402000 0.629705 0.143687 0.041342 0.019585 0.143849 0.000000 0.000000 0.000000 0.082759 0.000000 1.000000 0.000000 
3.403000 0.629524 0.143704 0.041315 0.019568 0.143951 0.000000 0.000000 0.000000 0.082821 0.000000 1.000000 -0.000000 
3.404000 0.629343 0.143722 0.041288 0.019550 0.144052 0.000000 0.000000 0.000000 0.082883 0.000000 1.000000 -0.000000 
3.405000 0.629162 0.143739 0.041261 0.019533 0.144153 0.000000 0.000000 0.000000 0.082945 0.000000 1.000000 -0.000000 
3.406000 0.628982 0.143757 0.041234 0.019516 0.144254 0.000000 0.000000 0.000000 0.083007 0.000000 1.000000 0.000000 
3.407000 0.628801 0.143775 0.041207 0.019498 0.144355 0.000000 0.000000 0.000000 0.083069 0.000000 1.000000 -0.000000 
3.408000 0.628621 0.143792 0.041181 0.019481 0.144457 0.000000 0.000000 0.000000 0.083130 0.000000 1.000000 0.000000 
3.409000 0.628441 0.143810 0.041154 0.019464 0.144558 0.000000 0.000000 0.000000 0.083192 0.000000 1.000000 -0.000000 
3.410000 0.628260 0.143827 0.041127 0.019446 0.144659 0.000000 0.000000 0.000000 0.083254 0.000000 1.000000 -0.000000 
3.411000 0.628080 0.143844 0.041100 0.019429 0.144760 0.000000 0.000000 0.000000 0.083315 0.000000 1.000000 0.000000 
3.412000 0.627900 0.143862 0.041073 0.019412 0.144861 0.000000 0.000000 0.000000 0.083377 0.000000 1.000000 0.000000 
3.413000 0.627720 0.143879 0.041046 0.019395 0.144962 0.000000 0.000000 0.000000 0.083439 0.000000 1.000000 -0.000000 
3.414000 0.627540 0.143897 0.041019 0.019378 0.145063 0.000000 0.000000 0.000000 0.083500 0.000000 1.000000 -0.000000 
3.415000 0.627360 0.143914 0.040992 0.019360 0.145164 0.000000 0.000000 0.000000 0.083562 0.000000 1.000000 0.000000 
3.416000 0.627181 0.143932 0.040966 0.019343 0.145265 0.000000 0.000000 0.000000 0.083623 0.000000 1.000000 -0.000000 
3.417000 0.627001 0.143949 0.040939 0.019326 0.145366 0.000000 0.000000 0.000000 0.083684 0.000000 1.000000 -0.000000 
3.418000 0.626822 0.143966 0.040912 0.019309 0.145467 0.000000 0.000000 0.000000 0.083746 0.000000 1.000000 -0.000000 
3.419000 0.626642 0.143984 0.040885 0.019291 0.145568 0.000000 0.000000 0.000000 0.083807 0.000000 1.000000 0.000000 
3.420000 0.626463 0.144001 0.040858 0.019274 0.145668 0.000000 0.000000 0.000000 0.083868 0.000000 1.000000 -0.000000 
3.421000 0.626283 0.144018 0.040832 0.019257 0.145769 0.000000 0.000000 0.000000 0.083929 0.000000 1.000000 -0.000000 
3.422000 0.626104 0.144035 0.040805 0.019240 0.145870 0.000000 0.000000 0.000000 0.083991 0.000000 1.000000 -0.000000 
3.423000 0.625925 0.144053 0.040778 0.019223 0.145971 0.000000 0.000000 0.000000 0.084052 0.000000 1.000000 -0.000000 
3.424000 0.625746 0.144070 0.040751 0.019206 0.146071 0.000000 0.000000 0.000000 0.084113 0.000000 1.000000 -0.000000 
3.425000 0.625567 0.144087 0.040725 0.019189 0.146172 0.000000 0.000000 0.000000 0.084174 0.000000 1.000000 -0.000000 
3.426000 0.625388 0.144104 0.040698 0.019171 0.146273 0.000000 0.000000 0.000000 0.084235 0.000000 1.000000 -0.000000 
3.427000 0.625209 0.144121 0.040671 0.019154 0.146373 0.000000 0.000000 0.000000 0.084296 0.000000 1.000000 0.000000 
3.428000 0.625031 0.144139 0.040645 0.019137 0.146474 0.000000 0.000000 0.000000 0.084357 0.000000 1.000000 -0.000000 
3.429000 0.624852 0.144156 0.040618 0.019120 0.146575 0.000000 0.000000 0.000000 0.084417 0.000000 1.000000 -0.000000 
3.430000 0.624674 0.144173 0.040591 0.019103 0.146675 0.000000 0.000000 0.000000 0.084478 0.000000 1.000000 -0.000000 
3.431000 0.624495 0.144190 0.040565 0.019086 0.146776 0.000000 0.000000 0.000000 0.084539 0.000000 1.000000 0.000000 
3.432000 0.624317 0.144207 0.040538 0.019069 0.146876 0.000000 0.000000 0.000000 0.084600 0.000000 1.000000 -0.000000 
3.433000 0.624139 0.144224 0.040512 0.019052 0.146977 0.000000 0.000000 0.000000 0.084661 0.000000 1.000000 -0.000000 
3.434000 0.623960 0.144241 0.040485 0.019035 0.147077 0.000000 0.000000 0.000000 0.084721 0.000000 1.000000 0.000000 
3.435000 0.623782 0.144258 0.040458 0.019018 0.147178 0.000000 0.000000 0.000000 0.084782 0.000000 1.000000 0.000000 
3.436000 0.623604 0.144275 0.040432 0.019001 0.147278 0.000000 0.000000 0.000000 0.084842 0.000000 1.000000 -0.000000 
3.437000 0.623426 0.144292 0.040405 0.018984 0.147379 0.000000 0.000000 0.000000 0.084903 0.000000 1.000000 -0.000000 
3.438000 0.623248 0.144309 0.040379 0.018967 0.147479 0.000000 0.000000 0.000000 0.084963 0.000000 1.000000 -0.000000 
3.439000 0.623071 0.144326 0.040352 0.018950 0.147579 0.000000 0.000000 0.000000 0.085024 0.000000 1.000000 -0.000000 
3.440000 0.622893 0.144343 0.040326 0.018933 0.147680 0.000000 0.000000 0.000000 0.085084 0.000000 1.000000 -0.000000 
3.441000 0.622715 0.144360 0.040299 0.018916 0.147780 0.000000 0.000000 0.000000 0.085145 0.000000 1.000000 0.000000 
3.442000 0.622538 0.144377 0.040273 0.018899 0.147880 0.000000 0.000000 0.000000 0.085205 0.000000 1.000000 -0.000000 
3.443000 0.622360 0.144394 0.040246 0.018882 0.147980 0.000000 0.000000 0.000000 0.085265 0.000000 1.000000 -0.000000 
3.444000 0.622183 0.144411 0.040220 0.018865 0.148081 0.000000 0.000000 0.000000 0.085326 0.000000 1.000000 -0.000000 
3.445000 0.622006 0.144427 0.040194 0.018848 0.148181 0.000000 0.000000 0.000000 0.085386 0.000000 1.000000 0.000000 
3.446000 0.621829 0.144444 0.040167 0.018831 0.148281 0.000000 0.000000 0.000000 0.085446 0.000000 1.000000 -0.000000 
3.447000 0.621652 0.144461 0.040141 0.018814 0.148381 0.000000 0.000000 0.000000 0.085506 0.000000 1.000000 -0.000000 
3.448000 0.621475 0.144478 0.040114 0.018797 0.148481 0.000000 0.000000 0.000000 0.085566 0.000000 1.000000 -0.000000 
3.449000 0.621298 0.144495 0.040088 0.018780 0.148581 0.000000 0.000000 0.000000 0.085626 0.000000 1.000000 -0.000000 
3.450000 0.621121 0.144511 0.040062 0.018763 0.148681 0.000000 0.000000 0.000000 0.085686 0.000000 1.000000 0.000000 
3.451000 0.620944 0.144528 0.040035 0.018747 0.148782 0.000000 0.000000 0.000000 0.085746 0.000000 1.000000 -0.000000 
3.452000 0.620767 0.144545 0.040009 0.018730 0.148882 0.000000 0.000000 0.000000 0.085806 0.000000 1.000000 -0.000000 
3.453000 0.620591 0.144562 0.039983 0.018713 0.148982 0.000000 0.000000 0.000000 0.085866 0.000000 1.000000 -0.000000 
3.454000 0.620414 0.144578 0.039956 0.018696 0.149081 0.000000 0.000000 0.000000 0.085926 0.000000 1.000000 -0.000000 
3.455000 0.620238 0.144595 0.039930 0.018679 0.149181 0.000000 0.000000 0.000000 0.085986 0.000000 1.000000 -0.000000 
3.456000 0.620061 0.144612 0.039904 0.018662 0.149281 0.000000 0.000000 0.000000 0.086046 0.000000 1.000000 0.000000 
3.457000 0.619885 0.144628 0.039877 0.018645 0.149381 0.000000 0.000000 0.000000 0.086105 0.000000 1.000000 -0.000000 
3.458000 0.619709 0.144645 0.039851 0.018629 0.149481 0.000000 0.000000 0.000000 0.086165 0.000000 1.000000 -0.000000 
3.459000 0.619533 0.144661 0.039825 0.018612 0.149581 0.000000 0.000000 0.000000 0.086225 0.000000 1.000000 -0.000000 
3.460000 0.619357 0.144678 0.039799 0.018595 0.149681 0.000000 0.000000 0.000000 0.086284 0.000000 1.000000 -0.000000 
3.461000 0.619181 0.144695 0.039773 0.018578 0.149781 0.000000 0.000000 0.000000 0.086344 0.000000 1.000000 -0.000000 
3.462000 0.619005 0.144711 0.039746 0.018561 0.149880 0.000000 0.000000 0.000000 0.086403 0.000000 1.000000 0.000000 
3.463000 0.618829 0.144728 0.039720 0.018545 0.149980 0.000000 0.000000 0.000000 0.086463 0.000000 1.000000 0.000000 
3.464000 0.618654 0.144744 0.039694 0.018528 0.150080 0.000000 0.000000 0.000000 0.086522 0.000000 1.000000 -0.000000 
3.465000 0.618478 0.144761 0.039668 0.018511 0.150179 0.000000 0.000000 0.000000 0.086582 0.000000 1.000000 -0.000000 
3.466000 0.618303 0.144777 0.039642 0.018494 0.150279 0.000000 0.000000 0.000000 0.086641 0.000000 1.000000 -0.000000 
3.467000 0.618127 0.144794 0.039616 0.018478 0.150379 0.000000 0.000000 0.000000 0.086700 0.000000 1.000000 0.000000 
3.468000 0.617952 0.144810 0.039589 0.018461 0.150478 0.000000 0.000000 0.000000 0.086760 0.000000 1.000000 -0.000000 
3.469000 0.617777 0.144827 0.039563 0.018444 0.150578 0.000000 0.000000 0.000000 0.086819 0.000000 1.000000 -0.000000 
3.470000 0.617601 0.144843 0.039537 0.018428 0.150677 0.000000 0.000000 0.000000 0.086878 0.000000 1.000000 0.000000 
3.471000 0.617426 0.144859 0.039511 0.018411 0.150777 0.000000 0.000000 0.000000 0.086937 0.000000 1.000000 -0.000000 
3.472000 0.617251 0.144876 0.039485 0.018394 0.150876 0.000000 0.000000 0.000000 0.086996 0.000000 1.000000 -0.000000 
3.473000 0.617076 0.144892 0.039459 0.018378 0.150976 0.000000 0.000000 0.000000 0.087056 0.000000 1.000000 -0.000000 
3.474000 0.616902 0.144908 0.039433 0.018361 0.151075 0.000000 0.000000 0.000000 0.087115 0.000000 1.000000 -0.000000 
3.475000 0.616727 0.144925 0.039407 0.018344 0.151175 0.000000 0.000000 0.000000 0.087174 0.000000 1.000000 -0.000000 
3.476000 0.616552 0.144941 0.039381 0.018328 0.151274 0.000000 0.000000 0.000000 0.087233 0.000000 1.000000 -0.000000 
3.477000 0.616377 0.144957 0.039355 0.018311 0.151374 0.000000 0.000000 0.000000 0.087292 0.000000 1.000000 -0.000000 
3.478000 0.616203 0.144974 0.039329 0.018294 0.151473 0.000000 0.000000 0.000000 0.087350 0.000000 1.000000 -0.000000 
3.479000 0.616029 0.144990 0.039303 0.018278 0.151572 0.000000 0.000000 0.000000 0.087409 0.000000 1.000000 -0.000000 
3.480000 0.615854 0.145006 0.039277 0.018261 0.151671 0.000000 0.000000 0.000000 0.087468 0.000000 1.000000 0.000000 
3.481000 0.615680 0.145022 0.039251 0.018244 0.151771 0.000000 0.000000 0.000000 0.087527 0.000000 1.000000 0.000000 
3.482000 0.615506 0.145039 0.039225 0.018228 0.151870 0.000000 0.000000 0.000000 0.087586 0.000000 1.000000 -0.000000 
3.483000 0.615332 0.145055 0.039199 0.018211 0.151969 0.000000 0.000000 0.000000 0.087644 0.000000 1.000000 -0.000000 
3.484000 0.615158 0.145071 0.039173 0.018195 0.152068 0.000000 0.000000 0.000000 0.087703 0.000000 1.000000 -0.000000 
3.485000 0.614984 0.145087 0.039147 0.018178 0.152168 0.000000 0.000000 0.000000 0.087762 0.000000 1.000000 -0.000000 
3.486000 0.614810 0.145103 0.039122 0.018162 0.152267 0.000000 0.000000 0.000000 0.087820 0.000000 1.000000 -0.000000 
3.487000 0.614636 0.145119 0.039096 0.018145 0.152366 0.000000 0.000000 0.000000 0.087879 0.000000 1.000000 0.000000 
3.488000 0.614462 0.145136 0.039070 0.018128 0.152465 0.000000 0.000000 0.000000 0.087937 0.000000 1.000000 -0.000000 
3.489000 0.614289 0.145152 0.039044 0.018112 0.152564 0.000000 0.000000 0.000000 0.087996 0.000000 1.000000 0.000000 
3.490000 0.614115 0.145168 0.039018 0.018095 0.152663 0.000000 0.000000 0.000000 0.088054 0.000000 1.000000 0.000000 
3.491000 0.613942 0.145184 0.038992 0.018079 0.152762 0.000000 0.000000 0.000000 0.088112 0.000000 1.000000 -0.000000 
3.492000 0.613768 0.145200 0.038967 0.018062 0.152861 0.000000 0.000000 0.000000 0.088171 0.000000 1.000000 0.000000 
3.493000 0.613595 0.145216 0.038941 0.018046 0.152960 0.000000 0.000000 0.000000 0.088229 0.000000 1.000000 0.000000 
3.494000 0.613422 0.145232 0.038915 0.018029 0.153059 0.000000 0.000000 0.000000 0.088287 0.000000 1.000000 0.000000 
3.495000 0.613249 0.145248 0.038889 0.018013 0.153158 0.000000 0.000000 0.000000 0.088346 0.000000 1.000000 -0.000000 
3.496000 0.613076 0.145264 0.038864 0.017997 0.153257 0.000000 0.000000 0.000000 0.088404 0.000000 1.000000 0.000000 
3.497000 0.612903 0.145280 0.038838 0.017980 0.153356 0.000000 0.000000 0.000000 0.088462 0.000000 1.000000 -0.000000 
3.498000 0.612730 0.145296 0.038812 0.017964 0.153454 0.000000 0.000000 0.000000 0.088520 0.000000 1.000000 -0.000000 
3.499000 0.612557 0.145312 0.038786 0.017947 0.153553 0.000000 0.000000 0.000000 0.088578 0.000000 1.000000 -0.000000 
3.500000 0.612384 0.145328 0.038761 0.017931 0.153652 0.000000 0.000000 0.000000 0.088636 0.000000 1.000000 -0.000000 
3.501000 0.612212 0.145344 0.038735 0.017914 0.153751 0.000000 0.000000 0.000000 0.088694 0.000000 1.000000 -0.000000 
3.502000 0.612039 0.145359 0.038709 0.017898 0.153849 0.000000 0.000000 0.000000 0.088752 0.000000 1.000000 -0.000000 
3.503000 0.611867 0.145375 0.038684 0.017882 0.153948 0.000000 0.000000 0.000000 0.088810 0.000000 1.000000 0.000000 
3.504000 0.611694 0.145391 0.038658 0.017865 0.154047 0.000000 0.000000 0.000000 0.088868 0.000000 1.000000 0.000000 
3.505000 0.611522 0.145407 0.038633 0.017849 0.154146 0.000000 0.000000 0.000000 0.088926 0.000000 1.000000 0.000000 
3.506000 0.611350 0.145423 0.038607 0.017832 0.154244 0.000000 0.000000 0.000000 0.088983 0.000000 1.000000 -0.000000 
3.507000 0.611177 0.145439 0.038581 0.017816 0.154343 0.000000 0.000000 0.000000 0.089041 0.000000 1.000000 0.000000 
3.508000 0.611005 0.145454 0.038556 0.017800 0.154441 0.000000 0.000000 0.000000 0.089099 0.000000 1.000000 0.000000 
3.509000 0.610833 0.145470 0.038530 0.017783 0.154540 0.000000 0.000000 0.000000 0.089157 0.000000 1.000000 -0.000000 
3.510000 0.610662 0.145486 0.038505 0.017767 0.154638 0.000000 0.000000 0.000000 0.089214 0.000000 1.000000 -0.000000 
3.511000 0.610490 0.145502 0.038479 0.017751 0.154737 0.000000 0.000000 0.000000 0.089272 0.000000 1.000000 -0.000000 
3.512000 0.610318 0.145517 0.038454 0.017734 0.154835 0.000000 0.000000 0.000000 0.089329 0.000000 1.000000 -0.000000 
3.513000 0.610146 0.145533 0.038428 0.017718 0.154934 0.000000 0.000000 0.000000 0.089387 0.000000 1.000000 -0.000000 
3.514000 0.609975 0.145549 0.038403 0.017702 0.155032 0.000000 0.000000 0.000000 0.089444 0.000000 1.000000 0.000000 
3.515000 0.609803 0.145564 0.038377 0.017686 0.155131 0.000000 0.000000 0.000000 0.089502 0.000000 1.000000 0.000000 
3.516000 0.609632 0.145580 0.038352 0.017669 0.155229 0.000000 0.000000 0.000000 0.089559 0.000000 1.000000 0.000000 
3.517000 0.609460 0.145596 0.038326 0.017653 0.155327 0.000000 0.000000 0.000000 0.089617 0.000000 1.000000 -0.000000 
3.518000 0.609289 0.145611 0.038301 0.017637 0.155426 0.000000 0.000000 0.000000 0.089674 0.000000 1.000000 -0.000000 
3.519000 0.609118 0.145627 0.038275 0.017620 0.155524 0.000000 0.000000 0.000000 0.089731 0.000000 1.000000 -0.000000 
3.520000 0.608947 0.145643 0.038250 0.017604 0.155622 0.000000 0.000000 0.000000 0.089788 0.000000 1.000000 -0.000000 
3.521000 0.608776 0.145658 0.038224 0.017588 0.155720 0.000000 0.000000 0.000000 0.089846 0.000000 1.000000 -0.000000 
3.522000 0.608605 0.145674 0.038199 0.017572 0.155819 0.000000 0.000000 0.000000 0.089903 0.000000 1.000000 -0.000000 
3.523000 0.608434 0.145689 0.038174 0.017556 0.155917 0.000000 0.000000 0.000000 0.089960 0.000000 1.000000 0.000000 
3.524000 0.608263 0.145705 0.038148 0.017539 0.156015 0.000000 0.000000 0.000000 0.090017 0.000000 1.000000 -0.000000 
3.525000 0.608092 0.145720 0.038123 0.017523 0.156113 0.000000 0.000000 0.000000 0.090074 0.000000 1.000000 -0.000000 
3.526000 0.607922 0.145736 0.038098 0.017507 0.156211 0.000000 0.000000 0.000000 0.090131 0.000000 1.000000 -0.000000 
3.527000 0.607751 0.145751 0.038072 0.017491 0.156309 0.000000 0.000000 0.000000 0.090188 0.000000 1.000000 -0.000000 
3.528000 0.607581 0.145767 0.038047 0.017475 0.156407 0.000000 0.000000 0.000000 0.090245 0.000000 1.000000 -0.000000 
3.529000 0.607410 0.145782 0.038022 0.017459 0.156505 0.000000 0.000000 0.000000 0.090302 0.000000 1.000000 0.000000 
3.530000 0.607240 0.145798 0.037996 0.017442 0.156603 0.000000 0.000000 0.000000 0.090359 0.000000 1.000000 -0.000000 
3.531000 0.607070 0.145813 0.037971 0.017426 0.156701 0.000000 0.000000 0.000000 0.090416 0.000000 1.000000 0.000000 
3.532000 0.606900 0.145828 0.037946 0.017410 0.156799 0.000000 0.000000 0.000000 0.090473 0.000000 1.000000 -0.000000 
3.533000 0.606730 0.145844 0.037921 0.017394 0.156897 0.000000 0.000000 0.000000 0.090529 0.000000 1.000000 -0.000000 
3.534000 0.606560 0.145859 0.037895 0.017378 0.156995 0.000000 0.000000 0.000000 0.090586 0.000000 1.000000 0.000000 
3.535000 0.606390 0.145874 0.037870 0.017362 0.157093 0.000000 0.000000 0.000000 0.090643 0.000000 1.000000 -0.000000 
3.536000 0.606220 0.145890 0.037845 0.017346 0.157191 0.000000 0.000000 0.000000 0.090699 0.000000 1.000000 0.000000 
3.537000 0.606050 0.145905 0.037820 0.017330 0.157289 0.000000 0.000000 0.000000 0.090756 0.000000 1.000000 -0.000000 
3.538000 0.605880 0.145920 0.037794 0.017314 0.157387 0.000000 0.000000 0.000000 0.090812 0.000000 1.000000 0.000000 
3.539000 0.605711 0.145936 0.037769 0.017297 0.157484 0.000000 0.000000 0.000000 0.090869 0.000000 1.000000 -0.000000 
3.540000 0.605541 0.145951 0.037744 0.017281 0.157582 0.000000 0.000000 0.000000 0.090926 0.000000 1.000000 -0.000000 
3.541000 0.605372 0.145966 0.037719 0.017265 0.157680 0.000000 0.000000 0.000000 0.090982 0.000000 1.000000 -0.000000 
3.542000 0.605203 0.145982 0.037694 0.017249 0.157778 0.000000 0.000000 0.000000 0.091038 0.000000 1.000000 -0.000000 
3.543000 0.605033 0.145997 0.037669 0.017233 0.157875 0.000000 0.000000 0.000000 0.091095 0.000000 1.000000 -0.000000 
3.544000 0.604864 0.146012 0.037644 0.017217 0.157973 0.000000 0.000000 0.000000 0.091151 0.000000 1.000000 -0.000000 
3.545000 0.604695 0.146027 0.037619 0.017201 0.158071 0.000000 0.000000 0.000000 0.091207 0.000000 1.000000 -0.000000 
3.546000 0.604526 0.146042 0.037593 0.017185 0.158168 0.000000 0.000000 0.000000 0.091264 0.000000 1.000000 0.000000 
3.547000 0.604357 0.146058 0.037568 0.017169 0.158266 0.000000 0.000000 0.000000 0.091320 0.000000 1.000000 0.000000 
3.548000 0.604188 0.146073 0.037543 0.017153 0.158363 0.000000 0.000000 0.000000 0.091376 0.000000 1.000000 -0.000000 
3.549000 0.604019 0.146088 0.037518 0.017137 0.158461 0.000000 0.000000 0.000000 0.091432 0.000000 1.000000 -0.000000 
3.550000 0.603850 0.146103 0.037493 0.017121 0.158558 0.000000 0.000000 0.000000 0.091488 0.000000 1.000000 -0.000000 
3.551000 0.603682 0.146118 0.037468 0.017105 0.158656 0.000000 0.000000 0.000000 0.091544 0.000000 1.000000 -0.000000 
3.552000 0.603513 0.146133 0.037443 0.017089 0.158753 0.000000 0.000000 0.000000 0.091600 0.000000 1.000000 0.000000 
3.553000 0.603345 0.146148 0.037418 0.017074 0.158851 0.000000 0.000000 0.000000 0.091656 0.000000 1.000000 0.000000 
3.554000 0.603176 0.146163 0.037393 0.017058 0.158948 0.000000 0.000000 0.000000 0.091712 0.000000 1.000000 -0.000000 
3.555000 0.603008 0.146178 0.037368 0.017042 0.159045 0.000000 0.000000 0.000000 0.091768 0.000000 1.000000 -0.000000 
3.556000 0.602840 0.146193 0.037343 0.017026 0.159143 0.000000 0.000000 0.000000 0.091824 0.000000 1.000000 -0.000000 
3.557000 0.602672 0.146208 0.037318 0.017010 0.159240 0.000000 0.000000 0.000000 0.091880 0.000000 1.000000 -0.000000 
3.558000 0.602503 0.146223 0.037294 0.016994 0.159337 0.000000 0.000000 0.000000 0.091936 0.000000 1.000000 0.000000 
3.559000 0.602335 0.146238 0.037269 0.016978 0.159435 0.000000 0.000000 0.000000 0.091992 0.000000 1.000000 0.000000 
3.560000 0.602167 0.146253 0.037244 0.016962 0.159532 0.000000 0.000000 0.000000 0.092047 0.000000 1.000000 -0.000000 
3.561000 0.602000 0.146268 0.037219 0.016946 0.159629 0.000000 0.000000 0.000000 0.092103 0.000000 1.000000 -0.000000 
3.562000 0.601832 0.146283 0.037194 0.016931 0.159726 0.000000 0.000000 0.000000 0.092159 0.000000 1.000000 0.000000 
3.563000 0.601664 0.146298 0.037169 0.016915 0.159823 0.000000 0.000000 0.000000 0.092214 0.000000 1.000000 -0.000000 
3.564000 0.601496 0.146313 0.037144 0.016899 0.159921 0.000000 0.000000 0.000000 0.092270 0.000000 1.000000 -0.000000 
3.565000 0.601329 0.146328 0.037119 0.016883 0.160018 0.000000 0.000000 0.000000 0.092326 0.000000 1.000000 0.000000 
3.566000 0.601161 0.146343 0.037095 0.016867 0.160115 0.000000 0.000000 0.000000 0.092381 0.000000 1.000000 -0.000000 
3.567000 0.600994 0.146358 0.037070 0.016851 0.160212 0.000000 0.000000 0.000000 0.092437 0.000000 1.000000 -0.000000 
3.568000 0.600827 0.146373 0.037045 0.016836 0.160309 0.000000 0.000000 0.000000 0.092492 0.000000 1.000000 -0.000000 
3.569000 0.600659 0.146387 0.037020 0.016820 0.160406 0.000000 0.000000 0.000000 0.092547 0.000000 1.000000 -0.000000 
3.570000 0.600492 0.146402 0.036995 0.016804 0.160503 0.000000 0.000000 0.000000 0.092603 0.000000 1.000000 -0.000000 
3.571000 0.600325 0.146417 0.036971 0.016788 0.160600 0.000000 0.000000 0.000000 0.092658 0.000000 1.000000 -0.000000 
3.572000 0.600158 0.146432 0.036946 0.016773 0.160697 0.000000 0.000000 0.000000 0.092713 0.000000 1.000000 0.000000 
3.573000 0.599991 0.146447 0.036921 0.016757 0.160794 0.000000 0.000000 0.000000 0.092769 0.000000 1.000000 -0.000000 
3.574000 0.599824 0.146461 0.036897 0.016741 0.160890 0.000000 0.000000 0.000000 0.092824 0.000000 1.000000 -0.000000 
3.575000 0.599657 0.146476 0.036872 0.016725 0.160987 0.000000 0.000000 0.000000 0.092879 0.000000 1.000000 -0.000000 
3.576000 0.599491 0.146491 0.036847 0.016710 0.161084 0.000000 0.000000 0.000000 0.092934 0.000000 1.000000 -0.000000 
3.577000 0.599324 0.146506 0.036822 0.016694 0.161181 0.000000 0.000000 0.000000 0.092989 0.000000 1.000000 -0.000000 
3.578000 0.599158 0.146520 0.036798 0.016678 0.161278 0.000000 0.000000 0.000000 0.093044 0.000000 1.000000 0.000000 
3.579000 0.598991 0.146535 0.036773 0.016662 0.161375 0.000000 0.000000 0.000000 0.093099 0.000000 1.000000 -0.000000 
3.580000 0.598825 0.146550 0.036749 0.016647 0.161471 0.000000 0.000000 0.000000 0.093154 0.000000 1.000000 0.000000 
3.581000 0.598658 0.146564 0.036724 0.016631 0.161568 0.000000 0.000000 0.000000 0.093209 0.000000 1.000000 -0.000000 
3.582000 0.598492 0.146579 0.036699 0.016615 0.161665 0.000000 0.000000 0.000000 0.093264 0.000000 1.000000 0.000000 
3.583000 0.598326 0.146594 0.036675 0.016600 0.161761 0.000000 0.000000 0.000000 0.093319 0.000000 1.000000 0.000000 
3.584000 0.598160 0.146608 0.036650 0.016584 0.161858 0.000000 0.000000 0.000000 0.093374 0.000000 1.000000 -0.000000 
3.585000 0.597994 0.146623 0.036626 0.016568 0.161954 0.000000 0.000000 0.000000 0.093429 0.000000 1.000000 -0.000000 
3.586000 0.597828 0.146637 0.036601 0.016553 0.162051 0.000000 0.000000 0.000000 0.093484 0.000000 1.000000 -0.000000 
3.587000 0.597662 0.146652 0.036576 0.016537 0.162148 0.000000 0.000000 0.000000 0.093538 0.000000 1.000000 0.000000 
3.588000 0.597496 0.146667 0.036552 0.016522 0.162244 0.000000 0.000000 0.000000 0.093593 0.000000 1.000000 0.000000 
3.589000 0.597331 0.146681 0.036527 0.016506 0.162341 0.000000 0.000000 0.000000 0.093648 0.000000 1.000000 -0.000000 
3.590000 0.597165 0.146696 0.036503 0.016490 0.162437 0.000000 0.000000 0.000000 0.093702 0.000000 1.000000 -0.000000 
3.591000 0.596999 0.146710 0.036478 0.016475 0.162534 0.000000 0.000000 0.000000 0.093757 0.000000 1.000000 0.000000 
3.592000 0.596834 0.146725 0.036454 0.016459 0.162630 0.000000 0.000000 0.000000 0.093812 0.000000 1.000000 -0.000000 
3.593000 0.596668 0.146739 0.036429 0.016444 0.162726 0.000000 0.000000 0.000000 0.093866 0.000000 1.000000 -0.000000 
3.594000 0.596503 0.146754 0.036405 0.016428 0.162823 0.000000 0.000000 0.000000 0.093921 0.000000 1.000000 -0.000000 
3.595000 0.596338 0.146768 0.036381 0.016413 0.162919 0.000000 0.000000 0.000000 0.093975 0.000000 1.000000 -0.000000 
3.596000 0.596173 0.146783 0.036356 0.016397 0.163015 0.000000 0.000000 0.000000 0.094029 0.000000 1.000000 -0.000000 
3.597000 0.596008 0.146797 0.036332 0.016381 0.163112 0.000000 0.000000 0.000000 0.094084 0.000000 1.000000 -0.000000 
3.598000 0.595843 0.146811 0.036307 0.016366 0.163208 0.000000 0.000000 0.000000 0.094138 0.000000 1.000000 -0.000000 
3.599000 0.595678 0.146826 0.036283 0.016350 0.163304 0.000000 0.000000 0.000000 0.094192 0.000000 1.000000 -0.000000 
3.600000 0.595513 0.146840 0.036258 0.016335 0.163400 0.000000 0.000000 0.000000 0.094247 0.000000 1.000000 -0.000000 
3.601000 0.595348 0.146855 0.036234 0.016319 0.163497 0.000000 0.000000 0.000000 0.094301 0.000000 1.000000 0.000000 
3.602000 0.595183 0.146869 0.036210 0.016304 0.163593 0.000000 0.000000 0.000000 0.094355 0.000000 1.000000 0.000000 
3.603000 0.595019 0.146883 0.036185 0.016288 0.163689 0.000000 0.000000 0.000000 0.094409 0.000000 1.000000 -0.000000 
3.604000 0.594854 0.146898 0.036161 0.016273 0.163785 0.000000 0.000000 0.000000 0.094463 0.000000 1.000000 -0.000000 
3.605000 0.594689 0.146912 0.036137 0.016258 0.163881 0.000000 0.000000 0.000000 0.094518 0.000000 1.000000 -0.000000 
3.606000 0.594525 0.146926 0.036112 0.016242 0.163977 0.000000 0.000000 0.000000 0.094572 0.000000 1.000000 -0.000000 
3.607000 0.594361 0.146940 0.036088 0.016227 0.164073 0.000000 0.000000 0.000000 0.094626 0.000000 1.000000 -0.000000 
3.608000 0.594196 0.146955 0.036064 0.016211 0.164169 0.000000 0.000000 0.000000 0.094680 0.000000 1.000000 0.000000 
3.609000 0.594032 0.146969 0.036040 0.016196 0.164265 0.000000 0.000000 0.000000 0.094734 0.000000 1.000000 0.000000 
3.610000 0.593868 0.146983 0.036015 0.016180 0.164361 0.000000 0.000000 0.000000 0.094787 0.000000 1.000000 -0.000000 
3.611000 0.593704 0.146997 0.035991 0.016165 0.164457 0.000000 0.000000 0.000000 0.094841 0.000000 1.000000 -0.000000 
3.612000 0.593540 0.147012 0.035967 0.016150 0.164553 0.000000 0.000000 0.000000 0.094895 0.000000 1.000000 0.000000 
3.613000 0.593376 0.147026 0.035943 0.016134 0.164649 0.000000 0.000000 0.000000 0.094949 0.000000 1.000000 -0.000000 
3.614000 0.593212 0.147040 0.035919 0.016119 0.164745 0.000000 0.000000 0.000000 0.095003 0.000000 1.000000 -0.000000 
3.615000 0.593049 0.147054 0.035894 0.016103 0.164841 0.000000 0.000000 0.000000 0.095056 0.000000 1.000000 -0.000000 
3.616000 0.592885 0.147068 0.035870 0.016088 0.164936 0.000000 0.000000 0.000000 0.095110 0.000000 1.000000 0.000000 
3.617000 0.592721 0.147083 0.035846 0.016073 0.165032 0.000000 0.000000 0.000000 0.095164 0.000000 1.000000 -0.000000 
3.618000 0.592558 0.147097 0.035822 0.016057 0.165128 0.000000 0.000000 0.000000 0.095217 0.000000 1.000000 -0.000000 
3.619000 0.592394 0.147111 0.035798 0.016042 0.165224 0.000000 0.000000 0.000000 0.095271 0.000000 1.000000 0.000000 
3.620000 0.592231 0.147125 0.035774 0.016027 0.165319 0.000000 0.000000 0.000000 0.095325 0.000000 1.000000 0.000000 
3.621000 0.592068 0.147139 0.035749 0.016011 0.165415 0.000000 0.000000 0.000000 0.095378 0.000000 1.000000 0.000000 
3.622000 0.591905 0.147153 0.035725 0.015996 0.165511 0.000000 0.000000 0.000000 0.095432 0.000000 1.000000 0.000000 
3.623000 0.591741 0.147167 0.035701 0.015981 0.165606 0.000000 0.000000 0.000000 0.095485 0.000000 1.000000 0.000000 
3.624000 0.591578 0.147181 0.035677 0.015966 0.165702 0.000000 0.000000 0.000000 0.095538 0.000000 1.000000 0.000000 
3.625000 0.591415 0.147195 0.035653 0.015950 0.165798 0.000000 0.000000 0.000000 0.095592 0.000000 1.000000 -0.000000 
3.626000 0.591253 0.147209 0.035629 0.015935 0.165893 0.000000 0.000000 0.000000 0.095645 0.000000 1.000000 -0.000000 
3.627000 0.591090 0.147223 0.035605 0.015920 0.165989 0.000000 0.000000 0.000000 0.095698 0.000000 1.000000 -0.000000 
3.628000 0.590927 0.147237 0.035581 0.015904 0.166084 0.000000 0.000000 0.000000 0.095752 0.000000 1.000000 -0.000000 
3.629000 0.590764 0.147251 0.035557 0.015889 0.166180 0.000000 0.000000 0.000000 0.095805 0.000000 1.000000 -0.000000 
3.630000 0.590602 0.147265 0.035533 0.015874 0.166275 0.000000 0.000000 0.000000 0.095858 0.000000 1.000000 0.000000 
3.631000 0.590439 0.147279 0.035509 0.015859 0.166370 0.000000 0.000000 0.000000 0.095911 0.000000 1.000000 0.000000 
3.632000 0.590277 0.147293 0.035485 0.015844 0.166466 0.000000 0.000000 0.000000 0.095964 0.000000 1.000000 0.000000 
3.633000 0.590114 0.147307 0.035461 0.015828 0.166561 0.000000 0.000000 0.000000 0.096018 0.000000 1.000000 -0.000000 
3.634000 0.589952 0.147321 0.035437 0.015813 0.166657 0.000000 0.000000 0.000000 0.096071 0.000000 1.000000 -0.000000 
3.635000 0.589790 0.147335 0.035413 0.015798 0.166752 0.000000 0.000000 0.000000 0.096124 0.000000 1.000000 -0.000000 
3.636000 0.589627 0.147349 0.035389 0.015783 0.166847 0.000000 0.000000 0.000000 0.096177 0.000000 1.000000 -0.000000 
3.637000 0.589465 0.147363 0.035365 0.015768 0.166942 0.000000 0.000000 0.000000 0.096230 0.000000 1.000000 -0.000000 
3.638000 0.589303 0.147376 0.035342 0.015752 0.167038 0.000000 0.000000 0.000000 0.096282 0.000000 1.000000 -0.000000 
3.639000 0.589141 0.147390 0.035318 0.015737 0.167133 0.000000 0.000000 0.000000 0.096335 0.000000 1.000000 -0.000000 
3.640000 0.588980 0.147404 0.035294 0.015722 0.167228 0.000000 0.000000 0.000000 0.096388 0.000000 1.000000 0.000000 
3.641000 0.588818 0.147418 0.035270 0.015707 0.167323 0.000000 0.000000 0.000000 0.096441 0.000000 1.000000 -0.000000 
3.642000 0.588656 0.147432 0.035246 0.015692 0.167418 0.000000 0.000000 0.000000 0.096494 0.000000 1.000000 0.000000 
3.643000 0.588494 0.147446 0.035222 0.015677 0.167514 0.000000 0.000000 0.000000 0.096547 0.000000 1.000000 -0.000000 
3.644000 0.588333 0.147459 0.035198 0.015662 0.167609 0.000000 0.000000 0.000000 0.096599 0.000000 1.000000 -0.000000 
3.645000 0.588171 0.147473 0.035175 0.015647 0.167704 0.000000 0.000000 0.000000 0.096652 0.000000 1.000000 -0.000000 
3.646000 0.588010 0.147487 0.035151 0.015632 0.167799 0.000000 0.000000 0.000000 0.096705 0.000000 1.000000 -0.000000 
3.647000 0.587848 0.147501 0.035127 0.015616 0.167894 0.000000 0.000000 0.000000 0.096757 0.000000 1.000000 0.000000 
3.648000 0.587687 0.147514 0.035103 0.015601 0.167989 0.000000 0.000000 0.000000 0.096810 0.000000 1.000000 -0.000000 
3.649000 0.587526 0.147528 0.035080 0.015586 0.168084 0.000000 0.000000 0.000000 0.096862 0.000000 1.000000 -0.000000 
3.650000 0.587365 0.147542 0.035056 0.015571 0.168179 0.000000 0.000000 0.000000 0.096915 0.000000 1.000000 -0.000000 
3.651000 0.587204 0.147555 0.035032 0.015556 0.168274 0.000000 0.000000 0.000000 0.096967 0.000000 1.000000 -0.000000 
3.652000 0.587043 0.147569 0.035008 0.015541 0.168369 0.000000 0.000000 0.000000 0.097020 0.000000 1.000000 0.000000 
3.653000 0.586882 0.147583 0.034985 0.015526 0.168463 0.000000 0.000000 0.000000 0.097072 0.000000 1.000000 -0.000000 
3.654000 0.586721 0.147596 0.034961 0.015511 0.168558 0.000000 0.000000 0.000000 0.097124 0.000000 1.000000 -0.000000 
3.655000 0.586560 0.147610 0.034937 0.015496 0.168653 0.000000 0.000000 0.000000 0.097177 0.000000 1.000000 0.000000 
3.656000 0.586400 0.147624 0.034914 0.015481 0.168748 0.000000 0.000000 0.000000 0.097229 0.000000 1.000000 -0.000000 
3.657000 0.586239 0.147637 0.034890 0.015466 0.168843 0.000000 0.000000 0.000000 0.097281 0.000000 1.000000 -0.000000 
3.658000 0.586078 0.147651 0.034866 0.015451 0.168937 0.000000 0.000000 0.000000 0.097333 0.000000 1.000000 0.000000 
3.659000 0.585918 0.147664 0.034843 0.015436 0.169032 0.000000 0.000000 0.000000 0.097386 0.000000 1.000000 -0.000000 
3.660000 0.585757 0.147678 0.034819 0.015421 0.169127 0.000000 0.000000 0.000000 0.097438 0.000000 1.000000 -0.000000 
3.661000 0.585597 0.147692 0.034795 0.015406 0.169221 0.000000 0.000000 0.000000 0.097490 0.000000 1.000000 -0.000000 
3.662000 0.585437 0.147705 0.034772 0.015391 0.169316 0.000000 0.000000 0.000000 0.097542 0.000000 1.000000 -0.000000 
3.663000 0.585277 0.147719 0.034748 0.015376 0.169411 0.000000 0.000000 0.000000 0.097594 0.000000 1.000000 -0.000000 
3.664000 0.585117 0.147732 0.034725 0.015361 0.169505 0.000000 0.000000 0.000000 0.097646 0.000000 1.000000 0.000000 
3.665000 0.584957 0.147746 0.034701 0.015347 0.169600 0.000000 0.000000 0.000000 0.097698 0.000000 1.000000 0.000000 
3.666000 0.584797 0.147759 0.034678 0.015332 0.169694 0.000000 0.000000 0.000000 0.097750 0.000000 1.000000 -0.000000 
3.667000 0.584637 0.147773 0.034654 0.015317 0.169789 0.000000 0.000000 0.000000 0.097802 0.000000 1.000000 0.000000 
3.668000 0.584477 0.147786 0.034631 0.015302 0.169883 0.000000 0.000000 0.000000 0.097854 0.000000 1.000000 -0.000000 
3.669000 0.584317 0.147800 0.034607 0.015287 0.169978 0.000000 0.000000 0.000000 0.097906 0.000000 1.000000 -0.000000 
3.670000 0.584157 0.147813 0.034584 0.015272 0.170072 0.000000 0.000000 0.000000 0.097957 0.000000 1.000000 -0.000000 
3.671000 0.583998 0.147826 0.034560 0.015257 0.170167 0.000000 0.000000 0.000000 0.098009 0.000000 1.000000 0.000000 
3.672000 0.583838 0.147840 0.034537 0.015242 0.170261 0.000000 0.000000 0.000000 0.098061 0.000000 1.000000 -0.000000 
3.673000 0.583679 0.147853 0.034513 0.015227 0.170355 0.000000 0.000000 0.000000 0.098113 0.000000 1.000000 -0.000000 
3.674000 0.583519 0.147867 0.034490 0.015213 0.170450 0.000000 0.000000 0.000000 0.098164 0.000000 1.000000 0.000000 
3.675000 0.583360 0.147880 0.034466 0.015198 0.170544 0.000000 0.000000 0.000000 0.098216 0.000000 1.000000 -0.000000 
3.676000 0.583201 0.147893 0.034443 0.015183 0.170638 0.000000 0.000000 0.000000 0.098268 0.000000 1.000000 -0.000000 
3.677000 0.583042 0.147907 0.034419 0.015168 0.170732 0.000000 0.000000 0.000000 0.098319 0.000000 1.000000 -0.000000 
3.678000 0.582883 0.147920 0.034396 0.015153 0.170827 0.000000 0.000000 0.000000 0.098371 0.000000 1.000000 -0.000000 
3.679000 0.582724 0.147933 0.034373 0.015139 0.170921 0.000000 0.000000 0.000000 0.098422 0.000000 1.000000 -0.000000 
3.680000 0.582565 0.147947 0.034349 0.015124 0.171015 0.000000 0.000000 0.000000 0.098474 0.000000 1.000000 -0.000000 
3.681000 0.582406 0.147960 0.034326 0.015109 0.171109 0.000000 0.000000 0.000000 0.098525 0.000000 1.000000 -0.000000 
3.682000 0.582247 0.147973 0.034303 0.015094 0.171203 0.000000 0.000000 0.000000 0.098576 0.000000 1.000000 0.000000 
3.683000 0.582088 0.147987 0.034279 0.015079 0.171297 0.000000 0.000000 0.000000 0.098628 0.000000 1.000000 0.000000 
3.684000 0.581930 0.148000 0.034256 0.015065 0.171392 0.000000 0.000000 0.000000 0.098679 0.000000 1.000000 -0.000000 
3.685000 0.581771 0.148013 0.034233 0.015050 0.171486 0.000000 0.000000 0.000000 0.098730 0.000000 1.000000 -0.000000 
3.686000 0.581612 0.148026 0.034209 0.015035 0.171580 0.000000 0.000000 0.000000 0.098782 0.000000 1.000000 0.000000 
3.687000 0.581454 0.148040 0.034186 0.015021 0.171674 0.000000 0.000000 0.000000 0.098833 0.000000 1.000000 -0.000000 
3.688000 0.581296 0.148053 0.034163 0.015006 0.171768 0.000000 0.000000 0.000000 0.098884 0.000000 1.000000 0.000000 
3.689000 0.581137 0.148066 0.034140 0.014991 0.171862 0.000000 0.000000 0.000000 0.098935 0.000000 1.000000 -0.000000 
3.690000 0.580979 0.148079 0.034116 0.014976 0.171955 0.000000 0.000000 0.000000 0.098986 0.000000 1.000000 0.000000 
3.691000 0.580821 0.148092 0.034093 0.014962 0.172049 0.000000 0.000000 0.000000 0.099037 0.000000 1.000000 -0.000000 
3.692000 0.580663 0.148105 0.034070 0.014947 0.172143 0.000000 0.000000 0.000000 0.099089 0.000000 1.000000 -0.000000 
3.693000 0.580505 0.148119 0.034047 0.014932 0.172237 0.000000 0.000000 0.000000 0.099140 0.000000 1.000000 0.000000 
3.694000 0.580347 0.148132 0.034023 0.014918 0.172331 0.000000 0.000000 0.000000 0.099191 0.000000 1.000000 -0.000000 
3.695000 0.580189 0.148145 0.034000 0.014903 0.172425 0.000000 0.000000 0.000000 0.099241 0.000000 1.000000 -0.000000 
3.696000 0.580031 0.148158 0.033977 0.014888 0.172519 0.000000 0.000000 0.000000 0.099292 0.000000 1.000000 0.000000 
3.697000 0.579873 0.148171 0.033954 0.014874 0.172612 0.000000 0.000000 0.000000 0.099343 0.000000 1.000000 -0.000000 
3.698000 0.579716 0.148184 0.033931 0.014859 0.172706 0.000000 0.000000 0.000000 0.099394 0.000000 1.000000 -0.000000 
3.699000 0.579558 0.148197 0.033908 0.014845 0.172800 0.000000 0.000000 0.000000 0.099445 0.000000 1.000000 0.000000 
3.700000 0.579401 0.148210 0.033885 0.014830 0.172893 0.000000 0.000000 0.000000 0.099496 0.000000 1.000000 -0.000000 
3.701000 0.579243 0.148223 0.033861 0.014815 0.172987 0.000000 0.000000 0.000000 0.099547 0.000000 1.000000 0.000000 
3.702000 0.579086 0.148236 0.033838 0.014801 0.173081 0.000000 0.000000 0.000000 0.099597 0.000000 1.000000 0.000000 
3.703000 0.578928 0.148249 0.033815 0.014786 0.173174 0.000000 0.000000 0.000000 0.099648 0.000000 1.000000 -0.000000 
3.704000 0.578771 0.148262 0.033792 0.014772 0.173268 0.000000 0.000000 0.000000 0.099699 0.000000 1.000000 -0.000000 
3.705000 0.578614 0.148275 0.033769 0.014757 0.173361 0.000000 0.000000 0.000000 0.099749 0.000000 1.000000 -0.000000 
3.706000 0.578457 0.148288 0.033746 0.014742 0.173455 0.000000 0.000000 0.000000 0.099800 0.000000 1.000000 0.000000 
3.707000 0.578300 0.148301 0.033723 0.014728 0.173548 0.000000 0.000000 0.000000 0.099850 0.000000 1.000000 -0.000000 
3.708000 0.578143 0.148314 0.033700 0.014713 0.173642 0.000000 0.000000 0.000000 0.099901 0.000000 1.000000 -0.000000 
3.709000 0.577986 0.148327 0.033677 0.014699 0.173735 0.000000 0.000000 0.000000 0.099951 0.000000 1.000000 -0.000000 
3.710000 0.577829 0.148340 0.033654 0.014684 0.173829 0.000000 0.000000 0.000000 0.100002 0.000000 1.000000 -0.000000 
3.711000 0.577673 0.148353 0.033631 0.014670 0.173922 0.000000 0.000000 0.000000 0.100052 0.000000 1.000000 -0.000000 
3.712000 0.577516 0.148366 0.033608 0.014655 0.174015 0.000000 0.000000 0.000000 0.100103 0.000000 1.000000 -0.000000 
3.713000 0.577359 0.148379 0.033585 0.014641 0.174109 0.000000 0.000000 0.000000 0.100153 0.000000 1.000000 -0.000000 
3.714000 0.577203 0.148392 0.033562 0.014626 0.174202 0.000000 0.000000 0.000000 0.100203 0.000000 1.000000 -0.000000 
3.715000 0.577046 0.148405 0.033539 0.014612 0.174295 0.000000 0.000000 0.000000 0.100254 0.000000 1.000000 -0.000000 
3.716000 0.576890 0.148418 0.033516 0.014597 0.174389 0.000000 0.000000 0.000000 0.100304 0.000000 1.000000 -0.000000 
3.717000 0.576734 0.148430 0.033493 0.014583 0.174482 0.000000 0.000000 0.000000 0.100354 0.000000 1.000000 0.000000 
3.718000 0.576577 0.148443 0.033471 0.014568 0.174575 0.000000 0.000000 0.000000 0.100404 0.000000 1.000000 -0.000000 
3.719000 0.576421 0.148456 0.033448 0.014554 0.174668 0.000000 0.000000 0.000000 0.100454 0.000000 1.000000 0.000000 
3.720000 0.576265 0.148469 0.033425 0.014540 0.174761 0.000000 0.000000 0.000000 0.100505 0.000000 1.000000 -0.000000 
3.721000 0.576109 0.148482 0.033402 0.014525 0.174855 0.000000 0.000000 0.000000 0.100555 0.000000 1.000000 0.000000 
3.722000 0.575953 0.148495 0.033379 0.014511 0.174948 0.000000 0.000000 0.000000 0.100605 0.000000 1.000000 -0.000000 
3.723000 0.575797 0.148507 0.033356 0.014496 0.175041 0.000000 0.000000 0.000000 0.100655 0.000000 1.000000 0.000000 
3.724000 0.575641 0.148520 0.033333 0.014482 0.175134 0.000000 0.000000 0.000000 0.100705 0.000000 1.000000 -0.000000 
3.725000 0.575486 0.148533 0.033311 0.014468 0.175227 0.000000 0.000000 0.000000 0.100755 0.000000 1.000000 -0.000000 
3.726000 0.575330 0.148546 0.033288 0.014453 0.175320 0.000000 0.000000 0.000000 0.100805 0.000000 1.000000 0.000000 
3.727000 0.575174 0.148558 0.033265 0.014439 0.175413 0.000000 0.000000 0.000000 0.100855 0.000000 1.000000 -0.000000 
3.728000 0.575019 0.148571 0.033242 0.014424 0.175506 0.000000 0.000000 0.000000 0.100904 0.000000 1.000000 0.000000 
3.729000 0.574863 0.148584 0.033219 0.014410 0.175599 0.000000 0.000000 0.000000 0.100954 0.000000 1.000000 -0.000000 
3.730000 0.574708 0.148596 0.033197 0.014396 0.175692 0.000000 0.000000 0.000000 0.101004 0.000000 1.000000 -0.000000 
3.731000 0.574552 0.148609 0.033174 0.014381 0.175785 0.000000 0.000000 0.000000 0.101054 0.000000 1.000000 -0.000000 
3.732000 0.574397 0.148622 0.033151 0.014367 0.175877 0.000000 0.000000 0.000000 0.101103 0.000000 1.000000 -0.000000 
3.733000 0.574242 0.148635 0.033129 0.014353 0.175970 0.000000 0.000000 0.000000 0.101153 0.000000 1.000000 -0.000000 
3.734000 0.574087 0.148647 0.033106 0.014339 0.176063 0.000000 0.000000 0.000000 0.101203 0.000000 1.000000 0.000000 
3.735000 0.573932 0.148660 0.033083 0.014324 0.176156 0.000000 0.000000 0.000000 0.101252 0.000000 1.000000 -0.000000 
3.736000 0.573777 0.148672 0.033060 0.014310 0.176249 0.000000 0.000000 0.000000 0.101302 0.000000 1.000000 -0.000000 
3.737000 0.573622 0.148685 0.033038 0.014296 0.176341 0.000000 0.000000 0.000000 0.101352 0.000000 1.000000 0.000000 
3.738000 0.573467 0.148698 0.033015 0.014281 0.176434 0.000000 0.000000 0.000000 0.101401 0.000000 1.000000 0.000000 
3.739000 0.573312 0.148710 0.032992 0.014267 0.176527 0.000000 0.000000 0.000000 0.101451 0.000000 1.000000 -0.000000 
3.740000 0.573157 0.148723 0.032970 0.014253 0.176619 0.000000 0.000000 0.000000 0.101500 0.000000 1.000000 -0.000000 
3.741000 0.573003 0.148735 0.032947 0.014239 0.176712 0.000000 0.000000 0.000000 0.101550 0.000000 1.000000 -0.000000 
3.742000 0.572848 0.148748 0.032925 0.014224 0.176805 0.000000 0.000000 0.000000 0.101599 0.000000 1.000000 -0.000000 
3.743000 0.572694 0.148761 0.032902 0.014210 0.176897 0.000000 0.000000 0.000000 0.101648 0.000000 1.000000 0.000000 
3.744000 0.572539 0.148773 0.032879 0.014196 0.176990 0.000000 0.000000 0.000000 0.101698 0.000000 1.000000 -0.000000 
3.745000 0.572385 0.148786 0.032857 0.014182 0.177082 0.000000 0.000000 0.000000 0.101747 0.000000 1.000000 0.000000 
3.746000 0.572231 0.148798 0.032834 0.014167 0.177175 0.000000 0.000000 0.000000 0.101796 0.000000 1.000000 -0.000000 
3.747000 0.572076 0.148811 0.032812 0.014153 0.177267 0.000000 0.000000 0.000000 0.101846 0.000000 1.000000 -0.000000 
3.748000 0.571922 0.148823 0.032789 0.014139 0.177360 0.000000 0.000000 0.000000 0.101895 0.000000 1.000000 -0.000000 
3.749000 0.571768 0.148836 0.032767 0.014125 0.177452 0.000000 0.000000 0.000000 0.101944 0.000000 1.000000 -0.000000 
3.750000 0.571614 0.148848 0.032744 0.014111 0.177545 0.000000 0.000000 0.000000 0.101993 0.000000 1.000000 -0.000000 
3.751000 0.571460 0.148861 0.032722 0.014097 0.177637 0.000000 0.000000 0.000000 0.102042 0.000000 1.000000 -0.000000 
3.752000 0.571306 0.148873 0.032699 0.014082 0.177729 0.000000 0.000000 0.000000 0.102091 0.000000 1.000000 -0.000000 
3.753000 0.571152 0.148885 0.032677 0.014068 0.177822 0.000000 0.000000 0.000000 0.102140 0.000000 1.000000 -0.000000 
3.754000 0.570999 0.148898 0.032654 0.014054 0.177914 0.000000 0.000000 0.000000 0.102189 0.000000 1.000000 -0.000000 
3.755000 0.570845 0.148910 0.032632 0.014040 0.178006 0.000000 0.000000 0.000000 0.102238 0.000000 1.000000 -0.000000 
3.756000 0.570691 0.148923 0.032609 0.014026 0.178099 0.000000 0.000000 0.000000 0.102287 0.000000 1.000000 -0.000000 
3.757000 0.570538 0.148935 0.032587 0.014012 0.178191 0.000000 0.000000 0.000000 0.102336 0.000000 1.000000 -0.000000 
3.758000 0.570384 0.148947 0.032565 0.013998 0.178283 0.000000 0.000000 0.000000 0.102385 0.000000 1.000000 -0.000000 
3.759000 0.570231 0.148960 0.032542 0.013984 0.178375 0.000000 0.000000 0.000000 0.102434 0.000000 1.000000 -0.000000 
3.760000 0.570078 0.148972 0.032520 0.013970 0.178467 0.000000 0.000000 0.000000 0.102483 0.000000 1.000000 -0.000000 
3.761000 0.569924 0.148984 0.032497 0.013955 0.178560 0.000000 0.000000 0.000000 0.102532 0.000000 1.000000 -0.000000 
3.762000 0.569771 0.148997 0.032475 0.013941 0.178652 0.000000 0.000000 0.000000 0.102580 0.000000 1.000000 -0.000000 
3.763000 0.569618 0.149009 0.032453 0.013927 0.178744 0.000000 0.000000 0.000000 0.102629 0.000000 1.000000 -0.000000 
3.764000 0.569465 0.149021 0.032430 0.013913 0.178836 0.000000 0.000000 0.000000 0.102678 0.000000 1.000000 0.000000 
3.765000 0.569312 0.149034 0.032408 0.013899 0.178928 0.000000 0.000000 0.000000 0.102726 0.000000 1.000000 -0.000000 
3.766000 0.569159 0.149046 0.032386 0.013885 0.179020 0.000000 0.000000 0.000000 0.102775 0.000000 1.000000 -0.000000 
3.767000 0.569006 0.149058 0.032363 0.013871 0.179112 0.000000 0.000000 0.000000 0.102824 0.000000 1.000000 -0.000000 
3.768000 0.568853 0.149071 0.032341 0.013857 0.179204 0.000000 0.000000 0.000000 0.102872 0.000000 1.000000 -0.000000 
3.769000 0.568701 0.149083 0.032319 0.013843 0.179296 0.000000 0.000000 0.000000 0.102921 0.000000 1.000000 0.000000 
3.770000 0.568548 0.149095 0.032297 0.013829 0.179388 0.000000 0.000000 0.000000 0.102969 0.000000 1.000000 -0.000000 
3.771000 0.568395 0.149107 0.032274 0.013815 0.179480 0.000000 0.000000 0.000000 0.103018 0.000000 1.000000 -0.000000 
3.772000 0.568243 0.149120 0.032252 0.013801 0.179571 0.000000 0.000000 0.000000 0.103066 0.000000 1.000000 0.000000 
3.773000 0.568090 0.149132 0.032230 0.013787 0.179663 0.000000 0.000000 0.000000 0.103115 0.000000 1.000000 -0.000000 
3.774000 0.567938 0.149144 0.032208 0.013773 0.179755 0.000000 0.000000 0.000000 0.103163 0.000000 1.000000 -0.000000 
3.775000 0.567786 0.149156 0.032185 0.013759 0.179847 0.000000 0.000000 0.000000 0.103211 0.000000 1.000000 -0.000000 
3.776000 0.567634 0.149168 0.032163 0.013745 0.179939 0.000000 0.000000 0.000000 0.103260 0.000000 1.000000 -0.000000 
3.777000 0.567481 0.149180 0.032141 0.013731 0.180030 0.000000 0.000000 0.000000 0.103308 0.000000 1.000000 -0.000000 
3.778000 0.567329 0.149193 0.032119 0.013718 0.180122 0.000000 0.000000 0.000000 0.103356 0.000000 1.000000 0.000000 
3.779000 0.567177 0.149205 0.032097 0.013704 0.180214 0.000000 0.000000 0.000000 0.103404 0.000000 1.000000 -0.000000 
3.780000 0.567025 0.149217 0.032075 0.013690 0.180305 0.000000 0.000000 0.000000 0.103453 0.000000 1.000000 -0.000000 
3.781000 0.566873 0.149229 0.032052 0.013676 0.180397 0.000000 0.000000 0.000000 0.103501 0.000000 1.000000 -0.000000 
3.782000 0.566721 0.149241 0.032030 0.013662 0.180489 0.000000 0.000000 0.000000 0.103549 0.000000 1.000000 -0.000000 
3.783000 0.566570 0.149253 0.032008 0.013648 0.180580 0.000000 0.000000 0.000000 0.103597 0.000000 1.000000 -0.000000 
3.784000 0.566418 0.149265 0.031986 0.013634 0.180672 0.000000 0.000000 0.000000 0.103645 0.000000 1.000000 -0.000000 
3.785000 0.566266 0.149277 0.031964 0.013620 0.180763 0.000000 0.000000 0.000000 0.103693 0.000000 1.000000 -0.000000 
3.786000 0.566115 0.149289 0.031942 0.013606 0.180855 0.000000 0.000000 0.000000 0.103741 0.000000 1.000000 0.000000 
3.787000 0.565963 0.149302 0.031920 0.013593 0.180946 0.000000 0.000000 0.000000 0.103789 0.000000 1.000000 -0.000000 
3.788000 0.565812 0.149314 0.031898 0.013579 0.181038 0.000000 0.000000 0.000000 0.103837 0.000000 1.000000 -0.000000 
3.789000 0.565660 0.149326 0.031876 0.013565 0.181129 0.000000 0.000000 0.000000 0.103885 0.000000 1.000000 0.000000 
3.790000 0.565509 0.149338 0.031854 0.013551 0.181221 0.000000 0.000000 0.000000 0.103933 0.000000 1.000000 -0.000000 
3.791000 0.565358 0.149350 0.031832 0.013537 0.181312 0.000000 0.000000 0.000000 0.103981 0.000000 1.000000 -0.000000 
3.792000 0.565207 0.149362 0.031810 0.013524 0.181403 0.000000 0.000000 0.000000 0.104028 0.000000 1.000000 -0.000000 
3.793000 0.565056 0.149374 0.031788 0.013510 0.181495 0.000000 0.000000 0.000000 0.104076 0.000000 1.000000 -0.000000 
3.794000 0.564905 0.149386 0.031766 0.013496 0.181586 0.000000 0.000000 0.000000 0.104124 0.000000 1.000000 -0.000000 
3.795000 0.564754 0.149398 0.031744 0.013482 0.181677 0.000000 0.000000 0.000000 0.104172 0.000000 1.000000 -0.000000 
3.796000 0.564603 0.149410 0.031722 0.013468 0.181768 0.000000 0.000000 0.000000 0.104219 0.000000 1.000000 -0.000000 
3.797000 0.564452 0.149421 0.031700 0.013455 0.181860 0.000000 0.000000 0.000000 0.104267 0.000000 1.000000 -0.000000 
3.798000 0.564301 0.149433 0.031678 0.013441 0.181951 0.000000 0.000000 0.000000 0.104315 0.000000 1.000000 -0.000000 
3.799000 0.564150 0.149445 0.031656 0.013427 0.182042 0.000000 0.000000 0.000000 0.104362 0.000000 1.000000 -0.000000 
3.800000 0.564000 0.149457 0.031634 0.013413 0.182133 0.000000 0.000000 0.000000 0.104410 0.000000 1.000000 0.000000 
3.801000 0.563849 0.149469 0.031612 0.013400 0.182224 0.000000 0.000000 0.000000 0.104457 0.000000 1.000000 -0.000000 
3.802000 0.563699 0.149481 0.031590 0.013386 0.182315 0.000000 0.000000 0.000000 0.104505 0.000000 1.000000 -0.000000 
3.803000 0.563548 0.149493 0.031568 0.013372 0.182407 0.000000 0.000000 0.000000 0.104552 0.000000 1.000000 0.000000 
3.804000 0.563398 0.149505 0.031547 0.013359 0.182498 0.000000 0.000000 0.000000 0.104600 0.000000 1.000000 -0.000000 
3.805000 0.563248 0.149517 0.031525 0.013345 0.182589 0.000000 0.000000 0.000000 0.104647 0.000000 1.000000 -0.000000 
3.806000 0.563097 0.149529 0.031503 0.013331 0.182680 0.000000 0.000000 0.000000 0.104694 0.000000 1.000000 -0.000000 
3.807000 0.562947 0.149540 0.031481 0.013318 0.182771 0.000000 0.000000 0.000000 0.104742 0.000000 1.000000 -0.000000 
3.808000 0.562797 0.149552 0.031459 0.013304 0.182862 0.000000 0.000000 0.000000 0.104789 0.000000 1.000000 -0.000000 
3.809000 0.562647 0.149564 0.031438 0.013290 0.182953 0.000000 0.000000 0.000000 0.104836 0.000000 1.000000 -0.000000 
3.810000 0.562497 0.149576 0.031416 0.013277 0.183043 0.000000 0.000000 0.000000 0.104884 0.000000 1.000000 0.000000 
3.811000 0.562347 0.149588 0.031394 0.013263 0.183134 0.000000 0.000000 0.000000 0.104931 0.000000 1.000000 -0.000000 
3.812000 0.562197 0.149599 0.031372 0.013249 0.183225 0.000000 0.000000 0.000000 0.104978 0.000000 1.000000 0.000000 
3.813000 0.562048 0.149611 0.031350 0.013236 0.183316 0.000000 0.000000 0.000000 0.105025 0.000000 1.000000 -0.000000 
3.814000 0.561898 0.149623 0.031329 0.013222 0.183407 0.000000 0.000000 0.000000 0.105072 0.000000 1.000000 -0.000000 
3.815000 0.561748 0.149635 0.031307 0.013208 0.183498 0.000000 0.000000 0.000000 0.105119 0.000000 1.000000 0.000000 
3.816000 0.561599 0.149647 0.031285 0.013195 0.183588 0.000000 0.000000 0.000000 0.105167 0.000000 1.000000 -0.000000 
3.817000 0.561449 0.149658 0.031264 0.013181 0.183679 0.000000 0.000000 0.000000 0.105214 0.000000 1.000000 0.000000 
3.818000 0.561300 0.149670 0.031242 0.013168 0.183770 0.000000 0.000000 0.000000 0.105261 0.000000 1.000000 -0.000000 
3.819000 0.561150 0.149682 0.031220 0.013154 0.183860 0.000000 0.000000 0.000000 0.105308 0.000000 1.000000 -0.000000 
3.820000 0.561001 0.149693 0.031198 0.013141 0.183951 0.000000 0.000000 0.000000 0.105354 0.000000 1.000000 -0.000000 
3.821000 0.560852 0.149705 0.031177 0.013127 0.184042 0.000000 0.000000 0.000000 0.105401 0.000000 1.000000 -0.000000 
3.822000 0.560703 0.149717 0.031155 0.013113 0.184132 0.000000 0.000000 0.000000 0.105448 0.000000 1.000000 -0.000000 
3.823000 0.560553 0.149729 0.031134 0.013100 0.184223 0.000000 0.000000 0.000000 0.105495 0.000000 1.000000 -0.000000 
3.824000 0.560404 0.149740 0.031112 0.013086 0.184314 0.000000 0.000000 0.000000 0.105542 0.000000 1.000000 -0.000000 
3.825000 0.560255 0.149752 0.031090 0.013073 0.184404 0.000000 0.000000 0.000000 0.105589 0.000000 1.000000 -0.000000 
3.826000 0.560106 0.149763 0.031069 0.013059 0.184495 0.000000 0.000000 0.000000 0.105636 0.000000 1.000000 -0.000000 
3.827000 0.559958 0.149775 0.031047 0.013046 0.184585 0.000000 0.000000 0.000000 0.105682 0.000000 1.000000 -0.000000 
3.828000 0.559809 0.149787 0.031025 0.013032 0.184676 0.000000 0.000000 0.000000 0.105729 0.000000 1.000000 0.000000 
3.829000 0.559660 0.149798 0.031004 0.013019 0.184766 0.000000 0.000000 0.000000 0.105776 0.000000 1.000000 -0.000000 
3.830000 0.559511 0.149810 0.030982 0.013005 0.184856 0.000000 0.000000 0.000000 0.105822 0.000000 1.000000 0.000000 
3.831000 0.559363 0.149822 0.030961 0.012992 0.184947 0.000000 0.000000 0.000000 0.105869 0.000000 1.000000 0.000000 
3.832000 0.559214 0.149833 0.030939 0.012978 0.185037 0.000000 0.000000 0.000000 0.105915 0.000000 1.000000 -0.000000 
3.833000 0.559066 0.149845 0.030918 0.012965 0.185127 0.000000 0.000000 0.000000 0.105962 0.000000 1.000000 0.000000 
3.834000 0.558917 0.149856 0.030896 0.012952 0.185218 0.000000 0.000000 0.000000 0.106009 0.000000 1.000000 -0.000000 
3.835000 0.558769 0.149868 0.030875 0.012938 0.185308 0.000000 0.000000 0.000000 0.106055 0.000000 1.000000 -0.000000 
3.836000 0.558621 0.149879 0.030853 0.012925 0.185398 0.000000 0.000000 0.000000 0.106101 0.000000 1.000000 0.000000 
3.837000 0.558473 0.149891 0.030832 0.012911 0.185489 0.000000 0.000000 0.000000 0.106148 0.000000 1.000000 0.000000 
3.838000 0.558324 0.149902 0.030810 0.012898 0.185579 0.000000 0.000000 0.000000 0.106194 0.000000 1.000000 0.000000 
3.839000 0.558176 0.149914 0.030789 0.012884 0.185669 0.000000 0.000000 0.000000 0.106241 0.000000 1.000000 0.000000 
3.840000 0.558028 0.149925 0.030767 0.012871 0.185759 0.000000 0.000000 0.000000 0.106287 0.000000 1.000000 0.000000 
3.841000 0.557880 0.149937 0.030746 0.012858 0.185849 0.000000 0.000000 0.000000 0.106333 0.000000 1.000000 -0.000000 
3.842000 0.557733 0.149948 0.030725 0.012844 0.185939 0.000000 0.000000 0.000000 0.106380 0.000000 1.000000 0.000000 
3.843000 0.557585 0.149960 0.030703 0.012831 0.186029 0.000000 0.000000 0.000000 0.106426 0.000000 1.000000 0.000000 
3.844000 0.557437 0.149971 0.030682 0.012818 0.186120 0.000000 0.000000 0.000000 0.106472 0.000000 1.000000 -0.000000 
3.845000 0.557289 0.149983 0.030660 0.012804 0.186210 0.000000 0.000000 0.000000 0.106518 0.000000 1.000000 -0.000000 
3.846000 0.557142 0.149994 0.030639 0.012791 0.186300 0.000000 0.000000 0.000000 0.106564 0.000000 1.000000 -0.000000 
3.847000 0.556994 0.150006 0.030618 0.012778 0.186390 0.000000 0.000000 0.000000 0.106611 0.000000 1.000000 -0.000000 
3.848000 0.556847 0.150017 0.030596 0.012764 0.186480 0.000000 0.000000 0.000000 0.106657 0.000000 1.000000 -0.000000 
3.849000 0.556699 0.150029 0.030575 0.012751 0.186569 0.000000 0.000000 0.000000 0.106703 0.000000 1.000000 -0.000000 
3.850000 0.556552 0.150040 0.030554 0.012738 0.186659 0.000000 0.000000 0.000000 0.106749 0.000000 1.000000 0.000000 
3.851000 0.556405 0.150051 0.030532 0.012724 0.186749 0.000000 0.000000 0.000000 0.106795 0.000000 1.000000 -0.000000 
3.852000 0.556257 0.150063 0.030511 0.012711 0.186839 0.000000 0.000000 0.000000 0.106841 0.000000 1.000000 -0.000000 
3.853000 0.556110 0.150074 0.030490 0.012698 0.186929 0.000000 0.000000 0.000000 0.106887 0.000000 1.000000 0.000000 
3.854000 0.555963 0.150086 0.030469 0.012684 0.187019 0.000000 0.000000 0.000000 0.106933 0.000000 1.000000 -0.000000 
3.855000 0.555816 0.150097 0.030447 0.012671 0.187109 0.000000 0.000000 0.000000 0.106978 0.000000 1.000000 0.000000 
3.856000 0.555669 0.150108 0.030426 0.012658 0.187198 0.000000 0.000000 0.000000 0.107024 0.000000 1.000000 -0.000000 
3.857000 0.555522 0.150120 0.030405 0.012645 0.187288 0.000000 0.000000 0.000000 0.107070 0.000000 1.000000 -0.000000 
3.858000 0.555375 0.150131 0.030384 0.012631 0.187378 0.000000 0.000000 0.000000 0.107116 0.000000 1.000000 -0.000000 
3.859000 0.555229 0.150142 0.030362 0.012618 0.187468 0.000000 0.000000 0.000000 0.107162 0.000000 1.000000 -0.000000 
3.860000 0.555082 0.150154 0.030341 0.012605 0.187557 0.000000 0.000000 0.000000 0.107207 0.000000 1.000000 -0.000000 
3.861000 0.554935 0.150165 0.030320 0.012592 0.187647 0.000000 0.000000 0.000000 0.107253 0.000000 1.000000 -0.000000 
3.862000 0.554789 0.150176 0.030299 0.012579 0.187736 0.000000 0.000000 0.000000 0.107299 0.000000 1.000000 -0.000000 
3.863000 0.554642 0.150187 0.030278 0.012565 0.187826 0.000000 0.000000 0.000000 0.107344 0.000000 1.000000 0.000000 
3.864000 0.554496 0.150199 0.030256 0.012552 0.187916 0.000000 0.000000 0.000000 0.107390 0.000000 1.000000 0.000000 
3.865000 0.554349 0.150210 0.030235 0.012539 0.188005 0.000000 0.000000 0.000000 0.107436 0.000000 1.000000 -0.000000 
3.866000 0.554203 0.150221 0.030214 0.012526 0.188095 0.000000 0.000000 0.000000 0.107481 0.000000 1.000000 -0.000000 
3.867000 0.554057 0.150232 0.030193 0.012513 0.188184 0.000000 0.000000 0.000000 0.107527 0.000000 1.000000 0.000000 
3.868000 0.553910 0.150244 0.030172 0.012499 0.188274 0.000000 0.000000 0.000000 0.107572 0.000000 1.000000 -0.000000 
3.869000 0.553764 0.150255 0.030151 0.012486 0.188363 0.000000 0.000000 0.000000 0.107618 0.000000 1.000000 0.000000 
3.870000 0.553618 0.150266 0.030130 0.012473 0.188452 0.000000 0.000000 0.000000 0.107663 0.000000 1.000000 -0.000000 
3.871000 0.553472 0.150277 0.030109 0.012460 0.188542 0.000000 0.000000 0.000000 0.107709 0.000000 1.000000 0.000000 
3.872000 0.553326 0.150289 0.030088 0.012447 0.188631 0.000000 0.000000 0.000000 0.107754 0.000000 1.000000 -0.000000 
3.873000 0.553180 0.150300 0.030067 0.012434 0.188721 0.000000 0.000000 0.000000 0.107799 0.000000 1.000000 0.000000 
3.874000 0.553034 0.150311 0.030045 0.012421 0.188810 0.000000 0.000000 0.000000 0.107845 0.000000 1.000000 -0.000000 
3.875000 0.552889 0.150322 0.030024 0.012408 0.188899 0.000000 0.000000 0.000000 0.107890 0.000000 1.000000 0.000000 
3.876000 0.552743 0.150333 0.030003 0.012395 0.188988 0.000000 0.000000 0.000000 0.107935 0.000000 1.000000 -0.000000 
3.877000 0.552597 0.150344 0.029982 0.012381 0.189078 0.000000 0.000000 0.000000 0.107980 0.000000 1.000000 -0.000000 
3.878000 0.552452 0.150356 0.029961 0.012368 0.189167 0.000000 0.000000 0.000000 0.108026 0.000000 1.000000 -0.000000 
3.879000 0.552306 0.150367 0.029940 0.012355 0.189256 0.000000 0.000000 0.000000 0.108071 0.000000 1.000000 -0.000000 
3.880000 0.552161 0.150378 0.029919 0.012342 0.189345 0.000000 0.000000 0.000000 0.108116 0.000000 1.000000 -0.000000 
3.881000 0.552016 0.150389 0.029899 0.012329 0.189434 0.000000 0.000000 0.000000 0.108161 0.000000 1.000000 -0.000000 
3.882000 0.551870 0.150400 0.029878 0.012316 0.189524 0.000000 0.000000 0.000000 0.108206 0.000000 1.000000 -0.000000 
3.883000 0.551725 0.150411 0.029857 0.012303 0.189613 0.000000 0.000000 0.000000 0.108251 0.000000 1.000000 -0.000000 
3.884000 0.551580 0.150422 0.029836 0.012290 0.189702 0.000000 0.000000 0.000000 0.108296 0.000000 1.000000 0.000000 
3.885000 0.551435 0.150433 0.029815 0.012277 0.189791 0.000000 0.000000 0.000000 0.108341 0.000000 1.000000 -0.000000 
3.886000 0.551290 0.150444 0.029794 0.012264 0.189880 0.000000 0.000000 0.000000 0.108386 0.000000 1.000000 0.000000 
3.887000 0.551145 0.150455 0.029773 0.012251 0.189969 0.000000 0.000000 0.000000 0.108431 0.000000 1.000000 -0.000000 
3.888000 0.551000 0.150466 0.029752 0.012238 0.190058 0.000000 0.000000 0.000000 0.108476 0.000000 1.000000 0.000000 
3.889000 0.550855 0.150477 0.029731 0.012225 0.190147 0.000000 0.000000 0.000000 0.108521 0.000000 1.000000 -0.000000 
3.890000 0.550710 0.150488 0.029710 0.012212 0.190236 0.000000 0.000000 0.000000 0.108566 0.000000 1.000000 -0.000000 
3.891000 0.550565 0.150499 0.029690 0.012199 0.190325 0.000000 0.000000 0.000000 0.108611 0.000000 1.000000 -0.000000 
3.892000 0.550420 0.150510 0.029669 0.012186 0.190414 0.000000 0.000000 0.000000 0.108656 0.000000 1.000000 -0.000000 
3.893000 0.550276 0.150521 0.029648 0.012173 0.190502 0.000000 0.000000 0.000000 0.108700 0.000000 1.000000 0.000000 
3.894000 0.550131 0.150532 0.029627 0.012160 0.190591 0.000000 0.000000 0.000000 0.108745 0.000000 1.000000 -0.000000 
3.895000 0.549987 0.150543 0.029606 0.012147 0.190680 0.000000 0.000000 0.000000 0.108790 0.000000 1.000000 -0.000000 
3.896000 0.549842 0.150554 0.029585 0.012135 0.190769 0.000000 0.000000 0.000000 0.108834 0.000000 1.000000 0.000000 
3.897000 0.549698 0.150565 0.029565 0.012122 0.190858 0.000000 0.000000 0.000000 0.108879 0.000000 1.000000 -0.000000 
3.898000 0.549554 0.150576 0.029544 0.012109 0.190946 0.000000 0.000000 0.000000 0.108924 0.000000 1.000000 -0.000000 
3.899000 0.549409 0.150587 0.029523 0.012096 0.191035 0.000000 0.000000 0.000000 0.108968 0.000000 1.000000 -0.000000 
3.900000 0.549265 0.150598 0.029502 0.012083 0.191124 0.000000 0.000000 0.000000 0.109013 0.000000 1.000000 -0.000000 
3.901000 0.549121 0.150609 0.029482 0.012070 0.191212 0.000000 0.000000 0.000000 0.109057 0.000000 1.000000 -0.000000 
3.902000 0.548977 0.150620 0.029461 0.012057 0.191301 0.000000 0.000000 0.000000 0.109102 0.000000 1.000000 -0.000000 
3.903000 0.548833 0.150631 0.029440 0.012044 0.191390 0.000000 0.000000 0.000000 0.109146 0.000000 1.000000 -0.000000 
3.904000 0.548689 0.150642 0.029420 0.012031 0.191478 0.000000 0.000000 0.000000 0.109191 0.000000 1.000000 -0.000000 
3.905000 0.548545 0.150653 0.029399 0.012019 0.191567 0.000000 0.000000 0.000000 0.109235 0.000000 1.000000 0.000000 
3.906000 0.548401 0.150664 0.029378 0.012006 0.191655 0.000000 0.000000 0.000000 0.109280 0.000000 1.000000 0.000000 
3.907000 0.548258 0.150675 0.029357 0.011993 0.191744 0.000000 0.000000 0.000000 0.109324 0.000000 1.000000 -0.000000 
3.908000 0.548114 0.150685 0.029337 0.011980 0.191832 0.000000 0.000000 0.000000 0.109368 0.000000 1.000000 -0.000000 
3.909000 0.547970 0.150696 0.029316 0.011967 0.191921 0.000000 0.000000 0.000000 0.109413 0.000000 1.000000 -0.000000 
3.910000 0.547827 0.150707 0.029296 0.011955 0.192009 0.000000 0.000000 0.000000 0.109457 0.000000 1.000000 -0.000000 
3.911000 0.547683 0.150718 0.029275 0.011942 0.192098 0.000000 0.000000 0.000000 0.109501 0.000000 1.000000 0.000000 
3.912000 0.547540 0.150729 0.029254 0.011929 0.192186 0.000000 0.000000 0.000000 0.109545 0.000000 1.000000 -0.000000 
3.913000 0.547396 0.150740 0.029234 0.011916 0.192274 0.000000 0.000000 0.000000 0.109590 0.000000 1.000000 -0.000000 
3.914000 0.547253 0.150750 0.029213 0.011903 0.192363 0.000000 0.000000 0.000000 0.109634 0.000000 1.000000 0.000000 
3.915000 0.547110 0.150761 0.029193 0.011891 0.192451 0.000000 0.000000 0.000000 0.109678 0.000000 1.000000 -0.000000 
3.916000 0.546967 0.150772 0.029172 0.011878 0.192539 0.000000 0.000000 0.000000 0.109722 0.000000 1.000000 -0.000000 
3.917000 0.546824 0.150783 0.029151 0.011865 0.192628 0.000000 0.000000 0.000000 0.109766 0.000000 1.000000 0.000000 
3.918000 0.546680 0.150794 0.029131 0.011852 0.192716 0.000000 0.000000 0.000000 0.109810 0.000000 1.000000 -0.000000 
3.919000 0.546537 0.150804 0.029110 0.011840 0.192804 0.000000 0.000000 0.000000 0.109854 0.000000 1.000000 -0.000000 
3.920000 0.546395 0.150815 0.029090 0.011827 0.192892 0.000000 0.000000 0.000000 0.109898 0.000000 1.000000 0.000000 
3.921000 0.546252 0.150826 0.029069 0.011814 0.192980 0.000000 0.000000 0.000000 0.109942 0.000000 1.000000 -0.000000 
3.922000 0.546109 0.150837 0.029049 0.011802 0.193068 0.000000 0.000000 0.000000 0.109986 0.000000 1.000000 -0.000000 
3.923000 0.545966 0.150847 0.029028 0.011789 0.193157 0.000000 0.000000 0.000000 0.110030 0.000000 1.000000 -0.000000 
3.924000 0.545823 0.150858 0.029008 0.011776 0.193245 0.000000 0.000000 0.000000 0.110074 0.000000 1.000000 -0.000000 
3.925000 0.545681 0.150869 0.028987 0.011764 0.193333 0.000000 0.000000 0.000000 0.110118 0.000000 1.000000 0.000000 
3.926000 0.545538 0.150879 0.028967 0.011751 0.193421 0.000000 0.000000 0.000000 0.110162 0.000000 1.000000 0.000000 
3.927000 0.545396 0.150890 0.028947 0.011738 0.193509 0.000000 0.000000 0.000000 0.110205 0.000000 1.000000 0.000000 
3.928000 0.545253 0.150901 0.028926 0.011726 0.193597 0.000000 0.000000 0.000000 0.110249 0.000000 1.000000 0.000000 
3.929000 0.545111 0.150912 0.028906 0.011713 0.193685 0.000000 0.000000 0.000000 0.110293 0.000000 1.000000 -0.000000 
3.930000 0.544968 0.150922 0.028885 0.011700 0.193773 0.000000 0.000000 0.000000 0.110337 0.000000 1.000000 -0.000000 
3.931000 0.544826 0.150933 0.028865 0.011688 0.193861 0.000000 0.000000 0.000000 0.110380 0.000000 1.000000 -0.000000 
3.932000 0.544684 0.150943 0.028845 0.011675 0.193949 0.000000 0.000000 0.000000 0.110424 0.000000 1.000000 -0.000000 
3.933000 0.544542 0.150954 0.028824 0.011662 0.194036 0.000000 0.000000 0.000000 0.110468 0.000000 1.000000 -0.000000 
3.934000 0.544400 0.150965 0.028804 0.011650 0.194124 0.000000 0.000000 0.000000 0.110511 0.000000 1.000000 -0.000000 
3.935000 0.544258 0.150975 0.028783 0.011637 0.194212 0.000000 0.000000 0.000000 0.110555 0.000000 1.000000 -0.000000 
3.936000 0.544116 0.150986 0.028763 0.011625 0.194300 0.000000 0.000000 0.000000 0.110598 0.000000 1.000000 -0.000000 
3.937000 0.543974 0.150997 0.028743 0.011612 0.194388 0.000000 0.000000 0.000000 0.110642 0.000000 1.000000 0.000000 
3.938000 0.543832 0.151007 0.028722 0.011599 0.194476 0.000000 0.000000 0.000000 0.110685 0.000000 1.000000 -0.000000 
3.939000 0.543690 0.151018 0.028702 0.011587 0.194563 0.000000 0.000000 0.000000 0.110729 0.000000 1.000000 -0.000000 
3.940000 0.543548 0.151028 0.028682 0.011574 0.194651 0.000000 0.000000 0.000000 0.110772 0.000000 1.000000 -0.000000 
3.941000 0.543407 0.151039 0.028662 0.011562 0.194739 0.000000 0.000000 0.000000 0.110816 0.000000 1.000000 -0.000000 
3.942000 0.543265 0.151050 0.028641 0.011549 0.194826 0.000000 0.000000 0.000000 0.110859 0.000000 1.000000 -0.000000 
3.943000 0.543124 0.151060 0.028621 0.011537 0.194914 0.000000 0.000000 0.000000 0.110902 0.000000 1.000000 0.000000 
3.944000 0.542982 0.151071 0.028601 0.011524 0.195002 0.000000 0.000000 0.000000 0.110946 0.000000 1.000000 0.000000 
3.945000 0.542841 0.151081 0.028581 0.011512 0.195089 0.000000 0.000000 0.000000 0.110989 0.000000 1.000000 -0.000000 
3.946000 0.542699 0.151092 0.028560 0.011499 0.195177 0.000000 0.000000 0.000000 0.111032 0.000000 1.000000 -0.000000 
3.947000 0.542558 0.151102 0.028540 0.011487 0.195264 0.000000 0.000000 0.000000 0.111075 0.000000 1.000000 -0.000000 
3.948000 0.542417 0.151113 0.028520 0.011474 0.195352 0.000000 0.000000 0.000000 0.111119 0.000000 1.000000 -0.000000 
3.949000 0.542276 0.151123 0.028500 0.011462 0.195439 0.000000 0.000000 0.000000 0.111162 0.000000 1.000000 -0.000000 
3.950000 0.542135 0.151134 0.028480 0.011449 0.195527 0.000000 0.000000 0.000000 0.111205 0.000000 1.000000 -0.000000 
3.951000 0.541994 0.151144 0.028459 0.011437 0.195614 0.000000 0.000000 0.000000 0.111248 0.000000 1.000000 -0.000000 
3.952000 0.541853 0.151155 0.028439 0.011424 0.195702 0.000000 0.000000 0.000000 0.111291 0.000000 1.000000 -0.000000 
3.953000 0.541712 0.151165 0.028419 0.011412 0.195789 0.000000 0.000000 0.000000 0.111334 0.000000 1.000000 -0.000000 
3.954000 0.541571 0.151176 0.028399 0.011399 0.195876 0.000000 0.000000 0.000000 0.111377 0.000000 1.000000 0.000000 
3.955000 0.541430 0.151186 0.028379 0.011387 0.195964 0.000000 0.000000 0.000000 0.111420 0.000000 1.000000 -0.000000 
3.956000 0.541289 0.151197 0.028359 0.011375 0.196051 0.000000 0.000000 0.000000 0.111463 0.000000 1.000000 -0.000000 
3.957000 0.541148 0.151207 0.028339 0.011362 0.196138 0.000000 0.000000 0.000000 0.111506 0.000000 1.000000 0.000000 
3.958000 0.541008 0.151217 0.028319 0.011350 0.196226 0.000000 0.000000 0.000000 0.111549 0.000000 1.000000 0.000000 
3.959000 0.540867 0.151228 0.028298 0.011337 0.196313 0.000000 0.000000 0.000000 0.111592 0.000000 1.000000 -0.000000 
3.960000 0.540727 0.151238 0.028278 0.011325 0.196400 0.000000 0.000000 0.000000 0.111635 0.000000 1.000000 0.000000 
3.961000 0.540586 0.151249 0.028258 0.011313 0.196487 0.000000 0.000000 0.000000 0.111678 0.000000 1.000000 0.000000 
3.962000 0.540446 0.151259 0.028238 0.011300 0.196574 0.000000 0.000000 0.000000 0.111721 0.000000 1.000000 0.000000 
3.963000 0.540306 0.151270 0.028218 0.011288 0.196661 0.000000 0.000000 0.000000 0.111763 0.000000 1.000000 0.000000 
3.964000 0.540165 0.151280 0.028198 0.011276 0.196749 0.000000 0.000000 0.000000 0.111806 0.000000 1.000000 -0.000000 
3.965000 0.540025 0.151290 0.028178 0.011263 0.196836 0.000000 0.000000 0.000000 0.111849 0.000000 1.000000 -0.000000 
3.966000 0.539885 0.151301 0.028158 0.011251 0.196923 0.000000 0.000000 0.000000 0.111892 0.000000 1.000000 -0.000000 
3.967000 0.539745 0.151311 0.028138 0.011238 0.197010 0.000000 0.000000 0.000000 0.111934 0.000000 1.000000 -0.000000 
3.968000 0.539605 0.151321 0.028118 0.011226 0.197097 0.000000 0.000000 0.000000 0.111977 0.000000 1.000000 -0.000000 
3.969000 0.539465 0.151332 0.028098 0.011214 0.197184 0.000000 0.000000 0.000000 0.112020 0.000000 1.000000 0.000000 
3.970000 0.539325 0.151342 0.028078 0.011202 0.197271 0.000000 0.000000 0.000000 0.112062 0.000000 1.000000 0.000000 
3.971000 0.539185 0.151352 0.028058 0.011189 0.197358 0.000000 0.000000 0.000000 0.112105 0.000000 1.000000 0.000000 
3.972000 0.539045 0.151363 0.028038 0.011177 0.197445 0.000000 0.000000 0.000000 0.112147 0.000000 1.000000 -0.000000 
3.973000 0.538906 0.151373 0.028018 0.011165 0.197532 0.000000 0.000000 0.000000 0.112190 0.000000 1.000000 -0.000000 
3.974000 0.538766 0.151383 0.027999 0.011152 0.197619 0.000000 0.000000 0.000000 0.112232 0.000000 1.000000 -0.000000 
3.975000 0.538626 0.151394 0.027979 0.011140 0.197705 0.000000 0.000000 0.000000 0.112275 0.000000 1.000000 -0.000000 
3.976000 0.538487 0.151404 0.027959 0.011128 0.197792 0.000000 0.000000 0.000000 0.112317 0.000000 1.000000 0.000000 
3.977000 0.538347 0.151414 0.027939 0.011116 0.197879 0.000000 0.000000 0.000000 0.112360 0.000000 1.000000 -0.000000 
3.978000 0.538208 0.151424 0.027919 0.011103 0.197966 0.000000 0.000000 0.000000 0.112402 0.000000 1.000000 -0.000000 
3.979000 0.538068 0.151435 0.027899 0.011091 0.198053 0.000000 0.000000 0.000000 0.112444 0.000000 1.000000 0.000000 
3.980000 0.537929 0.151445 0.027879 0.011079 0.198139 0.000000 0.000000 0.000000 0.112487 0.000000 1.000000 0.000000 
3.981000 0.537790 0.151455 0.027859 0.011067 0.198226 0.000000 0.000000 0.000000 0.112529 0.000000 1.000000 -0.000000 
3.982000 0.537651 0.151465 0.027840 0.011054 0.198313 0.000000 0.000000 0.000000 0.112571 0.000000 1.000000 -0.000000 
3.983000 0.537511 0.151476 0.027820 0.011042 0.198399 0.000000 0.000000 0.000000 0.112614 0.000000 1.000000 -0.000000 
3.984000 0.537372 0.151486 0.027800 0.011030 0.198486 0.000000 0.000000 0.000000 0.112656 0.000000 1.000000 0.000000 
3.985000 0.537233 0.151496 0.027780 0.011018 0.198573 0.000000 0.000000 0.000000 0.112698 0.000000 1.000000 -0.000000 
3.986000 0.537094 0.151506 0.027760 0.011006 0.198659 0.000000 0.000000 0.000000 0.112740 0.000000 1.000000 -0.000000 
3.987000 0.536955 0.151517 0.027741 0.010994 0.198746 0.000000 0.000000 0.000000 0.112782 0.000000 1.000000 -0.000000 
3.988000 0.536817 0.151527 0.027721 0.010981 0.198832 0.000000 0.000000 0.000000 0.112824 0.000000 1.000000 0.000000 
3.989000 0.536678 0.151537 0.027701 0.010969 0.198919 0.000000 0.000000 0.000000 0.112866 0.000000 1.000000 0.000000 
3.990000 0.536539 0.151547 0.027681 0.010957 0.199005 0.000000 0.000000 0.000000 0.112909 0.000000 1.000000 -0.000000 
3.991000 0.536400 0.151557 0.027662 0.010945 0.199092 0.000000 0.000000 0.000000 0.112951 0.000000 1.000000 -0.000000 
3.992000 0.536262 0.151567 0.027642 0.010933 0.199178 0.000000 0.000000 0.000000 0.112993 0.000000 1.000000 -0.000000 
3.993000 0.536123 0.151578 0.027622 0.010921 0.199265 0.000000 0.000000 0.000000 0.113035 0.000000 1.000000 0.000000 
3.994000 0.535985 0.151588 0.027603 0.010909 0.199351 0.000000 0.000000 0.000000 0.113076 0.000000 1.000000 -0.000000 
3.995000 0.535846 0.151598 0.027583 0.010896 0.199437 0.000000 0.000000 0.000000 0.113118 0.000000 1.000000 -0.000000 
3.996000 0.535708 0.151608 0.027563 0.010884 0.199524 0.000000 0.000000 0.000000 0.113160 0.000000 1.000000 -0.000000 
3.997000 0.535570 0.151618 0.027544 0.010872 0.199610 0.000000 0.000000 0.000000 0.113202 0.000000 1.000000 0.000000 
3.998000 0.535431 0.151628 0.027524 0.010860 0.199696 0.000000 0.000000 0.000000 0.113244 0.000000 1.000000 -0.000000 
3.999000 0.535293 0.151638 0.027504 0.010848 0.199783 0.000000 0.000000 0.000000 0.113286 0.000000 1.000000 0.000000 
4.000000 0.535155 0.151648 0.027485 0.010836 0.199869 0.000000 0.000000 0.000000 0.113328 0.000000 1.000000 -0.000000 
4.001000 0.535017 0.151658 0.027465 0.010824 0.199955 0.000000 0.000000 0.000000 0.113369 0.000000 1.000000 -0.000000 
4.002000 0.534879 0.151669 0.027445 0.010812 0.200041 0.000000 0.000000 0.000000 0.113411 0.000000 1.000000 -0.000000 
4.003000 0.534741 0.151679 0.027426 0.010800 0.200128 0.000000 0.000000 0.000000 0.113453 0.000000 1.000000 -0.000000 
4.004000 0.534603 0.151689 0.027406 0.010788 0.200214 0.000000 0.000000 0.000000 0.113494 0.000000 1.000000 0.000000 
4.005000 0.534465 0.151699 0.027387 0.010776 0.200300 0.000000 0.000000 0.000000 0.113536 0.000000 1.000000 -0.000000 
4.006000 0.534327 0.151709 0.027367 0.010764 0.200386 0.000000 0.000000 0.000000 0.113578 0.000000 1.000000 0.000000 
4.007000 0.534190 0.151719 0.027348 0.010752 0.200472 0.000000 0.000000 0.000000 0.113619 0.000000 1.000000 -0.000000 
4.008000 0.534052 0.151729 0.027328 0.010740 0.200558 0.000000 0.000000 0.000000 0.113661 0.000000 1.000000 -0.000000 
4.009000 0.533914 0.151739 0.027309 0.010728 0.200644 0.000000 0.000000 0.000000 0.113703 0.000000 1.000000 -0.000000 
4.010000 0.533777 0.151749 0.027289 0.010716 0.200730 0.000000 0.000000 0.000000 0.113744 0.000000 1.000000 -0.000000 
4.011000 0.533639 0.151759 0.027269 0.010704 0.200816 0.000000 0.000000 0.000000 0.113786 0.000000 1.000000 -0.000000 
4.012000 0.533502 0.151769 0.027250 0.010692 0.200902 0.000000 0.000000 0.000000 0.113827 0.000000 1.000000 -0.000000 
4.013000 0.533364 0.151779 0.027231 0.010680 0.200988 0.000000 0.000000 0.000000 0.113868 0.000000 1.000000 0.000000 
4.014000 0.533227 0.151789 0.027211 0.010668 0.201074 0.000000 0.000000 0.000000 0.113910 0.000000 1.000000 0.000000 
4.015000 0.533090 0.151799 0.027192 0.010656 0.201160 0.000000 0.000000 0.000000 0.113951 0.000000 1.000000 -0.000000 
4.016000 0.532953 0.151809 0.027172 0.010644 0.201246 0.000000 0.000000 0.000000 0.113993 0.000000 1.000000 0.000000 
4.017000 0.532815 0.151819 0.027153 0.010632 0.201332 0.000000 0.000000 0.000000 0.114034 0.000000 1.000000 0.000000 
4.018000 0.532678 0.151829 0.027133 0.010620 0.201418 0.000000 0.000000 0.000000 0.114075 0.000000 1.000000 0.000000 
4.019000 0.532541 0.151839 0.027114 0.010608 0.201503 0.000000 0.000000 0.000000 0.114117 0.000000 1.000000 -0.000000 
4.020000 0.532404 0.151849 0.027094 0.010597 0.201589 0.000000 0.000000 0.000000 0.114158 0.000000 1.000000 -0.000000 
4.021000 0.532267 0.151859 0.027075 0.010585 0.201675 0.000000 0.000000 0.000000 0.114199 0.000000 1.000000 -0.000000 
4.022000 0.532131 0.151869 0.027056 0.010573 0.201761 0.000000 0.000000 0.000000 0.114240 0.000000 1.000000 -0.000000 
4.023000 0.531994 0.151879 0.027036 0.010561 0.201846 0.000000 0.000000 0.000000 0.114281 0.000000 1.000000 0.000000 
4.024000 0.531857 0.151888 0.027017 0.010549 0.201932 0.000000 0.000000 0.000000 0.114323 0.000000 1.000000 -0.000000 
4.025000 0.531720 0.151898 0.026998 0.010537 0.202018 0.000000 0.000000 0.000000 0.114364 0.000000 1.000000 -0.000000 
4.026000 0.531584 0.151908 0.026978 0.010525 0.202103 0.000000 0.000000 0.000000 0.114405 0.000000 1.000000 -0.000000 
4.027000 0.531447 0.151918 0.026959 0.010513 0.202189 0.000000 0.000000 0.000000 0.114446 0.000000 1.000000 0.000000 
4.028000 0.531311 0.151928 0.026940 0.010502 0.202274 0.000000 0.000000 0.000000 0.114487 0.000000 1.000000 0.000000 
4.029000 0.531174 0.151938 0.026920 0.010490 0.202360 0.000000 0.000000 0.000000 0.114528 0.000000 1.000000 0.000000 
4.030000 0.531038 0.151948 0.026901 0.010478 0.202446 0.000000 0.000000 0.000000 0.114569 0.000000 1.000000 -0.000000 
4.031000 0.530901 0.151958 0.026882 0.010466 0.202531 0.000000 0.000000 0.000000 0.114610 0.000000 1.000000 -0.000000 
4.032000 0.530765 0.151967 0.026862 0.010454 0.202617 0.000000 0.000000 0.000000 0.114651 0.000000 1.000000 -0.000000 
4.033000 0.530629 0.151977 0.026843 0.010443 0.202702 0.000000 0.000000 0.000000 0.114692 0.000000 1.000000 -0.000000 
4.034000 0.530493 0.151987 0.026824 0.010431 0.202787 0.000000 0.000000 0.000000 0.114733 0.000000 1.000000 -0.000000 
4.035000 0.530357 0.151997 0.026805 0.010419 0.202873 0.000000 0.000000 0.000000 0.114773 0.000000 1.000000 0.000000 
4.036000 0.530221 0.152007 0.026785 0.010407 0.202958 0.000000 0.000000 0.000000 0.114814 0.000000 1.000000 0.000000 
4.037000 0.530085 0.152017 0.026766 0.010395 0.203044 0.000000 0.000000 0.000000 0.114855 0.000000 1.000000 -0.000000 
4.038000 0.529949 0.152026 0.026747 0.010384 0.203129 0.000000 0.000000 0.000000 0.114896 0.000000 1.000000 0.000000 
4.039000 0.529813 0.152036 0.026728 0.010372 0.203214 0.000000 0.000000 0.000000 0.114937 0.000000 1.000000 -0.000000 
4.040000 0.529677 0.152046 0.026708 0.010360 0.203300 0.000000 0.000000 0.000000 0.114977 0.000000 1.000000 0.000000 
4.041000 0.529541 0.152056 0.026689 0.010348 0.203385 0.000000 0.000000 0.000000 0.115018 0.000000 1.000000 0.000000 
4.042000 0.529405 0.152066 0.026670 0.010337 0.203470 0.000000 0.000000 0.000000 0.115059 0.000000 1.000000 -0.000000 
4.043000 0.529270 0.152075 0.026651 0.010325 0.203555 0.000000 0.000000 0.000000 0.115099 0.000000 1.000000 -0.000000 
4.044000 0.529134 0.152085 0.026632 0.010313 0.203641 0.000000 0.000000 0.000000 0.115140 0.000000 1.000000 -0.000000 
4.045000 0.528999 0.152095 0.026613 0.010302 0.203726 0.000000 0.000000 0.000000 0.115181 0.000000 1.000000 -0.000000 
4.046000 0.528863 0.152105 0.026594 0.010290 0.203811 0.000000 0.000000 0.000000 0.115221 0.000000 1.000000 0.000000 
4.047000 0.528728 0.152114 0.026574 0.010278 0.203896 0.000000 0.000000 0.000000 0.115262 0.000000 1.000000 0.000000 
4.048000 0.528592 0.152124 0.026555 0.010267 0.203981 0.000000 0.000000 0.000000 0.115302 0.000000 1.000000 -0.000000 
4.049000 0.528457 0.152134 0.026536 0.010255 0.204066 0.000000 0.000000 0.000000 0.115343 0.000000 1.000000 -0.000000 
4.050000 0.528322 0.152144 0.026517 0.010243 0.204151 0.000000 0.000000 0.000000 0.115383 0.000000 1.000000 -0.000000 
4.051000 0.528186 0.152153 0.026498 0.010232 0.204236 0.000000 0.000000 0.000000 0.115424 0.000000 1.000000 -0.000000 
4.052000 0.528051 0.152163 0.026479 0.010220 0.204321 0.000000 0.000000 0.000000 0.115464 0.000000 1.000000 0.000000 
4.053000 0.527916 0.152173 0.026460 0.010208 0.204406 0.000000 0.000000 0.000000 0.115505 0.000000 1.000000 -0.000000 
4.054000 0.527781 0.152182 0.026441 0.010197 0.204491 0.000000 0.000000 0.000000 0.115545 0.000000 1.000000 0.000000 
4.055000 0.527646 0.152192 0.026422 0.010185 0.204576 0.000000 0.000000 0.000000 0.115585 0.000000 1.000000 -0.000000 
4.056000 0.527511 0.152202 0.026403 0.010173 0.204661 0.000000 0.000000 0.000000 0.115626 0.000000 1.000000 -0.000000 
4.057000 0.527376 0.152212 0.026384 0.010162 0.204746 0.000000 0.000000 0.000000 0.115666 0.000000 1.000000 -0.000000 
4.058000 0.527242 0.152221 0.026365 0.010150 0.204831 0.000000 0.000000 0.000000 0.115706 0.000000 1.000000 -0.000000 
4.059000 0.527107 0.152231 0.026346 0.010139 0.204916 0.000000 0.000000 0.000000 0.115746 0.000000 1.000000 -0.000000 
4.060000 0.526972 0.152241 0.026327 0.010127 0.205001 0.000000 0.000000 0.000000 0.115787 0.000000 1.000000 -0.000000 
4.061000 0.526838 0.152250 0.026308 0.010115 0.205085 0.000000 0.000000 0.000000 0.115827 0.000000 1.000000 -0.000000 
4.062000 0.526703 0.152260 0.026289 0.010104 0.205170 0.000000 0.000000 0.000000 0.115867 0.000000 1.000000 -0.000000 
4.063000 0.526568 0.152269 0.026270 0.010092 0.205255 0.000000 0.000000 0.000000 0.115907 0.000000 1.000000 -0.000000 
4.064000 0.526434 0.152279 0.026251 0.010081 0.205340 0.000000 0.000000 0.000000 0.115947 0.000000 1.000000 0.000000 
4.065000 0.526300 0.152289 0.026232 0.010069 0.205424 0.000000 0.000000 0.000000 0.115987 0.000000 1.000000 -0.000000 
4.066000 0.526165 0.152298 0.026213 0.010058 0.205509 0.000000 0.000000 0.000000 0.116027 0.000000 1.000000 0.000000 
4.067000 0.526031 0.152308 0.026194 0.010046 0.205594 0.000000 0.000000 0.000000 0.116067 0.000000 1.000000 -0.000000 
4.068000 0.525897 0.152318 0.026175 0.010035 0.205678 0.000000 0.000000 0.000000 0.116107 0.000000 1.000000 -0.000000 
4.069000 0.525762 0.152327 0.026157 0.010023 0.205763 0.000000 0.000000 0.000000 0.116147 0.000000 1.000000 -0.000000 
4.070000 0.525628 0.152337 0.026138 0.010012 0.205848 0.000000 0.000000 0.000000 0.116187 0.000000 1.000000 -0.000000 
4.071000 0.525494 0.152346 0.026119 0.010000 0.205932 0.000000 0.000000 0.000000 0.116227 0.000000 1.000000 -0.000000 
4.072000 0.525360 0.152356 0.026100 0.009989 0.206017 0.000000 0.000000 0.000000 0.116267 0.000000 1.000000 -0.000000 
4.073000 0.525226 0.152365 0.026081 0.009977 0.206101 0.000000 0.000000 0.000000 0.116307 0.000000 1.000000 -0.000000 
4.074000 0.525092 0.152375 0.026062 0.009966 0.206186 0.000000 0.000000 0.000000 0.116347 0.000000 1.000000 -0.000000 
4.075000 0.524958 0.152385 0.026043 0.009954 0.206270 0.000000 0.000000 0.000000 0.116387 0.000000 1.000000 -0.000000 
4.076000 0.524825 0.152394 0.026025 0.009943 0.206355 0.000000 0.000000 0.000000 0.116427 0.000000 1.000000 -0.000000 
4.077000 0.524691 0.152404 0.026006 0.009931 0.206439 0.000000 0.000000 0.000000 0.116466 0.000000 1.000000 -0.000000 
4.078000 0.524557 0.152413 0.025987 0.009920 0.206524 0.000000 0.000000 0.000000 0.116506 0.000000 1.000000 -0.000000 
4.079000 0.524424 0.152423 0.025968 0.009909 0.206608 0.000000 0.000000 0.000000 0.116546 0.000000 1.000000 0.000000 
4.080000 0.524290 0.152432 0.025950 0.009897 0.206692 0.000000 0.000000 0.000000 0.116586 0.000000 1.000000 -0.000000 
4.081000 0.524156 0.152442 0.025931 0.009886 0.206777 0.000000 0.000000 0.000000 0.116625 0.000000 1.000000 -0.000000 
4.082000 0.524023 0.152451 0.025912 0.009874 0.206861 0.000000 0.000000 0.000000 0.116665 0.000000 1.000000 0.000000 
4.083000 0.523890 0.152461 0.025893 0.009863 0.206945 0.000000 0.000000 0.000000 0.116705 0.000000 1.000000 -0.000000 
4.084000 0.523756 0.152470 0.025875 0.009851 0.207029 0.000000 0.000000 0.000000 0.116744 0.000000 1.000000 -0.000000 
4.085000 0.523623 0.152480 0.025856 0.009840 0.207114 0.000000 0.000000 0.000000 0.116784 0.000000 1.000000 -0.000000 
4.086000 0.523490 0.152489 0.025837 0.009829 0.207198 0.000000 0.000000 0.000000 0.116823 0.000000 1.000000 0.000000 
4.087000 0.523356 0.152499 0.025818 0.009817 0.207282 0.000000 0.000000 0.000000 0.116863 0.000000 1.000000 -0.000000 
4.088000 0.523223 0.152508 0.025800 0.009806 0.207366 0.000000 0.000000 0.000000 0.116902 0.000000 1.000000 0.000000 
4.089000 0.523090 0.152518 0.025781 0.009795 0.207450 0.000000 0.000000 0.000000 0.116942 0.000000 1.000000 -0.000000 
4.090000 0.522957 0.152527 0.025762 0.009783 0.207535 0.000000 0.000000 0.000000 0.116981 0.000000 1.000000 0.000000 
4.091000 0.522824 0.152536 0.025744 0.009772 0.207619 0.000000 0.000000 0.000000 0.117021 0.000000 1.000000 0.000000 
4.092000 0.522691 0.152546 0.025725 0.009761 0.207703 0.000000 0.000000 0.000000 0.117060 0.000000 1.000000 -0.000000 
4.093000 0.522558 0.152555 0.025707 0.009749 0.207787 0.000000 0.000000 0.000000 0.117099 0.000000 1.000000 -0.000000 
4.094000 0.522426 0.152565 0.025688 0.009738 0.207871 0.000000 0.000000 0.000000 0.117139 0.000000 1.000000 0.000000 
4.095000 0.522293 0.152574 0.025669 0.009727 0.207955 0.000000 0.000000 0.000000 0.117178 0.000000 1.000000 0.000000 
4.096000 0.522160 0.152584 0.025651 0.009715 0.208039 0.000000 0.000000 0.000000 0.117217 0.000000 1.000000 0.000000 
4.097000 0.522028 0.152593 0.025632 0.009704 0.208123 0.000000 0.000000 0.000000 0.117257 0.000000 1.000000 -0.000000 
4.098000 0.521895 0.152602 0.025614 0.009693 0.208207 0.000000 0.000000 0.000000 0.117296 0.000000 1.000000 0.000000 
4.099000 0.521762 0.152612 0.025595 0.009682 0.208291 0.000000 0.000000 0.000000 0.117335 0.000000 1.000000 -0.000000 
4.100000 0.521630 0.152621 0.025576 0.009670 0.208374 0.000000 0.000000 0.000000 0.117374 0.000000 1.000000 0.000000 
4.101000 0.521498 0.152631 0.025558 0.009659 0.208458 0.000000 0.000000 0.000000 0.117414 0.000000 1.000000 0.000000 
4.102000 0.521365 0.152640 0.025539 0.009648 0.208542 0.000000 0.000000 0.000000 0.117453 0.000000 1.000000 -0.000000 
4.103000 0.521233 0.152649 0.025521 0.009637 0.208626 0.000000 0.000000 0.000000 0.117492 0.000000 1.000000 -0.000000 
4.104000 0.521101 0.152659 0.025502 0.009625 0.208710 0.000000 0.000000 0.000000 0.117531 0.000000 1.000000 0.000000 
4.105000 0.520968 0.152668 0.025484 0.009614 0.208793 0.000000 0.000000 0.000000 0.117570 0.000000 1.000000 0.000000 
4.106000 0.520836 0.152677 0.025465 0.009603 0.208877 0.000000 0.000000 0.000000 0.117609 0.000000 1.000000 -0.000000 
4.107000 0.520704 0.152687 0.025447 0.009592 0.208961 0.000000 0.000000 0.000000 0.117648 0.000000 1.000000 -0.000000 
4.108000 0.520572 0.152696 0.025428 0.009580 0.209045 0.000000 0.000000 0.000000 0.117687 0.000000 1.000000 -0.000000 
4.109000 0.520440 0.152705 0.025410 0.009569 0.209128 0.000000 0.000000 0.000000 0.117726 0.000000 1.000000 -0.000000 
4.110000 0.520308 0.152715 0.025391 0.009558 0.209212 0.000000 0.000000 0.000000 0.117765 0.000000 1.000000 -0.000000 
4.111000 0.520176 0.152724 0.025373 0.009547 0.209296 0.000000 0.000000 0.000000 0.117804 0.000000 1.000000 -0.000000 
4.112000 0.520045 0.152733 0.025355 0.009536 0.209379 0.000000 0.000000 0.000000 0.117843 0.000000 1.000000 -0.000000 
4.113000 0.519913 0.152743 0.025336 0.009525 0.209463 0.000000 0.000000 0.000000 0.117882 0.000000 1.000000 -0.000000 
4.114000 0.519781 0.152752 0.025318 0.009513 0.209546 0.000000 0.000000 0.000000 0.117921 0.000000 1.000000 -0.000000 
4.115000 0.519649 0.152761 0.025299 0.009502 0.209630 0.000000 0.000000 0.000000 0.117960 0.000000 1.000000 -0.000000 
4.116000 0.519518 0.152770 0.025281 0.009491 0.209713 0.000000 0.000000 0.000000 0.117998 0.000000 1.000000 -0.000000 
4.117000 0.519386 0.152780 0.025263 0.009480 0.209797 0.000000 0.000000 0.000000 0.118037 0.000000 1.000000 0.000000 
4.118000 0.519255 0.152789 0.025244 0.009469 0.209880 0.000000 0.000000 0.000000 0.118076 0.000000 1.000000 -0.000000 
4.119000 0.519123 0.152798 0.025226 0.009458 0.209964 0.000000 0.000000 0.000000 0.118115 0.000000 1.000000 0.000000 
4.120000 0.518992 0.152807 0.025208 0.009447 0.210047 0.000000 0.000000 0.000000 0.118153 0.000000 1.000000 -0.000000 
4.121000 0.518861 0.152817 0.025189 0.009436 0.210131 0.000000 0.000000 0.000000 0.118192 0.000000 1.000000 -0.000000 
4.122000 0.518729 0.152826 0.025171 0.009424 0.210214 0.000000 0.000000 0.000000 0.118231 0.000000 1.000000 0.000000 
4.123000 0.518598 0.152835 0.025153 0.009413 0.210297 0.000000 0.000000 0.000000 0.118269 0.000000 1.000000 -0.000000 
4.124000 0.518467 0.152844 0.025134 0.009402 0.210381 0.000000 0.000000 0.000000 0.118308 0.000000 1.000000 0.000000 
4.125000 0.518336 0.152854 0.025116 0.009391 0.210464 0.000000 0.000000 0.000000 0.118347 0.000000 1.000000 -0.000000 
4.126000 0.518205 0.152863 0.025098 0.009380 0.210547 0.000000 0.000000 0.000000 0.118385 0.000000 1.000000 -0.000000 
4.127000 0.518074 0.152872 0.025079 0.009369 0.210630 0.000000 0.000000 0.000000 0.118424 0.000000 1.000000 -0.000000 
4.128000 0.517943 0.152881 0.025061 0.009358 0.210714 0.000000 0.000000 0.000000 0.118462 0.000000 1.000000 0.000000 
4.129000 0.517812 0.152891 0.025043 0.009347 0.210797 0.000000 0.000000 0.000000 0.118501 0.000000 1.000000 0.000000 
4.130000 0.517681 0.152900 0.025025 0.009336 0.210880 0.000000 0.000000 0.000000 0.118539 0.000000 1.000000 -0.000000 
4.131000 0.517550 0.152909 0.025006 0.009325 0.210963 0.000000 0.000000 0.000000 0.118578 0.000000 1.000000 0.000000 
4.132000 0.517420 0.152918 0.024988 0.009314 0.211046 0.000000 0.000000 0.000000 0.118616 0.000000 1.000000 0.000000 
4.133000 0.517289 0.152927 0.024970 0.009303 0.211129 0.000000 0.000000 0.000000 0.118654 0.000000 1.000000 -0.000000 
4.134000 0.517158 0.152936 0.024952 0.009292 0.211213 0.000000 0.000000 0.000000 0.118693 0.000000 1.000000 -0.000000 
4.135000 0.517028 0.152946 0.024934 0.009281 0.211296 0.000000 0.000000 0.000000 0.118731 0.000000 1.000000 -0.000000 
4.136000 0.516897 0.152955 0.024915 0.009270 0.211379 0.000000 0.000000 0.000000 0.118769 0.000000 1.000000 -0.000000 
4.137000 0.516767 0.152964 0.024897 0.009259 0.211462 0.000000 0.000000 0.000000 0.118808 0.000000 1.000000 -0.000000 
4.138000 0.516636 0.152973 0.024879 0.009248 0.211545 0.000000 0.000000 0.000000 0.118846 0.000000 1.000000 -0.000000 
4.139000 0.516506 0.152982 0.024861 0.009237 0.211628 0.000000 0.000000 0.000000 0.118884 0.000000 1.000000 -0.000000 
4.140000 0.516376 0.152991 0.024843 0.009226 0.211711 0.000000 0.000000 0.000000 0.118922 0.000000 1.000000 -0.000000 
4.141000 0.516245 0.153000 0.024825 0.009215 0.211794 0.000000 0.000000 0.000000 0.118961 0.000000 1.000000 -0.000000 
4.142000 0.516115 0.153010 0.024807 0.009204 0.211876 0.000000 0.000000 0.000000 0.118999 0.000000 1.000000 0.000000 
4.143000 0.515985 0.153019 0.024788 0.009193 0.211959 0.000000 0.000000 0.000000 0.119037 0.000000 1.000000 0.000000 
4.144000 0.515855 0.153028 0.024770 0.009182 0.212042 0.000000 0.000000 0.000000 0.119075 0.000000 1.000000 -0.000000 
4.145000 0.515725 0.153037 0.024752 0.009171 0.212125 0.000000 0.000000 0.000000 0.119113 0.000000 1.000000 0.000000 
4.146000 0.515595 0.153046 0.024734 0.009161 0.212208 0.000000 0.000000 0.000000 0.119151 0.000000 1.000000 0.000000 
4.147000 0.515465 0.153055 0.024716 0.009150 0.212291 0.000000 0.000000 0.000000 0.119189 0.000000 1.000000 -0.000000 
4.148000 0.515335 0.153064 0.024698 0.009139 0.212373 0.000000 0.000000 0.000000 0.119227 0.000000 1.000000 -0.000000 
4.149000 0.515205 0.153073 0.024680 0.009128 0.212456 0.000000 0.000000 0.000000 0.119265 0.000000 1.000000 0.000000 
4.150000 0.515075 0.153082 0.024662 0.009117 0.212539 0.000000 0.000000 0.000000 0.119303 0.000000 1.000000 0.000000 
4.151000 0.514946 0.153091 0.024644 0.009106 0.212622 0.000000 0.000000 0.000000 0.119341 0.000000 1.000000 -0.000000 
4.152000 0.514816 0.153100 0.024626 0.009095 0.212704 0.000000 0.000000 0.000000 0.119379 0.000000 1.000000 -0.000000 
4.153000 0.514686 0.153109 0.024608 0.009084 0.212787 0.000000 0.000000 0.000000 0.119417 0.000000 1.000000 0.000000 
4.154000 0.514557 0.153119 0.024590 0.009074 0.212870 0.000000 0.000000 0.000000 0.119455 0.000000 1.000000 -0.000000 
4.155000 0.514427 0.153128 0.024572 0.009063 0.212952 0.000000 0.000000 0.000000 0.119493 0.000000 1.000000 -0.000000 
4.156000 0.514298 0.153137 0.024554 0.009052 0.213035 0.000000 0.000000 0.000000 0.119531 0.000000 1.000000 0.000000 
4.157000 0.514169 0.153146 0.024536 0.009041 0.213117 0.000000 0.000000 0.000000 0.119569 0.000000 1.000000 -0.000000 
4.158000 0.514039 0.153155 0.024518 0.009030 0.213200 0.000000 0.000000 0.000000 0.119606 0.000000 1.000000 -0.000000 
4.159000 0.513910 0.153164 0.024500 0.009019 0.213282 0.000000 0.000000 0.000000 0.119644 0.000000 1.000000 0.000000 
4.160000 0.513781 0.153173 0.024482 0.009009 0.213365 0.000000 0.000000 0.000000 0.119682 0.000000 1.000000 -0.000000 
4.161000 0.513651 0.153182 0.024464 0.008998 0.213447 0.000000 0.000000 0.000000 0.119720 0.000000 1.000000 -0.000000 
4.162000 0.513522 0.153191 0.024446 0.008987 0.213530 0.000000 0.000000 0.000000 0.119757 0.000000 1.000000 -0.000000 
4.163000 0.513393 0.153200 0.024428 0.008976 0.213612 0.000000 0.000000 0.000000 0.119795 0.000000 1.000000 -0.000000 
4.164000 0.513264 0.153209 0.024411 0.008966 0.213695 0.000000 0.000000 0.000000 0.119833 0.000000 1.000000 -0.000000 
4.165000 0.513135 0.153218 0.024393 0.008955 0.213777 0.000000 0.000000 0.000000 0.119870 0.000000 1.000000 0.000000 
4.166000 0.513006 0.153227 0.024375 0.008944 0.213859 0.000000 0.000000 0.000000 0.119908 0.000000 1.000000 -0.000000 
4.167000 0.512877 0.153236 0.024357 0.008933 0.213942 0.000000 0.000000 0.000000 0.119945 0.000000 1.000000 -0.000000 
4.168000 0.512749 0.153245 0.024339 0.008923 0.214024 0.000000 0.000000 0.000000 0.119983 0.000000 1.000000 0.000000 
4.169000 0.512620 0.153254 0.024321 0.008912 0.214106 0.000000 0.000000 0.000000 0.120021 0.000000 1.000000 -0.000000 
4.170000 0.512491 0.153262 0.024303 0.008901 0.214188 0.000000 0.000000 0.000000 0.120058 0.000000 1.000000 0.000000 
4.171000 0.512362 0.153271 0.024286 0.008890 0.214271 0.000000 0.000000 0.000000 0.120095 0.000000 1.000000 -0.000000 
4.172000 0.512234 0.153280 0.024268 0.008880 0.214353 0.000000 0.000000 0.000000 0.120133 0.000000 1.000000 -0.000000 
4.173000 0.512105 0.153289 0.024250 0.008869 0.214435 0.000000 0.000000 0.000000 0.120170 0.000000 1.000000 -0.000000 
4.174000 0.511977 0.153298 0.024232 0.008858 0.214517 0.000000 0.000000 0.000000 0.120208 0.000000 1.000000 -0.000000 
4.175000 0.511848 0.153307 0.024214 0.008848 0.214599 0.000000 0.000000 0.000000 0.120245 0.000000 1.000000 -0.000000 
4.176000 0.511720 0.153316 0.024197 0.008837 0.214682 0.000000 0.000000 0.000000 0.120283 0.000000 1.000000 -0.000000 
4.177000 0.511592 0.153325 0.024179 0.008826 0.214764 0.000000 0.000000 0.000000 0.120320 0.000000 1.000000 -0.000000 
4.178000 0.511463 0.153334 0.024161 0.008816 0.214846 0.000000 0.000000 0.000000 0.120357 0.000000 1.000000 -0.000000 
4.179000 0.511335 0.153343 0.024143 0.008805 0.214928 0.000000 0.000000 0.000000 0.120395 0.000000 1.000000 -0.000000 
4.180000 0.511207 0.153352 0.024126 0.008794 0.215010 0.000000 0.000000 0.000000 0.120432 0.000000 1.000000 -0.000000 
4.181000 0.511079 0.153361 0.024108 0.008784 0.215092 0.000000 0.000000 0.000000 0.120469 0.000000 1.000000 -0.000000 
4.182000 0.510951 0.153369 0.024090 0.008773 0.215174 0.000000 0.000000 0.000000 0.120506 0.000000 1.000000 -0.000000 
4.183000 0.510823 0.153378 0.024073 0.008762 0.215256 0.000000 0.000000 0.000000 0.120543 0.000000 1.000000 0.000000 
4.184000 0.510695 0.153387 0.024055 0.008752 0.215338 0.000000 0.000000 0.000000 0.120581 0.000000 1.000000 -0.000000 
4.185000 0.510567 0.153396 0.024037 0.008741 0.215420 0.000000 0.000000 0.000000 0.120618 0.000000 1.000000 -0.000000 
4.186000 0.510439 0.153405 0.024019 0.008731 0.215501 0.000000 0.000000 0.000000 0.120655 0.000000 1.000000 -0.000000 
4.187000 0.510311 0.153414 0.024002 0.008720 0.215583 0.000000 0.000000 0.000000 0.120692 0.000000 1.000000 -0.000000 
4.188000 0.510183 0.153423 0.023984 0.008709 0.215665 0.000000 0.000000 0.000000 0.120729 0.000000 1.000000 -0.000000 
4.189000 0.510055 0.153431 0.023967 0.008699 0.215747 0.000000 0.000000 0.000000 0.120766 0.000000 1.000000 0.000000 
4.190000 0.509928 0.153440 0.023949 0.008688 0.215829 0.000000 0.000000 0.000000 0.120803 0.000000 1.000000 0.000000 
4.191000 0.509800 0.153449 0.023931 0.008678 0.215911 0.000000 0.000000 0.000000 0.120840 0.000000 1.000000 0.000000 
4.192000 0.509672 0.153458 0.023914 0.008667 0.215992 0.000000 0.000000 0.000000 0.120877 0.000000 1.000000 -0.000000 
4.193000 0.509545 0.153467 0.023896 0.008657 0.216074 0.000000 0.000000 0.000000 0.120914 0.000000 1.000000 -0.000000 
4.194000 0.509418 0.153476 0.023878 0.008646 0.216156 0.000000 0.000000 0.000000 0.120951 0.000000 1.000000 0.000000 
4.195000 0.509290 0.153484 0.023861 0.008635 0.216237 0.000000 0.000000 0.000000 0.120988 0.000000 1.000000 -0.000000 
4.196000 0.509163 0.153493 0.023843 0.008625 0.216319 0.000000 0.000000 0.000000 0.121025 0.000000 1.000000 -0.000000 
4.197000 0.509035 0.153502 0.023826 0.008614 0.216401 0.000000 0.000000 0.000000 0.121062 0.000000 1.000000 -0.000000 
4.198000 0.508908 0.153511 0.023808 0.008604 0.216482 0.000000 0.000000 0.000000 0.121099 0.000000 1.000000 -0.000000 
4.199000 0.508781 0.153520 0.023791 0.008593 0.216564 0.000000 0.000000 0.000000 0.121135 0.000000 1.000000 -0.000000 
4.200000 0.508654 0.153528 0.023773 0.008583 0.216646 0.000000 0.000000 0.000000 0.121172 0.000000 1.000000 -0.000000 
4.201000 0.508527 0.153537 0.023756 0.008572 0.216727 0.000000 0.000000 0.000000 0.121209 0.000000 1.000000 -0.000000 
4.202000 0.508400 0.153546 0.023738 0.008562 0.216809 0.000000 0.000000 0.000000 0.121246 0.000000 1.000000 -0.000000 
4.203000 0.508273 0.153555 0.023721 0.008552 0.216890 0.000000 0.000000 0.000000 0.121283 0.000000 1.000000 -0.000000 
4.204000 0.508146 0.153563 0.023703 0.008541 0.216972 0.000000 0.000000 0.000000 0.121319 0.000000 1.000000 -0.000000 
4.205000 0.508019 0.153572 0.023686 0.008531 0.217053 0.000000 0.000000 0.000000 0.121356 0.000000 1.000000 -0.000000 
4.206000 0.507892 0.153581 0.023668 0.008520 0.217134 0.000000 0.000000 0.000000 0.121393 0.000000 1.000000 -0.000000 
4.207000 0.507765 0.153590 0.023651 0.008510 0.217216 0.000000 0.000000 0.000000 0.121429 0.000000 1.000000 -0.000000 
4.208000 0.507638 0.153598 0.023633 0.008499 0.217297 0.000000 0.000000 0.000000 0.121466 0.000000 1.000000 -0.000000 
4.209000 0.507512 0.153607 0.023616 0.008489 0.217379 0.000000 0.000000 0.000000 0.121502 0.000000 1.000000 -0.000000 
4.210000 0.507385 0.153616 0.023598 0.008478 0.217460 0.000000 0.000000 0.000000 0.121539 0.000000 1.000000 -0.000000 
4.211000 0.507258 0.153625 0.023581 0.008468 0.217541 0.000000 0.000000 0.000000 0.121576 0.000000 1.000000 -0.000000 
4.212000 0.507132 0.153633 0.023564 0.008458 0.217623 0.000000 0.000000 0.000000 0.121612 0.000000 1.000000 0.000000 
4.213000 0.507005 0.153642 0.023546 0.008447 0.217704 0.000000 0.000000 0.000000 0.121649 0.000000 1.000000 -0.000000 
4.214000 0.506879 0.153651 0.023529 0.008437 0.217785 0.000000 0.000000 0.000000 0.121685 0.000000 1.000000 0.000000 
4.215000 0.506753 0.153660 0.023511 0.008426 0.217866 0.000000 0.000000 0.000000 0.121722 0.000000 1.000000 -0.000000 
4.216000 0.506626 0.153668 0.023494 0.008416 0.217948 0.000000 0.000000 0.000000 0.121758 0.000000 1.000000 0.000000 
4.217000 0.506500 0.153677 0.023477 0.008406 0.218029 0.000000 0.000000 0.000000 0.121794 0.000000 1.000000 -0.000000 
4.218000 0.506374 0.153686 0.023459 0.008395 0.218110 0.000000 0.000000 0.000000 0.121831 0.000000 1.000000 -0.000000 
4.219000 0.506248 0.153694 0.023442 0.008385 0.218191 0.000000 0.000000 0.000000 0.121867 0.000000 1.000000 -0.000000 
4.220000 0.506121 0.153703 0.023425 0.008375 0.218272 0.000000 0.000000 0.000000 0.121903 0.000000 1.000000 -0.000000 
4.221000 0.505995 0.153712 0.023407 0.008364 0.218353 0.000000 0.000000 0.000000 0.121940 0.000000 1.000000 0.000000 
4.222000 0.505869 0.153720 0.023390 0.008354 0.218434 0.000000 0.000000 0.000000 0.121976 0.000000 1.000000 -0.000000 
4.223000 0.505743 0.153729 0.023373 0.008344 0.218515 0.000000 0.000000 0.000000 0.122012 0.000000 1.000000 -0.000000 
4.224000 0.505617 0.153738 0.023356 0.008333 0.218596 0.000000 0.000000 0.000000 0.122049 0.000000 1.000000 0.000000 
4.225000 0.505491 0.153746 0.023338 0.008323 0.218677 0.000000 0.000000 0.000000 0.122085 0.000000 1.000000 0.000000 
4.226000 0.505366 0.153755 0.023321 0.008313 0.218758 0.000000 0.000000 0.000000 0.122121 0.000000 1.000000 -0.000000 
4.227000 0.505240 0.153764 0.023304 0.008302 0.218839 0.000000 0.000000 0.000000 0.122157 0.000000 1.000000 -0.000000 
4.228000 0.505114 0.153772 0.023287 0.008292 0.218920 0.000000 0.000000 0.000000 0.122193 0.000000 1.000000 -0.000000 
4.229000 0.504988 0.153781 0.023269 0.008282 0.219001 0.000000 0.000000 0.000000 0.122230 0.000000 1.000000 0.000000 
4.230000 0.504863 0.153789 0.023252 0.008272 0.219082 0.000000 0.000000 0.000000 0.122266 0.000000 1.000000 0.000000 
4.231000 0.504737 0.153798 0.023235 0.008261 0.219163 0.000000 0.000000 0.000000 0.122302 0.000000 1.000000 0.000000 
4.232000 0.504612 0.153807 0.023218 0.008251 0.219244 0.000000 0.000000 0.000000 0.122338 0.000000 1.000000 -0.000000 
4.233000 0.504486 0.153815 0.023200 0.008241 0.219325 0.000000 0.000000 0.000000 0.122374 0.000000 1.000000 0.000000 
4.234000 0.504361 0.153824 0.023183 0.008231 0.219405 0.000000 0.000000 0.000000 0.122410 0.000000 1.000000 -0.000000 
4.235000 0.504235 0.153832 0.023166 0.008220 0.219486 0.000000 0.000000 0.000000 0.122446 0.000000 1.000000 -0.000000 
4.236000 0.504110 0.153841 0.023149 0.008210 0.219567 0.000000 0.000000 0.000000 0.122482 0.000000 1.000000 0.000000 
4.237000 0.503985 0.153850 0.023132 0.008200 0.219648 0.000000 0.000000 0.000000 0.122518 0.000000 1.000000 -0.000000 
4.238000 0.503860 0.153858 0.023115 0.008190 0.219728 0.000000 0.000000 0.000000 0.122554 0.000000 1.000000 0.000000 
4.239000 0.503734 0.153867 0.023097 0.008180 0.219809 0.000000 0.000000 0.000000 0.122590 0.000000 1.000000 0.000000 
4.240000 0.503609 0.153875 0.023080 0.008169 0.219890 0.000000 0.000000 0.000000 0.122626 0.000000 1.000000 0.000000 
4.241000 0.503484 0.153884 0.023063 0.008159 0.219970 0.000000 0.000000 0.000000 0.122661 0.000000 1.000000 -0.000000 
4.242000 0.503359 0.153892 0.023046 0.008149 0.220051 0.000000 0.000000 0.000000 0.122697 0.000000 1.000000 0.000000 
4.243000 0.503234 0.153901 0.023029 0.008139 0.220132 0.000000 0.000000 0.000000 0.122733 0.000000 1.000000 0.000000 
4.244000 0.503109 0.153910 0.023012 0.008129 0.220212 0.000000 0.000000 0.000000 0.122769 0.000000 1.000000 -0.000000 
4.245000 0.502984 0.153918 0.022995 0.008119 0.220293 0.000000 0.000000 0.000000 0.122805 0.000000 1.000000 -0.000000 
4.246000 0.502860 0.153927 0.022978 0.008108 0.220373 0.000000 0.000000 0.000000 0.122840 0.000000 1.000000 0.000000 
4.247000 0.502735 0.153935 0.022961 0.008098 0.220454 0.000000 0.000000 0.000000 0.122876 0.000000 1.000000 -0.000000 
4.248000 0.502610 0.153944 0.022944 0.008088 0.220534 0.000000 0.000000 0.000000 0.122912 0.000000 1.000000 0.000000 
4.249000 0.502485 0.153952 0.022927 0.008078 0.220615 0.000000 0.000000 0.000000 0.122948 0.000000 1.000000 -0.000000 
4.250000 0.502361 0.153961 0.022910 0.008068 0.220695 0.000000 0.000000 0.000000 0.122983 0.000000 1.000000 0.000000 
4.251000 0.502236 0.153969 0.022893 0.008058 0.220776 0.000000 0.000000 0.000000 0.123019 0.000000 1.000000 -0.000000 
4.252000 0.502112 0.153978 0.022876 0.008048 0.220856 0.000000 0.000000 0.000000 0.123055 0.000000 1.000000 0.000000 
4.253000 0.501987 0.153986 0.022859 0.008038 0.220936 0.000000 0.000000 0.000000 0.123090 0.000000 1.000000 -0.000000 
4.254000 0.501863 0.153995 0.022842 0.008028 0.221017 0.000000 0.000000 0.000000 0.123126 0.000000 1.000000 -0.000000 
4.255000 0.501738 0.154003 0.022825 0.008017 0.221097 0.000000 0.000000 0.000000 0.123161 0.000000 1.000000 -0.000000 
4.256000 0.501614 0.154012 0.022808 0.008007 0.221177 0.000000 0.000000 0.000000 0.123197 0.000000 1.000000 0.000000 
4.257000 0.501490 0.154020 0.022791 0.007997 0.221258 0.000000 0.000000 0.000000 0.123232 0.000000 1.000000 -0.000000 
4.258000 0.501366 0.154029 0.022774 0.007987 0.221338 0.000000 0.000000 0.000000 0.123268 0.000000 1.000000 -0.000000 
4.259000 0.501241 0.154037 0.022757 0.007977 0.221418 0.000000 0.000000 0.000000 0.123303 0.000000 1.000000 -0.000000 
4.260000 0.501117 0.154046 0.022740 0.007967 0.221498 0.000000 0.000000 0.000000 0.123339 0.000000 1.000000 -0.000000 
4.261000 0.500993 0.154054 0.022723 0.007957 0.221578 0.000000 0.000000 0.000000 0.123374 0.000000 1.000000 -0.000000 
4.262000 0.500869 0.154063 0.022706 0.007947 0.221659 0.000000 0.000000 0.000000 0.123410 0.000000 1.000000 -0.000000 
4.263000 0.500745 0.154071 0.022689 0.007937 0.221739 0.000000 0.000000 0.000000 0.123445 0.000000 1.000000 -0.000000 
4.264000 0.500621 0.154080 0.022672 0.007927 0.221819 0.000000 0.000000 0.000000 0.123480 0.000000 1.000000 0.000000 
4.265000 0.500497 0.154088 0.022655 0.007917 0.221899 0.000000 0.000000 0.000000 0.123516 0.000000 1.000000 -0.000000 
4.266000 0.500374 0.154096 0.022638 0.007907 0.221979 0.000000 0.000000 0.000000 0.123551 0.000000 1.000000 -0.000000 
4.267000 0.500250 0.154105 0.022622 0.007897 0.222059 0.000000 0.000000 0.000000 0.123586 0.000000 1.000000 0.000000 
4.268000 0.500126 0.154113 0.022605 0.007887 0.222139 0.000000 0.000000 0.000000 0.123621 0.000000 1.000000 -0.000000 
4.269000 0.500002 0.154122 0.022588 0.007877 0.222219 0.000000 0.000000 0.000000 0.123657 0.000000 1.000000 -0.000000 
4.270000 0.499879 0.154130 0.022571 0.007867 0.222299 0.000000 0.000000 0.000000 0.123692 0.000000 1.000000 -0.000000 
4.271000 0.499755 0.154139 0.022554 0.007857 0.222379 0.000000 0.000000 0.000000 0.123727 0.000000 1.000000 -0.000000 
4.272000 0.499632 0.154147 0.022537 0.007847 0.222459 0.000000 0.000000 0.000000 0.123762 0.000000 1.000000 0.000000 
4.273000 0.499508 0.154155 0.022521 0.007837 0.222539 0.000000 0.000000 0.000000 0.123797 0.000000 1.000000 0.000000 
4.274000 0.499385 0.154164 0.022504 0.007827 0.222619 0.000000 0.000000 0.000000 0.123833 0.000000 1.000000 -0.000000 
4.275000 0.499261 0.154172 0.022487 0.007817 0.222699 0.000000 0.000000 0.000000 0.123868 0.000000 1.000000 -0.000000 
4.276000 0.499138 0.154181 0.022470 0.007807 0.222779 0.000000 0.000000 0.000000 0.123903 0.000000 1.000000 0.000000 
4.277000 0.499015 0.154189 0.022454 0.007798 0.222858 0.000000 0.000000 0.000000 0.123938 0.000000 1.000000 -0.000000 
4.278000 0.498892 0.154197 0.022437 0.007788 0.222938 0.000000 0.000000 0.000000 0.123973 0.000000 1.000000 0.000000 
4.279000 0.498768 0.154206 0.022420 0.007778 0.223018 0.000000 0.000000 0.000000 0.124008 0.000000 1.000000 0.000000 
4.280000 0.498645 0.154214 0.022403 0.007768 0.223098 0.000000 0.000000 0.000000 0.124043 0.000000 1.000000 -0.000000 
4.281000 0.498522 0.154222 0.022387 0.007758 0.223178 0.000000 0.000000 0.000000 0.124078 0.000000 1.000000 -0.000000 
4.282000 0.498399 0.154231 0.022370 0.007748 0.223257 0.000000 0.000000 0.000000 0.124113 0.000000 1.000000 -0.000000 
4.283000 0.498276 0.154239 0.022353 0.007738 0.223337 0.000000 0.000000 0.000000 0.124148 0.000000 1.000000 -0.000000 
4.284000 0.498153 0.154248 0.022336 0.007728 0.223417 0.000000 0.000000 0.000000 0.124183 0.000000 1.000000 0.000000 
4.285000 0.498030 0.154256 0.022320 0.007718 0.223496 0.000000 0.000000 0.000000 0.124218 0.000000 1.000000 0.000000 
4.286000 0.497907 0.154264 0.022303 0.007709 0.223576 0.000000 0.000000 0.000000 0.124252 0.000000 1.000000 -0.000000 
4.287000 0.497785 0.154273 0.022286 0.007699 0.223656 0.000000 0.000000 0.000000 0.124287 0.000000 1.000000 -0.000000 
4.288000 0.497662 0.154281 0.022270 0.007689 0.223735 0.000000 0.000000 0.000000 0.124322 0.000000 1.000000 -0.000000 
4.289000 0.497539 0.154289 0.022253 0.007679 0.223815 0.000000 0.000000 0.000000 0.124357 0.000000 1.000000 -0.000000 
4.290000 0.497416 0.154298 0.022236 0.007669 0.223894 0.000000 0.000000 0.000000 0.124392 0.000000 1.000000 -0.000000 
4.291000 0.497294 0.154306 0.022220 0.007660 0.223974 0.000000 0.000000 0.000000 0.124426 0.000000 1.000000 -0.000000 
4.292000 0.497171 0.154314 0.022203 0.007650 0.224053 0.000000 0.000000 0.000000 0.124461 0.000000 1.000000 -0.000000 
4.293000 0.497049 0.154322 0.022187 0.007640 0.224133 0.000000 0.000000 0.000000 0.124496 0.000000 1.000000 -0.000000 
4.294000 0.496926 0.154331 0.022170 0.007630 0.224212 0.000000 0.000000 0.000000 0.124531 0.000000 1.000000 0.000000 
4.295000 0.496804 0.154339 0.022153 0.007620 0.224292 0.000000 0.000000 0.000000 0.124565 0.000000 1.000000 -0.000000 
4.296000 0.496682 0.154347 0.022137 0.007611 0.224371 0.000000 0.000000 0.000000 0.124600 0.000000 1.000000 -0.000000 
4.297000 0.496559 0.154356 0.022120 0.007601 0.224450 0.000000 0.000000 0.000000 0.124635 0.000000 1.000000 -0.000000 
4.298000 0.496437 0.154364 0.022104 0.007591 0.224530 0.000000 0.000000 0.000000 0.124669 0.000000 1.000000 -0.000000 
4.299000 0.496315 0.154372 0.022087 0.007581 0.224609 0.000000 0.000000 0.000000 0.124704 0.000000 1.000000 -0.000000 
4.300000 0.496193 0.154381 0.022071 0.007572 0.224688 0.000000 0.000000 0.000000 0.124738 0.000000 1.000000 0.000000 
4.301000 0.496070 0.154389 0.022054 0.007562 0.224768 0.000000 0.000000 0.000000 0.124773 0.000000 1.000000 -0.000000 
4.302000 0.495948 0.154397 0.022038 0.007552 0.224847 0.000000 0.000000 0.000000 0.124807 0.000000 1.000000 -0.000000 
4.303000 0.495826 0.154405 0.022021 0.007542 0.224926 0.000000 0.000000 0.000000 0.124842 0.000000 1.000000 -0.000000 
4.304000 0.495704 0.154414 0.022005 0.007533 0.225006 0.000000 0.000000 0.000000 0.124876 0.000000 1.000000 0.000000 
4.305000 0.495582 0.154422 0.021988 0.007523 0.225085 0.000000 0.000000 0.000000 0.124911 0.000000 1.000000 0.000000 
4.306000 0.495461 0.154430 0.021972 0.007513 0.225164 0.000000 0.000000 0.000000 0.124945 0.000000 1.000000 0.000000 
4.307000 0.495339 0.154438 0.021955 0.007503 0.225243 0.000000 0.000000 0.000000 0.124980 0.000000 1.000000 -0.000000 
4.308000 0.495217 0.154447 0.021939 0.007494 0.225322 0.000000 0.000000 0.000000 0.125014 0.000000 1.000000 0.000000 
4.309000 0.495095 0.154455 0.021922 0.007484 0.225401 0.000000 0.000000 0.000000 0.125049 0.000000 1.000000 -0.000000 
4.310000 0.494974 0.154463 0.021906 0.007474 0.225480 0.000000 0.000000 0.000000 0.125083 0.000000 1.000000 -0.000000 
4.311000 0.494852 0.154471 0.021889 0.007465 0.225560 0.000000 0.000000 0.000000 0.125117 0.000000 1.000000 -0.000000 
4.312000 0.494730 0.154480 0.021873 0.007455 0.225639 0.000000 0.000000 0.000000 0.125152 0.000000 1.000000 0.000000 
4.313000 0.494609 0.154488 0.021856 0.007445 0.225718 0.000000 0.000000 0.000000 0.125186 0.000000 1.000000 -0.000000 
4.314000 0.494487 0.154496 0.021840 0.007436 0.225797 0.000000 0.000000 0.000000 0.125220 0.000000 1.000000 0.000000 
4.315000 0.494366 0.154504 0.021824 0.007426 0.225876 0.000000 0.000000 0.000000 0.125254 0.000000 1.000000 -0.000000 
4.316000 0.494244 0.154512 0.021807 0.007417 0.225955 0.000000 0.000000 0.000000 0.125289 0.000000 1.000000 -0.000000 
4.317000 0.494123 0.154521 0.021791 0.007407 0.226034 0.000000 0.000000 0.000000 0.125323 0.000000 1.000000 -0.000000 
4.318000 0.494002 0.154529 0.021775 0.007397 0.226112 0.000000 0.000000 0.000000 0.125357 0.000000 1.000000 -0.000000 
4.319000 0.493881 0.154537 0.021758 0.007388 0.226191 0.000000 0.000000 0.000000 0.125391 0.000000 1.000000 -0.000000 
4.320000 0.493759 0.154545 0.021742 0.007378 0.226270 0.000000 0.000000 0.000000 0.125425 0.000000 1.000000 0.000000 
4.321000 0.493638 0.154553 0.021726 0.007369 0.226349 0.000000 0.000000 0.000000 0.125459 0.000000 1.000000 0.000000 
4.322000 0.493517 0.154562 0.021709 0.007359 0.226428 0.000000 0.000000 0.000000 0.125493 0.000000 1.000000 -0.000000 
4.323000 0.493396 0.154570 0.021693 0.007349 0.226507 0.000000 0.000000 0.000000 0.125528 0.000000 1.000000 -0.000000 
4.324000 0.493275 0.154578 0.021677 0.007340 0.226586 0.000000 0.000000 0.000000 0.125562 0.000000 1.000000 -0.000000 
4.325000 0.493154 0.154586 0.021660 0.007330 0.226664 0.000000 0.000000 0.000000 0.125596 0.000000 1.000000 -0.000000 
4.326000 0.493033 0.154594 0.021644 0.007321 0.226743 0.000000 0.000000 0.000000 0.125630 0.000000 1.000000 -0.000000 
4.327000 0.492912 0.154602 0.021628 0.007311 0.226822 0.000000 0.000000 0.000000 0.125664 0.000000 1.000000 -0.000000 
4.328000 0.492791 0.154611 0.021611 0.007302 0.226900 0.000000 0.000000 0.000000 0.125698 0.000000 1.000000 -0.000000 
4.329000 0.492671 0.154619 0.021595 0.007292 0.226979 0.000000 0.000000 0.000000 0.125732 0.000000 1.000000 0.000000 
4.330000 0.492550 0.154627 0.021579 0.007282 0.227058 0.000000 0.000000 0.000000 0.125765 0.000000 1.000000 -0.000000 
4.331000 0.492429 0.154635 0.021563 0.007273 0.227136 0.000000 0.000000 0.000000 0.125799 0.000000 1.000000 0.000000 
4.332000 0.492309 0.154643 0.021546 0.007263 0.227215 0.000000 0.000000 0.000000 0.125833 0.000000 1.000000 -0.000000 
4.333000 0.492188 0.154651 0.021530 0.007254 0.227294 0.000000 0.000000 0.000000 0.125867 0.000000 1.000000 -0.000000 
4.334000 0.492067 0.154659 0.021514 0.007244 0.227372 0.000000 0.000000 0.000000 0.125901 0.000000 1.000000 0.000000 
4.335000 0.491947 0.154667 0.021498 0.007235 0.227451 0.000000 0.000000 0.000000 0.125935 0.000000 1.000000 -0.000000 
4.336000 0.491827 0.154676 0.021482 0.007225 0.227529 0.000000 0.000000 0.000000 0.125969 0.000000 1.000000 0.000000 
4.337000 0.491706 0.154684 0.021465 0.007216 0.227608 0.000000 0.000000 0.000000 0.126002 0.000000 1.000000 -0.000000 
4.338000 0.491586 0.154692 0.021449 0.007207 0.227686 0.000000 0.000000 0.000000 0.126036 0.000000 1.000000 0.000000 
4.339000 0.491465 0.154700 0.021433 0.007197 0.227765 0.000000 0.000000 0.000000 0.126070 0.000000 1.000000 -0.000000 
4.340000 0.491345 0.154708 0.021417 0.007188 0.227843 0.000000 0.000000 0.000000 0.126104 0.000000 1.000000 0.000000 
4.341000 0.491225 0.154716 0.021401 0.007178 0.227922 0.000000 0.000000 0.000000 0.126137 0.000000 1.000000 -0.000000 
4.342000 0.491105 0.154724 0.021385 0.007169 0.228000 0.000000 0.000000 0.000000 0.126171 0.000000 1.000000 0.000000 
4.343000 0.490985 0.154732 0.021368 0.007159 0.228078 0.000000 0.000000 0.000000 0.126205 0.000000 1.000000 -0.000000 
4.344000 0.490865 0.154740 0.021352 0.007150 0.228157 0.000000 0.000000 0.000000 0.126238 0.000000 1.000000 -0.000000 
4.345000 0.490745 0.154748 0.021336 0.007140 0.228235 0.000000 0.000000 0.000000 0.126272 0.000000 1.000000 -0.000000 
4.346000 0.490625 0.154757 0.021320 0.007131 0.228313 0.000000 0.000000 0.000000 0.126305 0.000000 1.000000 -0.000000 
4.347000 0.490505 0.154765 0.021304 0.007122 0.228392 0.000000 0.000000 0.000000 0.126339 0.000000 1.000000 -0.000000 
4.348000 0.490385 0.154773 0.021288 0.007112 0.228470 0.000000 0.000000 0.000000 0.126373 0.000000 1.000000 0.000000 
4.349000 0.490265 0.154781 0.021272 0.007103 0.228548 0.000000 0.000000 0.000000 0.126406 0.000000 1.000000 0.000000 
4.350000 0.490145 0.154789 0.021256 0.007093 0.228626 0.000000 0.000000 0.000000 0.126440 0.000000 1.000000 0.000000 
4.351000 0.490025 0.154797 0.021240 0.007084 0.228705 0.000000 0.000000 0.000000 0.126473 0.000000 1.000000 -0.000000 
4.352000 0.489906 0.154805 0.021224 0.007075 0.228783 0.000000 0.000000 0.000000 0.126507 0.000000 1.000000 -0.000000 
4.353000 0.489786 0.154813 0.021208 0.007065 0.228861 0.000000 0.000000 0.000000 0.126540 0.000000 1.000000 -0.000000 
4.354000 0.489667 0.154821 0.021192 0.007056 0.228939 0.000000 0.000000 0.000000 0.126573 0.000000 1.000000 -0.000000 
4.355000 0.489547 0.154829 0.021176 0.007047 0.229017 0.000000 0.000000 0.000000 0.126607 0.000000 1.000000 -0.000000 
4.356000 0.489427 0.154837 0.021160 0.007037 0.229095 0.000000 0.000000 0.000000 0.126640 0.000000 1.000000 -0.000000 
4.357000 0.489308 0.154845 0.021144 0.007028 0.229173 0.000000 0.000000 0.000000 0.126674 0.000000 1.000000 -0.000000 
4.358000 0.489189 0.154853 0.021128 0.007019 0.229251 0.000000 0.000000 0.000000 0.126707 0.000000 1.000000 0.000000 
4.359000 0.489069 0.154861 0.021112 0.007009 0.229329 0.000000 0.000000 0.000000 0.126740 0.000000 1.000000 -0.000000 
4.360000 0.488950 0.154869 0.021096 0.007000 0.229407 0.000000 0.000000 0.000000 0.126773 0.000000 1.000000 -0.000000 
4.361000 0.488831 0.154877 0.021080 0.006991 0.229485 0.000000 0.000000 0.000000 0.126807 0.000000 1.000000 -0.000000 
4.362000 0.488711 0.154885 0.021064 0.006981 0.229563 0.000000 0.000000 0.000000 0.126840 0.000000 1.000000 -0.000000 
4.363000 0.488592 0.154893 0.021048 0.006972 0.229641 0.000000 0.000000 0.000000 0.126873 0.000000 1.000000 0.000000 
4.364000 0.488473 0.154901 0.021032 0.006963 0.229719 0.000000 0.000000 0.000000 0.126906 0.000000 1.000000 -0.000000 
4.365000 0.488354 0.154909 0.021016 0.006954 0.229797 0.000000 0.000000 0.000000 0.126940 0.000000 1.000000 0.000000 
4.366000 0.488235 0.154917 0.021000 0.006944 0.229875 0.000000 0.000000 0.000000 0.126973 0.000000 1.000000 0.000000 
4.367000 0.488116 0.154925 0.020984 0.006935 0.229953 0.000000 0.000000 0.000000 0.127006 0.000000 1.000000 0.000000 
4.368000 0.487997 0.154933 0.020968 0.006926 0.230031 0.000000 0.000000 0.000000 0.127039 0.000000 1.000000 -0.000000 
4.369000 0.487878 0.154941 0.020952 0.006917 0.230108 0.000000 0.000000 0.000000 0.127072 0.000000 1.000000 -0.000000 
4.370000 0.487759 0.154949 0.020937 0.006907 0.230186 0.000000 0.000000 0.000000 0.127105 0.000000 1.000000 -0.000000 
4.371000 0.487640 0.154957 0.020921 0.006898 0.230264 0.000000 0.000000 0.000000 0.127138 0.000000 1.000000 -0.000000 
4.372000 0.487522 0.154965 0.020905 0.006889 0.230342 0.000000 0.000000 0.000000 0.127171 0.000000 1.000000 0.000000 
4.373000 0.487403 0.154973 0.020889 0.006880 0.230419 0.000000 0.000000 0.000000 0.127205 0.000000 1.000000 -0.000000 
4.374000 0.487284 0.154981 0.020873 0.006870 0.230497 0.000000 0.000000 0.000000 0.127238 0.000000 1.000000 -0.000000 
4.375000 0.487166 0.154989 0.020857 0.006861 0.230575 0.000000 0.000000 0.000000 0.127271 0.000000 1.000000 -0.000000 
4.376000 0.487047 0.154997 0.020841 0.006852 0.230652 0.000000 0.000000 0.000000 0.127303 0.000000 1.000000 0.000000 
4.377000 0.486929 0.155005 0.020826 0.006843 0.230730 0.000000 0.000000 0.000000 0.127336 0.000000 1.000000 -0.000000 
4.378000 0.486810 0.155013 0.020810 0.006834 0.230808 0.000000 0.000000 0.000000 0.127369 0.000000 1.000000 -0.000000 
4.379000 0.486692 0.155021 0.020794 0.006824 0.230885 0.000000 0.000000 0.000000 0.127402 0.000000 1.000000 0.000000 
4.380000 0.486573 0.155029 0.020778 0.006815 0.230963 0.000000 0.000000 0.000000 0.127435 0.000000 1.000000 0.000000 
4.381000 0.486455 0.155037 0.020763 0.006806 0.231040 0.000000 0.000000 0.000000 0.127468 0.000000 1.000000 -0.000000 
4.382000 0.486337 0.155045 0.020747 0.006797 0.231118 0.000000 0.000000 0.000000 0.127501 0.000000 1.000000 0.000000 
4.383000 0.486218 0.155053 0.020731 0.006788 0.231195 0.000000 0.000000 0.000000 0.127534 0.000000 1.000000 -0.000000 
4.384000 0.486100 0.155060 0.020715 0.006779 0.231273 0.000000 0.000000 0.000000 0.127567 0.000000 1.000000 -0.000000 
4.385000 0.485982 0.155068 0.020700 0.006770 0.231350 0.000000 0.000000 0.000000 0.127599 0.000000 1.000000 -0.000000 
4.386000 0.485864 0.155076 0.020684 0.006760 0.231428 0.000000 0.000000 0.000000 0.127632 0.000000 1.000000 -0.000000 
4.387000 0.485746 0.155084 0.020668 0.006751 0.231505 0.000000 0.000000 0.000000 0.127665 0.000000 1.000000 -0.000000 
4.388000 0.485628 0.155092 0.020652 0.006742 0.231583 0.000000 0.000000 0.000000 0.127698 0.000000 1.000000 -0.000000 
4.389000 0.485510 0.155100 0.020637 0.006733 0.231660 0.000000 0.000000 0.000000 0.127730 0.000000 1.000000 -0.000000 
4.390000 0.485392 0.155108 0.020621 0.006724 0.231737 0.000000 0.000000 0.000000 0.127763 0.000000 1.000000 -0.000000 
4.391000 0.485274 0.155116 0.020605 0.006715 0.231815 0.000000 0.000000 0.000000 0.127796 0.000000 1.000000 -0.000000 
4.392000 0.485156 0.155124 0.020590 0.006706 0.231892 0.000000 0.000000 0.000000 0.127828 0.000000 1.000000 0.000000 
4.393000 0.485038 0.155132 0.020574 0.006697 0.231969 0.000000 0.000000 0.000000 0.127861 0.000000 1.000000 0.000000 
4.394000 0.484921 0.155139 0.020558 0.006688 0.232047 0.000000 0.000000 0.000000 0.127893 0.000000 1.000000 -0.000000 
4.395000 0.484803 0.155147 0.020543 0.006679 0.232124 0.000000 0.000000 0.000000 0.127926 0.000000 1.000000 -0.000000 
4.396000 0.484685 0.155155 0.020527 0.006670 0.232201 0.000000 0.000000 0.000000 0.127959 0.000000 1.000000 -0.000000 
4.397000 0.484568 0.155163 0.020511 0.006660 0.232278 0.000000 0.000000 0.000000 0.127991 0.000000 1.000000 0.000000 
4.398000 0.484450 0.155171 0.020496 0.006651 0.232355 0.000000 0.000000 0.000000 0.128024 0.000000 1.000000 0.000000 
4.399000 0.484332 0.155179 0.020480 0.006642 0.232433 0.000000 0.000000 0.000000 0.128056 0.000000 1.000000 0.000000 
4.400000 0.484215 0.155187 0.020465 0.006633 0.232510 0.000000 0.000000 0.000000 0.128089 0.000000 1.000000 0.000000 
4.401000 0.484098 0.155195 0.020449 0.006624 0.232587 0.000000 0.000000 0.000000 0.128121 0.000000 1.000000 -0.000000 
4.402000 0.483980 0.155202 0.020433 0.006615 0.232664 0.000000 0.000000 0.000000 0.128154 0.000000 1.000000 -0.000000 
4.403000 0.483863 0.155210 0.020418 0.006606 0.232741 0.000000 0.000000 0.000000 0.128186 0.000000 1.000000 -0.000000 
4.404000 0.483746 0.155218 0.020402 0.006597 0.232818 0.000000 0.000000 0.000000 0.128218 0.000000 1.000000 -0.000000 
4.405000 0.483628 0.155226 0.020387 0.006588 0.232895 0.000000 0.000000 0.000000 0.128251 0.000000 1.000000 -0.000000 
4.406000 0.483511 0.155234 0.020371 0.006579 0.232972 0.000000 0.000000 0.000000 0.128283 0.000000 1.000000 -0.000000 
4.407000 0.483394 0.155242 0.020356 0.006570 0.233049 0.000000 0.000000 0.000000 0.128316 0.000000 1.000000 -0.000000 
4.408000 0.483277 0.155249 0.020340 0.006561 0.233126 0.000000 0.000000 0.000000 0.128348 0.000000 1.000000 0.000000 
4.409000 0.483160 0.155257 0.020325 0.006552 0.233203 0.000000 0.000000 0.000000 0.128380 0.000000 1.000000 -0.000000 
4.410000 0.483043 0.155265 0.020309 0.006544 0.233280 0.000000 0.000000 0.000000 0.128412 0.000000 1.000000 -0.000000 
4.411000 0.482926 0.155273 0.020294 0.006535 0.233357 0.000000 0.000000 0.000000 0.128445 0.000000 1.000000 -0.000000 
4.412000 0.482809 0.155281 0.020278 0.006526 0.233434 0.000000 0.000000 0.000000 0.128477 0.000000 1.000000 -0.000000 
4.413000 0.482692 0.155289 0.020263 0.006517 0.233510 0.000000 0.000000 0.000000 0.128509 0.000000 1.000000 -0.000000 
4.414000 0.482575 0.155296 0.020247 0.006508 0.233587 0.000000 0.000000 0.000000 0.128541 0.000000 1.000000 -0.000000 
4.415000 0.482458 0.155304 0.020232 0.006499 0.233664 0.000000 0.000000 0.000000 0.128574 0.000000 1.000000 -0.000000 
4.416000 0.482341 0.155312 0.020216 0.006490 0.233741 0.000000 0.000000 0.000000 0.128606 0.000000 1.000000 0.000000 
4.417000 0.482225 0.155320 0.020201 0.006481 0.233818 0.000000 0.000000 0.000000 0.128638 0.000000 1.000000 0.000000 
4.418000 0.482108 0.155328 0.020185 0.006472 0.233894 0.000000 0.000000 0.000000 0.128670 0.000000 1.000000 -0.000000 
4.419000 0.481991 0.155335 0.020170 0.006463 0.233971 0.000000 0.000000 0.000000 0.128702 0.000000 1.000000 -0.000000 
4.420000 0.481875 0.155343 0.020155 0.006454 0.234048 0.000000 0.000000 0.000000 0.128734 0.000000 1.000000 0.000000 
4.421000 0.481758 0.155351 0.020139 0.006445 0.234125 0.000000 0.000000 0.000000 0.128766 0.000000 1.000000 0.000000 
4.422000 0.481642 0.155359 0.020124 0.006437 0.234201 0.000000 0.000000 0.000000 0.128798 0.000000 1.000000 -0.000000 
4.423000 0.481525 0.155366 0.020108 0.006428 0.234278 0.000000 0.000000 0.000000 0.128830 0.000000 1.000000 0.000000 
4.424000 0.481409 0.155374 0.020093 0.006419 0.234354 0.000000 0.000000 0.000000 0.128862 0.000000 1.000000 -0.000000 
4.425000 0.481293 0.155382 0.020078 0.006410 0.234431 0.000000 0.000000 0.000000 0.128894 0.000000 1.000000 0.000000 
4.426000 0.481176 0.155390 0.020062 0.006401 0.234508 0.000000 0.000000 0.000000 0.128926 0.000000 1.000000 0.000000 
4.427000 0.481060 0.155397 0.020047 0.006392 0.234584 0.000000 0.000000 0.000000 0.128958 0.000000 1.000000 0.000000 
4.428000 0.480944 0.155405 0.020032 0.006384 0.234661 0.000000 0.000000 0.000000 0.128990 0.000000 1.000000 -0.000000 
4.429000 0.480828 0.155413 0.020016 0.006375 0.234737 0.000000 0.000000 0.000000 0.129022 0.000000 1.000000 -0.000000 
4.430000 0.480712 0.155421 0.020001 0.006366 0.234814 0.000000 0.000000 0.000000 0.129054 0.000000 1.000000 0.000000 
4.431000 0.480595 0.155428 0.019986 0.006357 0.234890 0.000000 0.000000 0.000000 0.129086 0.000000 1.000000 -0.000000 
4.432000 0.480479 0.155436 0.019970 0.006348 0.234967 0.000000 0.000000 0.000000 0.129118 0.000000 1.000000 -0.000000 
4.433000 0.480363 0.155444 0.019955 0.006339 0.235043 0.000000 0.000000 0.000000 0.129149 0.000000 1.000000 0.000000 
4.434000 0.480248 0.155452 0.019940 0.006331 0.235120 0.000000 0.000000 0.000000 0.129181 0.000000 1.000000 -0.000000 
4.435000 0.480132 0.155459 0.019925 0.006322 0.235196 0.000000 0.000000 0.000000 0.129213 0.000000 1.000000 -0.000000 
4.436000 0.480016 0.155467 0.019909 0.006313 0.235272 0.000000 0.000000 0.000000 0.129245 0.000000 1.000000 -0.000000 
4.437000 0.479900 0.155475 0.019894 0.006304 0.235349 0.000000 0.000000 0.000000 0.129277 0.000000 1.000000 0.000000 
4.438000 0.479784 0.155483 0.019879 0.006296 0.235425 0.000000 0.000000 0.000000 0.129308 0.000000 1.000000 -0.000000 
4.439000 0.479668 0.155490 0.019863 0.006287 0.235501 0.000000 0.000000 0.000000 0.129340 0.000000 1.000000 -0.000000 
4.440000 0.479553 0.155498 0.019848 0.006278 0.235578 0.000000 0.000000 0.000000 0.129372 0.000000 1.000000 -0.000000 
4.441000 0.479437 0.155506 0.019833 0.006269 0.235654 0.000000 0.000000 0.000000 0.129403 0.000000 1.000000 0.000000 
4.442000 0.479321 0.155513 0.019818 0.006261 0.235730 0.000000 0.000000 0.000000 0.129435 0.000000 1.000000 0.000000 
4.443000 0.479206 0.155521 0.019803 0.006252 0.235806 0.000000 0.000000 0.000000 0.129467 0.000000 1.000000 -0.000000 
4.444000 0.479090 0.155529 0.019787 0.006243 0.235882 0.000000 0.000000 0.000000 0.129498 0.000000 1.000000 -0.000000 
4.445000 0.478975 0.155537 0.019772 0.006234 0.235959 0.000000 0.000000 0.000000 0.129530 0.000000 1.000000 0.000000 
4.446000 0.478860 0.155544 0.019757 0.006226 0.236035 0.000000 0.000000 0.000000 0.129561 0.000000 1.000000 -0.000000 
4.447000 0.478744 0.155552 0.019742 0.006217 0.236111 0.000000 0.000000 0.000000 0.129593 0.000000 1.000000 0.000000 
4.448000 0.478629 0.155560 0.019727 0.006208 0.236187 0.000000 0.000000 0.000000 0.129625 0.000000 1.000000 -0.000000 
4.449000 0.478514 0.155567 0.019712 0.006200 0.236263 0.000000 0.000000 0.000000 0.129656 0.000000 1.000000 0.000000 
4.450000 0.478398 0.155575 0.019696 0.006191 0.236339 0.000000 0.000000 0.000000 0.129688 0.000000 1.000000 0.000000 
4.451000 0.478283 0.155583 0.019681 0.006182 0.236415 0.000000 0.000000 0.000000 0.129719 0.000000 1.000000 0.000000 
4.452000 0.478168 0.155590 0.019666 0.006174 0.236491 0.000000 0.000000 0.000000 0.129750 0.000000 1.000000 0.000000 
4.453000 0.478053 0.155598 0.019651 0.006165 0.236567 0.000000 0.000000 0.000000 0.129782 0.000000 1.000000 0.000000 
4.454000 0.477938 0.155606 0.019636 0.006156 0.236643 0.000000 0.000000 0.000000 0.129813 0.000000 1.000000 0.000000 
4.455000 0.477823 0.155613 0.019621 0.006148 0.236719 0.000000 0.000000 0.000000 0.129845 0.000000 1.000000 -0.000000 
4.456000 0.477708 0.155621 0.019606 0.006139 0.236795 0.000000 0.000000 0.000000 0.129876 0.000000 1.000000 0.000000 
4.457000 0.477593 0.155629 0.019591 0.006130 0.236871 0.000000 0.000000 0.000000 0.129907 0.000000 1.000000 0.000000 
4.458000 0.477478 0.155636 0.019576 0.006122 0.236947 0.000000 0.000000 0.000000 0.129939 0.000000 1.000000 -0.000000 
4.459000 0.477363 0.155644 0.019561 0.006113 0.237023 0.000000 0.000000 0.000000 0.129970 0.000000 1.000000 0.000000 
4.460000 0.477248 0.155652 0.019546 0.006105 0.237099 0.000000 0.000000 0.000000 0.130001 0.000000 1.000000 0.000000 
4.461000 0.477134 0.155659 0.019531 0.006096 0.237175 0.000000 0.000000 0.000000 0.130033 0.000000 1.000000 0.000000 
4.462000 0.477019 0.155667 0.019515 0.006087 0.237250 0.000000 0.000000 0.000000 0.130064 0.000000 1.000000 -0.000000 
4.463000 0.476904 0.155675 0.019500 0.006079 0.237326 0.000000 0.000000 0.000000 0.130095 0.000000 1.000000 0.000000 
4.464000 0.476790 0.155682 0.019485 0.006070 0.237402 0.000000 0.000000 0.000000 0.130126 0.000000 1.000000 -0.000000 
4.465000 0.476675 0.155690 0.019470 0.006062 0.237478 0.000000 0.000000 0.000000 0.130158 0.000000 1.000000 0.000000 
4.466000 0.476560 0.155697 0.019455 0.006053 0.237553 0.000000 0.000000 0.000000 0.130189 0.000000 1.000000 0.000000 
4.467000 0.476446 0.155705 0.019440 0.006045 0.237629 0.000000 0.000000 0.000000 0.130220 0.000000 1.000000 -0.000000 
4.468000 0.476331 0.155713 0.019425 0.006036 0.237705 0.000000 0.000000 0.000000 0.130251 0.000000 1.000000 -0.000000 
4.469000 0.476217 0.155720 0.019411 0.006027 0.237780 0.000000 0.000000 0.000000 0.130282 0.000000 1.000000 0.000000 
4.470000 0.476103 0.155728 0.019396 0.006019 0.237856 0.000000 0.000000 0.000000 0.130313 0.000000 1.000000 -0.000000 
4.471000 0.475988 0.155735 0.019381 0.006010 0.237932 0.000000 0.000000 0.000000 0.130344 0.000000 1.000000 0.000000 
4.472000 0.475874 0.155743 0.019366 0.006002 0.238007 0.000000 0.000000 0.000000 0.130376 0.000000 1.000000 0.000000 
4.473000 0.475760 0.155751 0.019351 0.005993 0.238083 0.000000 0.000000 0.000000 0.130407 0.000000 1.000000 0.000000 
4.474000 0.475646 0.155758 0.019336 0.005985 0.238158 0.000000 0.000000 0.000000 0.130438 0.000000 1.000000 0.000000 
4.475000 0.475531 0.155766 0.019321 0.005976 0.238234 0.000000 0.000000 0.000000 0.130469 0.000000 1.000000 -0.000000 
4.476000 0.475417 0.155773 0.019306 0.005968 0.238310 0.000000 0.000000 0.000000 0.130500 0.000000 1.000000 0.000000 
4.477000 0.475303 0.155781 0.019291 0.005959 0.238385 0.000000 0.000000 0.000000 0.130531 0.000000 1.000000 -0.000000 
4.478000 0.475189 0.155789 0.019276 0.005951 0.238460 0.000000 0.000000 0.000000 0.130562 0.000000 1.000000 0.000000 
4.479000 0.475075 0.155796 0.019261 0.005942 0.238536 0.000000 0.000000 0.000000 0.130593 0.000000 1.000000 0.000000 
4.480000 0.474961 0.155804 0.019246 0.005934 0.238611 0.000000 0.000000 0.000000 0.130623 0.000000 1.000000 -0.000000 
4.481000 0.474847 0.155811 0.019232 0.005925 0.238687 0.000000 0.000000 0.000000 0.130654 0.000000 1.000000 0.000000 
4.482000 0.474734 0.155819 0.019217 0.005917 0.238762 0.000000 0.000000 0.000000 0.130685 0.000000 1.000000 -0.000000 
4.483000 0.474620 0.155827 0.019202 0.005909 0.238838 0.000000 0.000000 0.000000 0.130716 0.000000 1.000000 0.000000 
4.484000 0.474506 0.155834 0.019187 0.005900 0.238913 0.000000 0.000000 0.000000 0.130747 0.000000 1.000000 -0.000000 
4.485000 0.474392 0.155842 0.019172 0.005892 0.238988 0.000000 0.000000 0.000000 0.130778 0.000000 1.000000 0.000000 
4.486000 0.474279 0.155849 0.019157 0.005883 0.239064 0.000000 0.000000 0.000000 0.130809 0.000000 1.000000 0.000000 
4.487000 0.474165 0.155857 0.019143 0.005875 0.239139 0.000000 0.000000 0.000000 0.130839 0.000000 1.000000 -0.000000 
4.488000 0.474051 0.155864 0.019128 0.005866 0.239214 0.000000 0.000000 0.000000 0.130870 0.000000 1.000000 0.000000 
4.489000 0.473938 0.155872 0.019113 0.005858 0.239289 0.000000 0.000000 0.000000 0.130901 0.000000 1.000000 -0.000000 
4.490000 0.473824 0.155879 0.019098 0.005850 0.239365 0.000000 0.000000 0.000000 0.130932 0.000000 1.000000 0.000000 
4.491000 0.473711 0.155887 0.019083 0.005841 0.239440 0.000000 0.000000 0.000000 0.130962 0.000000 1.000000 -0.000000 
4.492000 0.473598 0.155895 0.019069 0.005833 0.239515 0.000000 0.000000 0.000000 0.130993 0.000000 1.000000 0.000000 
4.493000 0.473484 0.155902 0.019054 0.005824 0.239590 0.000000 0.000000 0.000000 0.131024 0.000000 1.000000 -0.000000 
4.494000 0.473371 0.155910 0.019039 0.005816 0.239665 0.000000 0.000000 0.000000 0.131054 0.000000 1.000000 -0.000000 
4.495000 0.473258 0.155917 0.019024 0.005808 0.239740 0.000000 0.000000 0.000000 0.131085 0.000000 1.000000 -0.000000 
4.496000 0.473144 0.155925 0.019010 0.005799 0.239815 0.000000 0.000000 0.000000 0.131116 0.000000 1.000000 -0.000000 
4.497000 0.473031 0.155932 0.018995 0.005791 0.239891 0.000000 0.000000 0.000000 0.131146 0.000000 1.000000 -0.000000 
4.498000 0.472918 0.155940 0.018980 0.005783 0.239966 0.000000 0.000000 0.000000 0.131177 0.000000 1.000000 0.000000 
4.499000 0.472805 0.155947 0.018966 0.005774 0.240041 0.000000 0.000000 0.000000 0.131207 0.000000 1.000000 0.000000 
4.500000 0.472692 0.155955 0.018951 0.005766 0.240116 0.000000 0.000000 0.000000 0.131238 0.000000 1.000000 0.000000 
4.501000 0.472579 0.155962 0.018936 0.005758 0.240191 0.000000 0.000000 0.000000 0.131268 0.000000 1.000000 -0.000000 
4.502000 0.472466 0.155970 0.018922 0.005749 0.240266 0.000000 0.000000 0.000000 0.131299 0.000000 1.000000 0.000000 
4.503000 0.472353 0.155977 0.018907 0.005741 0.240341 0.000000 0.000000 0.000000 0.131329 0.000000 1.000000 0.000000 
4.504000 0.472240 0.155985 0.018892 0.005733 0.240416 0.000000 0.000000 0.000000 0.131360 0.000000 1.000000 0.000000 
4.505000 0.472127 0.155992 0.018878 0.005724 0.240490 0.000000 0.000000 0.000000 0.131390 0.000000 1.000000 -0.000000 
4.506000 0.472014 0.156000 0.018863 0.005716 0.240565 0.000000 0.000000 0.000000 0.131421 0.000000 1.000000 0.000000 
4.507000 0.471901 0.156007 0.018848 0.005708 0.240640 0.000000 0.000000 0.000000 0.131451 0.000000 1.000000 0.000000 
4.508000 0.471789 0.156015 0.018834 0.005700 0.240715 0.000000 0.000000 0.000000 0.131481 0.000000 1.000000 0.000000 
4.509000 0.471676 0.156022 0.018819 0.005691 0.240790 0.000000 0.000000 0.000000 0.131512 0.000000 1.000000 -0.000000 
4.510000 0.471563 0.156030 0.018804 0.005683 0.240865 0.000000 0.000000 0.000000 0.131542 0.000000 1.000000 0.000000 
4.511000 0.471451 0.156037 0.018790 0.005675 0.240940 0.000000 0.000000 0.000000 0.131573 0.000000 1.000000 -0.000000 
4.512000 0.471338 0.156045 0.018775 0.005667 0.241014 0.000000 0.000000 0.000000 0.131603 0.000000 1.000000 -0.000000 
4.513000 0.471226 0.156052 0.018761 0.005658 0.241089 0.000000 0.000000 0.000000 0.131633 0.000000 1.000000 -0.000000 
4.514000 0.471113 0.156060 0.018746 0.005650 0.241164 0.000000 0.000000 0.000000 0.131663 0.000000 1.000000 0.000000 
4.515000 0.471001 0.156067 0.018732 0.005642 0.241238 0.000000 0.000000 0.000000 0.131694 0.000000 1.000000 0.000000 
4.516000 0.470888 0.156075 0.018717 0.005634 0.241313 0.000000 0.000000 0.000000 0.131724 0.000000 1.000000 0.000000 
4.517000 0.470776 0.156082 0.018702 0.005625 0.241388 0.000000 0.000000 0.000000 0.131754 0.000000 1.000000 -0.000000 
4.518000 0.470664 0.156089 0.018688 0.005617 0.241462 0.000000 0.000000 0.000000 0.131784 0.000000 1.000000 -0.000000 
4.519000 0.470551 0.156097 0.018673 0.005609 0.241537 0.000000 0.000000 0.000000 0.131815 0.000000 1.000000 0.000000 
4.520000 0.470439 0.156104 0.018659 0.005601 0.241612 0.000000 0.000000 0.000000 0.131845 0.000000 1.000000 0.000000 
4.521000 0.470327 0.156112 0.018644 0.005593 0.241686 0.000000 0.000000 0.000000 0.131875 0.000000 1.000000 0.000000 
4.522000 0.470215 0.156119 0.018630 0.005584 0.241761 0.000000 0.000000 0.000000 0.131905 0.000000 1.000000 -0.000000 
4.523000 0.470103 0.156127 0.018615 0.005576 0.241835 0.000000 0.000000 0.000000 0.131935 0.000000 1.000000 -0.000000 
4.524000 0.469991 0.156134 0.018601 0.005568 0.241910 0.000000 0.000000 0.000000 0.131965 0.000000 1.000000 -0.000000 
4.525000 0.469879 0.156142 0.018586 0.005560 0.241984 0.000000 0.000000 0.000000 0.131995 0.000000 1.000000 -0.000000 
4.526000 0.469767 0.156149 0.018572 0.005552 0.242059 0.000000 0.000000 0.000000 0.132025 0.000000 1.000000 0.000000 
4.527000 0.469655 0.156157 0.018558 0.005544 0.242133 0.000000 0.000000 0.000000 0.132055 0.000000 1.000000 -0.000000 
4.528000 0.469543 0.156164 0.018543 0.005535 0.242208 0.000000 0.000000 0.000000 0.132085 0.000000 1.000000 -0.000000 
4.529000 0.469431 0.156171 0.018529 0.005527 0.242282 0.000000 0.000000 0.000000 0.132115 0.000000 1.000000 0.000000 
4.530000 0.469319 0.156179 0.018514 0.005519 0.242357 0.000000 0.000000 0.000000 0.132145 0.000000 1.000000 -0.000000 
4.531000 0.469208 0.156186 0.018500 0.005511 0.242431 0.000000 0.000000 0.000000 0.132175 0.000000 1.000000 0.000000 
4.532000 0.469096 0.156194 0.018485 0.005503 0.242505 0.000000 0.000000 0.000000 0.132205 0.000000 1.000000 0.000000 
4.533000 0.468984 0.156201 0.018471 0.005495 0.242580 0.000000 0.000000 0.000000 0.132235 0.000000 1.000000 -0.000000 
4.534000 0.468873 0.156208 0.018457 0.005487 0.242654 0.000000 0.000000 0.000000 0.132265 0.000000 1.000000 -0.000000 
4.535000 0.468761 0.156216 0.018442 0.005479 0.242728 0.000000 0.000000 0.000000 0.132295 0.000000 1.000000 -0.000000 
4.536000 0.468649 0.156223 0.018428 0.005471 0.242802 0.000000 0.000000 0.000000 0.132325 0.000000 1.000000 0.000000 
4.537000 0.468538 0.156231 0.018413 0.005463 0.242877 0.000000 0.000000 0.000000 0.132355 0.000000 1.000000 -0.000000 
4.538000 0.468426 0.156238 0.018399 0.005454 0.242951 0.000000 0.000000 0.000000 0.132385 0.000000 1.000000 0.000000 
4.539000 0.468315 0.156245 0.018385 0.005446 0.243025 0.000000 0.000000 0.000000 0.132414 0.000000 1.000000 -0.000000 
4.540000 0.468204 0.156253 0.018370 0.005438 0.243099 0.000000 0.000000 0.000000 0.132444 0.000000 1.000000 -0.000000 
4.541000 0.468092 0.156260 0.018356 0.005430 0.243174 0.000000 0.000000 0.000000 0.132474 0.000000 1.000000 0.000000 
4.542000 0.467981 0.156268 0.018342 0.005422 0.243248 0.000000 0.000000 0.000000 0.132504 0.000000 1.000000 0.000000 
4.543000 0.467870 0.156275 0.018327 0.005414 0.243322 0.000000 0.000000 0.000000 0.132533 0.000000 1.000000 0.000000 
4.544000 0.467758 0.156282 0.018313 0.005406 0.243396 0.000000 0.000000 0.000000 0.132563 0.000000 1.000000 -0.000000 
4.545000 0.467647 0.156290 0.018299 0.005398 0.243470 0.000000 0.000000 0.000000 0.132593 0.000000 1.000000 -0.000000 
4.546000 0.467536 0.156297 0.018285 0.005390 0.243544 0.000000 0.000000 0.000000 0.132623 0.000000 1.000000 -0.000000 
4.547000 0.467425 0.156305 0.018270 0.005382 0.243618 0.000000 0.000000 0.000000 0.132652 0.000000 1.000000 0.000000 
4.548000 0.467314 0.156312 0.018256 0.005374 0.243692 0.000000 0.000000 0.000000 0.132682 0.000000 1.000000 -0.000000 
4.549000 0.467203 0.156319 0.018242 0.005366 0.243766 0.000000 0.000000 0.000000 0.132712 0.000000 1.000000 0.000000 
4.550000 0.467092 0.156327 0.018227 0.005358 0.243840 0.000000 0.000000 0.000000 0.132741 0.000000 1.000000 0.000000 
4.551000 0.466981 0.156334 0.018213 0.005350 0.243914 0.000000 0.000000 0.000000 0.132771 0.000000 1.000000 -0.000000 
4.552000 0.466870 0.156341 0.018199 0.005342 0.243988 0.000000 0.000000 0.000000 0.132800 0.000000 1.000000 -0.000000 
4.553000 0.466759 0.156349 0.018185 0.005334 0.244062 0.000000 0.000000 0.000000 0.132830 0.000000 1.000000 0.000000 
4.554000 0.466649 0.156356 0.018170 0.005326 0.244136 0.000000 0.000000 0.000000 0.132859 0.000000 1.000000 0.000000 
4.555000 0.466538 0.156363 0.018156 0.005318 0.244210 0.000000 0.000000 0.000000 0.132889 0.000000 1.000000 -0.000000 
4.556000 0.466427 0.156371 0.018142 0.005310 0.244284 0.000000 0.000000 0.000000 0.132919 0.000000 1.000000 0.000000 
4.557000 0.466316 0.156378 0.018128 0.005302 0.244357 0.000000 0.000000 0.000000 0.132948 0.000000 1.000000 0.000000 
4.558000 0.466206 0.156386 0.018114 0.005294 0.244431 0.000000 0.000000 0.000000 0.132977 0.000000 1.000000 0.000000 
4.559000 0.466095 0.156393 0.018100 0.005286 0.244505 0.000000 0.000000 0.000000 0.133007 0.000000 1.000000 0.000000 
4.560000 0.465985 0.156400 0.018085 0.005279 0.244579 0.000000 0.000000 0.000000 0.133036 0.000000 1.000000 -0.000000 
4.561000 0.465874 0.156408 0.018071 0.005271 0.244653 0.000000 0.000000 0.000000 0.133066 0.000000 1.000000 0.000000 
4.562000 0.465764 0.156415 0.018057 0.005263 0.244726 0.000000 0.000000 0.000000 0.133095 0.000000 1.000000 0.000000 
4.563000 0.465653 0.156422 0.018043 0.005255 0.244800 0.000000 0.000000 0.000000 0.133125 0.000000 1.000000 -0.000000 
4.564000 0.465543 0.156430 0.018029 0.005247 0.244874 0.000000 0.000000 0.000000 0.133154 0.000000 1.000000 -0.000000 
4.565000 0.465432 0.156437 0.018015 0.005239 0.244947 0.000000 0.000000 0.000000 0.133183 0.000000 1.000000 0.000000 
4.566000 0.465322 0.156444 0.018001 0.005231 0.245021 0.000000 0.000000 0.000000 0.133213 0.000000 1.000000 0.000000 
4.567000 0.465212 0.156452 0.017986 0.005223 0.245095 0.000000 0.000000 0.000000 0.133242 0.000000 1.000000 0.000000 
4.568000 0.465102 0.156459 0.017972 0.005215 0.245168 0.000000 0.000000 0.000000 0.133271 0.000000 1.000000 0.000000 
4.569000 0.464991 0.156466 0.017958 0.005207 0.245242 0.000000 0.000000 0.000000 0.133300 0.000000 1.000000 0.000000 
4.570000 0.464881 0.156473 0.017944 0.005200 0.245315 0.000000 0.000000 0.000000 0.133330 0.000000 1.000000 0.000000 
4.571000 0.464771 0.156481 0.017930 0.005192 0.245389 0.000000 0.000000 0.000000 0.133359 0.000000 1.000000 0.000000 
4.572000 0.464661 0.156488 0.017916 0.005184 0.245463 0.000000 0.000000 0.000000 0.133388 0.000000 1.000000 -0.000000 
4.573000 0.464551 0.156495 0.017902 0.005176 0.245536 0.000000 0.000000 0.000000 0.133417 0.000000 1.000000 0.000000 
4.574000 0.464441 0.156503 0.017888 0.005168 0.245610 0.000000 0.000000 0.000000 0.133447 0.000000 1.000000 0.000000 
4.575000 0.464331 0.156510 0.017874 0.005160 0.245683 0.000000 0.000000 0.000000 0.133476 0.000000 1.000000 -0.000000 
4.576000 0.464221 0.156517 0.017860 0.005153 0.245757 0.000000 0.000000 0.000000 0.133505 0.000000 1.000000 0.000000 
4.577000 0.464111 0.156525 0.017846 0.005145 0.245830 0.000000 0.000000 0.000000 0.133534 0.000000 1.000000 -0.000000 
4.578000 0.464002 0.156532 0.017832 0.005137 0.245903 0.000000 0.000000 0.000000 0.133563 0.000000 1.000000 0.000000 
4.579000 0.463892 0.156539 0.017818 0.005129 0.245977 0.000000 0.000000 0.000000 0.133592 0.000000 1.000000 0.000000 
4.580000 0.463782 0.156546 0.017804 0.005121 0.246050 0.000000 0.000000 0.000000 0.133621 0.000000 1.000000 -0.000000 
4.581000 0.463672 0.156554 0.017790 0.005114 0.246123 0.000000 0.000000 0.000000 0.133650 0.000000 1.000000 -0.000000 
4.582000 0.463563 0.156561 0.017776 0.005106 0.246197 0.000000 0.000000 0.000000 0.133679 0.000000 1.000000 -0.000000 
4.583000 0.463453 0.156568 0.017762 0.005098 0.246270 0.000000 0.000000 0.000000 0.133708 0.000000 1.000000 -0.000000 
4.584000 0.463344 0.156576 0.017748 0.005090 0.246343 0.000000 0.000000 0.000000 0.133737 0.000000 1.000000 0.000000 
4.585000 0.463234 0.156583 0.017734 0.005083 0.246417 0.000000 0.000000 0.000000 0.133766 0.000000 1.000000 0.000000 
4.586000 0.463124 0.156590 0.017720 0.005075 0.246490 0.000000 0.000000 0.000000 0.133795 0.000000 1.000000 0.000000 
4.587000 0.463015 0.156597 0.017706 0.005067 0.246563 0.000000 0.000000 0.000000 0.133824 0.000000 1.000000 -0.000000 
4.588000 0.462906 0.156605 0.017692 0.005059 0.246636 0.000000 0.000000 0.000000 0.133853 0.000000 1.000000 0.000000 
4.589000 0.462796 0.156612 0.017678 0.005052 0.246710 0.000000 0.000000 0.000000 0.133882 0.000000 1.000000 0.000000 
4.590000 0.462687 0.156619 0.017664 0.005044 0.246783 0.000000 0.000000 0.000000 0.133911 0.000000 1.000000 0.000000 
4.591000 0.462578 0.156626 0.017650 0.005036 0.246856 0.000000 0.000000 0.000000 0.133940 0.000000 1.000000 -0.000000 
4.592000 0.462468 0.156634 0.017636 0.005028 0.246929 0.000000 0.000000 0.000000 0.133969 0.000000 1.000000 -0.000000 
4.593000 0.462359 0.156641 0.017623 0.005021 0.247002 0.000000 0.000000 0.000000 0.133998 0.000000 1.000000 -0.000000 
4.594000 0.462250 0.156648 0.017609 0.005013 0.247075 0.000000 0.000000 0.000000 0.134027 0.000000 1.000000 -0.000000 
4.595000 0.462141 0.156655 0.017595 0.005005 0.247148 0.000000 0.000000 0.000000 0.134055 0.000000 1.000000 0.000000 
4.596000 0.462032 0.156663 0.017581 0.004998 0.247221 0.000000 0.000000 0.000000 0.134084 0.000000 1.000000 0.000000 
4.597000 0.461923 0.156670 0.017567 0.004990 0.247294 0.000000 0.000000 0.000000 0.134113 0.000000 1.000000 0.000000 
4.598000 0.461814 0.156677 0.017553 0.004982 0.247367 0.000000 0.000000 0.000000 0.134142 0.000000 1.000000 -0.000000 
4.599000 0.461705 0.156684 0.017539 0.004975 0.247440 0.000000 0.000000 0.000000 0.134170 0.000000 1.000000 -0.000000 
4.600000 0.461596 0.156692 0.017526 0.004967 0.247513 0.000000 0.000000 0.000000 0.134199 0.000000 1.000000 0.000000 
4.601000 0.461487 0.156699 0.017512 0.004959 0.247586 0.000000 0.000000 0.000000 0.134228 0.000000 1.000000 0.000000 
4.602000 0.461378 0.156706 0.017498 0.004952 0.247659 0.000000 0.000000 0.000000 0.134257 0.000000 1.000000 0.000000 
4.603000 0.461269 0.156713 0.017484 0.004944 0.247732 0.000000 0.000000 0.000000 0.134285 0.000000 1.000000 0.000000 
4.604000 0.461161 0.156721 0.017470 0.004936 0.247805 0.000000 0.000000 0.000000 0.134314 0.000000 1.000000 -0.000000 
4.605000 0.461052 0.156728 0.017457 0.004929 0.247878 0.000000 0.000000 0.000000 0.134343 0.000000 1.000000 0.000000 
4.606000 0.460943 0.156735 0.017443 0.004921 0.247951 0.000000 0.000000 0.000000 0.134371 0.000000 1.000000 -0.000000 
4.607000 0.460834 0.156742 0.017429 0.004913 0.248023 0.000000 0.000000 0.000000 0.134400 0.000000 1.000000 -0.000000 
4.608000 0.460726 0.156749 0.017415 0.004906 0.248096 0.000000 0.000000 0.000000 0.134428 0.000000 1.000000 0.000000 
4.609000 0.460617 0.156757 0.017401 0.004898 0.248169 0.000000 0.000000 0.000000 0.134457 0.000000 1.000000 -0.000000 
4.610000 0.460509 0.156764 0.017388 0.004891 0.248242 0.000000 0.000000 0.000000 0.134486 0.000000 1.000000 0.000000 
4.611000 0.460400 0.156771 0.017374 0.004883 0.248315 0.000000 0.000000 0.000000 0.134514 0.000000 1.000000 -0.000000 
4.612000 0.460292 0.156778 0.017360 0.004875 0.248387 0.000000 0.000000 0.000000 0.134543 0.000000 1.000000 0.000000 
4.613000 0.460183 0.156786 0.017347 0.004868 0.248460 0.000000 0.000000 0.000000 0.134571 0.000000 1.000000 -0.000000 
4.614000 0.460075 0.156793 0.017333 0.004860 0.248533 0.000000 0.000000 0.000000 0.134600 0.000000 1.000000 0.000000 
4.615000 0.459967 0.156800 0.017319 0.004853 0.248605 0.000000 0.000000 0.000000 0.134628 0.000000 1.000000 0.000000 
4.616000 0.459858 0.156807 0.017305 0.004845 0.248678 0.000000 0.000000 0.000000 0.134656 0.000000 1.000000 0.000000 
4.617000 0.459750 0.156814 0.017292 0.004838 0.248751 0.000000 0.000000 0.000000 0.134685 0.000000 1.000000 0.000000 
4.618000 0.459642 0.156821 0.017278 0.004830 0.248823 0.000000 0.000000 0.000000 0.134713 0.000000 1.000000 -0.000000 
4.619000 0.459534 0.156829 0.017264 0.004823 0.248896 0.000000 0.000000 0.000000 0.134742 0.000000 1.000000 -0.000000 
4.620000 0.459426 0.156836 0.017251 0.004815 0.248968 0.000000 0.000000 0.000000 0.134770 0.000000 1.000000 -0.000000 
4.621000 0.459318 0.156843 0.017237 0.004808 0.249041 0.000000 0.000000 0.000000 0.134798 0.000000 1.000000 -0.000000 
4.622000 0.459210 0.156850 0.017223 0.004800 0.249113 0.000000 0.000000 0.000000 0.134827 0.000000 1.000000 -0.000000 
4.623000 0.459102 0.156857 0.017210 0.004793 0.249186 0.000000 0.000000 0.000000 0.134855 0.000000 1.000000 0.000000 
4.624000 0.458994 0.156865 0.017196 0.004785 0.249258 0.000000 0.000000 0.000000 0.134883 0.000000 1.000000 0.000000 
4.625000 0.458886 0.156872 0.017183 0.004778 0.249331 0.000000 0.000000 0.000000 0.134912 0.000000 1.000000 0.000000 
4.626000 0.458778 0.156879 0.017169 0.004770 0.249403 0.000000 0.000000 0.000000 0.134940 0.000000 1.000000 0.000000 
4.627000 0.458670 0.156886 0.017155 0.004763 0.249476 0.000000 0.000000 0.000000 0.134968 0.000000 1.000000 -0.000000 
4.628000 0.458562 0.156893 0.017142 0.004755 0.249548 0.000000 0.000000 0.000000 0.134996 0.000000 1.000000 -0.000000 
4.629000 0.458454 0.156900 0.017128 0.004748 0.249621 0.000000 0.000000 0.000000 0.135025 0.000000 1.000000 0.000000 
4.630000 0.458347 0.156908 0.017115 0.004740 0.249693 0.000000 0.000000 0.000000 0.135053 0.000000 1.000000 -0.000000 
4.631000 0.458239 0.156915 0.017101 0.004733 0.249765 0.000000 0.000000 0.000000 0.135081 0.000000 1.000000 -0.000000 
4.632000 0.458131 0.156922 0.017087 0.004725 0.249838 0.000000 0.000000 0.000000 0.135109 0.000000 1.000000 0.000000 
4.633000 0.458024 0.156929 0.017074 0.004718 0.249910 0.000000 0.000000 0.000000 0.135137 0.000000 1.000000 0.000000 
4.634000 0.457916 0.156936 0.017060 0.004710 0.249982 0.000000 0.000000 0.000000 0.135166 0.000000 1.000000 0.000000 
4.635000 0.457808 0.156943 0.017047 0.004703 0.250054 0.000000 0.000000 0.000000 0.135194 0.000000 1.000000 -0.000000 
4.636000 0.457701 0.156951 0.017033 0.004695 0.250127 0.000000 0.000000 0.000000 0.135222 0.000000 1.000000 0.000000 
4.637000 0.457594 0.156958 0.017020 0.004688 0.250199 0.000000 0.000000 0.000000 0.135250 0.000000 1.000000 0.000000 
4.638000 0.457486 0.156965 0.017006 0.004681 0.250271 0.000000 0.000000 0.000000 0.135278 0.000000 1.000000 -0.000000 
4.639000 0.457379 0.156972 0.016993 0.004673 0.250343 0.000000 0.000000 0.000000 0.135306 0.000000 1.000000 -0.000000 
4.640000 0.457271 0.156979 0.016979 0.004666 0.250415 0.000000 0.000000 0.000000 0.135334 0.000000 1.000000 0.000000 
4.641000 0.457164 0.156986 0.016966 0.004658 0.250488 0.000000 0.000000 0.000000 0.135362 0.000000 1.000000 -0.000000 
4.642000 0.457057 0.156993 0.016952 0.004651 0.250560 0.000000 0.000000 0.000000 0.135390 0.000000 1.000000 0.000000 
4.643000 0.456950 0.157001 0.016939 0.004644 0.250632 0.000000 0.000000 0.000000 0.135418 0.000000 1.000000 -0.000000 
4.644000 0.456842 0.157008 0.016925 0.004636 0.250704 0.000000 0.000000 0.000000 0.135446 0.000000 1.000000 0.000000 
4.645000 0.456735 0.157015 0.016912 0.004629 0.250776 0.000000 0.000000 0.000000 0.135474 0.000000 1.000000 -0.000000 
4.646000 0.456628 0.157022 0.016898 0.004622 0.250848 0.000000 0.000000 0.000000 0.135502 0.000000 1.000000 -0.000000 
4.647000 0.456521 0.157029 0.016885 0.004614 0.250920 0.000000 0.000000 0.000000 0.135530 0.000000 1.000000 0.000000 
4.648000 0.456414 0.157036 0.016872 0.004607 0.250992 0.000000 0.000000 0.000000 0.135558 0.000000 1.000000 -0.000000 
4.649000 0.456307 0.157043 0.016858 0.004600 0.251064 0.000000 0.000000 0.000000 0.135586 0.000000 1.000000 0.000000 
4.650000 0.456200 0.157050 0.016845 0.004592 0.251136 0.000000 0.000000 0.000000 0.135613 0.000000 1.000000 -0.000000 
4.651000 0.456093 0.157058 0.016831 0.004585 0.251208 0.000000 0.000000 0.000000 0.135641 0.000000 1.000000 -0.000000 
4.652000 0.455986 0.157065 0.016818 0.004578 0.251280 0.000000 0.000000 0.000000 0.135669 0.000000 1.000000 0.000000 
4.653000 0.455880 0.157072 0.016805 0.004570 0.251352 0.000000 0.000000 0.000000 0.135697 0.000000 1.000000 0.000000 
4.654000 0.455773 0.157079 0.016791 0.004563 0.251424 0.000000 0.000000 0.000000 0.135725 0.000000 1.000000 0.000000 
4.655000 0.455666 0.157086 0.016778 0.004556 0.251496 0.000000 0.000000 0.000000 0.135752 0.000000 1.000000 -0.000000 
4.656000 0.455559 0.157093 0.016765 0.004548 0.251567 0.000000 0.000000 0.000000 0.135780 0.000000 1.000000 -0.000000 
4.657000 0.455453 0.157100 0.016751 0.004541 0.251639 0.000000 0.000000 0.000000 0.135808 0.000000 1.000000 -0.000000 
4.658000 0.455346 0.157107 0.016738 0.004534 0.251711 0.000000 0.000000 0.000000 0.135836 0.000000 1.000000 0.000000 
4.659000 0.455239 0.157114 0.016724 0.004526 0.251783 0.000000 0.000000 0.000000 0.135863 0.000000 1.000000 0.000000 
4.660000 0.455133 0.157121 0.016711 0.004519 0.251855 0.000000 0.000000 0.000000 0.135891 0.000000 1.000000 0.000000 
4.661000 0.455026 0.157129 0.016698 0.004512 0.251926 0.000000 0.000000 0.000000 0.135919 0.000000 1.000000 -0.000000 
4.662000 0.454920 0.157136 0.016685 0.004505 0.251998 0.000000 0.000000 0.000000 0.135946 0.000000 1.000000 0.000000 
4.663000 0.454813 0.157143 0.016671 0.004497 0.252070 0.000000 0.000000 0.000000 0.135974 0.000000 1.000000 -0.000000 
4.664000 0.454707 0.157150 0.016658 0.004490 0.252142 0.000000 0.000000 0.000000 0.136002 0.000000 1.000000 0.000000 
4.665000 0.454601 0.157157 0.016645 0.004483 0.252213 0.000000 0.000000 0.000000 0.136029 0.000000 1.000000 0.000000 
4.666000 0.454494 0.157164 0.016631 0.004476 0.252285 0.000000 0.000000 0.000000 0.136057 0.000000 1.000000 0.000000 
4.667000 0.454388 0.157171 0.016618 0.004468 0.252356 0.000000 0.000000 0.000000 0.136085 0.000000 1.000000 0.000000 
4.668000 0.454282 0.157178 0.016605 0.004461 0.252428 0.000000 0.000000 0.000000 0.136112 0.000000 1.000000 0.000000 
4.669000 0.454176 0.157185 0.016592 0.004454 0.252500 0.000000 0.000000 0.000000 0.136140 0.000000 1.000000 0.000000 
4.670000 0.454069 0.157192 0.016578 0.004447 0.252571 0.000000 0.000000 0.000000 0.136167 0.000000 1.000000 0.000000 
4.671000 0.453963 0.157199 0.016565 0.004440 0.252643 0.000000 0.000000 0.000000 0.136195 0.000000 1.000000 -0.000000 
4.672000 0.453857 0.157206 0.016552 0.004432 0.252714 0.000000 0.000000 0.000000 0.136222 0.000000 1.000000 -0.000000 
4.673000 0.453751 0.157213 0.016539 0.004425 0.252786 0.000000 0.000000 0.000000 0.136250 0.000000 1.000000 0.000000 
4.674000 0.453645 0.157221 0.016525 0.004418 0.252857 0.000000 0.000000 0.000000 0.136277 0.000000 1.000000 0.000000 
4.675000 0.453539 0.157228 0.016512 0.004411 0.252929 0.000000 0.000000 0.000000 0.136305 0.000000 1.000000 -0.000000 
4.676000 0.453433 0.157235 0.016499 0.004404 0.253000 0.000000 0.000000 0.000000 0.136332 0.000000 1.000000 0.000000 
4.677000 0.453327 0.157242 0.016486 0.004397 0.253072 0.000000 0.000000 0.000000 0.136359 0.000000 1.000000 0.000000 
4.678000 0.453221 0.157249 0.016473 0.004389 0.253143 0.000000 0.000000 0.000000 0.136387 0.000000 1.000000 0.000000 
4.679000 0.453116 0.157256 0.016459 0.004382 0.253214 0.000000 0.000000 0.000000 0.136414 0.000000 1.000000 -0.000000 
4.680000 0.453010 0.157263 0.016446 0.004375 0.253286 0.000000 0.000000 0.000000 0.136442 0.000000 1.000000 -0.000000 
4.681000 0.452904 0.157270 0.016433 0.004368 0.253357 0.000000 0.000000 0.000000 0.136469 0.000000 1.000000 0.000000 
4.682000 0.452798 0.157277 0.016420 0.004361 0.253429 0.000000 0.000000 0.000000 0.136496 0.000000 1.000000 -0.000000 
4.683000 0.452693 0.157284 0.016407 0.004354 0.253500 0.000000 0.000000 0.000000 0.136523 0.000000 1.000000 -0.000000 
4.684000 0.452587 0.157291 0.016394 0.004347 0.253571 0.000000 0.000000 0.000000 0.136551 0.000000 1.000000 -0.000000 
4.685000 0.452481 0.157298 0.016381 0.004339 0.253642 0.000000 0.000000 0.000000 0.136578 0.000000 1.000000 -0.000000 
4.686000 0.452376 0.157305 0.016367 0.004332 0.253714 0.000000 0.000000 0.000000 0.136605 0.000000 1.000000 0.000000 
4.687000 0.452270 0.157312 0.016354 0.004325 0.253785 0.000000 0.000000 0.000000 0.136633 0.000000 1.000000 -0.000000 
4.688000 0.452165 0.157319 0.016341 0.004318 0.253856 0.000000 0.000000 0.000000 0.136660 0.000000 1.000000 -0.000000 
4.689000 0.452059 0.157326 0.016328 0.004311 0.253927 0.000000 0.000000 0.000000 0.136687 0.000000 1.000000 0.000000 
4.690000 0.451954 0.157333 0.016315 0.004304 0.253999 0.000000 0.000000 0.000000 0.136714 0.000000 1.000000 0.000000 
4.691000 0.451849 0.157340 0.016302 0.004297 0.254070 0.000000 0.000000 0.000000 0.136741 0.000000 1.000000 0.000000 
4.692000 0.451743 0.157347 0.016289 0.004290 0.254141 0.000000 0.000000 0.000000 0.136769 0.000000 1.000000 -0.000000 
4.693000 0.451638 0.157354 0.016276 0.004283 0.254212 0.000000 0.000000 0.000000 0.136796 0.000000 1.000000 -0.000000 
4.694000 0.451533 0.157361 0.016263 0.004276 0.254283 0.000000 0.000000 0.000000 0.136823 0.000000 1.000000 0.000000 
4.695000 0.451428 0.157368 0.016250 0.004269 0.254354 0.000000 0.000000 0.000000 0.136850 0.000000 1.000000 0.000000 
4.696000 0.451322 0.157375 0.016237 0.004262 0.254425 0.000000 0.000000 0.000000 0.136877 0.000000 1.000000 -0.000000 
4.697000 0.451217 0.157382 0.016224 0.004255 0.254496 0.000000 0.000000 0.000000 0.136904 0.000000 1.000000 0.000000 
4.698000 0.451112 0.157389 0.016211 0.004248 0.254567 0.000000 0.000000 0.000000 0.136931 0.000000 1.000000 0.000000 
4.699000 0.451007 0.157396 0.016198 0.004241 0.254638 0.000000 0.000000 0.000000 0.136958 0.000000 1.000000 0.000000 
4.700000 0.450902 0.157404 0.016185 0.004234 0.254709 0.000000 0.000000 0.000000 0.136985 0.000000 1.000000 -0.000000 
4.701000 0.450797 0.157411 0.016172 0.004227 0.254780 0.000000 0.000000 0.000000 0.137012 0.000000 1.000000 0.000000 
4.702000 0.450692 0.157418 0.016159 0.004220 0.254851 0.000000 0.000000 0.000000 0.137039 0.000000 1.000000 -0.000000 
4.703000 0.450587 0.157425 0.016146 0.004213 0.254922 0.000000 0.000000 0.000000 0.137066 0.000000 1.000000 -0.000000 
4.704000 0.450482 0.157432 0.016133 0.004206 0.254993 0.000000 0.000000 0.000000 0.137093 0.000000 1.000000 0.000000 
4.705000 0.450377 0.157439 0.016120 0.004199 0.255064 0.000000 0.000000 0.000000 0.137120 0.000000 1.000000 0.000000 
4.706000 0.450273 0.157446 0.016107 0.004192 0.255135 0.000000 0.000000 0.000000 0.137147 0.000000 1.000000 -0.000000 
4.707000 0.450168 0.157453 0.016094 0.004185 0.255206 0.000000 0.000000 0.000000 0.137174 0.000000 1.000000 -0.000000 
4.708000 0.450063 0.157460 0.016081 0.004178 0.255276 0.000000 0.000000 0.000000 0.137201 0.000000 1.000000 0.000000 
4.709000 0.449958 0.157467 0.016068 0.004171 0.255347 0.000000 0.000000 0.000000 0.137228 0.000000 1.000000 -0.000000 
4.710000 0.449854 0.157474 0.016055 0.004164 0.255418 0.000000 0.000000 0.000000 0.137255 0.000000 1.000000 0.000000 
4.711000 0.449749 0.157481 0.016042 0.004157 0.255489 0.000000 0.000000 0.000000 0.137281 0.000000 1.000000 -0.000000 
4.712000 0.449645 0.157488 0.016029 0.004150 0.255560 0.000000 0.000000 0.000000 0.137308 0.000000 1.000000 -0.000000 
4.713000 0.449540 0.157494 0.016016 0.004143 0.255630 0.000000 0.000000 0.000000 0.137335 0.000000 1.000000 -0.000000 
4.714000 0.449436 0.157501 0.016003 0.004136 0.255701 0.000000 0.000000 0.000000 0.137362 0.000000 1.000000 -0.000000 
4.715000 0.449331 0.157508 0.015991 0.004129 0.255772 0.000000 0.000000 0.000000 0.137389 0.000000 1.000000 -0.000000 
4.716000 0.449227 0.157515 0.015978 0.004122 0.255842 0.000000 0.000000 0.000000 0.137415 0.000000 1.000000 0.000000 
4.717000 0.449122 0.157522 0.015965 0.004115 0.255913 0.000000 0.000000 0.000000 0.137442 0.000000 1.000000 0.000000 
4.718000 0.449018 0.157529 0.015952 0.004108 0.255984 0.000000 0.000000 0.000000 0.137469 0.000000 1.000000 0.000000 
4.719000 0.448914 0.157536 0.015939 0.004102 0.256054 0.000000 0.000000 0.000000 0.137496 0.000000 1.000000 0.000000 
4.720000 0.448809 0.157543 0.015926 0.004095 0.256125 0.000000 0.000000 0.000000 0.137522 0.000000 1.000000 0.000000 
4.721000 0.448705 0.157550 0.015913 0.004088 0.256195 0.000000 0.000000 0.000000 0.137549 0.000000 1.000000 0.000000 
4.722000 0.448601 0.157557 0.015901 0.004081 0.256266 0.000000 0.000000 0.000000 0.137576 0.000000 1.000000 -0.000000 
4.723000 0.448497 0.157564 0.015888 0.004074 0.256337 0.000000 0.000000 0.000000 0.137602 0.000000 1.000000 -0.000000 
4.724000 0.448393 0.157571 0.015875 0.004067 0.256407 0.000000 0.000000 0.000000 0.137629 0.000000 1.000000 0.000000 
4.725000 0.448289 0.157578 0.015862 0.004060 0.256478 0.000000 0.000000 0.000000 0.137656 0.000000 1.000000 0.000000 
4.726000 0.448185 0.157585 0.015849 0.004053 0.256548 0.000000 0.000000 0.000000 0.137682 0.000000 1.000000 -0.000000 
4.727000 0.448081 0.157592 0.015837 0.004047 0.256618 0.000000 0.000000 0.000000 0.137709 0.000000 1.000000 0.000000 
4.728000 0.447977 0.157599 0.015824 0.004040 0.256689 0.000000 0.000000 0.000000 0.137735 0.000000 1.000000 0.000000 
4.729000 0.447873 0.157606 0.015811 0.004033 0.256759 0.000000 0.000000 0.000000 0.137762 0.000000 1.000000 -0.000000 
4.730000 0.447769 0.157613 0.015798 0.004026 0.256830 0.000000 0.000000 0.000000 0.137789 0.000000 1.000000 0.000000 
4.731000 0.447665 0.157620 0.015786 0.004019 0.256900 0.000000 0.000000 0.000000 0.137815 0.000000 1.000000 0.000000 
4.732000 0.447561 0.157627 0.015773 0.004012 0.256970 0.000000 0.000000 0.000000 0.137842 0.000000 1.000000 0.000000 
4.733000 0.447457 0.157634 0.015760 0.004006 0.257041 0.000000 0.000000 0.000000 0.137868 0.000000 1.000000 0.000000 
4.734000 0.447353 0.157641 0.015747 0.003999 0.257111 0.000000 0.000000 0.000000 0.137895 0.000000 1.000000 -0.000000 
4.735000 0.447250 0.157648 0.015735 0.003992 0.257181 0.000000 0.000000 0.000000 0.137921 0.000000 1.000000 0.000000 
4.736000 0.447146 0.157655 0.015722 0.003985 0.257252 0.000000 0.000000 0.000000 0.137947 0.000000 1.000000 -0.000000 
4.737000 0.447042 0.157662 0.015709 0.003978 0.257322 0.000000 0.000000 0.000000 0.137974 0.000000 1.000000 -0.000000 
4.738000 0.446939 0.157669 0.015696 0.003972 0.257392 0.000000 0.000000 0.000000 0.138000 0.000000 1.000000 0.000000 
4.739000 0.446835 0.157675 0.015684 0.003965 0.257463 0.000000 0.000000 0.000000 0.138027 0.000000 1.000000 0.000000 
4.740000 0.446732 0.157682 0.015671 0.003958 0.257533 0.000000 0.000000 0.000000 0.138053 0.000000 1.000000 0.000000 
4.741000 0.446628 0.157689 0.015658 0.003951 0.257603 0.000000 0.000000 0.000000 0.138079 0.000000 1.000000 0.000000 
4.742000 0.446525 0.157696 0.015646 0.003945 0.257673 0.000000 0.000000 0.000000 0.138106 0.000000 1.000000 0.000000 
4.743000 0.446421 0.157703 0.015633 0.003938 0.257743 0.000000 0.000000 0.000000 0.138132 0.000000 1.000000 -0.000000 
4.744000 0.446318 0.157710 0.015620 0.003931 0.257813 0.000000 0.000000 0.000000 0.138158 0.000000 1.000000 -0.000000 
4.745000 0.446215 0.157717 0.015608 0.003924 0.257883 0.000000 0.000000 0.000000 0.138185 0.000000 1.000000 0.000000 
4.746000 0.446111 0.157724 0.015595 0.003918 0.257954 0.000000 0.000000 0.000000 0.138211 0.000000 1.000000 0.000000 
4.747000 0.446008 0.157731 0.015583 0.003911 0.258024 0.000000 0.000000 0.000000 0.138237 0.000000 1.000000 0.000000 
4.748000 0.445905 0.157738 0.015570 0.003904 0.258094 0.000000 0.000000 0.000000 0.138264 0.000000 1.000000 -0.000000 
4.749000 0.445802 0.157745 0.015557 0.003898 0.258164 0.000000 0.000000 0.000000 0.138290 0.000000 1.000000 -0.000000 
4.750000 0.445698 0.157752 0.015545 0.003891 0.258234 0.000000 0.000000 0.000000 0.138316 0.000000 1.000000 -0.000000 
4.751000 0.445595 0.157759 0.015532 0.003884 0.258304 0.000000 0.000000 0.000000 0.138342 0.000000 1.000000 -0.000000 
4.752000 0.445492 0.157766 0.015520 0.003877 0.258374 0.000000 0.000000 0.000000 0.138368 0.000000 1.000000 0.000000 
4.753000 0.445389 0.157772 0.015507 0.003871 0.258444 0.000000 0.000000 0.000000 0.138395 0.000000 1.000000 0.000000 
4.754000 0.445286 0.157779 0.015494 0.003864 0.258514 0.000000 0.000000 0.000000 0.138421 0.000000 1.000000 0.000000 
4.755000 0.445183 0.157786 0.015482 0.003857 0.258584 0.000000 0.000000 0.000000 0.138447 0.000000 1.000000 -0.000000 
4.756000 0.445080 0.157793 0.015469 0.003851 0.258653 0.000000 0.000000 0.000000 0.138473 0.000000 1.000000 -0.000000 
4.757000 0.444977 0.157800 0.015457 0.003844 0.258723 0.000000 0.000000 0.000000 0.138499 0.000000 1.000000 0.000000 
4.758000 0.444875 0.157807 0.015444 0.003837 0.258793 0.000000 0.000000 0.000000 0.138525 0.000000 1.000000 0.000000 
4.759000 0.444772 0.157814 0.015432 0.003831 0.258863 0.000000 0.000000 0.000000 0.138551 0.000000 1.000000 0.000000 
4.760000 0.444669 0.157821 0.015419 0.003824 0.258933 0.000000 0.000000 0.000000 0.138577 0.000000 1.000000 0.000000 
4.761000 0.444566 0.157828 0.015407 0.003818 0.259003 0.000000 0.000000 0.000000 0.138603 0.000000 1.000000 -0.000000 
4.762000 0.444463 0.157835 0.015394 0.003811 0.259072 0.000000 0.000000 0.000000 0.138630 0.000000 1.000000 -0.000000 
4.763000 0.444361 0.157841 0.015382 0.003804 0.259142 0.000000 0.000000 0.000000 0.138656 0.000000 1.000000 0.000000 
4.764000 0.444258 0.157848 0.015369 0.003798 0.259212 0.000000 0.000000 0.000000 0.138682 0.000000 1.000000 -0.000000 
4.765000 0.444155 0.157855 0.015357 0.003791 0.259282 0.000000 0.000000 0.000000 0.138708 0.000000 1.000000 -0.000000 
4.766000 0.444053 0.157862 0.015344 0.003785 0.259351 0.000000 0.000000 0.000000 0.138734 0.000000 1.000000 0.000000 
4.767000 0.443950 0.157869 0.015332 0.003778 0.259421 0.000000 0.000000 0.000000 0.138759 0.000000 1.000000 -0.000000 
4.768000 0.443848 0.157876 0.015319 0.003771 0.259491 0.000000 0.000000 0.000000 0.138785 0.000000 1.000000 0.000000 
4.769000 0.443745 0.157883 0.015307 0.003765 0.259560 0.000000 0.000000 0.000000 0.138811 0.000000 1.000000 -0.000000 
4.770000 0.443643 0.157890 0.015294 0.003758 0.259630 0.000000 0.000000 0.000000 0.138837 0.000000 1.000000 -0.000000 
4.771000 0.443541 0.157897 0.015282 0.003752 0.259700 0.000000 0.000000 0.000000 0.138863 0.000000 1.000000 0.000000 
4.772000 0.443438 0.157903 0.015269 0.003745 0.259769 0.000000 0.000000 0.000000 0.138889 0.000000 1.000000 -0.000000 
4.773000 0.443336 0.157910 0.015257 0.003738 0.259839 0.000000 0.000000 0.000000 0.138915 0.000000 1.000000 -0.000000 
4.774000 0.443234 0.157917 0.015245 0.003732 0.259908 0.000000 0.000000 0.000000 0.138941 0.000000 1.000000 -0.000000 
4.775000 0.443131 0.157924 0.015232 0.003725 0.259978 0.000000 0.000000 0.000000 0.138967 0.000000 1.000000 0.000000 
4.776000 0.443029 0.157931 0.015220 0.003719 0.260048 0.000000 0.000000 0.000000 0.138992 0.000000 1.000000 -0.000000 
4.777000 0.442927 0.157938 0.015207 0.003712 0.260117 0.000000 0.000000 0.000000 0.139018 0.000000 1.000000 -0.000000 
4.778000 0.442825 0.157945 0.015195 0.003706 0.260187 0.000000 0.000000 0.000000 0.139044 0.000000 1.000000 0.000000 
4.779000 0.442723 0.157952 0.015183 0.003699 0.260256 0.000000 0.000000 0.000000 0.139070 0.000000 1.000000 -0.000000 
4.780000 0.442621 0.157958 0.015170 0.003693 0.260325 0.000000 0.000000 0.000000 0.139095 0.000000 1.000000 0.000000 
4.781000 0.442519 0.157965 0.015158 0.003686 0.260395 0.000000 0.000000 0.000000 0.139121 0.000000 1.000000 -0.000000 
4.782000 0.442417 0.157972 0.015146 0.003680 0.260464 0.000000 0.000000 0.000000 0.139147 0.000000 1.000000 0.000000 
4.783000 0.442315 0.157979 0.015133 0.003673 0.260534 0.000000 0.000000 0.000000 0.139173 0.000000 1.000000 -0.000000 
4.784000 0.442213 0.157986 0.015121 0.003667 0.260603 0.000000 0.000000 0.000000 0.139198 0.000000 1.000000 -0.000000 
4.785000 0.442111 0.157993 0.015109 0.003660 0.260672 0.000000 0.000000 0.000000 0.139224 0.000000 1.000000 -0.000000 
4.786000 0.442009 0.158000 0.015096 0.003654 0.260742 0.000000 0.000000 0.000000 0.139250 0.000000 1.000000 0.000000 
4.787000 0.441907 0.158006 0.015084 0.003647 0.260811 0.000000 0.000000 0.000000 0.139275 0.000000 1.000000 -0.000000 
4.788000 0.441805 0.158013 0.015072 0.003641 0.260880 0.000000 0.000000 0.000000 0.139301 0.000000 1.000000 -0.000000 
4.789000 0.441704 0.158020 0.015059 0.003634 0.260950 0.000000 0.000000 0.000000 0.139327 0.000000 1.000000 -0.000000 
4.790000 0.441602 0.158027 0.015047 0.003628 0.261019 0.000000 0.000000 0.000000 0.139352 0.000000 1.000000 0.000000 
4.791000 0.441500 0.158034 0.015035 0.003621 0.261088 0.000000 0.000000 0.000000 0.139378 0.000000 1.000000 -0.000000 
4.792000 0.441399 0.158041 0.015022 0.003615 0.261157 0.000000 0.000000 0.000000 0.139403 0.000000 1.000000 0.000000 
4.793000 0.441297 0.158048 0.015010 0.003609 0.261227 0.000000 0.000000 0.000000 0.139429 0.000000 1.000000 -0.000000 
4.794000 0.441195 0.158054 0.014998 0.003602 0.261296 0.000000 0.000000 0.000000 0.139454 0.000000 1.000000 -0.000000 
4.795000 0.441094 0.158061 0.014986 0.003596 0.261365 0.000000 0.000000 0.000000 0.139480 0.000000 1.000000 -0.000000 
4.796000 0.440992 0.158068 0.014973 0.003589 0.261434 0.000000 0.000000 0.000000 0.139505 0.000000 1.000000 -0.000000 
4.797000 0.440891 0.158075 0.014961 0.003583 0.261503 0.000000 0.000000 0.000000 0.139531 0.000000 1.000000 0.000000 
4.798000 0.440790 0.158082 0.014949 0.003577 0.261572 0.000000 0.000000 0.000000 0.139556 0.000000 1.000000 -0.000000 
4.799000 0.440688 0.158089 0.014937 0.003570 0.261641 0.000000 0.000000 0.000000 0.139582 0.000000 1.000000 0.000000 
4.800000 0.440587 0.158095 0.014924 0.003564 0.261710 0.000000 0.000000 0.000000 0.139607 0.000000 1.000000 0.000000 
4.801000 0.440486 0.158102 0.014912 0.003557 0.261779 0.000000 0.000000 0.000000 0.139633 0.000000 1.000000 -0.000000 
4.802000 0.440384 0.158109 0.014900 0.003551 0.261849 0.000000 0.000000 0.000000 0.139658 0.000000 1.000000 -0.000000 
4.803000 0.440283 0.158116 0.014888 0.003545 0.261918 0.000000 0.000000 0.000000 0.139684 0.000000 1.000000 -0.000000 
4.804000 0.440182 0.158123 0.014876 0.003538 0.261987 0.000000 0.000000 0.000000 0.139709 0.000000 1.000000 0.000000 
4.805000 0.440081 0.158130 0.014864 0.003532 0.262055 0.000000 0.000000 0.000000 0.139734 0.000000 1.000000 -0.000000 
4.806000 0.439980 0.158136 0.014851 0.003526 0.262124 0.000000 0.000000 0.000000 0.139760 0.000000 1.000000 0.000000 
4.807000 0.439878 0.158143 0.014839 0.003519 0.262193 0.000000 0.000000 0.000000 0.139785 0.000000 1.000000 -0.000000 
4.808000 0.439777 0.158150 0.014827 0.003513 0.262262 0.000000 0.000000 0.000000 0.139810 0.000000 1.000000 0.000000 
4.809000 0.439676 0.158157 0.014815 0.003506 0.262331 0.000000 0.000000 0.000000 0.139836 0.000000 1.000000 0.000000 
4.810000 0.439575 0.158164 0.014803 0.003500 0.262400 0.000000 0.000000 0.000000 0.139861 0.000000 1.000000 -0.000000 
4.811000 0.439474 0.158171 0.014791 0.003494 0.262469 0.000000 0.000000 0.000000 0.139886 0.000000 1.000000 -0.000000 
4.812000 0.439373 0.158177 0.014778 0.003488 0.262538 0.000000 0.000000 0.000000 0.139911 0.000000 1.000000 -0.000000 
4.813000 0.439273 0.158184 0.014766 0.003481 0.262607 0.000000 0.000000 0.000000 0.139937 0.000000 1.000000 -0.000000 
4.814000 0.439172 0.158191 0.014754 0.003475 0.262675 0.000000 0.000000 0.000000 0.139962 0.000000 1.000000 0.000000 
4.815000 0.439071 0.158198 0.014742 0.003469 0.262744 0.000000 0.000000 0.000000 0.139987 0.000000 1.000000 -0.000000 
4.816000 0.438970 0.158205 0.014730 0.003462 0.262813 0.000000 0.000000 0.000000 0.140012 0.000000 1.000000 -0.000000 
4.817000 0.438869 0.158211 0.014718 0.003456 0.262882 0.000000 0.000000 0.000000 0.140037 0.000000 1.000000 0.000000 
4.818000 0.438769 0.158218 0.014706 0.003450 0.262950 0.000000 0.000000 0.000000 0.140063 0.000000 1.000000 -0.000000 
4.819000 0.438668 0.158225 0.014694 0.003443 0.263019 0.000000 0.000000 0.000000 0.140088 0.000000 1.000000 0.000000 
4.820000 0.438567 0.158232 0.014682 0.003437 0.263088 0.000000 0.000000 0.000000 0.140113 0.000000 1.000000 0.000000 
4.821000 0.438467 0.158239 0.014670 0.003431 0.263157 0.000000 0.000000 0.000000 0.140138 0.000000 1.000000 -0.000000 
4.822000 0.438366 0.158245 0.014658 0.003425 0.263225 0.000000 0.000000 0.000000 0.140163 0.000000 1.000000 0.000000 
4.823000 0.438266 0.158252 0.014646 0.003418 0.263294 0.000000 0.000000 0.000000 0.140188 0.000000 1.000000 0.000000 
4.824000 0.438165 0.158259 0.014634 0.003412 0.263362 0.000000 0.000000 0.000000 0.140213 0.000000 1.000000 0.000000 
4.825000 0.438065 0.158266 0.014622 0.003406 0.263431 0.000000 0.000000 0.000000 0.140238 0.000000 1.000000 0.000000 
4.826000 0.437964 0.158273 0.014610 0.003400 0.263500 0.000000 0.000000 0.000000 0.140263 0.000000 1.000000 -0.000000 
4.827000 0.437864 0.158279 0.014598 0.003393 0.263568 0.000000 0.000000 0.000000 0.140288 0.000000 1.000000 -0.000000 
4.828000 0.437763 0.158286 0.014586 0.003387 0.263637 0.000000 0.000000 0.000000 0.140313 0.000000 1.000000 0.000000 
4.829000 0.437663 0.158293 0.014574 0.003381 0.263705 0.000000 0.000000 0.000000 0.140338 0.000000 1.000000 0.000000 
4.830000 0.437563 0.158300 0.014562 0.003375 0.263774 0.000000 0.000000 0.000000 0.140363 0.000000 1.000000 -0.000000 
4.831000 0.437463 0.158307 0.014550 0.003369 0.263842 0.000000 0.000000 0.000000 0.140388 0.000000 1.000000 0.000000 
4.832000 0.437362 0.158313 0.014538 0.003362 0.263911 0.000000 0.000000 0.000000 0.140413 0.000000 1.000000 0.000000 
4.833000 0.437262 0.158320 0.014526 0.003356 0.263979 0.000000 0.000000 0.000000 0.140438 0.000000 1.000000 0.000000 
4.834000 0.437162 0.158327 0.014514 0.003350 0.264048 0.000000 0.000000 0.000000 0.140463 0.000000 1.000000 0.000000 
4.835000 0.437062 0.158334 0.014502 0.003344 0.264116 0.000000 0.000000 0.000000 0.140488 0.000000 1.000000 -0.000000 
4.836000 0.436962 0.158341 0.014490 0.003338 0.264184 0.000000 0.000000 0.000000 0.140513 0.000000 1.000000 0.000000 
4.837000 0.436862 0.158347 0.014478 0.003332 0.264253 0.000000 0.000000 0.000000 0.140538 0.000000 1.000000 0.000000 
4.838000 0.436762 0.158354 0.014466 0.003325 0.264321 0.000000 0.000000 0.000000 0.140563 0.000000 1.000000 0.000000 
4.839000 0.436662 0.158361 0.014454 0.003319 0.264390 0.000000 0.000000 0.000000 0.140588 0.000000 1.000000 0.000000 
4.840000 0.436562 0.158368 0.014442 0.003313 0.264458 0.000000 0.000000 0.000000 0.140613 0.000000 1.000000 -0.000000 
4.841000 0.436462 0.158374 0.014430 0.003307 0.264526 0.000000 0.000000 0.000000 0.140637 0.000000 1.000000 -0.000000 
4.842000 0.436362 0.158381 0.014418 0.003301 0.264594 0.000000 0.000000 0.000000 0.140662 0.000000 1.000000 -0.000000 
4.843000 0.436262 0.158388 0.014406 0.003295 0.264663 0.000000 0.000000 0.000000 0.140687 0.000000 1.000000 -0.000000 
4.844000 0.436162 0.158395 0.014395 0.003289 0.264731 0.000000 0.000000 0.000000 0.140712 0.000000 1.000000 0.000000 
4.845000 0.436063 0.158402 0.014383 0.003282 0.264799 0.000000 0.000000 0.000000 0.140736 0.000000 1.000000 -0.000000 
4.846000 0.435963 0.158408 0.014371 0.003276 0.264867 0.000000 0.000000 0.000000 0.140761 0.000000 1.000000 -0.000000 
4.847000 0.435863 0.158415 0.014359 0.003270 0.264936 0.000000 0.000000 0.000000 0.140786 0.000000 1.000000 0.000000 
4.848000 0.435764 0.158422 0.014347 0.003264 0.265004 0.000000 0.000000 0.000000 0.140811 0.000000 1.000000 0.000000 
4.849000 0.435664 0.158429 0.014335 0.003258 0.265072 0.000000 0.000000 0.000000 0.140835 0.000000 1.000000 0.000000 
4.850000 0.435564 0.158435 0.014323 0.003252 0.265140 0.000000 0.000000 0.000000 0.140860 0.000000 1.000000 -0.000000 
4.851000 0.435465 0.158442 0.014312 0.003246 0.265208 0.000000 0.000000 0.000000 0.140885 0.000000 1.000000 0.000000 
4.852000 0.435365 0.158449 0.014300 0.003240 0.265276 0.000000 0.000000 0.000000 0.140909 0.000000 1.000000 -0.000000 
4.853000 0.435266 0.158456 0.014288 0.003234 0.265344 0.000000 0.000000 0.000000 0.140934 0.000000 1.000000 -0.000000 
4.854000 0.435166 0.158462 0.014276 0.003228 0.265412 0.000000 0.000000 0.000000 0.140959 0.000000 1.000000 0.000000 
4.855000 0.435067 0.158469 0.014264 0.003222 0.265480 0.000000 0.000000 0.000000 0.140983 0.000000 1.000000 -0.000000 
4.856000 0.434968 0.158476 0.014253 0.003215 0.265549 0.000000 0.000000 0.000000 0.141008 0.000000 1.000000 0.000000 
4.857000 0.434868 0.158483 0.014241 0.003209 0.265617 0.000000 0.000000 0.000000 0.141032 0.000000 1.000000 -0.000000 
4.858000 0.434769 0.158490 0.014229 0.003203 0.265685 0.000000 0.000000 0.000000 0.141057 0.000000 1.000000 0.000000 
4.859000 0.434670 0.158496 0.014217 0.003197 0.265752 0.000000 0.000000 0.000000 0.141082 0.000000 1.000000 0.000000 
4.860000 0.434570 0.158503 0.014206 0.003191 0.265820 0.000000 0.000000 0.000000 0.141106 0.000000 1.000000 0.000000 
4.861000 0.434471 0.158510 0.014194 0.003185 0.265888 0.000000 0.000000 0.000000 0.141131 0.000000 1.000000 0.000000 
4.862000 0.434372 0.158517 0.014182 0.003179 0.265956 0.000000 0.000000 0.000000 0.141155 0.000000 1.000000 0.000000 
4.863000 0.434273 0.158523 0.014170 0.003173 0.266024 0.000000 0.000000 0.000000 0.141180 0.000000 1.000000 0.000000 
4.864000 0.434174 0.158530 0.014159 0.003167 0.266092 0.000000 0.000000 0.000000 0.141204 0.000000 1.000000 -0.000000 
4.865000 0.434075 0.158537 0.014147 0.003161 0.266160 0.000000 0.000000 0.000000 0.141229 0.000000 1.000000 0.000000 
4.866000 0.433976 0.158543 0.014135 0.003155 0.266228 0.000000 0.000000 0.000000 0.141253 0.000000 1.000000 0.000000 
4.867000 0.433877 0.158550 0.014123 0.003149 0.266296 0.000000 0.000000 0.000000 0.141278 0.000000 1.000000 -0.000000 
4.868000 0.433778 0.158557 0.014112 0.003143 0.266363 0.000000 0.000000 0.000000 0.141302 0.000000 1.000000 0.000000 
4.869000 0.433679 0.158564 0.014100 0.003137 0.266431 0.000000 0.000000 0.000000 0.141326 0.000000 1.000000 -0.000000 
4.870000 0.433580 0.158570 0.014088 0.003131 0.266499 0.000000 0.000000 0.000000 0.141351 0.000000 1.000000 0.000000 
4.871000 0.433481 0.158577 0.014077 0.003125 0.266567 0.000000 0.000000 0.000000 0.141375 0.000000 1.000000 -0.000000 
4.872000 0.433382 0.158584 0.014065 0.003119 0.266634 0.000000 0.000000 0.000000 0.141399 0.000000 1.000000 0.000000 
4.873000 0.433283 0.158591 0.014053 0.003113 0.266702 0.000000 0.000000 0.000000 0.141424 0.000000 1.000000 -0.000000 
4.874000 0.433185 0.158597 0.014042 0.003108 0.266770 0.000000 0.000000 0.000000 0.141448 0.000000 1.000000 -0.000000 
4.875000 0.433086 0.158604 0.014030 0.003102 0.266838 0.000000 0.000000 0.000000 0.141472 0.000000 1.000000 -0.000000 
4.876000 0.432987 0.158611 0.014018 0.003096 0.266905 0.000000 0.000000 0.000000 0.141497 0.000000 1.000000 0.000000 
4.877000 0.432888 0.158618 0.014007 0.003090 0.266973 0.000000 0.000000 0.000000 0.141521 0.000000 1.000000 -0.000000 
4.878000 0.432790 0.158624 0.013995 0.003084 0.267040 0.000000 0.000000 0.000000 0.141545 0.000000 1.000000 0.000000 
4.879000 0.432691 0.158631 0.013984 0.003078 0.267108 0.000000 0.000000 0.000000 0.141570 0.000000 1.000000 0.000000 
4.880000 0.432593 0.158638 0.013972 0.003072 0.267176 0.000000 0.000000 0.000000 0.141594 0.000000 1.000000 -0.000000 
4.881000 0.432494 0.158645 0.013960 0.003066 0.267243 0.000000 0.000000 0.000000 0.141618 0.000000 1.000000 -0.000000 
4.882000 0.432396 0.158651 0.013949 0.003060 0.267311 0.000000 0.000000 0.000000 0.141642 0.000000 1.000000 0.000000 
4.883000 0.432297 0.158658 0.013937 0.003054 0.267378 0.000000 0.000000 0.000000 0.141667 0.000000 1.000000 0.000000 
4.884000 0.432199 0.158665 0.013926 0.003048 0.267446 0.000000 0.000000 0.000000 0.141691 0.000000 1.000000 0.000000 
4.885000 0.432100 0.158671 0.013914 0.003043 0.267513 0.000000 0.000000 0.000000 0.141715 0.000000 1.000000 0.000000 
4.886000 0.432002 0.158678 0.013902 0.003037 0.267581 0.000000 0.000000 0.000000 0.141739 0.000000 1.000000 -0.000000 
4.887000 0.431904 0.158685 0.013891 0.003031 0.267648 0.000000 0.000000 0.000000 0.141763 0.000000 1.000000 0.000000 
4.888000 0.431805 0.158692 0.013879 0.003025 0.267716 0.000000 0.000000 0.000000 0.141787 0.000000 1.000000 -0.000000 
4.889000 0.431707 0.158698 0.013868 0.003019 0.267783 0.000000 0.000000 0.000000 0.141811 0.000000 1.000000 -0.000000 
4.890000 0.431609 0.158705 0.013856 0.003013 0.267851 0.000000 0.000000 0.000000 0.141836 0.000000 1.000000 0.000000 
4.891000 0.431511 0.158712 0.013845 0.003007 0.267918 0.000000 0.000000 0.000000 0.141860 0.000000 1.000000 -0.000000 
4.892000 0.431413 0.158718 0.013833 0.003002 0.267985 0.000000 0.000000 0.000000 0.141884 0.000000 1.000000 0.000000 
4.893000 0.431315 0.158725 0.013822 0.002996 0.268053 0.000000 0.000000 0.000000 0.141908 0.000000 1.000000 -0.000000 
4.894000 0.431216 0.158732 0.013810 0.002990 0.268120 0.000000 0.000000 0.000000 0.141932 0.000000 1.000000 -0.000000 
4.895000 0.431118 0.158739 0.013799 0.002984 0.268187 0.000000 0.000000 0.000000 0.141956 0.000000 1.000000 -0.000000 
4.896000 0.431020 0.158745 0.013787 0.002978 0.268255 0.000000 0.000000 0.000000 0.141980 0.000000 1.000000 0.000000 
4.897000 0.430922 0.158752 0.013776 0.002972 0.268322 0.000000 0.000000 0.000000 0.142004 0.000000 1.000000 0.000000 
4.898000 0.430824 0.158759 0.013764 0.002967 0.268389 0.000000 0.000000 0.000000 0.142028 0.000000 1.000000 0.000000 
4.899000 0.430727 0.158765 0.013753 0.002961 0.268456 0.000000 0.000000 0.000000 0.142052 0.000000 1.000000 0.000000 
4.900000 0.430629 0.158772 0.013741 0.002955 0.268524 0.000000 0.000000 0.000000 0.142076 0.000000 1.000000 -0.000000 
4.901000 0.430531 0.158779 0.013730 0.002949 0.268591 0.000000 0.000000 0.000000 0.142100 0.000000 1.000000 0.000000 
4.902000 0.430433 0.158785 0.013718 0.002943 0.268658 0.000000 0.000000 0.000000 0.142124 0.000000 1.000000 0.000000 
4.903000 0.430335 0.158792 0.013707 0.002938 0.268725 0.000000 0.000000 0.000000 0.142148 0.000000 1.000000 0.000000 
4.904000 0.430237 0.158799 0.013695 0.002932 0.268792 0.000000 0.000000 0.000000 0.142171 0.000000 1.000000 0.000000 
4.905000 0.430140 0.158806 0.013684 0.002926 0.268859 0.000000 0.000000 0.000000 0.142195 0.000000 1.000000 0.000000 
4.906000 0.430042 0.158812 0.013673 0.002920 0.268927 0.000000 0.000000 0.000000 0.142219 0.000000 1.000000 0.000000 
4.907000 0.429944 0.158819 0.013661 0.002915 0.268994 0.000000 0.000000 0.000000 0.142243 0.000000 1.000000 0.000000 
4.908000 0.429847 0.158826 0.013650 0.002909 0.269061 0.000000 0.000000 0.000000 0.142267 0.000000 1.000000 -0.000000 
4.909000 0.429749 0.158832 0.013638 0.002903 0.269128 0.000000 0.000000 0.000000 0.142291 0.000000 1.000000 0.000000 
4.910000 0.429652 0.158839 0.013627 0.002897 0.269195 0.000000 0.000000 0.000000 0.142315 0.000000 1.000000 -0.000000 
4.911000 0.429554 0.158846 0.013616 0.002892 0.269262 0.000000 0.000000 0.000000 0.142338 0.000000 1.000000 0.000000 
4.912000 0.429457 0.158852 0.013604 0.002886 0.269329 0.000000 0.000000 0.000000 0.142362 0.000000 1.000000 0.000000 
4.913000 0.429359 0.158859 0.013593 0.002880 0.269396 0.000000 0.000000 0.000000 0.142386 0.000000 1.000000 -0.000000 
4.914000 0.429262 0.158866 0.013582 0.002875 0.269463 0.000000 0.000000 0.000000 0.142410 0.000000 1.000000 0.000000 
4.915000 0.429164 0.158872 0.013570 0.002869 0.269530 0.000000 0.000000 0.000000 0.142433 0.000000 1.000000 0.000000 
4.916000 0.429067 0.158879 0.013559 0.002863 0.269597 0.000000 0.000000 0.000000 0.142457 0.000000 1.000000 -0.000000 
4.917000 0.428970 0.158886 0.013548 0.002857 0.269664 0.000000 0.000000 0.000000 0.142481 0.000000 1.000000 -0.000000 
4.918000 0.428872 0.158893 0.013536 0.002852 0.269730 0.000000 0.000000 0.000000 0.142505 0.000000 1.000000 -0.000000 
4.919000 0.428775 0.158899 0.013525 0.002846 0.269797 0.000000 0.000000 0.000000 0.142528 0.000000 1.000000 0.000000 
4.920000 0.428678 0.158906 0.013514 0.002840 0.269864 0.000000 0.000000 0.000000 0.142552 0.000000 1.000000 -0.000000 
4.921000 0.428581 0.158913 0.013502 0.002835 0.269931 0.000000 0.000000 0.000000 0.142576 0.000000 1.000000 0.000000 
4.922000 0.428484 0.158919 0.013491 0.002829 0.269998 0.000000 0.000000 0.000000 0.142599 0.000000 1.000000 -0.000000 
4.923000 0.428387 0.158926 0.013480 0.002823 0.270065 0.000000 0.000000 0.000000 0.142623 0.000000 1.000000 0.000000 
4.924000 0.428289 0.158933 0.013468 0.002818 0.270131 0.000000 0.000000 0.000000 0.142646 0.000000 1.000000 0.000000 
4.925000 0.428192 0.158939 0.013457 0.002812 0.270198 0.000000 0.000000 0.000000 0.142670 0.000000 1.000000 -0.000000 
4.926000 0.428095 0.158946 0.013446 0.002807 0.270265 0.000000 0.000000 0.000000 0.142694 0.000000 1.000000 -0.000000 
4.927000 0.427998 0.158953 0.013435 0.002801 0.270332 0.000000 0.000000 0.000000 0.142717 0.000000 1.000000 -0.000000 
4.928000 0.427901 0.158959 0.013423 0.002795 0.270398 0.000000 0.000000 0.000000 0.142741 0.000000 1.000000 -0.000000 
4.929000 0.427805 0.158966 0.013412 0.002790 0.270465 0.000000 0.000000 0.000000 0.142764 0.000000 1.000000 0.000000 
4.930000 0.427708 0.158973 0.013401 0.002784 0.270532 0.000000 0.000000 0.000000 0.142788 0.000000 1.000000 0.000000 
4.931000 0.427611 0.158979 0.013390 0.002778 0.270598 0.000000 0.000000 0.000000 0.142811 0.000000 1.000000 -0.000000 
4.932000 0.427514 0.158986 0.013378 0.002773 0.270665 0.000000 0.000000 0.000000 0.142835 0.000000 1.000000 0.000000 
4.933000 0.427417 0.158993 0.013367 0.002767 0.270732 0.000000 0.000000 0.000000 0.142858 0.000000 1.000000 -0.000000 
4.934000 0.427321 0.158999 0.013356 0.002762 0.270798 0.000000 0.000000 0.000000 0.142882 0.000000 1.000000 -0.000000 
4.935000 0.427224 0.159006 0.013345 0.002756 0.270865 0.000000 0.000000 0.000000 0.142905 0.000000 1.000000 -0.000000 
4.936000 0.427127 0.159013 0.013333 0.002750 0.270932 0.000000 0.000000 0.000000 0.142929 0.000000 1.000000 -0.000000 
4.937000 0.427030 0.159019 0.013322 0.002745 0.270998 0.000000 0.000000 0.000000 0.142952 0.000000 1.000000 0.000000 
4.938000 0.426934 0.159026 0.013311 0.002739 0.271065 0.000000 0.000000 0.000000 0.142976 0.000000 1.000000 0.000000 
4.939000 0.426837 0.159033 0.013300 0.002734 0.271131 0.000000 0.000000 0.000000 0.142999 0.000000 1.000000 0.000000 
4.940000 0.426741 0.159039 0.013289 0.002728 0.271198 0.000000 0.000000 0.000000 0.143022 0.000000 1.000000 -0.000000 
4.941000 0.426644 0.159046 0.013278 0.002723 0.271264 0.000000 0.000000 0.000000 0.143046 0.000000 1.000000 0.000000 
4.942000 0.426548 0.159053 0.013266 0.002717 0.271331 0.000000 0.000000 0.000000 0.143069 0.000000 1.000000 0.000000 
4.943000 0.426451 0.159059 0.013255 0.002712 0.271397 0.000000 0.000000 0.000000 0.143092 0.000000 1.000000 0.000000 
4.944000 0.426355 0.159066 0.013244 0.002706 0.271463 0.000000 0.000000 0.000000 0.143116 0.000000 1.000000 -0.000000 
4.945000 0.426258 0.159073 0.013233 0.002701 0.271530 0.000000 0.000000 0.000000 0.143139 0.000000 1.000000 -0.000000 
4.946000 0.426162 0.159079 0.013222 0.002695 0.271596 0.000000 0.000000 0.000000 0.143162 0.000000 1.000000 0.000000 
4.947000 0.426066 0.159086 0.013211 0.002689 0.271663 0.000000 0.000000 0.000000 0.143186 0.000000 1.000000 -0.000000 
4.948000 0.425969 0.159093 0.013200 0.002684 0.271729 0.000000 0.000000 0.000000 0.143209 0.000000 1.000000 0.000000 
4.949000 0.425873 0.159099 0.013189 0.002678 0.271795 0.000000 0.000000 0.000000 0.143232 0.000000 1.000000 -0.000000 
4.950000 0.425777 0.159106 0.013177 0.002673 0.271862 0.000000 0.000000 0.000000 0.143255 0.000000 1.000000 0.000000 
4.951000 0.425681 0.159113 0.013166 0.002667 0.271928 0.000000 0.000000 0.000000 0.143279 0.000000 1.000000 -0.000000 
4.952000 0.425585 0.159119 0.013155 0.002662 0.271994 0.000000 0.000000 0.000000 0.143302 0.000000 1.000000 0.000000 
4.953000 0.425489 0.159126 0.013144 0.002657 0.272061 0.000000 0.000000 0.000000 0.143325 0.000000 1.000000 0.000000 
4.954000 0.425392 0.159132 0.013133 0.002651 0.272127 0.000000 0.000000 0.000000 0.143348 0.000000 1.000000 0.000000 
4.955000 0.425296 0.159139 0.013122 0.002646 0.272193 0.000000 0.000000 0.000000 0.143371 0.000000 1.000000 0.000000 
4.956000 0.425200 0.159146 0.013111 0.002640 0.272259 0.000000 0.000000 0.000000 0.143395 0.000000 1.000000 -0.000000 
4.957000 0.425104 0.159152 0.013100 0.002635 0.272325 0.000000 0.000000 0.000000 0.143418 0.000000 1.000000 -0.000000 
4.958000 0.425008 0.159159 0.013089 0.002629 0.272392 0.000000 0.000000 0.000000 0.143441 0.000000 1.000000 -0.000000 
4.959000 0.424912 0.159166 0.013078 0.002624 0.272458 0.000000 0.000000 0.000000 0.143464 0.000000 1.000000 -0.000000 
4.960000 0.424817 0.159172 0.013067 0.002618 0.272524 0.000000 0.000000 0.000000 0.143487 0.000000 1.000000 -0.000000 
4.961000 0.424721 0.159179 0.013056 0.002613 0.272590 0.000000 0.000000 0.000000 0.143510 0.000000 1.000000 0.000000 
4.962000 0.424625 0.159186 0.013045 0.002607 0.272656 0.000000 0.000000 0.000000 0.143533 0.000000 1.000000 -0.000000 
4.963000 0.424529 0.159192 0.013034 0.002602 0.272722 0.000000 0.000000 0.000000 0.143556 0.000000 1.000000 -0.000000 
4.964000 0.424433 0.159199 0.013023 0.002597 0.272788 0.000000 0.000000 0.000000 0.143579 0.000000 1.000000 -0.000000 
4.965000 0.424338 0.159206 0.013012 0.002591 0.272854 0.000000 0.000000 0.000000 0.143603 0.000000 1.000000 -0.000000 
4.966000 0.424242 0.159212 0.013001 0.002586 0.272920 0.000000 0.000000 0.000000 0.143626 0.000000 1.000000 -0.000000 
4.967000 0.424146 0.159219 0.012990 0.002580 0.272986 0.000000 0.000000 0.000000 0.143649 0.000000 1.000000 -0.000000 
4.968000 0.424051 0.159225 0.012979 0.002575 0.273053 0.000000 0.000000 0.000000 0.143672 0.000000 1.000000 -0.000000 
4.969000 0.423955 0.159232 0.012968 0.002570 0.273118 0.000000 0.000000 0.000000 0.143695 0.000000 1.000000 0.000000 
4.970000 0.423859 0.159239 0.012957 0.002564 0.273184 0.000000 0.000000 0.000000 0.143718 0.000000 1.000000 0.000000 
4.971000 0.423764 0.159245 0.012946 0.002559 0.273250 0.000000 0.000000 0.000000 0.143740 0.000000 1.000000 0.000000 
4.972000 0.423668 0.159252 0.012935 0.002553 0.273316 0.000000 0.000000 0.000000 0.143763 0.000000 1.000000 -0.000000 
4.973000 0.423573 0.159259 0.012924 0.002548 0.273382 0.000000 0.000000 0.000000 0.143786 0.000000 1.000000 0.000000 
4.974000 0.423477 0.159265 0.012913 0.002543 0.273448 0.000000 0.000000 0.000000 0.143809 0.000000 1.000000 0.000000 
4.975000 0.423382 0.159272 0.012902 0.002537 0.273514 0.000000 0.000000 0.000000 0.143832 0.000000 1.000000 -0.000000 
4.976000 0.423287 0.159278 0.012891 0.002532 0.273580 0.000000 0.000000 0.000000 0.143855 0.000000 1.000000 0.000000 
4.977000 0.423191 0.159285 0.012880 0.002527 0.273646 0.000000 0.000000 0.000000 0.143878 0.000000 1.000000 -0.000000 
4.978000 0.423096 0.159292 0.012870 0.002521 0.273712 0.000000 0.000000 0.000000 0.143901 0.000000 1.000000 -0.000000 
4.979000 0.423001 0.159298 0.012859 0.002516 0.273777 0.000000 0.000000 0.000000 0.143924 0.000000 1.000000 -0.000000 
4.980000 0.422905 0.159305 0.012848 0.002511 0.273843 0.000000 0.000000 0.000000 0.143946 0.000000 1.000000 -0.000000 
4.981000 0.422810 0.159312 0.012837 0.002505 0.273909 0.000000 0.000000 0.000000 0.143969 0.000000 1.000000 0.000000 
4.982000 0.422715 0.159318 0.012826 0.002500 0.273975 0.000000 0.000000 0.000000 0.143992 0.000000 1.000000 0.000000 
4.983000 0.422620 0.159325 0.012815 0.002495 0.274040 0.000000 0.000000 0.000000 0.144015 0.000000 1.000000 -0.000000 
4.984000 0.422525 0.159331 0.012804 0.002489 0.274106 0.000000 0.000000 0.000000 0.144038 0.000000 1.000000 0.000000 
4.985000 0.422430 0.159338 0.012793 0.002484 0.274172 0.000000 0.000000 0.000000 0.144060 0.000000 1.000000 -0.000000 
4.986000 0.422335 0.159345 0.012783 0.002479 0.274238 0.000000 0.000000 0.000000 0.144083 0.000000 1.000000 -0.000000 
4.987000 0.422240 0.159351 0.012772 0.002474 0.274303 0.000000 0.000000 0.000000 0.144106 0.000000 1.000000 0.000000 
4.988000 0.422145 0.159358 0.012761 0.002468 0.274369 0.000000 0.000000 0.000000 0.144129 0.000000 1.000000 -0.000000 
4.989000 0.422050 0.159365 0.012750 0.002463 0.274435 0.000000 0.000000 0.000000 0.144151 0.000000 1.000000 -0.000000 
4.990000 0.421955 0.159371 0.012739 0.002458 0.274500 0.000000 0.000000 0.000000 0.144174 0.000000 1.000000 -0.000000 
4.991000 0.421860 0.159378 0.012728 0.002453 0.274566 0.000000 0.000000 0.000000 0.144197 0.000000 1.000000 -0.000000 
4.992000 0.421765 0.159384 0.012718 0.002447 0.274631 0.000000 0.000000 0.000000 0.144219 0.000000 1.000000 0.000000 
4.993000 0.421670 0.159391 0.012707 0.002442 0.274697 0.000000 0.000000 0.000000 0.144242 0.000000 1.000000 -0.000000 
4.994000 0.421575 0.159398 0.012696 0.002437 0.274762 0.000000 0.000000 0.000000 0.144265 0.000000 1.000000 -0.000000 
4.995000 0.421480 0.159404 0.012685 0.002432 0.274828 0.000000 0.000000 0.000000 0.144287 0.000000 1.000000 -0.000000 
4.996000 0.421386 0.159411 0.012675 0.002426 0.274893 0.000000 0.000000 0.000000 0.144310 0.000000 1.000000 -0.000000 
4.997000 0.421291 0.159417 0.012664 0.002421 0.274959 0.000000 0.000000 0.000000 0.144333 0.000000 1.000000 -0.000000 
4.998000 0.421196 0.159424 0.012653 0.002416 0.275024 0.000000 0.000000 0.000000 0.144355 0.000000 1.000000 -0.000000 
4.999000 0.421102 0.159431 0.012642 0.002411 0.275090 0.000000 0.000000 0.000000 0.144378 0.000000 1.000000 0.000000 
5.000000 0.421007 0.159437 0.012632 0.002405 0.275155 0.000000 0.000000 0.000000 0.144400 0.000000 1.000000 0.000000 
5.001000 0.420912 0.159444 0.012621 0.002400 0.275221 0.000000 0.000000 0.000000 0.144423 0.000000 1.000000 0.000000 
5.002000 0.420818 0.159450 0.012610 0.002395 0.275286 0.000000 0.000000 0.000000 0.144445 0.000000 1.000000 0.000000 
5.003000 0.420723 0.159457 0.012599 0.002390 0.275352 0.000000 0.000000 0.000000 0.144468 0.000000 1.000000 -0.000000 
5.004000 0.420629 0.159464 0.012589 0.002385 0.275417 0.000000 0.000000 0.000000 0.144490 0.000000 1.000000 0.000000 
5.005000 0.420534 0.159470 0.012578 0.002379 0.275482 0.000000 0.000000 0.000000 0.144513 0.000000 1.000000 0.000000 
5.006000 0.420440 0.159477 0.012567 0.002374 0.275548 0.000000 0.000000 0.000000 0.144535 0.000000 1.000000 0.000000 
5.007000 0.420346 0.159483 0.012556 0.002369 0.275613 0.000000 0.000000 0.000000 0.144558 0.000000 1.000000 0.000000 
5.008000 0.420251 0.159490 0.012546 0.002364 0.275678 0.000000 0.000000 0.000000 0.144580 0.000000 1.000000 0.000000 
5.009000 0.420157 0.159497 0.012535 0.002359 0.275744 0.000000 0.000000 0.000000 0.144603 0.000000 1.000000 -0.000000 
5.010000 0.420063 0.159503 0.012524 0.002354 0.275809 0.000000 0.000000 0.000000 0.144625 0.000000 1.000000 0.000000 
5.011000 0.419968 0.159510 0.012514 0.002348 0.275874 0.000000 0.000000 0.000000 0.144648 0.000000 1.000000 -0.000000 
5.012000 0.419874 0.159516 0.012503 0.002343 0.275939 0.000000 0.000000 0.000000 0.144670 0.000000 1.000000 0.000000 
5.013000 0.419780 0.159523 0.012492 0.002338 0.276005 0.000000 0.000000 0.000000 0.144692 0.000000 1.000000 -0.000000 
5.014000 0.419686 0.159530 0.012482 0.002333 0.276070 0.000000 0.000000 0.000000 0.144715 0.000000 1.000000 -0.000000 
5.015000 0.419592 0.159536 0.012471 0.002328 0.276135 0.000000 0.000000 0.000000 0.144737 0.000000 1.000000 -0.000000 
5.016000 0.419498 0.159543 0.012461 0.002323 0.276200 0.000000 0.000000 0.000000 0.144759 0.000000 1.000000 -0.000000 
5.017000 0.419404 0.159549 0.012450 0.002318 0.276265 0.000000 0.000000 0.000000 0.144782 0.000000 1.000000 -0.000000 
5.018000 0.419309 0.159556 0.012439 0.002313 0.276330 0.000000 0.000000 0.000000 0.144804 0.000000 1.000000 -0.000000 
5.019000 0.419215 0.159563 0.012429 0.002307 0.276395 0.000000 0.000000 0.000000 0.144826 0.000000 1.000000 -0.000000 
5.020000 0.419121 0.159569 0.012418 0.002302 0.276461 0.000000 0.000000 0.000000 0.144849 0.000000 1.000000 -0.000000 
5.021000 0.419028 0.159576 0.012407 0.002297 0.276526 0.000000 0.000000 0.000000 0.144871 0.000000 1.000000 -0.000000 
5.022000 0.418934 0.159582 0.012397 0.002292 0.276591 0.000000 0.000000 0.000000 0.144893 0.000000 1.000000 -0.000000 
5.023000 0.418840 0.159589 0.012386 0.002287 0.276656 0.000000 0.000000 0.000000 0.144916 0.000000 1.000000 -0.000000 
5.024000 0.418746 0.159596 0.012376 0.002282 0.276721 0.000000 0.000000 0.000000 0.144938 0.000000 1.000000 -0.000000 
5.025000 0.418652 0.159602 0.012365 0.002277 0.276786 0.000000 0.000000 0.000000 0.144960 0.000000 1.000000 0.000000 
5.026000 0.418558 0.159609 0.012355 0.002272 0.276851 0.000000 0.000000 0.000000 0.144982 0.000000 1.000000 0.000000 
5.027000 0.418464 0.159615 0.012344 0.002267 0.276916 0.000000 0.000000 0.000000 0.145004 0.000000 1.000000 -0.000000 
5.028000 0.418371 0.159622 0.012333 0.002262 0.276981 0.000000 0.000000 0.000000 0.145027 0.000000 1.000000 -0.000000 
5.029000 0.418277 0.159629 0.012323 0.002257 0.277046 0.000000 0.000000 0.000000 0.145049 0.000000 1.000000 0.000000 
5.030000 0.418183 0.159635 0.012312 0.002252 0.277111 0.000000 0.000000 0.000000 0.145071 0.000000 1.000000 -0.000000 
5.031000 0.418090 0.159642 0.012302 0.002247 0.277175 0.000000 0.000000 0.000000 0.145093 0.000000 1.000000 -0.000000 
5.032000 0.417996 0.159648 0.012291 0.002242 0.277240 0.000000 0.000000 0.000000 0.145115 0.000000 1.000000 -0.000000 
5.033000 0.417903 0.159655 0.012281 0.002237 0.277305 0.000000 0.000000 0.000000 0.145137 0.000000 1.000000 -0.000000 
5.034000 0.417809 0.159661 0.012270 0.002232 0.277370 0.000000 0.000000 0.000000 0.145159 0.000000 1.000000 -0.000000 
5.035000 0.417716 0.159668 0.012260 0.002227 0.277435 0.000000 0.000000 0.000000 0.145182 0.000000 1.000000 0.000000 
5.036000 0.417622 0.159675 0.012249 0.002222 0.277500 0.000000 0.000000 0.000000 0.145204 0.000000 1.000000 -0.000000 
5.037000 0.417529 0.159681 0.012239 0.002217 0.277565 0.000000 0.000000 0.000000 0.145226 0.000000 1.000000 0.000000 
5.038000 0.417435 0.159688 0.012228 0.002212 0.277629 0.000000 0.000000 0.000000 0.145248 0.000000 1.000000 0.000000 
5.039000 0.417342 0.159694 0.012218 0.002207 0.277694 0.000000 0.000000 0.000000 0.145270 0.000000 1.000000 0.000000 
5.040000 0.417248 0.159701 0.012207 0.002202 0.277759 0.000000 0.000000 0.000000 0.145292 0.000000 1.000000 -0.000000 
5.041000 0.417155 0.159707 0.012197 0.002197 0.277824 0.000000 0.000000 0.000000 0.145314 0.000000 1.000000 -0.000000 
5.042000 0.417062 0.159714 0.012186 0.002192 0.277888 0.000000 0.000000 0.000000 0.145336 0.000000 1.000000 0.000000 
5.043000 0.416969 0.159721 0.012176 0.002187 0.277953 0.000000 0.000000 0.000000 0.145358 0.000000 1.000000 0.000000 
5.044000 0.416875 0.159727 0.012166 0.002182 0.278018 0.000000 0.000000 0.000000 0.145380 0.000000 1.000000 -0.000000 
5.045000 0.416782 0.159734 0.012155 0.002177 0.278082 0.000000 0.000000 0.000000 0.145402 0.000000 1.000000 -0.000000 
5.046000 0.416689 0.159740 0.012145 0.002172 0.278147 0.000000 0.000000 0.000000 0.145424 0.000000 1.000000 0.000000 
5.047000 0.416596 0.159747 0.012134 0.002167 0.278212 0.000000 0.000000 0.000000 0.145446 0.000000 1.000000 -0.000000 
5.048000 0.416503 0.159753 0.012124 0.002162 0.278276 0.000000 0.000000 0.000000 0.145468 0.000000 1.000000 -0.000000 
5.049000 0.416410 0.159760 0.012113 0.002157 0.278341 0.000000 0.000000 0.000000 0.145490 0.000000 1.000000 0.000000 
5.050000 0.416317 0.159767 0.012103 0.002152 0.278405 0.000000 0.000000 0.000000 0.145511 0.000000 1.000000 0.000000 
5.051000 0.416224 0.159773 0.012093 0.002147 0.278470 0.000000 0.000000 0.000000 0.145533 0.000000 1.000000 -0.000000 
5.052000 0.416131 0.159780 0.012082 0.002142 0.278534 0.000000 0.000000 0.000000 0.145555 0.000000 1.000000 -0.000000 
5.053000 0.416038 0.159786 0.012072 0.002137 0.278599 0.000000 0.000000 0.000000 0.145577 0.000000 1.000000 0.000000 
5.054000 0.415945 0.159793 0.012062 0.002132 0.278663 0.000000 0.000000 0.000000 0.145599 0.000000 1.000000 0.000000 
5.055000 0.415852 0.159799 0.012051 0.002128 0.278728 0.000000 0.000000 0.000000 0.145621 0.000000 1.000000 -0.000000 
5.056000 0.415759 0.159806 0.012041 0.002123 0.278792 0.000000 0.000000 0.000000 0.145643 0.000000 1.000000 0.000000 
5.057000 0.415666 0.159813 0.012030 0.002118 0.278857 0.000000 0.000000 0.000000 0.145664 0.000000 1.000000 -0.000000 
5.058000 0.415573 0.159819 0.012020 0.002113 0.278921 0.000000 0.000000 0.000000 0.145686 0.000000 1.000000 0.000000 
5.059000 0.415481 0.159826 0.012010 0.002108 0.278986 0.000000 0.000000 0.000000 0.145708 0.000000 1.000000 0.000000 
5.060000 0.415388 0.159832 0.011999 0.002103 0.279050 0.000000 0.000000 0.000000 0.145730 0.000000 1.000000 -0.000000 
5.061000 0.415295 0.159839 0.011989 0.002098 0.279115 0.000000 0.000000 0.000000 0.145751 0.000000 1.000000 -0.000000 
5.062000 0.415202 0.159845 0.011979 0.002093 0.279179 0.000000 0.000000 0.000000 0.145773 0.000000 1.000000 -0.000000 
5.063000 0.415110 0.159852 0.011969 0.002089 0.279243 0.000000 0.000000 0.000000 0.145795 0.000000 1.000000 -0.000000 
5.064000 0.415017 0.159859 0.011958 0.002084 0.279308 0.000000 0.000000 0.000000 0.145817 0.000000 1.000000 -0.000000 
5.065000 0.414925 0.159865 0.011948 0.002079 0.279372 0.000000 0.000000 0.000000 0.145838 0.000000 1.000000 0.000000 
5.066000 0.414832 0.159872 0.011938 0.002074 0.279436 0.000000 0.000000 0.000000 0.145860 0.000000 1.000000 0.000000 
5.067000 0.414740 0.159878 0.011927 0.002069 0.279501 0.000000 0.000000 0.000000 0.145882 0.000000 1.000000 -0.000000 
5.068000 0.414647 0.159885 0.011917 0.002064 0.279565 0.000000 0.000000 0.000000 0.145903 0.000000 1.000000 -0.000000 
5.069000 0.414555 0.159891 0.011907 0.002060 0.279629 0.000000 0.000000 0.000000 0.145925 0.000000 1.000000 0.000000 
5.070000 0.414462 0.159898 0.011897 0.002055 0.279693 0.000000 0.000000 0.000000 0.145947 0.000000 1.000000 -0.000000 
5.071000 0.414370 0.159904 0.011886 0.002050 0.279758 0.000000 0.000000 0.000000 0.145968 0.000000 1.000000 -0.000000 
5.072000 0.414277 0.159911 0.011876 0.002045 0.279822 0.000000 0.000000 0.000000 0.145990 0.000000 1.000000 0.000000 
5.073000 0.414185 0.159918 0.011866 0.002040 0.279886 0.000000 0.000000 0.000000 0.146011 0.000000 1.000000 0.000000 
5.074000 0.414093 0.159924 0.011856 0.002036 0.279950 0.000000 0.000000 0.000000 0.146033 0.000000 1.000000 0.000000 
5.075000 0.414000 0.159931 0.011845 0.002031 0.280014 0.000000 0.000000 0.000000 0.146055 0.000000 1.000000 0.000000 
5.076000 0.413908 0.159937 0.011835 0.002026 0.280078 0.000000 0.000000 0.000000 0.146076 0.000000 1.000000 -0.000000 
5.077000 0.413816 0.159944 0.011825 0.002021 0.280142 0.000000 0.000000 0.000000 0.146098 0.000000 1.000000 0.000000 
5.078000 0.413724 0.159950 0.011815 0.002016 0.280207 0.000000 0.000000 0.000000 0.146119 0.000000 1.000000 -0.000000 
5.079000 0.413632 0.159957 0.011804 0.002012 0.280271 0.000000 0.000000 0.000000 0.146141 0.000000 1.000000 -0.000000 
5.080000 0.413539 0.159963 0.011794 0.002007 0.280335 0.000000 0.000000 0.000000 0.146162 0.000000 1.000000 -0.000000 
5.081000 0.413447 0.159970 0.011784 0.002002 0.280399 0.000000 0.000000 0.000000 0.146184 0.000000 1.000000 0.000000 
5.082000 0.413355 0.159977 0.011774 0.001997 0.280463 0.000000 0.000000 0.000000 0.146205 0.000000 1.000000 -0.000000 
5.083000 0.413263 0.159983 0.011764 0.001993 0.280527 0.000000 0.000000 0.000000 0.146227 0.000000 1.000000 0.000000 
5.084000 0.413171 0.159990 0.011754 0.001988 0.280591 0.000000 0.000000 0.000000 0.146248 0.000000 1.000000 0.000000 
5.085000 0.413079 0.159996 0.011743 0.001983 0.280655 0.000000 0.000000 0.000000 0.146270 0.000000 1.000000 0.000000 
5.086000 0.412987 0.160003 0.011733 0.001978 0.280719 0.000000 0.000000 0.000000 0.146291 0.000000 1.000000 0.000000 
5.087000 0.412895 0.160009 0.011723 0.001974 0.280783 0.000000 0.000000 0.000000 0.146313 0.000000 1.000000 -0.000000 
5.088000 0.412804 0.160016 0.011713 0.001969 0.280847 0.000000 0.000000 0.000000 0.146334 0.000000 1.000000 -0.000000 
5.089000 0.412712 0.160022 0.011703 0.001964 0.280911 0.000000 0.000000 0.000000 0.146355 0.000000 1.000000 -0.000000 
5.090000 0.412620 0.160029 0.011693 0.001960 0.280974 0.000000 0.000000 0.000000 0.146377 0.000000 1.000000 0.000000 
5.091000 0.412528 0.160036 0.011683 0.001955 0.281038 0.000000 0.000000 0.000000 0.146398 0.000000 1.000000 0.000000 
5.092000 0.412436 0.160042 0.011672 0.001950 0.281102 0.000000 0.000000 0.000000 0.146419 0.000000 1.000000 0.000000 
5.093000 0.412345 0.160049 0.011662 0.001946 0.281166 0.000000 0.000000 0.000000 0.146441 0.000000 1.000000 -0.000000 
5.094000 0.412253 0.160055 0.011652 0.001941 0.281230 0.000000 0.000000 0.000000 0.146462 0.000000 1.000000 -0.000000 
5.095000 0.412161 0.160062 0.011642 0.001936 0.281294 0.000000 0.000000 0.000000 0.146483 0.000000 1.000000 -0.000000 
5.096000 0.412070 0.160068 0.011632 0.001932 0.281357 0.000000 0.000000 0.000000 0.146505 0.000000 1.000000 0.000000 
5.097000 0.411978 0.160075 0.011622 0.001927 0.281421 0.000000 0.000000 0.000000 0.146526 0.000000 1.000000 -0.000000 
5.098000 0.411886 0.160081 0.011612 0.001922 0.281485 0.000000 0.000000 0.000000 0.146547 0.000000 1.000000 -0.000000 
5.099000 0.411795 0.160088 0.011602 0.001918 0.281549 0.000000 0.000000 0.000000 0.146569 0.000000 1.000000 -0.000000 
5.100000 0.411703 0.160094 0.011592 0.001913 0.281613 0.000000 0.000000 0.000000 0.146590 0.000000 1.000000 -0.000000 
5.101000 0.411612 0.160101 0.011582 0.001908 0.281676 0.000000 0.000000 0.000000 0.146611 0.000000 1.000000 0.000000 
5.102000 0.411520 0.160107 0.011572 0.001904 0.281740 0.000000 0.000000 0.000000 0.146632 0.000000 1.000000 -0.000000 
5.103000 0.411429 0.160114 0.011562 0.001899 0.281804 0.000000 0.000000 0.000000 0.146653 0.000000 1.000000 0.000000 
5.104000 0.411338 0.160121 0.011552 0.001894 0.281867 0.000000 0.000000 0.000000 0.146675 0.000000 1.000000 -0.000000 
5.105000 0.411246 0.160127 0.011542 0.001890 0.281931 0.000000 0.000000 0.000000 0.146696 0.000000 1.000000 0.000000 
5.106000 0.411155 0.160134 0.011532 0.001885 0.281995 0.000000 0.000000 0.000000 0.146717 0.000000 1.000000 0.000000 
5.107000 0.411063 0.160140 0.011521 0.001880 0.282058 0.000000 0.000000 0.000000 0.146738 0.000000 1.000000 -0.000000 
5.108000 0.410972 0.160147 0.011511 0.001876 0.282122 0.000000 0.000000 0.000000 0.146759 0.000000 1.000000 0.000000 
5.109000 0.410881 0.160153 0.011501 0.001871 0.282185 0.000000 0.000000 0.000000 0.146780 0.000000 1.000000 -0.000000 
5.110000 0.410790 0.160160 0.011491 0.001867 0.282249 0.000000 0.000000 0.000000 0.146802 0.000000 1.000000 0.000000 
5.111000 0.410699 0.160166 0.011481 0.001862 0.282312 0.000000 0.000000 0.000000 0.146823 0.000000 1.000000 0.000000 
5.112000 0.410607 0.160173 0.011472 0.001858 0.282376 0.000000 0.000000 0.000000 0.146844 0.000000 1.000000 -0.000000 
5.113000 0.410516 0.160179 0.011462 0.001853 0.282439 0.000000 0.000000 0.000000 0.146865 0.000000 1.000000 0.000000 
5.114000 0.410425 0.160186 0.011452 0.001848 0.282503 0.000000 0.000000 0.000000 0.146886 0.000000 1.000000 -0.000000 
5.115000 0.410334 0.160192 0.011442 0.001844 0.282566 0.000000 0.000000 0.000000 0.146907 0.000000 1.000000 0.000000 
5.116000 0.410243 0.160199 0.011432 0.001839 0.282630 0.000000 0.000000 0.000000 0.146928 0.000000 1.000000 0.000000 
5.117000 0.410152 0.160206 0.011422 0.001835 0.282693 0.000000 0.000000 0.000000 0.146949 0.000000 1.000000 0.000000 
5.118000 0.410061 0.160212 0.011412 0.001830 0.282757 0.000000 0.000000 0.000000 0.146970 0.000000 1.000000 -0.000000 
5.119000 0.409970 0.160219 0.011402 0.001826 0.282820 0.000000 0.000000 0.000000 0.146991 0.000000 1.000000 0.000000 
5.120000 0.409879 0.160225 0.011392 0.001821 0.282884 0.000000 0.000000 0.000000 0.147012 0.000000 1.000000 -0.000000 
5.121000 0.409788 0.160232 0.011382 0.001817 0.282947 0.000000 0.000000 0.000000 0.147033 0.000000 1.000000 0.000000 
5.122000 0.409697 0.160238 0.011372 0.001812 0.283010 0.000000 0.000000 0.000000 0.147054 0.000000 1.000000 -0.000000 
5.123000 0.409606 0.160245 0.011362 0.001807 0.283074 0.000000 0.000000 0.000000 0.147075 0.000000 1.000000 0.000000 
5.124000 0.409516 0.160251 0.011352 0.001803 0.283137 0.000000 0.000000 0.000000 0.147096 0.000000 1.000000 -0.000000 
5.125000 0.409425 0.160258 0.011342 0.001798 0.283200 0.000000 0.000000 0.000000 0.147117 0.000000 1.000000 0.000000 
5.126000 0.409334 0.160264 0.011332 0.001794 0.283264 0.000000 0.000000 0.000000 0.147138 0.000000 1.000000 0.000000 
5.127000 0.409243 0.160271 0.011323 0.001789 0.283327 0.000000 0.000000 0.000000 0.147159 0.000000 1.000000 0.000000 
5.128000 0.409153 0.160277 0.011313 0.001785 0.283390 0.000000 0.000000 0.000000 0.147180 0.000000 1.000000 0.000000 
5.129000 0.409062 0.160284 0.011303 0.001780 0.283453 0.000000 0.000000 0.000000 0.147201 0.000000 1.000000 -0.000000 
5.130000 0.408971 0.160290 0.011293 0.001776 0.283517 0.000000 0.000000 0.000000 0.147222 0.000000 1.000000 0.000000 
5.131000 0.408881 0.160297 0.011283 0.001772 0.283580 0.000000 0.000000 0.000000 0.147242 0.000000 1.000000 -0.000000 
5.132000 0.408790 0.160304 0.011273 0.001767 0.283643 0.000000 0.000000 0.000000 0.147263 0.000000 1.000000 -0.000000 
5.133000 0.408700 0.160310 0.011263 0.001763 0.283706 0.000000 0.000000 0.000000 0.147284 0.000000 1.000000 0.000000 
5.134000 0.408609 0.160317 0.011254 0.001758 0.283769 0.000000 0.000000 0.000000 0.147305 0.000000 1.000000 -0.000000 
5.135000 0.408519 0.160323 0.011244 0.001754 0.283832 0.000000 0.000000 0.000000 0.147326 0.000000 1.000000 -0.000000 
5.136000 0.408428 0.160330 0.011234 0.001749 0.283896 0.000000 0.000000 0.000000 0.147346 0.000000 1.000000 0.000000 
5.137000 0.408338 0.160336 0.011224 0.001745 0.283959 0.000000 0.000000 0.000000 0.147367 0.000000 1.000000 -0.000000 
5.138000 0.408247 0.160343 0.011214 0.001740 0.284022 0.000000 0.000000 0.000000 0.147388 0.000000 1.000000 0.000000 
5.139000 0.408157 0.160349 0.011204 0.001736 0.284085 0.000000 0.000000 0.000000 0.147409 0.000000 1.000000 -0.000000 
5.140000 0.408067 0.160356 0.011195 0.001731 0.284148 0.000000 0.000000 0.000000 0.147430 0.000000 1.000000 -0.000000 
5.141000 0.407976 0.160362 0.011185 0.001727 0.284211 0.000000 0.000000 0.000000 0.147450 0.000000 1.000000 -0.000000 
5.142000 0.407886 0.160369 0.011175 0.001723 0.284274 0.000000 0.000000 0.000000 0.147471 0.000000 1.000000 -0.000000 
5.143000 0.407796 0.160375 0.011165 0.001718 0.284337 0.000000 0.000000 0.000000 0.147492 0.000000 1.000000 0.000000 
5.144000 0.407706 0.160382 0.011156 0.001714 0.284400 0.000000 0.000000 0.000000 0.147512 0.000000 1.000000 0.000000 
5.145000 0.407616 0.160388 0.011146 0.001709 0.284463 0.000000 0.000000 0.000000 0.147533 0.000000 1.000000 0.000000 
5.146000 0.407525 0.160395 0.011136 0.001705 0.284526 0.000000 0.000000 0.000000 0.147554 0.000000 1.000000 0.000000 
5.147000 0.407435 0.160401 0.011126 0.001701 0.284589 0.000000 0.000000 0.000000 0.147574 0.000000 1.000000 0.000000 
5.148000 0.407345 0.160408 0.011117 0.001696 0.284652 0.000000 0.000000 0.000000 0.147595 0.000000 1.000000 0.000000 
5.149000 0.407255 0.160414 0.011107 0.001692 0.284715 0.000000 0.000000 0.000000 0.147616 0.000000 1.000000 0.000000 
5.150000 0.407165 0.160421 0.011097 0.001687 0.284778 0.000000 0.000000 0.000000 0.147636 0.000000 1.000000 -0.000000 
5.151000 0.407075 0.160427 0.011087 0.001683 0.284841 0.000000 0.000000 0.000000 0.147657 0.000000 1.000000 0.000000 
5.152000 0.406985 0.160434 0.011078 0.001679 0.284903 0.000000 0.000000 0.000000 0.147678 0.000000 1.000000 -0.000000 
5.153000 0.406895 0.160440 0.011068 0.001674 0.284966 0.000000 0.000000 0.000000 0.147698 0.000000 1.000000 0.000000 
5.154000 0.406805 0.160447 0.011058 0.001670 0.285029 0.000000 0.000000 0.000000 0.147719 0.000000 1.000000 -0.000000 
5.155000 0.406715 0.160454 0.011048 0.001666 0.285092 0.000000 0.000000 0.000000 0.147739 0.000000 1.000000 -0.000000 
5.156000 0.406625 0.160460 0.011039 0.001661 0.285155 0.000000 0.000000 0.000000 0.147760 0.000000 1.000000 0.000000 
5.157000 0.406536 0.160467 0.011029 0.001657 0.285217 0.000000 0.000000 0.000000 0.147780 0.000000 1.000000 -0.000000 
5.158000 0.406446 0.160473 0.011019 0.001653 0.285280 0.000000 0.000000 0.000000 0.147801 0.000000 1.000000 -0.000000 
5.159000 0.406356 0.160480 0.011010 0.001648 0.285343 0.000000 0.000000 0.000000 0.147821 0.000000 1.000000 0.000000 
5.160000 0.406266 0.160486 0.011000 0.001644 0.285406 0.000000 0.000000 0.000000 0.147842 0.000000 1.000000 -0.000000 
5.161000 0.406176 0.160493 0.010990 0.001640 0.285468 0.000000 0.000000 0.000000 0.147862 0.000000 1.000000 -0.000000 
5.162000 0.406087 0.160499 0.010981 0.001635 0.285531 0.000000 0.000000 0.000000 0.147883 0.000000 1.000000 0.000000 
5.163000 0.405997 0.160506 0.010971 0.001631 0.285594 0.000000 0.000000 0.000000 0.147903 0.000000 1.000000 -0.000000 
5.164000 0.405907 0.160512 0.010961 0.001627 0.285656 0.000000 0.000000 0.000000 0.147924 0.000000 1.000000 0.000000 
5.165000 0.405818 0.160519 0.010952 0.001623 0.285719 0.000000 0.000000 0.000000 0.147944 0.000000 1.000000 -0.000000 
5.166000 0.405728 0.160525 0.010942 0.001618 0.285782 0.000000 0.000000 0.000000 0.147965 0.000000 1.000000 0.000000 
5.167000 0.405639 0.160532 0.010933 0.001614 0.285844 0.000000 0.000000 0.000000 0.147985 0.000000 1.000000 0.000000 
5.168000 0.405549 0.160538 0.010923 0.001610 0.285907 0.000000 0.000000 0.000000 0.148006 0.000000 1.000000 0.000000 
5.169000 0.405460 0.160545 0.010913 0.001605 0.285970 0.000000 0.000000 0.000000 0.148026 0.000000 1.000000 0.000000 
5.170000 0.405370 0.160551 0.010904 0.001601 0.286032 0.000000 0.000000 0.000000 0.148046 0.000000 1.000000 0.000000 
5.171000 0.405281 0.160558 0.010894 0.001597 0.286095 0.000000 0.000000 0.000000 0.148067 0.000000 1.000000 -0.000000 
5.172000 0.405191 0.160564 0.010885 0.001593 0.286157 0.000000 0.000000 0.000000 0.148087 0.000000 1.000000 0.000000 
5.173000 0.405102 0.160571 0.010875 0.001588 0.286220 0.000000 0.000000 0.000000 0.148107 0.000000 1.000000 0.000000 
5.174000 0.405013 0.160577 0.010865 0.001584 0.286282 0.000000 0.000000 0.000000 0.148128 0.000000 1.000000 0.000000 
5.175000 0.404923 0.160584 0.010856 0.001580 0.286345 0.000000 0.000000 0.000000 0.148148 0.000000 1.000000 0.000000 
5.176000 0.404834 0.160590 0.010846 0.001576 0.286407 0.000000 0.000000 0.000000 0.148168 0.000000 1.000000 0.000000 
5.177000 0.404745 0.160597 0.010837 0.001571 0.286470 0.000000 0.000000 0.000000 0.148189 0.000000 1.000000 -0.000000 
5.178000 0.404656 0.160603 0.010827 0.001567 0.286532 0.000000 0.000000 0.000000 0.148209 0.000000 1.000000 0.000000 
5.179000 0.404566 0.160610 0.010818 0.001563 0.286594 0.000000 0.000000 0.000000 0.148229 0.000000 1.000000 -0.000000 
5.180000 0.404477 0.160616 0.010808 0.001559 0.286657 0.000000 0.000000 0.000000 0.148250 0.000000 1.000000 0.000000 
5.181000 0.404388 0.160623 0.010799 0.001555 0.286719 0.000000 0.000000 0.000000 0.148270 0.000000 1.000000 0.000000 
5.182000 0.404299 0.160629 0.010789 0.001550 0.286782 0.000000 0.000000 0.000000 0.148290 0.000000 1.000000 -0.000000 
5.183000 0.404210 0.160636 0.010779 0.001546 0.286844 0.000000 0.000000 0.000000 0.148310 0.000000 1.000000 -0.000000 
5.184000 0.404121 0.160642 0.010770 0.001542 0.286906 0.000000 0.000000 0.000000 0.148330 0.000000 1.000000 -0.000000 
5.185000 0.404032 0.160649 0.010760 0.001538 0.286969 0.000000 0.000000 0.000000 0.148351 0.000000 1.000000 -0.000000 
5.186000 0.403943 0.160655 0.010751 0.001534 0.287031 0.000000 0.000000 0.000000 0.148371 0.000000 1.000000 0.000000 
5.187000 0.403854 0.160662 0.010741 0.001529 0.287093 0.000000 0.000000 0.000000 0.148391 0.000000 1.000000 0.000000 
5.188000 0.403765 0.160668 0.010732 0.001525 0.287156 0.000000 0.000000 0.000000 0.148411 0.000000 1.000000 -0.000000 
5.189000 0.403676 0.160675 0.010722 0.001521 0.287218 0.000000 0.000000 0.000000 0.148431 0.000000 1.000000 0.000000 
5.190000 0.403587 0.160681 0.010713 0.001517 0.287280 0.000000 0.000000 0.000000 0.148451 0.000000 1.000000 0.000000 
5.191000 0.403498 0.160688 0.010704 0.001513 0.287342 0.000000 0.000000 0.000000 0.148472 0.000000 1.000000 0.000000 
5.192000 0.403409 0.160695 0.010694 0.001509 0.287404 0.000000 0.000000 0.000000 0.148492 0.000000 1.000000 0.000000 
5.193000 0.403321 0.160701 0.010685 0.001505 0.287467 0.000000 0.000000 0.000000 0.148512 0.000000 1.000000 -0.000000 
5.194000 0.403232 0.160708 0.010675 0.001500 0.287529 0.000000 0.000000 0.000000 0.148532 0.000000 1.000000 0.000000 
5.195000 0.403143 0.160714 0.010666 0.001496 0.287591 0.000000 0.000000 0.000000 0.148552 0.000000 1.000000 -0.000000 
5.196000 0.403054 0.160721 0.010656 0.001492 0.287653 0.000000 0.000000 0.000000 0.148572 0.000000 1.000000 0.000000 
5.197000 0.402966 0.160727 0.010647 0.001488 0.287715 0.000000 0.000000 0.000000 0.148592 0.000000 1.000000 -0.000000 
5.198000 0.402877 0.160734 0.010637 0.001484 0.287777 0.000000 0.000000 0.000000 0.148612 0.000000 1.000000 0.000000 
5.199000 0.402788 0.160740 0.010628 0.001480 0.287839 0.000000 0.000000 0.000000 0.148632 0.000000 1.000000 -0.000000 
5.200000 0.402700 0.160747 0.010619 0.001476 0.287902 0.000000 0.000000 0.000000 0.148652 0.000000 1.000000 0.000000 
5.201000 0.402611 0.160753 0.010609 0.001472 0.287964 0.000000 0.000000 0.000000 0.148672 0.000000 1.000000 0.000000 
5.202000 0.402523 0.160760 0.010600 0.001468 0.288026 0.000000 0.000000 0.000000 0.148692 0.000000 1.000000 0.000000 
5.203000 0.402434 0.160766 0.010590 0.001463 0.288088 0.000000 0.000000 0.000000 0.148712 0.000000 1.000000 0.000000 
5.204000 0.402346 0.160773 0.010581 0.001459 0.288150 0.000000 0.000000 0.000000 0.148732 0.000000 1.000000 0.000000 
5.205000 0.402257 0.160779 0.010572 0.001455 0.288212 0.000000 0.000000 0.000000 0.148752 0.000000 1.000000 0.000000 
5.206000 0.402169 0.160786 0.010562 0.001451 0.288274 0.000000 0.000000 0.000000 0.148772 0.000000 1.000000 0.000000 
5.207000 0.402080 0.160792 0.010553 0.001447 0.288336 0.000000 0.000000 0.000000 0.148792 0.000000 1.000000 -0.000000 
5.208000 0.401992 0.160799 0.010544 0.001443 0.288398 0.000000 0.000000 0.000000 0.148812 0.000000 1.000000 -0.000000 
5.209000 0.401903 0.160805 0.010534 0.001439 0.288460 0.000000 0.000000 0.000000 0.148832 0.000000 1.000000 -0.000000 
5.210000 0.401815 0.160812 0.010525 0.001435 0.288521 0.000000 0.000000 0.000000 0.148852 0.000000 1.000000 -0.000000 
5.211000 0.401727 0.160818 0.010515 0.001431 0.288583 0.000000 0.000000 0.000000 0.148872 0.000000 1.000000 0.000000 
5.212000 0.401639 0.160825 0.010506 0.001427 0.288645 0.000000 0.000000 0.000000 0.148892 0.000000 1.000000 0.000000 
5.213000 0.401550 0.160831 0.010497 0.001423 0.288707 0.000000 0.000000 0.000000 0.148911 0.000000 1.000000 0.000000 
5.214000 0.401462 0.160838 0.010488 0.001419 0.288769 0.000000 0.000000 0.000000 0.148931 0.000000 1.000000 -0.000000 
5.215000 0.401374 0.160844 0.010478 0.001415 0.288831 0.000000 0.000000 0.000000 0.148951 0.000000 1.000000 0.000000 
5.216000 0.401286 0.160851 0.010469 0.001411 0.288893 0.000000 0.000000 0.000000 0.148971 0.000000 1.000000 -0.000000 
5.217000 0.401198 0.160857 0.010460 0.001407 0.288954 0.000000 0.000000 0.000000 0.148991 0.000000 1.000000 -0.000000 
5.218000 0.401110 0.160864 0.010450 0.001403 0.289016 0.000000 0.000000 0.000000 0.149011 0.000000 1.000000 -0.000000 
5.219000 0.401022 0.160870 0.010441 0.001399 0.289078 0.000000 0.000000 0.000000 0.149030 0.000000 1.000000 0.000000 
5.220000 0.400933 0.160877 0.010432 0.001395 0.289140 0.000000 0.000000 0.000000 0.149050 0.000000 1.000000 0.000000 
5.221000 0.400845 0.160883 0.010422 0.001391 0.289202 0.000000 0.000000 0.000000 0.149070 0.000000 1.000000 0.000000 
5.222000 0.400757 0.160890 0.010413 0.001387 0.289263 0.000000 0.000000 0.000000 0.149090 0.000000 1.000000 0.000000 
5.223000 0.400670 0.160896 0.010404 0.001383 0.289325 0.000000 0.000000 0.000000 0.149109 0.000000 1.000000 0.000000 
5.224000 0.400582 0.160903 0.010395 0.001379 0.289387 0.000000 0.000000 0.000000 0.149129 0.000000 1.000000 -0.000000 
5.225000 0.400494 0.160909 0.010385 0.001375 0.289448 0.000000 0.000000 0.000000 0.149149 0.000000 1.000000 -0.000000 
5.226000 0.400406 0.160916 0.010376 0.001371 0.289510 0.000000 0.000000 0.000000 0.149169 0.000000 1.000000 0.000000 
5.227000 0.400318 0.160922 0.010367 0.001367 0.289572 0.000000 0.000000 0.000000 0.149188 0.000000 1.000000 -0.000000 
5.228000 0.400230 0.160929 0.010358 0.001363 0.289633 0.000000 0.000000 0.000000 0.149208 0.000000 1.000000 -0.000000 
5.229000 0.400142 0.160935 0.010348 0.001359 0.289695 0.000000 0.000000 0.000000 0.149228 0.000000 1.000000 -0.000000 
5.230000 0.400055 0.160942 0.010339 0.001355 0.289756 0.000000 0.000000 0.000000 0.149247 0.000000 1.000000 0.000000 
5.231000 0.399967 0.160948 0.010330 0.001351 0.289818 0.000000 0.000000 0.000000 0.149267 0.000000 1.000000 0.000000 
5.232000 0.399879 0.160955 0.010321 0.001347 0.289880 0.000000 0.000000 0.000000 0.149287 0.000000 1.000000 -0.000000 
5.233000 0.399792 0.160961 0.010312 0.001343 0.289941 0.000000 0.000000 0.000000 0.149306 0.000000 1.000000 0.000000 
5.234000 0.399704 0.160968 0.010302 0.001339 0.290003 0.000000 0.000000 0.000000 0.149326 0.000000 1.000000 0.000000 
5.235000 0.399616 0.160974 0.010293 0.001336 0.290064 0.000000 0.000000 0.000000 0.149345 0.000000 1.000000 0.000000 
5.236000 0.399529 0.160981 0.010284 0.001332 0.290126 0.000000 0.000000 0.000000 0.149365 0.000000 1.000000 -0.000000 
5.237000 0.399441 0.160987 0.010275 0.001328 0.290187 0.000000 0.000000 0.000000 0.149385 0.000000 1.000000 -0.000000 
5.238000 0.399354 0.160994 0.010266 0.001324 0.290249 0.000000 0.000000 0.000000 0.149404 0.000000 1.000000 0.000000 
5.239000 0.399266 0.161000 0.010256 0.001320 0.290310 0.000000 0.000000 0.000000 0.149424 0.000000 1.000000 0.000000 
5.240000 0.399179 0.161007 0.010247 0.001316 0.290372 0.000000 0.000000 0.000000 0.149443 0.000000 1.000000 -0.000000 
5.241000 0.399091 0.161013 0.010238 0.001312 0.290433 0.000000 0.000000 0.000000 0.149463 0.000000 1.000000 0.000000 
5.242000 0.399004 0.161020 0.010229 0.001308 0.290494 0.000000 0.000000 0.000000 0.149482 0.000000 1.000000 -0.000000 
5.243000 0.398916 0.161026 0.010220 0.001304 0.290556 0.000000 0.000000 0.000000 0.149502 0.000000 1.000000 0.000000 
5.244000 0.398829 0.161033 0.010211 0.001301 0.290617 0.000000 0.000000 0.000000 0.149521 0.000000 1.000000 0.000000 
5.245000 0.398742 0.161039 0.010202 0.001297 0.290679 0.000000 0.000000 0.000000 0.149541 0.000000 1.000000 -0.000000 
5.246000 0.398654 0.161046 0.010192 0.001293 0.290740 0.000000 0.000000 0.000000 0.149560 0.000000 1.000000 0.000000 
5.247000 0.398567 0.161052 0.010183 0.001289 0.290801 0.000000 0.000000 0.000000 0.149580 0.000000 1.000000 0.000000 
5.248000 0.398480 0.161059 0.010174 0.001285 0.290863 0.000000 0.000000 0.000000 0.149599 0.000000 1.000000 -0.000000 
5.249000 0.398392 0.161065 0.010165 0.001281 0.290924 0.000000 0.000000 0.000000 0.149619 0.000000 1.000000 0.000000 
5.250000 0.398305 0.161072 0.010156 0.001277 0.290985 0.000000 0.000000 0.000000 0.149638 0.000000 1.000000 -0.000000 
5.251000 0.398218 0.161078 0.010147 0.001274 0.291046 0.000000 0.000000 0.000000 0.149658 0.000000 1.000000 -0.000000 
5.252000 0.398131 0.161085 0.010138 0.001270 0.291108 0.000000 0.000000 0.000000 0.149677 0.000000 1.000000 -0.000000 
5.253000 0.398044 0.161091 0.010129 0.001266 0.291169 0.000000 0.000000 0.000000 0.149696 0.000000 1.000000 -0.000000 
5.254000 0.397957 0.161098 0.010120 0.001262 0.291230 0.000000 0.000000 0.000000 0.149716 0.000000 1.000000 -0.000000 
5.255000 0.397870 0.161104 0.010111 0.001258 0.291291 0.000000 0.000000 0.000000 0.149735 0.000000 1.000000 0.000000 
5.256000 0.397783 0.161111 0.010102 0.001255 0.291352 0.000000 0.000000 0.000000 0.149754 0.000000 1.000000 0.000000 
5.257000 0.397696 0.161117 0.010092 0.001251 0.291414 0.000000 0.000000 0.000000 0.149774 0.000000 1.000000 0.000000 
5.258000 0.397609 0.161124 0.010083 0.001247 0.291475 0.000000 0.000000 0.000000 0.149793 0.000000 1.000000 -0.000000 
5.259000 0.397522 0.161130 0.010074 0.001243 0.291536 0.000000 0.000000 0.000000 0.149812 0.000000 1.000000 0.000000 
5.260000 0.397435 0.161137 0.010065 0.001239 0.291597 0.000000 0.000000 0.000000 0.149832 0.000000 1.000000 0.000000 
5.261000 0.397348 0.161143 0.010056 0.001236 0.291658 0.000000 0.000000 0.000000 0.149851 0.000000 1.000000 0.000000 
5.262000 0.397261 0.161150 0.010047 0.001232 0.291719 0.000000 0.000000 0.000000 0.149870 0.000000 1.000000 -0.000000 
5.263000 0.397174 0.161156 0.010038 0.001228 0.291780 0.000000 0.000000 0.000000 0.149890 0.000000 1.000000 -0.000000 
5.264000 0.397087 0.161163 0.010029 0.001224 0.291841 0.000000 0.000000 0.000000 0.149909 0.000000 1.000000 0.000000 
5.265000 0.397000 0.161169 0.010020 0.001221 0.291902 0.000000 0.000000 0.000000 0.149928 0.000000 1.000000 -0.000000 
5.266000 0.396914 0.161176 0.010011 0.001217 0.291963 0.000000 0.000000 0.000000 0.149947 0.000000 1.000000 0.000000 
5.267000 0.396827 0.161182 0.010002 0.001213 0.292024 0.000000 0.000000 0.000000 0.149967 0.000000 1.000000 -0.000000 
5.268000 0.396740 0.161189 0.009993 0.001209 0.292085 0.000000 0.000000 0.000000 0.149986 0.000000 1.000000 -0.000000 
5.269000 0.396654 0.161195 0.009984 0.001206 0.292146 0.000000 0.000000 0.000000 0.150005 0.000000 1.000000 -0.000000 
5.270000 0.396567 0.161202 0.009975 0.001202 0.292207 0.000000 0.000000 0.000000 0.150024 0.000000 1.000000 0.000000 
5.271000 0.396480 0.161208 0.009966 0.001198 0.292268 0.000000 0.000000 0.000000 0.150043 0.000000 1.000000 0.000000 
5.272000 0.396394 0.161214 0.009957 0.001194 0.292329 0.000000 0.000000 0.000000 0.150063 0.000000 1.000000 0.000000 
5.273000 0.396307 0.161221 0.009948 0.001191 0.292390 0.000000 0.000000 0.000000 0.150082 0.000000 1.000000 -0.000000 
5.274000 0.396220 0.161227 0.009939 0.001187 0.292451 0.000000 0.000000 0.000000 0.150101 0.000000 1.000000 -0.000000 
5.275000 0.396134 0.161234 0.009931 0.001183 0.292512 0.000000 0.000000 0.000000 0.150120 0.000000 1.000000 0.000000 
5.276000 0.396047 0.161240 0.009922 0.001180 0.292573 0.000000 0.000000 0.000000 0.150139 0.000000 1.000000 -0.000000 
5.277000 0.395961 0.161247 0.009913 0.001176 0.292634 0.000000 0.000000 0.000000 0.150158 0.000000 1.000000 -0.000000 
5.278000 0.395875 0.161253 0.009904 0.001172 0.292695 0.000000 0.000000 0.000000 0.150177 0.000000 1.000000 -0.000000 
5.279000 0.395788 0.161260 0.009895 0.001169 0.292755 0.000000 0.000000 0.000000 0.150197 0.000000 1.000000 -0.000000 
5.280000 0.395702 0.161266 0.009886 0.001165 0.292816 0.000000 0.000000 0.000000 0.150216 0.000000 1.000000 0.000000 
5.281000 0.395615 0.161273 0.009877 0.001161 0.292877 0.000000 0.000000 0.000000 0.150235 0.000000 1.000000 -0.000000 
5.282000 0.395529 0.161279 0.009868 0.001158 0.292938 0.000000 0.000000 0.000000 0.150254 0.000000 1.000000 0.000000 
5.283000 0.395443 0.161286 0.009859 0.001154 0.292998 0.000000 0.000000 0.000000 0.150273 0.000000 1.000000 -0.000000 
5.284000 0.395356 0.161292 0.009850 0.001150 0.293059 0.000000 0.000000 0.000000 0.150292 0.000000 1.000000 -0.000000 
5.285000 0.395270 0.161299 0.009841 0.001147 0.293120 0.000000 0.000000 0.000000 0.150311 0.000000 1.000000 -0.000000 
5.286000 0.395184 0.161305 0.009833 0.001143 0.293181 0.000000 0.000000 0.000000 0.150330 0.000000 1.000000 -0.000000 
5.287000 0.395098 0.161312 0.009824 0.001139 0.293241 0.000000 0.000000 0.000000 0.150349 0.000000 1.000000 -0.000000 
5.288000 0.395012 0.161318 0.009815 0.001136 0.293302 0.000000 0.000000 0.000000 0.150368 0.000000 1.000000 -0.000000 
5.289000 0.394925 0.161325 0.009806 0.001132 0.293363 0.000000 0.000000 0.000000 0.150387 0.000000 1.000000 0.000000 
5.290000 0.394839 0.161331 0.009797 0.001128 0.293423 0.000000 0.000000 0.000000 0.150406 0.000000 1.000000 0.000000 
5.291000 0.394753 0.161338 0.009788 0.001125 0.293484 0.000000 0.000000 0.000000 0.150425 0.000000 1.000000 0.000000 
5.292000 0.394667 0.161344 0.009779 0.001121 0.293545 0.000000 0.000000 0.000000 0.150444 0.000000 1.000000 -0.000000 
5.293000 0.394581 0.161351 0.009771 0.001118 0.293605 0.000000 0.000000 0.000000 0.150463 0.000000 1.000000 -0.000000 
5.294000 0.394495 0.161357 0.009762 0.001114 0.293666 0.000000 0.000000 0.000000 0.150482 0.000000 1.000000 -0.000000 
5.295000 0.394409 0.161364 0.009753 0.001110 0.293726 0.000000 0.000000 0.000000 0.150501 0.000000 1.000000 0.000000 
5.296000 0.394323 0.161370 0.009744 0.001107 0.293787 0.000000 0.000000 0.000000 0.150519 0.000000 1.000000 0.000000 
5.297000 0.394237 0.161377 0.009735 0.001103 0.293847 0.000000 0.000000 0.000000 0.150538 0.000000 1.000000 -0.000000 
5.298000 0.394151 0.161383 0.009726 0.001100 0.293908 0.000000 0.000000 0.000000 0.150557 0.000000 1.000000 0.000000 
5.299000 0.394066 0.161390 0.009718 0.001096 0.293969 0.000000 0.000000 0.000000 0.150576 0.000000 1.000000 -0.000000 
5.300000 0.393980 0.161396 0.009709 0.001093 0.294029 0.000000 0.000000 0.000000 0.150595 0.000000 1.000000 -0.000000 
5.301000 0.393894 0.161403 0.009700 0.001089 0.294089 0.000000 0.000000 0.000000 0.150614 0.000000 1.000000 -0.000000 
5.302000 0.393808 0.161409 0.009691 0.001085 0.294150 0.000000 0.000000 0.000000 0.150633 0.000000 1.000000 -0.000000 
5.303000 0.393722 0.161416 0.009683 0.001082 0.294210 0.000000 0.000000 0.000000 0.150651 0.000000 1.000000 0.000000 
5.304000 0.393637 0.161422 0.009674 0.001078 0.294271 0.000000 0.000000 0.000000 0.150670 0.000000 1.000000 0.000000 
5.305000 0.393551 0.161429 0.009665 0.001075 0.294331 0.000000 0.000000 0.000000 0.150689 0.000000 1.000000 0.000000 
5.306000 0.393465 0.161435 0.009656 0.001071 0.294392 0.000000 0.000000 0.000000 0.150708 0.000000 1.000000 0.000000 
5.307000 0.393380 0.161442 0.009647 0.001068 0.294452 0.000000 0.000000 0.000000 0.150727 0.000000 1.000000 0.000000 
5.308000 0.393294 0.161448 0.009639 0.001064 0.294512 0.000000 0.000000 0.000000 0.150745 0.000000 1.000000 0.000000 
5.309000 0.393208 0.161455 0.009630 0.001061 0.294573 0.000000 0.000000 0.000000 0.150764 0.000000 1.000000 -0.000000 
5.310000 0.393123 0.161461 0.009621 0.001057 0.294633 0.000000 0.000000 0.000000 0.150783 0.000000 1.000000 -0.000000 
5.311000 0.393037 0.161468 0.009613 0.001054 0.294693 0.000000 0.000000 0.000000 0.150802 0.000000 1.000000 0.000000 
5.312000 0.392952 0.161474 0.009604 0.001050 0.294754 0.000000 0.000000 0.000000 0.150820 0.000000 1.000000 0.000000 
5.313000 0.392866 0.161481 0.009595 0.001047 0.294814 0.000000 0.000000 0.000000 0.150839 0.000000 1.000000 -0.000000 
5.314000 0.392781 0.161487 0.009586 0.001043 0.294874 0.000000 0.000000 0.000000 0.150858 0.000000 1.000000 0.000000 
5.315000 0.392695 0.161494 0.009578 0.001040 0.294935 0.000000 0.000000 0.000000 0.150876 0.000000 1.000000 0.000000 
5.316000 0.392610 0.161500 0.009569 0.001036 0.294995 0.000000 0.000000 0.000000 0.150895 0.000000 1.000000 0.000000 
5.317000 0.392524 0.161507 0.009560 0.001033 0.295055 0.000000 0.000000 0.000000 0.150914 0.000000 1.000000 -0.000000 
5.318000 0.392439 0.161513 0.009552 0.001029 0.295115 0.000000 0.000000 0.000000 0.150932 0.000000 1.000000 0.000000 
5.319000 0.392354 0.161520 0.009543 0.001026 0.295176 0.000000 0.000000 0.000000 0.150951 0.000000 1.000000 0.000000 
5.320000 0.392268 0.161526 0.009534 0.001022 0.295236 0.000000 0.000000 0.000000 0.150970 0.000000 1.000000 0.000000 
5.321000 0.392183 0.161533 0.009526 0.001019 0.295296 0.000000 0.000000 0.000000 0.150988 0.000000 1.000000 -0.000000 
5.322000 0.392098 0.161539 0.009517 0.001015 0.295356 0.000000 0.000000 0.000000 0.151007 0.000000 1.000000 0.000000 
5.323000 0.392013 0.161546 0.009508 0.001012 0.295416 0.000000 0.000000 0.000000 0.151026 0.000000 1.000000 -0.000000 
5.324000 0.391927 0.161552 0.009500 0.001008 0.295476 0.000000 0.000000 0.000000 0.151044 0.000000 1.000000 -0.000000 
5.325000 0.391842 0.161559 0.009491 0.001005 0.295536 0.000000 0.000000 0.000000 0.151063 0.000000 1.000000 0.000000 
5.326000 0.391757 0.161565 0.009482 0.001002 0.295596 0.000000 0.000000 0.000000 0.151081 0.000000 1.000000 0.000000 
5.327000 0.391672 0.161572 0.009474 0.000998 0.295657 0.000000 0.000000 0.000000 0.151100 0.000000 1.000000 0.000000 
5.328000 0.391587 0.161578 0.009465 0.000995 0.295717 0.000000 0.000000 0.000000 0.151118 0.000000 1.000000 -0.000000 
5.329000 0.391502 0.161585 0.009456 0.000991 0.295777 0.000000 0.000000 0.000000 0.151137 0.000000 1.000000 -0.000000 
5.330000 0.391417 0.161591 0.009448 0.000988 0.295837 0.000000 0.000000 0.000000 0.151155 0.000000 1.000000 -0.000000 
5.331000 0.391332 0.161598 0.009439 0.000985 0.295897 0.000000 0.000000 0.000000 0.151174 0.000000 1.000000 -0.000000 
5.332000 0.391247 0.161604 0.009431 0.000981 0.295957 0.000000 0.000000 0.000000 0.151192 0.000000 1.000000 0.000000 
5.333000 0.391162 0.161611 0.009422 0.000978 0.296017 0.000000 0.000000 0.000000 0.151211 0.000000 1.000000 0.000000 
5.334000 0.391077 0.161617 0.009413 0.000974 0.296077 0.000000 0.000000 0.000000 0.151229 0.000000 1.000000 0.000000 
5.335000 0.390992 0.161624 0.009405 0.000971 0.296137 0.000000 0.000000 0.000000 0.151248 0.000000 1.000000 0.000000 
5.336000 0.390907 0.161630 0.009396 0.000968 0.296197 0.000000 0.000000 0.000000 0.151266 0.000000 1.000000 -0.000000 
5.337000 0.390822 0.161637 0.009388 0.000964 0.296257 0.000000 0.000000 0.000000 0.151285 0.000000 1.000000 -0.000000 
5.338000 0.390737 0.161643 0.009379 0.000961 0.296316 0.000000 0.000000 0.000000 0.151303 0.000000 1.000000 -0.000000 
5.339000 0.390652 0.161650 0.009371 0.000957 0.296376 0.000000 0.000000 0.000000 0.151322 0.000000 1.000000 -0.000000 
5.340000 0.390568 0.161656 0.009362 0.000954 0.296436 0.000000 0.000000 0.000000 0.151340 0.000000 1.000000 0.000000 
5.341000 0.390483 0.161663 0.009353 0.000951 0.296496 0.000000 0.000000 0.000000 0.151358 0.000000 1.000000 0.000000 
5.342000 0.390398 0.161669 0.009345 0.000947 0.296556 0.000000 0.000000 0.000000 0.151377 0.000000 1.000000 0.000000 
5.343000 0.390313 0.161676 0.009336 0.000944 0.296616 0.000000 0.000000 0.000000 0.151395 0.000000 1.000000 -0.000000 
5.344000 0.390229 0.161682 0.009328 0.000941 0.296676 0.000000 0.000000 0.000000 0.151414 0.000000 1.000000 -0.000000 
5.345000 0.390144 0.161689 0.009319 0.000937 0.296735 0.000000 0.000000 0.000000 0.151432 0.000000 1.000000 -0.000000 
5.346000 0.390059 0.161695 0.009311 0.000934 0.296795 0.000000 0.000000 0.000000 0.151450 0.000000 1.000000 0.000000 
5.347000 0.389975 0.161702 0.009302 0.000931 0.296855 0.000000 0.000000 0.000000 0.151469 0.000000 1.000000 -0.000000 
5.348000 0.389890 0.161708 0.009294 0.000927 0.296915 0.000000 0.000000 0.000000 0.151487 0.000000 1.000000 0.000000 
5.349000 0.389806 0.161715 0.009285 0.000924 0.296974 0.000000 0.000000 0.000000 0.151505 0.000000 1.000000 -0.000000 
5.350000 0.389721 0.161721 0.009277 0.000921 0.297034 0.000000 0.000000 0.000000 0.151524 0.000000 1.000000 0.000000 
5.351000 0.389637 0.161728 0.009268 0.000918 0.297094 0.000000 0.000000 0.000000 0.151542 0.000000 1.000000 0.000000 
5.352000 0.389552 0.161734 0.009260 0.000914 0.297154 0.000000 0.000000 0.000000 0.151560 0.000000 1.000000 -0.000000 
5.353000 0.389468 0.161741 0.009251 0.000911 0.297213 0.000000 0.000000 0.000000 0.151578 0.000000 1.000000 -0.000000 
5.354000 0.389383 0.161747 0.009243 0.000908 0.297273 0.000000 0.000000 0.000000 0.151597 0.000000 1.000000 0.000000 
5.355000 0.389299 0.161754 0.009234 0.000904 0.297333 0.000000 0.000000 0.000000 0.151615 0.000000 1.000000 0.000000 
5.356000 0.389215 0.161760 0.009226 0.000901 0.297392 0.000000 0.000000 0.000000 0.151633 0.000000 1.000000 0.000000 
5.357000 0.389130 0.161767 0.009217 0.000898 0.297452 0.000000 0.000000 0.000000 0.151651 0.000000 1.000000 -0.000000 
5.358000 0.389046 0.161773 0.009209 0.000895 0.297511 0.000000 0.000000 0.000000 0.151670 0.000000 1.000000 -0.000000 
5.359000 0.388962 0.161780 0.009201 0.000891 0.297571 0.000000 0.000000 0.000000 0.151688 0.000000 1.000000 -0.000000 
5.360000 0.388877 0.161786 0.009192 0.000888 0.297631 0.000000 0.000000 0.000000 0.151706 0.000000 1.000000 0.000000 
5.361000 0.388793 0.161793 0.009184 0.000885 0.297690 0.000000 0.000000 0.000000 0.151724 0.000000 1.000000 -0.000000 
5.362000 0.388709 0.161799 0.009175 0.000882 0.297750 0.000000 0.000000 0.000000 0.151742 0.000000 1.000000 -0.000000 
5.363000 0.388625 0.161806 0.009167 0.000878 0.297809 0.000000 0.000000 0.000000 0.151760 0.000000 1.000000 0.000000 
5.364000 0.388541 0.161812 0.009158 0.000875 0.297869 0.000000 0.000000 0.000000 0.151779 0.000000 1.000000 0.000000 
5.365000 0.388456 0.161819 0.009150 0.000872 0.297928 0.000000 0.000000 0.000000 0.151797 0.000000 1.000000 0.000000 
5.366000 0.388372 0.161825 0.009142 0.000869 0.297988 0.000000 0.000000 0.000000 0.151815 0.000000 1.000000 0.000000 
5.367000 0.388288 0.161832 0.009133 0.000865 0.298047 0.000000 0.000000 0.000000 0.151833 0.000000 1.000000 0.000000 
5.368000 0.388204 0.161838 0.009125 0.000862 0.298107 0.000000 0.000000 0.000000 0.151851 0.000000 1.000000 0.000000 
5.369000 0.388120 0.161845 0.009116 0.000859 0.298166 0.000000 0.000000 0.000000 0.151869 0.000000 1.000000 -0.000000 
5.370000 0.388036 0.161851 0.009108 0.000856 0.298226 0.000000 0.000000 0.000000 0.151887 0.000000 1.000000 0.000000 
5.371000 0.387952 0.161858 0.009100 0.000853 0.298285 0.000000 0.000000 0.000000 0.151905 0.000000 1.000000 0.000000 
5.372000 0.387868 0.161864 0.009091 0.000849 0.298344 0.000000 0.000000 0.000000 0.151923 0.000000 1.000000 0.000000 
5.373000 0.387784 0.161871 0.009083 0.000846 0.298404 0.000000 0.000000 0.000000 0.151941 0.000000 1.000000 -0.000000 
5.374000 0.387700 0.161877 0.009075 0.000843 0.298463 0.000000 0.000000 0.000000 0.151959 0.000000 1.000000 -0.000000 
5.375000 0.387616 0.161884 0.009066 0.000840 0.298522 0.000000 0.000000 0.000000 0.151977 0.000000 1.000000 0.000000 
5.376000 0.387533 0.161890 0.009058 0.000837 0.298582 0.000000 0.000000 0.000000 0.151995 0.000000 1.000000 0.000000 
5.377000 0.387449 0.161897 0.009050 0.000834 0.298641 0.000000 0.000000 0.000000 0.152013 0.000000 1.000000 -0.000000 
5.378000 0.387365 0.161903 0.009041 0.000830 0.298700 0.000000 0.000000 0.000000 0.152031 0.000000 1.000000 -0.000000 
5.379000 0.387281 0.161910 0.009033 0.000827 0.298760 0.000000 0.000000 0.000000 0.152049 0.000000 1.000000 0.000000 
5.380000 0.387197 0.161916 0.009025 0.000824 0.298819 0.000000 0.000000 0.000000 0.152067 0.000000 1.000000 -0.000000 
5.381000 0.387114 0.161923 0.009016 0.000821 0.298878 0.000000 0.000000 0.000000 0.152085 0.000000 1.000000 -0.000000 
5.382000 0.387030 0.161929 0.009008 0.000818 0.298938 0.000000 0.000000 0.000000 0.152103 0.000000 1.000000 -0.000000 
5.383000 0.386946 0.161936 0.009000 0.000815 0.298997 0.000000 0.000000 0.000000 0.152121 0.000000 1.000000 -0.000000 
5.384000 0.386863 0.161942 0.008991 0.000812 0.299056 0.000000 0.000000 0.000000 0.152139 0.000000 1.000000 -0.000000 
5.385000 0.386779 0.161949 0.008983 0.000808 0.299115 0.000000 0.000000 0.000000 0.152157 0.000000 1.000000 0.000000 
5.386000 0.386696 0.161955 0.008975 0.000805 0.299174 0.000000 0.000000 0.000000 0.152175 0.000000 1.000000 0.000000 
5.387000 0.386612 0.161962 0.008966 0.000802 0.299234 0.000000 0.000000 0.000000 0.152193 0.000000 1.000000 0.000000 
5.388000 0.386528 0.161968 0.008958 0.000799 0.299293 0.000000 0.000000 0.000000 0.152211 0.000000 1.000000 0.000000 
5.389000 0.386445 0.161975 0.008950 0.000796 0.299352 0.000000 0.000000 0.000000 0.152229 0.000000 1.000000 0.000000 
5.390000 0.386361 0.161981 0.008942 0.000793 0.299411 0.000000 0.000000 0.000000 0.152247 0.000000 1.000000 -0.000000 
5.391000 0.386278 0.161988 0.008933 0.000790 0.299470 0.000000 0.000000 0.000000 0.152264 0.000000 1.000000 0.000000 
5.392000 0.386194 0.161994 0.008925 0.000787 0.299529 0.000000 0.000000 0.000000 0.152282 0.000000 1.000000 0.000000 
5.393000 0.386111 0.162001 0.008917 0.000784 0.299588 0.000000 0.000000 0.000000 0.152300 0.000000 1.000000 -0.000000 
5.394000 0.386028 0.162007 0.008909 0.000781 0.299647 0.000000 0.000000 0.000000 0.152318 0.000000 1.000000 -0.000000 
5.395000 0.385944 0.162014 0.008900 0.000778 0.299706 0.000000 0.000000 0.000000 0.152336 0.000000 1.000000 0.000000 
5.396000 0.385861 0.162020 0.008892 0.000775 0.299765 0.000000 0.000000 0.000000 0.152353 0.000000 1.000000 0.000000 
5.397000 0.385778 0.162027 0.008884 0.000771 0.299824 0.000000 0.000000 0.000000 0.152371 0.000000 1.000000 0.000000 
5.398000 0.385694 0.162033 0.008876 0.000768 0.299883 0.000000 0.000000 0.000000 0.152389 0.000000 1.000000 0.000000 
5.399000 0.385611 0.162040 0.008868 0.000765 0.299942 0.000000 0.000000 0.000000 0.152407 0.000000 1.000000 0.000000 
5.400000 0.385528 0.162046 0.008859 0.000762 0.300001 0.000000 0.000000 0.000000 0.152425 0.000000 1.000000 0.000000 
5.401000 0.385445 0.162053 0.008851 0.000759 0.300060 0.000000 0.000000 0.000000 0.152442 0.000000 1.000000 -0.000000 
5.402000 0.385361 0.162059 0.008843 0.000756 0.300119 0.000000 0.000000 0.000000 0.152460 0.000000 1.000000 0.000000 
5.403000 0.385278 0.162066 0.008835 0.000753 0.300178 0.000000 0.000000 0.000000 0.152478 0.000000 1.000000 -0.000000 
5.404000 0.385195 0.162072 0.008827 0.000750 0.300237 0.000000 0.000000 0.000000 0.152495 0.000000 1.000000 -0.000000 
5.405000 0.385112 0.162079 0.008818 0.000747 0.300296 0.000000 0.000000 0.000000 0.152513 0.000000 1.000000 -0.000000 
5.406000 0.385029 0.162085 0.008810 0.000744 0.300355 0.000000 0.000000 0.000000 0.152531 0.000000 1.000000 -0.000000 
5.407000 0.384946 0.162092 0.008802 0.000741 0.300414 0.000000 0.000000 0.000000 0.152549 0.000000 1.000000 0.000000 
5.408000 0.384863 0.162098 0.008794 0.000738 0.300473 0.000000 0.000000 0.000000 0.152566 0.000000 1.000000 -0.000000 
5.409000 0.384780 0.162105 0.008786 0.000735 0.300532 0.000000 0.000000 0.000000 0.152584 0.000000 1.000000 0.000000 
5.410000 0.384697 0.162111 0.008778 0.000732 0.300590 0.000000 0.000000 0.000000 0.152602 0.000000 1.000000 -0.000000 
5.411000 0.384614 0.162118 0.008769 0.000729 0.300649 0.000000 0.000000 0.000000 0.152619 0.000000 1.000000 0.000000 
5.412000 0.384531 0.162124 0.008761 0.000726 0.300708 0.000000 0.000000 0.000000 0.152637 0.000000 1.000000 0.000000 
5.413000 0.384448 0.162131 0.008753 0.000723 0.300767 0.000000 0.000000 0.000000 0.152654 0.000000 1.000000 -0.000000 
5.414000 0.384365 0.162137 0.008745 0.000720 0.300826 0.000000 0.000000 0.000000 0.152672 0.000000 1.000000 0.000000 
5.415000 0.384282 0.162144 0.008737 0.000717 0.300884 0.000000 0.000000 0.000000 0.152690 0.000000 1.000000 -0.000000 
5.416000 0.384199 0.162150 0.008729 0.000714 0.300943 0.000000 0.000000 0.000000 0.152707 0.000000 1.000000 0.000000 
5.417000 0.384117 0.162157 0.008721 0.000711 0.301002 0.000000 0.000000 0.000000 0.152725 0.000000 1.000000 0.000000 
5.418000 0.384034 0.162163 0.008713 0.000708 0.301060 0.000000 0.000000 0.000000 0.152742 0.000000 1.000000 -0.000000 
5.419000 0.383951 0.162170 0.008704 0.000706 0.301119 0.000000 0.000000 0.000000 0.152760 0.000000 1.000000 -0.000000 
5.420000 0.383868 0.162176 0.008696 0.000703 0.301178 0.000000 0.000000 0.000000 0.152777 0.000000 1.000000 0.000000 
5.421000 0.383786 0.162183 0.008688 0.000700 0.301237 0.000000 0.000000 0.000000 0.152795 0.000000 1.000000 -0.000000 
5.422000 0.383703 0.162189 0.008680 0.000697 0.301295 0.000000 0.000000 0.000000 0.152812 0.000000 1.000000 -0.000000 
5.423000 0.383620 0.162196 0.008672 0.000694 0.301354 0.000000 0.000000 0.000000 0.152830 0.000000 1.000000 0.000000 
5.424000 0.383538 0.162202 0.008664 0.000691 0.301412 0.000000 0.000000 0.000000 0.152847 0.000000 1.000000 0.000000 
5.425000 0.383455 0.162209 0.008656 0.000688 0.301471 0.000000 0.000000 0.000000 0.152865 0.000000 1.000000 -0.000000 
5.426000 0.383372 0.162215 0.008648 0.000685 0.301530 0.000000 0.000000 0.000000 0.152882 0.000000 1.000000 0.000000 
5.427000 0.383290 0.162222 0.008640 0.000682 0.301588 0.000000 0.000000 0.000000 0.152900 0.000000 1.000000 0.000000 
5.428000 0.383207 0.162228 0.008632 0.000679 0.301647 0.000000 0.000000 0.000000 0.152917 0.000000 1.000000 -0.000000 
5.429000 0.383125 0.162235 0.008624 0.000676 0.301705 0.000000 0.000000 0.000000 0.152935 0.000000 1.000000 0.000000 
5.430000 0.383042 0.162242 0.008616 0.000674 0.301764 0.000000 0.000000 0.000000 0.152952 0.000000 1.000000 0.000000 
5.431000 0.382960 0.162248 0.008608 0.000671 0.301822 0.000000 0.000000 0.000000 0.152970 0.000000 1.000000 0.000000 
5.432000 0.382877 0.162255 0.008600 0.000668 0.301881 0.000000 0.000000 0.000000 0.152987 0.000000 1.000000 -0.000000 
5.433000 0.382795 0.162261 0.008592 0.000665 0.301939 0.000000 0.000000 0.000000 0.153004 0.000000 1.000000 0.000000 
5.434000 0.382713 0.162268 0.008584 0.000662 0.301998 0.000000 0.000000 0.000000 0.153022 0.000000 1.000000 0.000000 
5.435000 0.382630 0.162274 0.008576 0.000659 0.302056 0.000000 0.000000 0.000000 0.153039 0.000000 1.000000 -0.000000 
5.436000 0.382548 0.162281 0.008568 0.000656 0.302115 0.000000 0.000000 0.000000 0.153057 0.000000 1.000000 0.000000 
5.437000 0.382466 0.162287 0.008560 0.000653 0.302173 0.000000 0.000000 0.000000 0.153074 0.000000 1.000000 -0.000000 
5.438000 0.382383 0.162294 0.008552 0.000651 0.302232 0.000000 0.000000 0.000000 0.153091 0.000000 1.000000 0.000000 
5.439000 0.382301 0.162300 0.008544 0.000648 0.302290 0.000000 0.000000 0.000000 0.153109 0.000000 1.000000 -0.000000 
5.440000 0.382219 0.162307 0.008536 0.000645 0.302348 0.000000 0.000000 0.000000 0.153126 0.000000 1.000000 -0.000000 
5.441000 0.382137 0.162313 0.008528 0.000642 0.302407 0.000000 0.000000 0.000000 0.153143 0.000000 1.000000 -0.000000 
5.442000 0.382054 0.162320 0.008520 0.000639 0.302465 0.000000 0.000000 0.000000 0.153161 0.000000 1.000000 0.000000 
5.443000 0.381972 0.162326 0.008512 0.000636 0.302523 0.000000 0.000000 0.000000 0.153178 0.000000 1.000000 -0.000000 
5.444000 0.381890 0.162333 0.008504 0.000634 0.302582 0.000000 0.000000 0.000000 0.153195 0.000000 1.000000 -0.000000 
5.445000 0.381808 0.162339 0.008496 0.000631 0.302640 0.000000 0.000000 0.000000 0.153213 0.000000 1.000000 0.000000 
5.446000 0.381726 0.162346 0.008488 0.000628 0.302698 0.000000 0.000000 0.000000 0.153230 0.000000 1.000000 -0.000000 
5.447000 0.381644 0.162352 0.008480 0.000625 0.302757 0.000000 0.000000 0.000000 0.153247 0.000000 1.000000 0.000000 
5.448000 0.381562 0.162359 0.008472 0.000623 0.302815 0.000000 0.000000 0.000000 0.153264 0.000000 1.000000 0.000000 
5.449000 0.381480 0.162365 0.008464 0.000620 0.302873 0.000000 0.000000 0.000000 0.153282 0.000000 1.000000 -0.000000 
5.450000 0.381398 0.162372 0.008456 0.000617 0.302931 0.000000 0.000000 0.000000 0.153299 0.000000 1.000000 -0.000000 
5.451000 0.381316 0.162378 0.008448 0.000614 0.302990 0.000000 0.000000 0.000000 0.153316 0.000000 1.000000 0.000000 
5.452000 0.381234 0.162385 0.008440 0.000611 0.303048 0.000000 0.000000 0.000000 0.153333 0.000000 1.000000 -0.000000 
5.453000 0.381152 0.162391 0.008432 0.000609 0.303106 0.000000 0.000000 0.000000 0.153350 0.000000 1.000000 -0.000000 
5.454000 0.381070 0.162398 0.008425 0.000606 0.303164 0.000000 0.000000 0.000000 0.153368 0.000000 1.000000 -0.000000 
5.455000 0.380988 0.162405 0.008417 0.000603 0.303222 0.000000 0.000000 0.000000 0.153385 0.000000 1.000000 0.000000 
5.456000 0.380906 0.162411 0.008409 0.000600 0.303281 0.000000 0.000000 0.000000 0.153402 0.000000 1.000000 -0.000000 
5.457000 0.380825 0.162418 0.008401 0.000598 0.303339 0.000000 0.000000 0.000000 0.153419 0.000000 1.000000 0.000000 
5.458000 0.380743 0.162424 0.008393 0.000595 0.303397 0.000000 0.000000 0.000000 0.153436 0.000000 1.000000 0.000000 
5.459000 0.380661 0.162431 0.008385 0.000592 0.303455 0.000000 0.000000 0.000000 0.153453 0.000000 1.000000 -0.000000 
5.460000 0.380579 0.162437 0.008377 0.000589 0.303513 0.000000 0.000000 0.000000 0.153470 0.000000 1.000000 0.000000 
5.461000 0.380498 0.162444 0.008369 0.000587 0.303571 0.000000 0.000000 0.000000 0.153488 0.000000 1.000000 -0.000000 
5.462000 0.380416 0.162450 0.008362 0.000584 0.303629 0.000000 0.000000 0.000000 0.153505 0.000000 1.000000 0.000000 
5.463000 0.380334 0.162457 0.008354 0.000581 0.303687 0.000000 0.000000 0.000000 0.153522 0.000000 1.000000 0.000000 
5.464000 0.380253 0.162463 0.008346 0.000579 0.303745 0.000000 0.000000 0.000000 0.153539 0.000000 1.000000 -0.000000 
5.465000 0.380171 0.162470 0.008338 0.000576 0.303803 0.000000 0.000000 0.000000 0.153556 0.000000 1.000000 0.000000 
5.466000 0.380089 0.162476 0.008330 0.000573 0.303861 0.000000 0.000000 0.000000 0.153573 0.000000 1.000000 -0.000000 
5.467000 0.380008 0.162483 0.008322 0.000571 0.303919 0.000000 0.000000 0.000000 0.153590 0.000000 1.000000 0.000000 
5.468000 0.379926 0.162489 0.008314 0.000568 0.303977 0.000000 0.000000 0.000000 0.153607 0.000000 1.000000 -0.000000 
5.469000 0.379845 0.162496 0.008307 0.000565 0.304035 0.000000 0.000000 0.000000 0.153624 0.000000 1.000000 -0.000000 
5.470000 0.379763 0.162502 0.008299 0.000562 0.304093 0.000000 0.000000 0.000000 0.153641 0.000000 1.000000 -0.000000 
5.471000 0.379682 0.162509 0.008291 0.000560 0.304151 0.000000 0.000000 0.000000 0.153658 0.000000 1.000000 -0.000000 
5.472000 0.379600 0.162515 0.008283 0.000557 0.304209 0.000000 0.000000 0.000000 0.153675 0.000000 1.000000 -0.000000 
5.473000 0.379519 0.162522 0.008275 0.000555 0.304267 0.000000 0.000000 0.000000 0.153692 0.000000 1.000000 0.000000 
5.474000 0.379437 0.162529 0.008268 0.000552 0.304325 0.000000 0.000000 0.000000 0.153709 0.000000 1.000000 -0.000000 
5.475000 0.379356 0.162535 0.008260 0.000549 0.304383 0.000000 0.000000 0.000000 0.153726 0.000000 1.000000 0.000000 
5.476000 0.379275 0.162542 0.008252 0.000547 0.304441 0.000000 0.000000 0.000000 0.153743 0.000000 1.000000 0.000000 
5.477000 0.379193 0.162548 0.008244 0.000544 0.304499 0.000000 0.000000 0.000000 0.153760 0.000000 1.000000 0.000000 
5.478000 0.379112 0.162555 0.008237 0.000541 0.304556 0.000000 0.000000 0.000000 0.153777 0.000000 1.000000 0.000000 
5.479000 0.379031 0.162561 0.008229 0.000539 0.304614 0.000000 0.000000 0.000000 0.153794 0.000000 1.000000 -0.000000 
5.480000 0.378950 0.162568 0.008221 0.000536 0.304672 0.000000 0.000000 0.000000 0.153811 0.000000 1.000000 -0.000000 
5.481000 0.378868 0.162574 0.008213 0.000533 0.304730 0.000000 0.000000 0.000000 0.153828 0.000000 1.000000 -0.000000 
5.482000 0.378787 0.162581 0.008206 0.000531 0.304788 0.000000 0.000000 0.000000 0.153844 0.000000 1.000000 0.000000 
5.483000 0.378706 0.162587 0.008198 0.000528 0.304845 0.000000 0.000000 0.000000 0.153861 0.000000 1.000000 -0.000000 
5.484000 0.378625 0.162594 0.008190 0.000526 0.304903 0.000000 0.000000 0.000000 0.153878 0.000000 1.000000 -0.000000 
5.485000 0.378544 0.162600 0.008182 0.000523 0.304961 0.000000 0.000000 0.000000 0.153895 0.000000 1.000000 0.000000 
5.486000 0.378462 0.162607 0.008175 0.000520 0.305019 0.000000 0.000000 0.000000 0.153912 0.000000 1.000000 -0.000000 
5.487000 0.378381 0.162613 0.008167 0.000518 0.305076 0.000000 0.000000 0.000000 0.153929 0.000000 1.000000 0.000000 
5.488000 0.378300 0.162620 0.008159 0.000515 0.305134 0.000000 0.000000 0.000000 0.153946 0.000000 1.000000 0.000000 
5.489000 0.378219 0.162627 0.008151 0.000513 0.305192 0.000000 0.000000 0.000000 0.153962 0.000000 1.000000 0.000000 
5.490000 0.378138 0.162633 0.008144 0.000510 0.305249 0.000000 0.000000 0.000000 0.153979 0.000000 1.000000 -0.000000 
5.491000 0.378057 0.162640 0.008136 0.000508 0.305307 0.000000 0.000000 0.000000 0.153996 0.000000 1.000000 -0.000000 
5.492000 0.377976 0.162646 0.008128 0.000505 0.305365 0.000000 0.000000 0.000000 0.154013 0.000000 1.000000 -0.000000 
5.493000 0.377895 0.162653 0.008121 0.000503 0.305422 0.000000 0.000000 0.000000 0.154030 0.000000 1.000000 0.000000 
5.494000 0.377814 0.162659 0.008113 0.000500 0.305480 0.000000 0.000000 0.000000 0.154046 0.000000 1.000000 0.000000 
5.495000 0.377734 0.162666 0.008105 0.000497 0.305538 0.000000 0.000000 0.000000 0.154063 0.000000 1.000000 -0.000000 
5.496000 0.377653 0.162672 0.008098 0.000495 0.305595 0.000000 0.000000 0.000000 0.154080 0.000000 1.000000 -0.000000 
5.497000 0.377572 0.162679 0.008090 0.000492 0.305653 0.000000 0.000000 0.000000 0.154097 0.000000 1.000000 0.000000 
5.498000 0.377491 0.162685 0.008082 0.000490 0.305710 0.000000 0.000000 0.000000 0.154113 0.000000 1.000000 -0.000000 
5.499000 0.377410 0.162692 0.008075 0.000487 0.305768 0.000000 0.000000 0.000000 0.154130 0.000000 1.000000 0.000000 
5.500000 0.377329 0.162699 0.008067 0.000485 0.305825 0.000000 0.000000 0.000000 0.154147 0.000000 1.000000 -0.000000 
5.501000 0.377249 0.162705 0.008059 0.000482 0.305883 0.000000 0.000000 0.000000 0.154163 0.000000 1.000000 -0.000000 
5.502000 0.377168 0.162712 0.008052 0.000480 0.305940 0.000000 0.000000 0.000000 0.154180 0.000000 1.000000 0.000000 
5.503000 0.377087 0.162718 0.008044 0.000477 0.305998 0.000000 0.000000 0.000000 0.154197 0.000000 1.000000 -0.000000 
5.504000 0.377007 0.162725 0.008036 0.000475 0.306055 0.000000 0.000000 0.000000 0.154213 0.000000 1.000000 -0.000000 
5.505000 0.376926 0.162731 0.008029 0.000472 0.306113 0.000000 0.000000 0.000000 0.154230 0.000000 1.000000 -0.000000 
5.506000 0.376845 0.162738 0.008021 0.000470 0.306170 0.000000 0.000000 0.000000 0.154247 0.000000 1.000000 -0.000000 
5.507000 0.376765 0.162744 0.008014 0.000467 0.306228 0.000000 0.000000 0.000000 0.154263 0.000000 1.000000 0.000000 
5.508000 0.376684 0.162751 0.008006 0.000465 0.306285 0.000000 0.000000 0.000000 0.154280 0.000000 1.000000 0.000000 
5.509000 0.376604 0.162757 0.007998 0.000462 0.306342 0.000000 0.000000 0.000000 0.154297 0.000000 1.000000 0.000000 
5.510000 0.376523 0.162764 0.007991 0.000460 0.306400 0.000000 0.000000 0.000000 0.154313 0.000000 1.000000 0.000000 
5.511000 0.376442 0.162771 0.007983 0.000458 0.306457 0.000000 0.000000 0.000000 0.154330 0.000000 1.000000 0.000000 
5.512000 0.376362 0.162777 0.007976 0.000455 0.306515 0.000000 0.000000 0.000000 0.154346 0.000000 1.000000 -0.000000 
5.513000 0.376282 0.162784 0.007968 0.000453 0.306572 0.000000 0.000000 0.000000 0.154363 0.000000 1.000000 0.000000 
5.514000 0.376201 0.162790 0.007960 0.000450 0.306629 0.000000 0.000000 0.000000 0.154380 0.000000 1.000000 -0.000000 
5.515000 0.376121 0.162797 0.007953 0.000448 0.306687 0.000000 0.000000 0.000000 0.154396 0.000000 1.000000 0.000000 
5.516000 0.376040 0.162803 0.007945 0.000445 0.306744 0.000000 0.000000 0.000000 0.154413 0.000000 1.000000 -0.000000 
5.517000 0.375960 0.162810 0.007938 0.000443 0.306801 0.000000 0.000000 0.000000 0.154429 0.000000 1.000000 -0.000000 
5.518000 0.375880 0.162816 0.007930 0.000441 0.306858 0.000000 0.000000 0.000000 0.154446 0.000000 1.000000 -0.000000 
5.519000 0.375799 0.162823 0.007923 0.000438 0.306916 0.000000 0.000000 0.000000 0.154462 0.000000 1.000000 -0.000000 
5.520000 0.375719 0.162829 0.007915 0.000436 0.306973 0.000000 0.000000 0.000000 0.154479 0.000000 1.000000 -0.000000 
5.521000 0.375639 0.162836 0.007908 0.000433 0.307030 0.000000 0.000000 0.000000 0.154495 0.000000 1.000000 -0.000000 
5.522000 0.375558 0.162843 0.007900 0.000431 0.307087 0.000000 0.000000 0.000000 0.154512 0.000000 1.000000 -0.000000 
5.523000 0.375478 0.162849 0.007892 0.000429 0.307145 0.000000 0.000000 0.000000 0.154528 0.000000 1.000000 -0.000000 
5.524000 0.375398 0.162856 0.007885 0.000426 0.307202 0.000000 0.000000 0.000000 0.154545 0.000000 1.000000 -0.000000 
5.525000 0.375318 0.162862 0.007877 0.000424 0.307259 0.000000 0.000000 0.000000 0.154561 0.000000 1.000000 -0.000000 
5.526000 0.375238 0.162869 0.007870 0.000421 0.307316 0.000000 0.000000 0.000000 0.154578 0.000000 1.000000 0.000000 
5.527000 0.375157 0.162875 0.007862 0.000419 0.307373 0.000000 0.000000 0.000000 0.154594 0.000000 1.000000 -0.000000 
5.528000 0.375077 0.162882 0.007855 0.000417 0.307430 0.000000 0.000000 0.000000 0.154610 0.000000 1.000000 -0.000000 
5.529000 0.374997 0.162889 0.007847 0.000414 0.307487 0.000000 0.000000 0.000000 0.154627 0.000000 1.000000 -0.000000 
5.530000 0.374917 0.162895 0.007840 0.000412 0.307545 0.000000 0.000000 0.000000 0.154643 0.000000 1.000000 -0.000000 
5.531000 0.374837 0.162902 0.007832 0.000410 0.307602 0.000000 0.000000 0.000000 0.154660 0.000000 1.000000 0.000000 
5.532000 0.374757 0.162908 0.007825 0.000407 0.307659 0.000000 0.000000 0.000000 0.154676 0.000000 1.000000 -0.000000 
5.533000 0.374677 0.162915 0.007817 0.000405 0.307716 0.000000 0.000000 0.000000 0.154692 0.000000 1.000000 0.000000 
5.534000 0.374597 0.162921 0.007810 0.000403 0.307773 0.000000 0.000000 0.000000 0.154709 0.000000 1.000000 -0.000000 
5.535000 0.374517 0.162928 0.007803 0.000400 0.307830 0.000000 0.000000 0.000000 0.154725 0.000000 1.000000 -0.000000 
5.536000 0.374437 0.162934 0.007795 0.000398 0.307887 0.000000 0.000000 0.000000 0.154741 0.000000 1.000000 0.000000 
5.537000 0.374357 0.162941 0.007788 0.000396 0.307944 0.000000 0.000000 0.000000 0.154758 0.000000 1.000000 0.000000 
5.538000 0.374278 0.162948 0.007780 0.000393 0.308001 0.000000 0.000000 0.000000 0.154774 0.000000 1.000000 -0.000000 
5.539000 0.374198 0.162954 0.007773 0.000391 0.308058 0.000000 0.000000 0.000000 0.154790 0.000000 1.000000 -0.000000 
5.540000 0.374118 0.162961 0.007765 0.000389 0.308115 0.000000 0.000000 0.000000 0.154807 0.000000 1.000000 0.000000 
5.541000 0.374038 0.162967 0.007758 0.000386 0.308172 0.000000 0.000000 0.000000 0.154823 0.000000 1.000000 -0.000000 
5.542000 0.373958 0.162974 0.007750 0.000384 0.308229 0.000000 0.000000 0.000000 0.154839 0.000000 1.000000 -0.000000 
5.543000 0.373879 0.162980 0.007743 0.000382 0.308286 0.000000 0.000000 0.000000 0.154855 0.000000 1.000000 -0.000000 
5.544000 0.373799 0.162987 0.007736 0.000380 0.308343 0.000000 0.000000 0.000000 0.154872 0.000000 1.000000 -0.000000 
5.545000 0.373719 0.162994 0.007728 0.000377 0.308399 0.000000 0.000000 0.000000 0.154888 0.000000 1.000000 -0.000000 
5.546000 0.373639 0.163000 0.007721 0.000375 0.308456 0.000000 0.000000 0.000000 0.154904 0.000000 1.000000 -0.000000 
5.547000 0.373560 0.163007 0.007713 0.000373 0.308513 0.000000 0.000000 0.000000 0.154920 0.000000 1.000000 -0.000000 
5.548000 0.373480 0.163013 0.007706 0.000371 0.308570 0.000000 0.000000 0.000000 0.154937 0.000000 1.000000 -0.000000 
5.549000 0.373400 0.163020 0.007699 0.000368 0.308627 0.000000 0.000000 0.000000 0.154953 0.000000 1.000000 -0.000000 
5.550000 0.373321 0.163026 0.007691 0.000366 0.308684 0.000000 0.000000 0.000000 0.154969 0.000000 1.000000 0.000000 
5.551000 0.373241 0.163033 0.007684 0.000364 0.308741 0.000000 0.000000 0.000000 0.154985 0.000000 1.000000 -0.000000 
5.552000 0.373162 0.163040 0.007676 0.000362 0.308797 0.000000 0.000000 0.000000 0.155001 0.000000 1.000000 0.000000 
5.553000 0.373082 0.163046 0.007669 0.000359 0.308854 0.000000 0.000000 0.000000 0.155018 0.000000 1.000000 0.000000 
5.554000 0.373003 0.163053 0.007662 0.000357 0.308911 0.000000 0.000000 0.000000 0.155034 0.000000 1.000000 0.000000 
5.555000 0.372923 0.163059 0.007654 0.000355 0.308968 0.000000 0.000000 0.000000 0.155050 0.000000 1.000000 0.000000 
5.556000 0.372844 0.163066 0.007647 0.000353 0.309024 0.000000 0.000000 0.000000 0.155066 0.000000 1.000000 -0.000000 
5.557000 0.372764 0.163072 0.007640 0.000351 0.309081 0.000000 0.000000 0.000000 0.155082 0.000000 1.000000 -0.000000 
5.558000 0.372685 0.163079 0.007632 0.000348 0.309138 0.000000 0.000000 0.000000 0.155098 0.000000 1.000000 -0.000000 
5.559000 0.372606 0.163086 0.007625 0.000346 0.309195 0.000000 0.000000 0.000000 0.155114 0.000000 1.000000 -0.000000 
5.560000 0.372526 0.163092 0.007618 0.000344 0.309251 0.000000 0.000000 0.000000 0.155130 0.000000 1.000000 -0.000000 
5.561000 0.372447 0.163099 0.007610 0.000342 0.309308 0.000000 0.000000 0.000000 0.155147 0.000000 1.000000 0.000000 
5.562000 0.372367 0.163105 0.007603 0.000340 0.309365 0.000000 0.000000 0.000000 0.155163 0.000000 1.000000 0.000000 
5.563000 0.372288 0.163112 0.007596 0.000337 0.309421 0.000000 0.000000 0.000000 0.155179 0.000000 1.000000 0.000000 
5.564000 0.372209 0.163118 0.007588 0.000335 0.309478 0.000000 0.000000 0.000000 0.155195 0.000000 1.000000 -0.000000 
5.565000 0.372130 0.163125 0.007581 0.000333 0.309534 0.000000 0.000000 0.000000 0.155211 0.000000 1.000000 0.000000 
5.566000 0.372050 0.163132 0.007574 0.000331 0.309591 0.000000 0.000000 0.000000 0.155227 0.000000 1.000000 -0.000000 
5.567000 0.371971 0.163138 0.007567 0.000329 0.309648 0.000000 0.000000 0.000000 0.155243 0.000000 1.000000 -0.000000 
5.568000 0.371892 0.163145 0.007559 0.000327 0.309704 0.000000 0.000000 0.000000 0.155259 0.000000 1.000000 0.000000 
5.569000 0.371813 0.163151 0.007552 0.000325 0.309761 0.000000 0.000000 0.000000 0.155275 0.000000 1.000000 -0.000000 
5.570000 0.371734 0.163158 0.007545 0.000322 0.309817 0.000000 0.000000 0.000000 0.155291 0.000000 1.000000 -0.000000 
5.571000 0.371655 0.163165 0.007537 0.000320 0.309874 0.000000 0.000000 0.000000 0.155307 0.000000 1.000000 -0.000000 
5.572000 0.371576 0.163171 0.007530 0.000318 0.309930 0.000000 0.000000 0.000000 0.155323 0.000000 1.000000 0.000000 
5.573000 0.371496 0.163178 0.007523 0.000316 0.309987 0.000000 0.000000 0.000000 0.155339 0.000000 1.000000 -0.000000 
5.574000 0.371417 0.163184 0.007516 0.000314 0.310043 0.000000 0.000000 0.000000 0.155355 0.000000 1.000000 0.000000 
5.575000 0.371338 0.163191 0.007508 0.000312 0.310100 0.000000 0.000000 0.000000 0.155371 0.000000 1.000000 0.000000 
5.576000 0.371259 0.163197 0.007501 0.000310 0.310156 0.000000 0.000000 0.000000 0.155387 0.000000 1.000000 -0.000000 
5.577000 0.371180 0.163204 0.007494 0.000308 0.310213 0.000000 0.000000 0.000000 0.155403 0.000000 1.000000 -0.000000 
5.578000 0.371102 0.163211 0.007487 0.000306 0.310269 0.000000 0.000000 0.000000 0.155419 0.000000 1.000000 -0.000000 
5.579000 0.371023 0.163217 0.007479 0.000303 0.310326 0.000000 0.000000 0.000000 0.155434 0.000000 1.000000 0.000000 
5.580000 0.370944 0.163224 0.007472 0.000301 0.310382 0.000000 0.000000 0.000000 0.155450 0.000000 1.000000 0.000000 
5.581000 0.370865 0.163230 0.007465 0.000299 0.310439 0.000000 0.000000 0.000000 0.155466 0.000000 1.000000 -0.000000 
5.582000 0.370786 0.163237 0.007458 0.000297 0.310495 0.000000 0.000000 0.000000 0.155482 0.000000 1.000000 0.000000 
5.583000 0.370707 0.163244 0.007450 0.000295 0.310551 0.000000 0.000000 0.000000 0.155498 0.000000 1.000000 0.000000 
5.584000 0.370628 0.163250 0.007443 0.000293 0.310608 0.000000 0.000000 0.000000 0.155514 0.000000 1.000000 0.000000 
5.585000 0.370549 0.163257 0.007436 0.000291 0.310664 0.000000 0.000000 0.000000 0.155530 0.000000 1.000000 -0.000000 
5.586000 0.370471 0.163263 0.007429 0.000289 0.310720 0.000000 0.000000 0.000000 0.155546 0.000000 1.000000 0.000000 
5.587000 0.370392 0.163270 0.007422 0.000287 0.310777 0.000000 0.000000 0.000000 0.155561 0.000000 1.000000 0.000000 
5.588000 0.370313 0.163277 0.007415 0.000285 0.310833 0.000000 0.000000 0.000000 0.155577 0.000000 1.000000 0.000000 
5.589000 0.370235 0.163283 0.007407 0.000283 0.310889 0.000000 0.000000 0.000000 0.155593 0.000000 1.000000 0.000000 
5.590000 0.370156 0.163290 0.007400 0.000281 0.310946 0.000000 0.000000 0.000000 0.155609 0.000000 1.000000 -0.000000 
5.591000 0.370077 0.163296 0.007393 0.000279 0.311002 0.000000 0.000000 0.000000 0.155625 0.000000 1.000000 -0.000000 
5.592000 0.369999 0.163303 0.007386 0.000277 0.311058 0.000000 0.000000 0.000000 0.155640 0.000000 1.000000 0.000000 
5.593000 0.369920 0.163310 0.007379 0.000275 0.311114 0.000000 0.000000 0.000000 0.155656 0.000000 1.000000 0.000000 
5.594000 0.369841 0.163316 0.007371 0.000273 0.311171 0.000000 0.000000 0.000000 0.155672 0.000000 1.000000 0.000000 
5.595000 0.369763 0.163323 0.007364 0.000271 0.311227 0.000000 0.000000 0.000000 0.155688 0.000000 1.000000 -0.000000 
5.596000 0.369684 0.163329 0.007357 0.000269 0.311283 0.000000 0.000000 0.000000 0.155703 0.000000 1.000000 0.000000 
5.597000 0.369606 0.163336 0.007350 0.000267 0.311339 0.000000 0.000000 0.000000 0.155719 0.000000 1.000000 0.000000 
5.598000 0.369527 0.163343 0.007343 0.000265 0.311395 0.000000 0.000000 0.000000 0.155735 0.000000 1.000000 -0.000000 
5.599000 0.369449 0.163349 0.007336 0.000263 0.311451 0.000000 0.000000 0.000000 0.155750 0.000000 1.000000 -0.000000 
5.600000 0.369370 0.163356 0.007329 0.000261 0.311508 0.000000 0.000000 0.000000 0.155766 0.000000 1.000000 -0.000000 
5.601000 0.369292 0.163362 0.007322 0.000259 0.311564 0.000000 0.000000 0.000000 0.155782 0.000000 1.000000 -0.000000 
5.602000 0.369213 0.163369 0.007314 0.000257 0.311620 0.000000 0.000000 0.000000 0.155798 0.000000 1.000000 -0.000000 
5.603000 0.369135 0.163376 0.007307 0.000255 0.311676 0.000000 0.000000 0.000000 0.155813 0.000000 1.000000 -0.000000 
5.604000 0.369057 0.163382 0.007300 0.000253 0.311732 0.000000 0.000000 0.000000 0.155829 0.000000 1.000000 0.000000 
5.605000 0.368978 0.163389 0.007293 0.000251 0.311788 0.000000 0.000000 0.000000 0.155845 0.000000 1.000000 0.000000 
5.606000 0.368900 0.163396 0.007286 0.000249 0.311844 0.000000 0.000000 0.000000 0.155860 0.000000 1.000000 0.000000 
5.607000 0.368822 0.163402 0.007279 0.000247 0.311900 0.000000 0.000000 0.000000 0.155876 0.000000 1.000000 0.000000 
5.608000 0.368744 0.163409 0.007272 0.000246 0.311956 0.000000 0.000000 0.000000 0.155891 0.000000 1.000000 0.000000 
5.609000 0.368665 0.163415 0.007265 0.000244 0.312012 0.000000 0.000000 0.000000 0.155907 0.000000 1.000000 -0.000000 
5.610000 0.368587 0.163422 0.007258 0.000242 0.312068 0.000000 0.000000 0.000000 0.155923 0.000000 1.000000 -0.000000 
5.611000 0.368509 0.163429 0.007251 0.000240 0.312124 0.000000 0.000000 0.000000 0.155938 0.000000 1.000000 0.000000 
5.612000 0.368431 0.163435 0.007244 0.000238 0.312180 0.000000 0.000000 0.000000 0.155954 0.000000 1.000000 0.000000 
5.613000 0.368352 0.163442 0.007236 0.000236 0.312236 0.000000 0.000000 0.000000 0.155969 0.000000 1.000000 -0.000000 
5.614000 0.368274 0.163449 0.007229 0.000234 0.312292 0.000000 0.000000 0.000000 0.155985 0.000000 1.000000 -0.000000 
5.615000 0.368196 0.163455 0.007222 0.000232 0.312348 0.000000 0.000000 0.000000 0.156000 0.000000 1.000000 -0.000000 
5.616000 0.368118 0.163462 0.007215 0.000230 0.312404 0.000000 0.000000 0.000000 0.156016 0.000000 1.000000 -0.000000 
5.617000 0.368040 0.163468 0.007208 0.000229 0.312460 0.000000 0.000000 0.000000 0.156031 0.000000 1.000000 -0.000000 
5.618000 0.367962 0.163475 0.007201 0.000227 0.312516 0.000000 0.000000 0.000000 0.156047 0.000000 1.000000 0.000000 
5.619000 0.367884 0.163482 0.007194 0.000225 0.312572 0.000000 0.000000 0.000000 0.156063 0.000000 1.000000 0.000000 
5.620000 0.367806 0.163488 0.007187 0.000223 0.312628 0.000000 0.000000 0.000000 0.156078 0.000000 1.000000 -0.000000 
5.621000 0.367728 0.163495 0.007180 0.000221 0.312684 0.000000 0.000000 0.000000 0.156094 0.000000 1.000000 -0.000000 
5.622000 0.367650 0.163502 0.007173 0.000219 0.312739 0.000000 0.000000 0.000000 0.156109 0.000000 1.000000 0.000000 
5.623000 0.367572 0.163508 0.007166 0.000218 0.312795 0.000000 0.000000 0.000000 0.156124 0.000000 1.000000 -0.000000 
5.624000 0.367494 0.163515 0.007159 0.000216 0.312851 0.000000 0.000000 0.000000 0.156140 0.000000 1.000000 -0.000000 
5.625000 0.367416 0.163521 0.007152 0.000214 0.312907 0.000000 0.000000 0.000000 0.156155 0.000000 1.000000 -0.000000 
5.626000 0.367338 0.163528 0.007145 0.000212 0.312963 0.000000 0.000000 0.000000 0.156171 0.000000 1.000000 -0.000000 
5.627000 0.367261 0.163535 0.007138 0.000210 0.313019 0.000000 0.000000 0.000000 0.156186 0.000000 1.000000 -0.000000 
5.628000 0.367183 0.163541 0.007131 0.000208 0.313074 0.000000 0.000000 0.000000 0.156202 0.000000 1.000000 -0.000000 
5.629000 0.367105 0.163548 0.007124 0.000207 0.313130 0.000000 0.000000 0.000000 0.156217 0.000000 1.000000 -0.000000 
5.630000 0.367027 0.163555 0.007117 0.000205 0.313186 0.000000 0.000000 0.000000 0.156232 0.000000 1.000000 0.000000 
5.631000 0.366949 0.163561 0.007110 0.000203 0.313242 0.000000 0.000000 0.000000 0.156248 0.000000 1.000000 -0.000000 
5.632000 0.366872 0.163568 0.007103 0.000201 0.313297 0.000000 0.000000 0.000000 0.156263 0.000000 1.000000 0.000000 
5.633000 0.366794 0.163574 0.007096 0.000200 0.313353 0.000000 0.000000 0.000000 0.156279 0.000000 1.000000 0.000000 
5.634000 0.366716 0.163581 0.007089 0.000198 0.313409 0.000000 0.000000 0.000000 0.156294 0.000000 1.000000 0.000000 
5.635000 0.366639 0.163588 0.007082 0.000196 0.313464 0.000000 0.000000 0.000000 0.156309 0.000000 1.000000 -0.000000 
5.636000 0.366561 0.163594 0.007076 0.000194 0.313520 0.000000 0.000000 0.000000 0.156325 0.000000 1.000000 -0.000000 
5.637000 0.366483 0.163601 0.007069 0.000193 0.313576 0.000000 0.000000 0.000000 0.156340 0.000000 1.000000 -0.000000 
5.638000 0.366406 0.163608 0.007062 0.000191 0.313631 0.000000 0.000000 0.000000 0.156355 0.000000 1.000000 0.000000 
5.639000 0.366328 0.163614 0.007055 0.000189 0.313687 0.000000 0.000000 0.000000 0.156371 0.000000 1.000000 0.000000 
5.640000 0.366251 0.163621 0.007048 0.000187 0.313743 0.000000 0.000000 0.000000 0.156386 0.000000 1.000000 -0.000000 
5.641000 0.366173 0.163628 0.007041 0.000186 0.313798 0.000000 0.000000 0.000000 0.156401 0.000000 1.000000 -0.000000 
5.642000 0.366095 0.163634 0.007034 0.000184 0.313854 0.000000 0.000000 0.000000 0.156416 0.000000 1.000000 -0.000000 
5.643000 0.366018 0.163641 0.007027 0.000182 0.313909 0.000000 0.000000 0.000000 0.156432 0.000000 1.000000 0.000000 
5.644000 0.365940 0.163648 0.007020 0.000180 0.313965 0.000000 0.000000 0.000000 0.156447 0.000000 1.000000 -0.000000 
5.645000 0.365863 0.163654 0.007013 0.000179 0.314021 0.000000 0.000000 0.000000 0.156462 0.000000 1.000000 0.000000 
5.646000 0.365786 0.163661 0.007006 0.000177 0.314076 0.000000 0.000000 0.000000 0.156477 0.000000 1.000000 0.000000 
5.647000 0.365708 0.163668 0.006999 0.000175 0.314132 0.000000 0.000000 0.000000 0.156493 0.000000 1.000000 -0.000000 
5.648000 0.365631 0.163674 0.006993 0.000174 0.314187 0.000000 0.000000 0.000000 0.156508 0.000000 1.000000 -0.000000 
5.649000 0.365553 0.163681 0.006986 0.000172 0.314243 0.000000 0.000000 0.000000 0.156523 0.000000 1.000000 -0.000000 
5.650000 0.365476 0.163688 0.006979 0.000170 0.314298 0.000000 0.000000 0.000000 0.156538 0.000000 1.000000 0.000000 
5.651000 0.365399 0.163694 0.006972 0.000169 0.314354 0.000000 0.000000 0.000000 0.156554 0.000000 1.000000 -0.000000 
5.652000 0.365321 0.163701 0.006965 0.000167 0.314409 0.000000 0.000000 0.000000 0.156569 0.000000 1.000000 -0.000000 
5.653000 0.365244 0.163707 0.006958 0.000165 0.314464 0.000000 0.000000 0.000000 0.156584 0.000000 1.000000 0.000000 
5.654000 0.365167 0.163714 0.006951 0.000164 0.314520 0.000000 0.000000 0.000000 0.156599 0.000000 1.000000 0.000000 
5.655000 0.365090 0.163721 0.006945 0.000162 0.314575 0.000000 0.000000 0.000000 0.156614 0.000000 1.000000 0.000000 
5.656000 0.365012 0.163727 0.006938 0.000160 0.314631 0.000000 0.000000 0.000000 0.156629 0.000000 1.000000 0.000000 
5.657000 0.364935 0.163734 0.006931 0.000159 0.314686 0.000000 0.000000 0.000000 0.156644 0.000000 1.000000 0.000000 
5.658000 0.364858 0.163741 0.006924 0.000157 0.314742 0.000000 0.000000 0.000000 0.156660 0.000000 1.000000 -0.000000 
5.659000 0.364781 0.163747 0.006917 0.000156 0.314797 0.000000 0.000000 0.000000 0.156675 0.000000 1.000000 -0.000000 
5.660000 0.364704 0.163754 0.006910 0.000154 0.314852 0.000000 0.000000 0.000000 0.156690 0.000000 1.000000 -0.000000 
5.661000 0.364627 0.163761 0.006904 0.000152 0.314908 0.000000 0.000000 0.000000 0.156705 0.000000 1.000000 0.000000 
5.662000 0.364550 0.163767 0.006897 0.000151 0.314963 0.000000 0.000000 0.000000 0.156720 0.000000 1.000000 -0.000000 
5.663000 0.364473 0.163774 0.006890 0.000149 0.315018 0.000000 0.000000 0.000000 0.156735 0.000000 1.000000 -0.000000 
5.664000 0.364396 0.163781 0.006883 0.000148 0.315074 0.000000 0.000000 0.000000 0.156750 0.000000 1.000000 0.000000 
5.665000 0.364319 0.163787 0.006876 0.000146 0.315129 0.000000 0.000000 0.000000 0.156765 0.000000 1.000000 0.000000 
5.666000 0.364242 0.163794 0.006869 0.000144 0.315184 0.000000 0.000000 0.000000 0.156780 0.000000 1.000000 -0.000000 
5.667000 0.364165 0.163801 0.006863 0.000143 0.315239 0.000000 0.000000 0.000000 0.156795 0.000000 1.000000 -0.000000 
5.668000 0.364088 0.163808 0.006856 0.000141 0.315295 0.000000 0.000000 0.000000 0.156810 0.000000 1.000000 0.000000 
5.669000 0.364011 0.163814 0.006849 0.000140 0.315350 0.000000 0.000000 0.000000 0.156825 0.000000 1.000000 -0.000000 
5.670000 0.363934 0.163821 0.006842 0.000138 0.315405 0.000000 0.000000 0.000000 0.156840 0.000000 1.000000 0.000000 
5.671000 0.363857 0.163828 0.006836 0.000137 0.315460 0.000000 0.000000 0.000000 0.156855 0.000000 1.000000 -0.000000 
5.672000 0.363780 0.163834 0.006829 0.000135 0.315516 0.000000 0.000000 0.000000 0.156870 0.000000 1.000000 0.000000 
5.673000 0.363703 0.163841 0.006822 0.000134 0.315571 0.000000 0.000000 0.000000 0.156885 0.000000 1.000000 -0.000000 
5.674000 0.363626 0.163848 0.006815 0.000132 0.315626 0.000000 0.000000 0.000000 0.156900 0.000000 1.000000 -0.000000 
5.675000 0.363550 0.163854 0.006809 0.000131 0.315681 0.000000 0.000000 0.000000 0.156915 0.000000 1.000000 0.000000 
5.676000 0.363473 0.163861 0.006802 0.000129 0.315736 0.000000 0.000000 0.000000 0.156930 0.000000 1.000000 -0.000000 
5.677000 0.363396 0.163868 0.006795 0.000128 0.315791 0.000000 0.000000 0.000000 0.156945 0.000000 1.000000 -0.000000 
5.678000 0.363319 0.163874 0.006788 0.000126 0.315847 0.000000 0.000000 0.000000 0.156960 0.000000 1.000000 -0.000000 
5.679000 0.363242 0.163881 0.006782 0.000125 0.315902 0.000000 0.000000 0.000000 0.156975 0.000000 1.000000 0.000000 
5.680000 0.363166 0.163888 0.006775 0.000123 0.315957 0.000000 0.000000 0.000000 0.156990 0.000000 1.000000 -0.000000 
5.681000 0.363089 0.163894 0.006768 0.000122 0.316012 0.000000 0.000000 0.000000 0.157005 0.000000 1.000000 -0.000000 
5.682000 0.363012 0.163901 0.006761 0.000120 0.316067 0.000000 0.000000 0.000000 0.157019 0.000000 1.000000 -0.000000 
5.683000 0.362936 0.163908 0.006755 0.000119 0.316122 0.000000 0.000000 0.000000 0.157034 0.000000 1.000000 -0.000000 
5.684000 0.362859 0.163915 0.006748 0.000117 0.316177 0.000000 0.000000 0.000000 0.157049 0.000000 1.000000 0.000000 
5.685000 0.362783 0.163921 0.006741 0.000116 0.316232 0.000000 0.000000 0.000000 0.157064 0.000000 1.000000 -0.000000 
5.686000 0.362706 0.163928 0.006735 0.000114 0.316287 0.000000 0.000000 0.000000 0.157079 0.000000 1.000000 0.000000 
5.687000 0.362630 0.163935 0.006728 0.000113 0.316342 0.000000 0.000000 0.000000 0.157094 0.000000 1.000000 0.000000 
5.688000 0.362553 0.163941 0.006721 0.000112 0.316397 0.000000 0.000000 0.000000 0.157109 0.000000 1.000000 0.000000 
5.689000 0.362476 0.163948 0.006715 0.000110 0.316452 0.000000 0.000000 0.000000 0.157123 0.000000 1.000000 -0.000000 
5.690000 0.362400 0.163955 0.006708 0.000109 0.316507 0.000000 0.000000 0.000000 0.157138 0.000000 1.000000 0.000000 
5.691000 0.362324 0.163961 0.006701 0.000107 0.316562 0.000000 0.000000 0.000000 0.157153 0.000000 1.000000 -0.000000 
5.692000 0.362247 0.163968 0.006695 0.000106 0.316617 0.000000 0.000000 0.000000 0.157168 0.000000 1.000000 0.000000 
5.693000 0.362171 0.163975 0.006688 0.000105 0.316672 0.000000 0.000000 0.000000 0.157182 0.000000 1.000000 -0.000000 
5.694000 0.362094 0.163982 0.006681 0.000103 0.316727 0.000000 0.000000 0.000000 0.157197 0.000000 1.000000 -0.000000 
5.695000 0.362018 0.163988 0.006675 0.000102 0.316782 0.000000 0.000000 0.000000 0.157212 0.000000 1.000000 -0.000000 
5.696000 0.361942 0.163995 0.006668 0.000100 0.316837 0.000000 0.000000 0.000000 0.157227 0.000000 1.000000 -0.000000 
5.697000 0.361865 0.164002 0.006661 0.000099 0.316892 0.000000 0.000000 0.000000 0.157241 0.000000 1.000000 -0.000000 
5.698000 0.361789 0.164008 0.006655 0.000098 0.316947 0.000000 0.000000 0.000000 0.157256 0.000000 1.000000 -0.000000 
5.699000 0.361713 0.164015 0.006648 0.000096 0.317001 0.000000 0.000000 0.000000 0.157271 0.000000 1.000000 0.000000 
5.700000 0.361636 0.164022 0.006641 0.000095 0.317056 0.000000 0.000000 0.000000 0.157286 0.000000 1.000000 -0.000000 
5.701000 0.361560 0.164029 0.006635 0.000094 0.317111 0.000000 0.000000 0.000000 0.157300 0.000000 1.000000 -0.000000 
5.702000 0.361484 0.164035 0.006628 0.000092 0.317166 0.000000 0.000000 0.000000 0.157315 0.000000 1.000000 -0.000000 
5.703000 0.361408 0.164042 0.006621 0.000091 0.317221 0.000000 0.000000 0.000000 0.157330 0.000000 1.000000 -0.000000 
5.704000 0.361331 0.164049 0.006615 0.000090 0.317276 0.000000 0.000000 0.000000 0.157344 0.000000 1.000000 -0.000000 
5.705000 0.361255 0.164056 0.006608 0.000088 0.317330 0.000000 0.000000 0.000000 0.157359 0.000000 1.000000 -0.000000 
5.706000 0.361179 0.164062 0.006602 0.000087 0.317385 0.000000 0.000000 0.000000 0.157374 0.000000 1.000000 0.000000 
5.707000 0.361103 0.164069 0.006595 0.000086 0.317440 0.000000 0.000000 0.000000 0.157388 0.000000 1.000000 -0.000000 
5.708000 0.361027 0.164076 0.006588 0.000084 0.317495 0.000000 0.000000 0.000000 0.157403 0.000000 1.000000 -0.000000 
5.709000 0.360951 0.164082 0.006582 0.000083 0.317549 0.000000 0.000000 0.000000 0.157417 0.000000 1.000000 -0.000000 
5.710000 0.360875 0.164089 0.006575 0.000082 0.317604 0.000000 0.000000 0.000000 0.157432 0.000000 1.000000 -0.000000 
5.711000 0.360799 0.164096 0.006569 0.000081 0.317659 0.000000 0.000000 0.000000 0.157447 0.000000 1.000000 0.000000 
5.712000 0.360723 0.164103 0.006562 0.000079 0.317714 0.000000 0.000000 0.000000 0.157461 0.000000 1.000000 -0.000000 
5.713000 0.360647 0.164109 0.006556 0.000078 0.317768 0.000000 0.000000 0.000000 0.157476 0.000000 1.000000 0.000000 
5.714000 0.360571 0.164116 0.006549 0.000077 0.317823 0.000000 0.000000 0.000000 0.157490 0.000000 1.000000 -0.000000 
5.715000 0.360495 0.164123 0.006542 0.000076 0.317878 0.000000 0.000000 0.000000 0.157505 0.000000 1.000000 -0.000000 
5.716000 0.360419 0.164130 0.006536 0.000074 0.317932 0.000000 0.000000 0.000000 0.157519 0.000000 1.000000 -0.000000 
5.717000 0.360343 0.164136 0.006529 0.000073 0.317987 0.000000 0.000000 0.000000 0.157534 0.000000 1.000000 -0.000000 
5.718000 0.360267 0.164143 0.006523 0.000072 0.318042 0.000000 0.000000 0.000000 0.157548 0.000000 1.000000 -0.000000 
5.719000 0.360191 0.164150 0.006516 0.000071 0.318096 0.000000 0.000000 0.000000 0.157563 0.000000 1.000000 -0.000000 
5.720000 0.360115 0.164157 0.006510 0.000070 0.318151 0.000000 0.000000 0.000000 0.157577 0.000000 1.000000 -0.000000 
5.721000 0.360039 0.164163 0.006503 0.000068 0.318205 0.000000 0.000000 0.000000 0.157592 0.000000 1.000000 -0.000000 
5.722000 0.359963 0.164170 0.006497 0.000067 0.318260 0.000000 0.000000 0.000000 0.157606 0.000000 1.000000 0.000000 
5.723000 0.359888 0.164177 0.006490 0.000066 0.318315 0.000000 0.000000 0.000000 0.157621 0.000000 1.000000 0.000000 
5.724000 0.359812 0.164184 0.006484 0.000065 0.318369 0.000000 0.000000 0.000000 0.157635 0.000000 1.000000 -0.000000 
5.725000 0.359736 0.164190 0.006477 0.000064 0.318424 0.000000 0.000000 0.000000 0.157650 0.000000 1.000000 -0.000000 
5.726000 0.359660 0.164197 0.006471 0.000062 0.318478 0.000000 0.000000 0.000000 0.157664 0.000000 1.000000 -0.000000 
5.727000 0.359585 0.164204 0.006464 0.000061 0.318533 0.000000 0.000000 0.000000 0.157679 0.000000 1.000000 0.000000 
5.728000 0.359509 0.164211 0.006458 0.000060 0.318587 0.000000 0.000000 0.000000 0.157693 0.000000 1.000000 -0.000000 
5.729000 0.359433 0.164217 0.006451 0.000059 0.318642 0.000000 0.000000 0.000000 0.157707 0.000000 1.000000 -0.000000 
5.730000 0.359358 0.164224 0.006445 0.000058 0.318696 0.000000 0.000000 0.000000 0.157722 0.000000 1.000000 -0.000000 
5.731000 0.359282 0.164231 0.006438 0.000057 0.318751 0.000000 0.000000 0.000000 0.157736 0.000000 1.000000 -0.000000 
5.732000 0.359206 0.164238 0.006432 0.000056 0.318805 0.000000 0.000000 0.000000 0.157751 0.000000 1.000000 0.000000 
5.733000 0.359131 0.164245 0.006425 0.000055 0.318860 0.000000 0.000000 0.000000 0.157765 0.000000 1.000000 -0.000000 
5.734000 0.359055 0.164251 0.006419 0.000053 0.318914 0.000000 0.000000 0.000000 0.157779 0.000000 1.000000 -0.000000 
5.735000 0.358980 0.164258 0.006412 0.000052 0.318969 0.000000 0.000000 0.000000 0.157794 0.000000 1.000000 0.000000 
5.736000 0.358904 0.164265 0.006406 0.000051 0.319023 0.000000 0.000000 0.000000 0.157808 0.000000 1.000000 -0.000000 
5.737000 0.358829 0.164272 0.006399 0.000050 0.319077 0.000000 0.000000 0.000000 0.157822 0.000000 1.000000 -0.000000 
5.738000 0.358753 0.164278 0.006393 0.000049 0.319132 0.000000 0.000000 0.000000 0.157837 0.000000 1.000000 0.000000 
5.739000 0.358678 0.164285 0.006386 0.000048 0.319186 0.000000 0.000000 0.000000 0.157851 0.000000 1.000000 -0.000000 
5.740000 0.358602 0.164292 0.006380 0.000047 0.319241 0.000000 0.000000 0.000000 0.157865 0.000000 1.000000 -0.000000 
5.741000 0.358527 0.164299 0.006373 0.000046 0.319295 0.000000 0.000000 0.000000 0.157879 0.000000 1.000000 -0.000000 
5.742000 0.358451 0.164306 0.006367 0.000045 0.319349 0.000000 0.000000 0.000000 0.157894 0.000000 1.000000 0.000000 
5.743000 0.358376 0.164312 0.006361 0.000044 0.319404 0.000000 0.000000 0.000000 0.157908 0.000000 1.000000 -0.000000 
5.744000 0.358301 0.164319 0.006354 0.000043 0.319458 0.000000 0.000000 0.000000 0.157922 0.000000 1.000000 -0.000000 
5.745000 0.358225 0.164326 0.006348 0.000042 0.319512 0.000000 0.000000 0.000000 0.157936 0.000000 1.000000 -0.000000 
5.746000 0.358150 0.164333 0.006341 0.000041 0.319567 0.000000 0.000000 0.000000 0.157951 0.000000 1.000000 0.000000 
5.747000 0.358075 0.164340 0.006335 0.000040 0.319621 0.000000 0.000000 0.000000 0.157965 0.000000 1.000000 0.000000 
5.748000 0.357999 0.164346 0.006328 0.000039 0.319675 0.000000 0.000000 0.000000 0.157979 0.000000 1.000000 0.000000 
5.749000 0.357924 0.164353 0.006322 0.000038 0.319729 0.000000 0.000000 0.000000 0.157993 0.000000 1.000000 0.000000 
5.750000 0.357849 0.164360 0.006316 0.000037 0.319784 0.000000 0.000000 0.000000 0.158007 0.000000 1.000000 -0.000000 
5.751000 0.357774 0.164367 0.006309 0.000036 0.319838 0.000000 0.000000 0.000000 0.158022 0.000000 1.000000 -0.000000 
5.752000 0.357698 0.164374 0.006303 0.000035 0.319892 0.000000 0.000000 0.000000 0.158036 0.000000 1.000000 -0.000000 
5.753000 0.357623 0.164381 0.006296 0.000034 0.319946 0.000000 0.000000 0.000000 0.158050 0.000000 1.000000 -0.000000 
5.754000 0.357548 0.164387 0.006290 0.000033 0.320001 0.000000 0.000000 0.000000 0.158064 0.000000 1.000000 -0.000000 
5.755000 0.357473 0.164394 0.006284 0.000032 0.320055 0.000000 0.000000 0.000000 0.158078 0.000000 1.000000 -0.000000 
5.756000 0.357398 0.164401 0.006277 0.000031 0.320109 0.000000 0.000000 0.000000 0.158092 0.000000 1.000000 -0.000000 
5.757000 0.357323 0.164408 0.006271 0.000030 0.320163 0.000000 0.000000 0.000000 0.158106 0.000000 1.000000 -0.000000 
5.758000 0.357247 0.164415 0.006265 0.000030 0.320217 0.000000 0.000000 0.000000 0.158121 0.000000 1.000000 -0.000000 
5.759000 0.357172 0.164422 0.006258 0.000029 0.320272 0.000000 0.000000 0.000000 0.158135 0.000000 1.000000 -0.000000 
5.760000 0.357097 0.164428 0.006252 0.000028 0.320326 0.000000 0.000000 0.000000 0.158149 0.000000 1.000000 -0.000000 
5.761000 0.357022 0.164435 0.006246 0.000027 0.320380 0.000000 0.000000 0.000000 0.158163 0.000000 1.000000 -0.000000 
5.762000 0.356947 0.164442 0.006239 0.000026 0.320434 0.000000 0.000000 0.000000 0.158177 0.000000 1.000000 -0.000000 
5.763000 0.356872 0.164449 0.006233 0.000025 0.320488 0.000000 0.000000 0.000000 0.158191 0.000000 1.000000 -0.000000 
5.764000 0.356797 0.164456 0.006227 0.000024 0.320542 0.000000 0.000000 0.000000 0.158205 0.000000 1.000000 -0.000000 
5.765000 0.356722 0.164463 0.006220 0.000024 0.320596 0.000000 0.000000 0.000000 0.158219 0.000000 1.000000 -0.000000 
5.766000 0.356647 0.164469 0.006214 0.000023 0.320650 0.000000 0.000000 0.000000 0.158233 0.000000 1.000000 -0.000000 
5.767000 0.356572 0.164476 0.006208 0.000022 0.320704 0.000000 0.000000 0.000000 0.158247 0.000000 1.000000 -0.000000 
5.768000 0.356498 0.164483 0.006201 0.000021 0.320758 0.000000 0.000000 0.000000 0.158261 0.000000 1.000000 0.000000 
5.769000 0.356423 0.164490 0.006195 0.000020 0.320813 0.000000 0.000000 0.000000 0.158275 0.000000 1.000000 -0.000000 
5.770000 0.356348 0.164497 0.006189 0.000020 0.320867 0.000000 0.000000 0.000000 0.158289 0.000000 1.000000 -0.000000 
5.771000 0.356273 0.164504 0.006182 0.000019 0.320921 0.000000 0.000000 0.000000 0.158303 0.000000 1.000000 -0.000000 
5.772000 0.356198 0.164511 0.006176 0.000018 0.320975 0.000000 0.000000 0.000000 0.158317 0.000000 1.000000 -0.000000 
5.773000 0.356123 0.164518 0.006170 0.000017 0.321029 0.000000 0.000000 0.000000 0.158331 0.000000 1.000000 -0.000000 
5.774000 0.356049 0.164524 0.006163 0.000017 0.321083 0.000000 0.000000 0.000000 0.158344 0.000000 1.000000 -0.000000 
5.775000 0.355974 0.164531 0.006157 0.000016 0.321137 0.000000 0.000000 0.000000 0.158358 0.000000 1.000000 -0.000000 
5.776000 0.355899 0.164538 0.006151 0.000015 0.321191 0.000000 0.000000 0.000000 0.158372 0.000000 1.000000 -0.000000 
5.777000 0.355824 0.164545 0.006145 0.000014 0.321245 0.000000 0.000000 0.000000 0.158386 0.000000 1.000000 -0.000000 
5.778000 0.355750 0.164552 0.006138 0.000014 0.321299 0.000000 0.000000 0.000000 0.158400 0.000000 1.000000 -0.000000 
5.779000 0.355675 0.164559 0.006132 0.000013 0.321352 0.000000 0.000000 0.000000 0.158414 0.000000 1.000000 -0.000000 
5.780000 0.355600 0.164566 0.006126 0.000012 0.321406 0.000000 0.000000 0.000000 0.158428 0.000000 1.000000 -0.000000 
5.781000 0.355525 0.164573 0.006119 0.000012 0.321460 0.000000 0.000000 0.000000 0.158441 0.000000 1.000000 -0.000000 
5.782000 0.355451 0.164580 0.006113 0.000011 0.321514 0.000000 0.000000 0.000000 0.158455 0.000000 1.000000 -0.000000 
5.783000 0.355376 0.164586 0.006107 0.000010 0.321568 0.000000 0.000000 0.000000 0.158469 0.000000 1.000000 -0.000000 
5.784000 0.355302 0.164593 0.006101 0.000010 0.321622 0.000000 0.000000 0.000000 0.158483 0.000000 1.000000 -0.000000 
5.785000 0.355227 0.164600 0.006094 0.000009 0.321676 0.000000 0.000000 0.000000 0.158497 0.000000 1.000000 -0.000000 
5.786000 0.355152 0.164607 0.006088 0.000009 0.321730 0.000000 0.000000 0.000000 0.158510 0.000000 1.000000 -0.000000 
5.787000 0.355078 0.164614 0.006082 0.000008 0.321784 0.000000 0.000000 0.000000 0.158524 0.000000 1.000000 -0.000000 
5.788000 0.355003 0.164621 0.006076 0.000008 0.321838 0.000000 0.000000 0.000000 0.158538 0.000000 1.000000 -0.000000 
5.789000 0.354929 0.164628 0.006069 0.000007 0.321891 0.000000 0.000000 0.000000 0.158552 0.000000 1.000000 -0.000000 
5.790000 0.354854 0.164635 0.006063 0.000006 0.321945 0.000000 0.000000 0.000000 0.158565 0.000000 1.000000 -0.000000 
5.791000 0.354780 0.164642 0.006057 0.000006 0.321999 0.000000 0.000000 0.000000 0.158579 0.000000 1.000000 -0.000000 
5.792000 0.354705 0.164649 0.006051 0.000005 0.322053 0.000000 0.000000 0.000000 0.158593 0.000000 1.000000 -0.000000 
5.793000 0.354631 0.164656 0.006045 0.000005 0.322107 0.000000 0.000000 0.000000 0.158606 0.000000 1.000000 -0.000000 
5.794000 0.354557 0.164663 0.006038 0.000004 0.322161 0.000000 0.000000 0.000000 0.158620 0.000000 1.000000 -0.000000 
5.795000 0.354482 0.164670 0.006032 0.000004 0.322214 0.000000 0.000000 0.000000 0.158634 0.000000 1.000000 -0.000000 
5.796000 0.354408 0.164677 0.006026 0.000004 0.322268 0.000000 0.000000 0.000000 0.158647 0.000000 1.000000 -0.000000 
5.797000 0.354333 0.164684 0.006020 0.000003 0.322322 0.000000 0.000000 0.000000 0.158661 0.000000 1.000000 -0.000000 
5.798000 0.354259 0.164691 0.006014 0.000003 0.322376 0.000000 0.000000 0.000000 0.158675 0.000000 1.000000 -0.000000 
5.799000 0.354185 0.164698 0.006007 0.000002 0.322430 0.000000 0.000000 0.000000 0.158688 0.000000 1.000000 -0.000000 
5.800000 0.354110 0.164705 0.006001 0.000002 0.322483 0.000000 0.000000 0.000000 0.158702 0.000000 1.000000 -0.000000 
5.801000 0.354036 0.164712 0.005995 0.000002 0.322537 0.000000 0.000000 0.000000 0.158715 0.000000 1.000000 -0.000000 
5.802000 0.353962 0.164719 0.005989 0.000001 0.322591 0.000000 0.000000 0.000000 0.158729 0.000000 1.000000 -0.000000 
5.803000 0.353887 0.164726 0.005983 0.000001 0.322645 0.000000 0.000000 0.000000 0.158742 0.000000 1.000000 -0.000000 
5.804000 0.353813 0.164733 0.005976 0.000001 0.322698 0.000000 0.000000 0.000000 0.158756 0.000000 1.000000 -0.000000 
5.805000 0.353739 0.164740 0.005970 0.000000 0.322752 0.000000 0.000000 0.000000 0.158769 0.000000 1.000000 -0.000000 
5.806000 0.353665 0.164747 0.005964 0.000000 0.322806 0.000000 0.000000 0.000000 0.158783 0.000000 1.000000 -0.000000 
5.807000 0.353590 0.164754 0.005958 0.000000 0.322860 0.000000 0.000000 0.000000 0.158796 0.000000 1.000000 -0.000000 
5.808000 0.353516 0.164761 0.005952 0.000000 0.322913 0.000000 0.000000 0.000000 0.158809 0.000000 1.000000 0.000000 
5.809000 0.353442 0.164768 0.005946 0.000000 0.322967 0.000000 0.000000 0.000000 0.158823 0.000000 1.000000 0.000000 
5.810000 0.353368 0.164775 0.005939 0.000000 0.323021 0.000000 0.000000 0.000000 0.158836 0.000000 1.000000 -0.000000 
5.811000 0.353293 0.164783 0.005933 0.000000 0.323075 0.000000 0.000000 0.000000 0.158849 0.000000 1.000000 0.000000 
5.812000 0.353219 0.164790 0.005927 0.000000 0.323128 0.000000 0.000000 0.000000 0.158863 0.000000 1.000000 0.000000 
5.813000 0.353145 0.164797 0.005921 0.000000 0.323182 0.000000 0.000000 0.000000 0.158876 0.000000 1.000000 -0.000000 
5.814000 0.353071 0.164804 0.005915 0.000000 0.323236 0.000000 0.000000 0.000000 0.158889 0.000000 1.000000 -0.000000 
5.815000 0.352997 0.164811 0.005909 0.000000 0.323290 0.000000 0.000000 0.000000 0.158903 0.000000 1.000000 -0.000000 
5.816000 0.352923 0.164818 0.005902 0.000000 0.323343 0.000000 0.000000 0.000000 0.158916 0.000000 1.000000 -0.000000 
5.817000 0.352849 0.164825 0.005896 0.000000 0.323397 0.000000 0.000000 0.000000 0.158929 0.000000 1.000000 -0.000000 
5.818000 0.352775 0.164833 0.005890 0.000000 0.323451 0.000000 0.000000 0.000000 0.158942 0.000000 1.000000 -0.000000 
5.819000 0.352701 0.164840 0.005884 0.000000 0.323504 0.000000 0.000000 0.000000 0.158956 0.000000 1.000000 -0.000000 
5.820000 0.352627 0.164847 0.005878 0.000000 0.323558 0.000000 0.000000 0.000000 0.158969 0.000000 1.000000 0.000000 
5.821000 0.352553 0.164854 0.005872 0.000000 0.323611 0.000000 0.000000 0.000000 0.158982 0.000000 1.000000 0.000000 
5.822000 0.352479 0.164861 0.005866 0.000000 0.323665 0.000000 0.000000 0.000000 0.158995 0.000000 1.000000 0.000000 
5.823000 0.352405 0.164868 0.005860 0.000000 0.323719 0.000000 0.000000 0.000000 0.159009 0.000000 1.000000 -0.000000 
5.824000 0.352331 0.164875 0.005854 0.000000 0.323772 0.000000 0.000000 0.000000 0.159022 0.000000 1.000000 -0.000000 
5.825000 0.352257 0.164882 0.005847 0.000000 0.323826 0.000000 0.000000 0.000000 0.159035 0.000000 1.000000 -0.000000 
5.826000 0.352183 0.164890 0.005841 0.000000 0.323879 0.000000 0.000000 0.000000 0.159048 0.000000 1.000000 -0.000000 
5.827000 0.352109 0.164897 0.005835 0.000000 0.323933 0.000000 0.000000 0.000000 0.159061 0.000000 1.000000 -0.000000 
5.828000 0.352035 0.164904 0.005829 0.000000 0.323986 0.000000 0.000000 0.000000 0.159075 0.000000 1.000000 -0.000000 
5.829000 0.351961 0.164911 0.005823 0.000000 0.324040 0.000000 0.000000 0.000000 0.159088 0.000000 1.000000 0.000000 
5.830000 0.351888 0.164918 0.005817 0.000000 0.324093 0.000000 0.000000 0.000000 0.159101 0.000000 1.000000 -0.000000 
5.831000 0.351814 0.164925 0.005811 0.000000 0.324147 0.000000 0.000000 0.000000 0.159114 0.000000 1.000000 0.000000 
5.832000 0.351740 0.164932 0.005805 0.000000 0.324200 0.000000 0.000000 0.000000 0.159127 0.000000 1.000000 0.000000 
5.833000 0.351666 0.164939 0.005799 0.000000 0.324254 0.000000 0.000000 0.000000 0.159141 0.000000 1.000000 -0.000000 
5.834000 0.351593 0.164947 0.005793 0.000000 0.324307 0.000000 0.000000 0.000000 0.159154 0.000000 1.000000 0.000000 
5.835000 0.351519 0.164954 0.005787 0.000000 0.324360 0.000000 0.000000 0.000000 0.159167 0.000000 1.000000 -0.000000 
5.836000 0.351445 0.164961 0.005781 0.000000 0.324414 0.000000 0.000000 0.000000 0.159180 0.000000 1.000000 0.000000 
5.837000 0.351372 0.164968 0.005775 0.000000 0.324467 0.000000 0.000000 0.000000 0.159193 0.000000 1.000000 -0.000000 
5.838000 0.351298 0.164975 0.005769 0.000000 0.324521 0.000000 0.000000 0.000000 0.159206 0.000000 1.000000 -0.000000 
5.839000 0.351225 0.164982 0.005763 0.000000 0.324574 0.000000 0.000000 0.000000 0.159219 0.000000 1.000000 0.000000 
5.840000 0.351151 0.164989 0.005757 0.000000 0.324627 0.000000 0.000000 0.000000 0.159233 0.000000 1.000000 0.000000 
5.841000 0.351077 0.164996 0.005751 0.000000 0.324681 0.000000 0.000000 0.000000 0.159246 0.000000 1.000000 0.000000 
5.842000 0.351004 0.165003 0.005745 0.000000 0.324734 0.000000 0.000000 0.000000 0.159259 0.000000 1.000000 0.000000 
5.843000 0.350930 0.165011 0.005739 0.000000 0.324787 0.000000 0.000000 0.000000 0.159272 0.000000 1.000000 0.000000 
5.844000 0.350857 0.165018 0.005733 0.000000 0.324841 0.000000 0.000000 0.000000 0.159285 0.000000 1.000000 -0.000000 
5.845000 0.350783 0.165025 0.005727 0.000000 0.324894 0.000000 0.000000 0.000000 0.159298 0.000000 1.000000 -0.000000 
5.846000 0.350710 0.165032 0.005721 0.000000 0.324947 0.000000 0.000000 0.000000 0.159311 0.000000 1.000000 0.000000 
5.847000 0.350636 0.165039 0.005715 0.000000 0.325000 0.000000 0.000000 0.000000 0.159324 0.000000 1.000000 -0.000000 
5.848000 0.350563 0.165046 0.005709 0.000000 0.325053 0.000000 0.000000 0.000000 0.159337 0.000000 1.000000 0.000000 
5.849000 0.350490 0.165053 0.005703 0.000000 0.325107 0.000000 0.000000 0.000000 0.159350 0.000000 1.000000 0.000000 
5.850000 0.350416 0.165060 0.005697 0.000000 0.325160 0.000000 0.000000 0.000000 0.159364 0.000000 1.000000 -0.000000 
5.851000 0.350343 0.165067 0.005691 0.000000 0.325213 0.000000 0.000000 0.000000 0.159377 0.000000 1.000000 -0.000000 
5.852000 0.350270 0.165074 0.005685 0.000000 0.325266 0.000000 0.000000 0.000000 0.159390 0.000000 1.000000 0.000000 
5.853000 0.350196 0.165082 0.005679 0.000000 0.325319 0.000000 0.000000 0.000000 0.159403 0.000000 1.000000 -0.000000 
5.854000 0.350123 0.165089 0.005673 0.000000 0.325373 0.000000 0.000000 0.000000 0.159416 0.000000 1.000000 0.000000 
5.855000 0.350050 0.165096 0.005667 0.000000 0.325426 0.000000 0.000000 0.000000 0.159429 0.000000 1.000000 0.000000 
5.856000 0.349977 0.165103 0.005661 0.000000 0.325479 0.000000 0.000000 0.000000 0.159442 0.000000 1.000000 0.000000 
5.857000 0.349903 0.165110 0.005655 0.000000 0.325532 0.000000 0.000000 0.000000 0.159455 0.000000 1.000000 -0.000000 
5.858000 0.349830 0.165117 0.005649 0.000000 0.325585 0.000000 0.000000 0.000000 0.159468 0.000000 1.000000 -0.000000 
5.859000 0.349757 0.165124 0.005643 0.000000 0.325638 0.000000 0.000000 0.000000 0.159481 0.000000 1.000000 0.000000 
5.860000 0.349684 0.165131 0.005637 0.000000 0.325691 0.000000 0.000000 0.000000 0.159494 0.000000 1.000000 -0.000000 
5.861000 0.349611 0.165138 0.005631 0.000000 0.325744 0.000000 0.000000 0.000000 0.159507 0.000000 1.000000 0.000000 
5.862000 0.349538 0.165145 0.005626 0.000000 0.325797 0.000000 0.000000 0.000000 0.159520 0.000000 1.000000 0.000000 
5.863000 0.349465 0.165152 0.005620 0.000000 0.325850 0.000000 0.000000 0.000000 0.159533 0.000000 1.000000 -0.000000 
5.864000 0.349391 0.165160 0.005614 0.000000 0.325903 0.000000 0.000000 0.000000 0.159546 0.000000 1.000000 0.000000 
5.865000 0.349318 0.165167 0.005608 0.000000 0.325956 0.000000 0.000000 0.000000 0.159559 0.000000 1.000000 0.000000 
5.866000 0.349245 0.165174 0.005602 0.000000 0.326009 0.000000 0.000000 0.000000 0.159572 0.000000 1.000000 -0.000000 
5.867000 0.349172 0.165181 0.005596 0.000000 0.326062 0.000000 0.000000 0.000000 0.159585 0.000000 1.000000 0.000000 
5.868000 0.349099 0.165188 0.005590 0.000000 0.326115 0.000000 0.000000 0.000000 0.159598 0.000000 1.000000 -0.000000 
5.869000 0.349026 0.165195 0.005584 0.000000 0.326168 0.000000 0.000000 0.000000 0.159611 0.000000 1.000000 0.000000 
5.870000 0.348954 0.165202 0.005578 0.000000 0.326221 0.000000 0.000000 0.000000 0.159624 0.000000 1.000000 -0.000000 
5.871000 0.348881 0.165209 0.005573 0.000000 0.326274 0.000000 0.000000 0.000000 0.159637 0.000000 1.000000 -0.000000 
5.872000 0.348808 0.165216 0.005567 0.000000 0.326327 0.000000 0.000000 0.000000 0.159649 0.000000 1.000000 -0.000000 
5.873000 0.348735 0.165223 0.005561 0.000000 0.326380 0.000000 0.000000 0.000000 0.159662 0.000000 1.000000 -0.000000 
5.874000 0.348662 0.165230 0.005555 0.000000 0.326432 0.000000 0.000000 0.000000 0.159675 0.000000 1.000000 -0.000000 
5.875000 0.348589 0.165237 0.005549 0.000000 0.326485 0.000000 0.000000 0.000000 0.159688 0.000000 1.000000 0.000000 
5.876000 0.348516 0.165244 0.005543 0.000000 0.326538 0.000000 0.000000 0.000000 0.159701 0.000000 1.000000 0.000000 
5.877000 0.348444 0.165251 0.005537 0.000000 0.326591 0.000000 0.000000 0.000000 0.159714 0.000000 1.000000 -0.000000 
5.878000 0.348371 0.165259 0.005532 0.000000 0.326644 0.000000 0.000000 0.000000 0.159727 0.000000 1.000000 0.000000 
5.879000 0.348298 0.165266 0.005526 0.000000 0.326697 0.000000 0.000000 0.000000 0.159740 0.000000 1.000000 -0.000000 
5.880000 0.348225 0.165273 0.005520 0.000000 0.326749 0.000000 0.000000 0.000000 0.159753 0.000000 1.000000 0.000000 
5.881000 0.348153 0.165280 0.005514 0.000000 0.326802 0.000000 0.000000 0.000000 0.159766 0.000000 1.000000 0.000000 
5.882000 0.348080 0.165287 0.005508 0.000000 0.326855 0.000000 0.000000 0.000000 0.159778 0.000000 1.000000 -0.000000 
5.883000 0.348007 0.165294 0.005503 0.000000 0.326908 0.000000 0.000000 0.000000 0.159791 0.000000 1.000000 0.000000 
5.884000 0.347935 0.165301 0.005497 0.000000 0.326960 0.000000 0.000000 0.000000 0.159804 0.000000 1.000000 -0.000000 
5.885000 0.347862 0.165308 0.005491 0.000000 0.327013 0.000000 0.000000 0.000000 0.159817 0.000000 1.000000 -0.000000 
5.886000 0.347789 0.165315 0.005485 0.000000 0.327066 0.000000 0.000000 0.000000 0.159830 0.000000 1.000000 0.000000 
5.887000 0.347717 0.165322 0.005479 0.000000 0.327118 0.000000 0.000000 0.000000 0.159843 0.000000 1.000000 -0.000000 
5.888000 0.347644 0.165329 0.005474 0.000000 0.327171 0.000000 0.000000 0.000000 0.159856 0.000000 1.000000 0.000000 
5.889000 0.347572 0.165336 0.005468 0.000000 0.327224 0.000000 0.000000 0.000000 0.159868 0.000000 1.000000 0.000000 
5.890000 0.347499 0.165343 0.005462 0.000000 0.327276 0.000000 0.000000 0.000000 0.159881 0.000000 1.000000 0.000000 
5.891000 0.347427 0.165350 0.005456 0.000000 0.327329 0.000000 0.000000 0.000000 0.159894 0.000000 1.000000 -0.000000 
5.892000 0.347354 0.165357 0.005450 0.000000 0.327382 0.000000 0.000000 0.000000 0.159907 0.000000 1.000000 0.000000 
5.893000 0.347282 0.165364 0.005445 0.000000 0.327434 0.000000 0.000000 0.000000 0.159920 0.000000 1.000000 -0.000000 
5.894000 0.347209 0.165371 0.005439 0.000000 0.327487 0.000000 0.000000 0.000000 0.159932 0.000000 1.000000 -0.000000 
5.895000 0.347137 0.165378 0.005433 0.000000 0.327539 0.000000 0.000000 0.000000 0.159945 0.000000 1.000000 0.000000 
5.896000 0.347065 0.165386 0.005427 0.000000 0.327592 0.000000 0.000000 0.000000 0.159958 0.000000 1.000000 0.000000 
5.897000 0.346992 0.165393 0.005422 0.000000 0.327644 0.000000 0.000000 0.000000 0.159971 0.000000 1.000000 -0.000000 
5.898000 0.346920 0.165400 0.005416 0.000000 0.327697 0.000000 0.000000 0.000000 0.159984 0.000000 1.000000 0.000000 
5.899000 0.346847 0.165407 0.005410 0.000000 0.327749 0.000000 0.000000 0.000000 0.159996 0.000000 1.000000 -0.000000 
5.900000 0.346775 0.165414 0.005405 0.000000 0.327802 0.000000 0.000000 0.000000 0.160009 0.000000 1.000000 -0.000000 
5.901000 0.346703 0.165421 0.005399 0.000000 0.327854 0.000000 0.000000 0.000000 0.160022 0.000000 1.000000 0.000000 
5.902000 0.346631 0.165428 0.005393 0.000000 0.327907 0.000000 0.000000 0.000000 0.160035 0.000000 1.000000 0.000000 
5.903000 0.346558 0.165435 0.005387 0.000000 0.327959 0.000000 0.000000 0.000000 0.160047 0.000000 1.000000 -0.000000 
5.904000 0.346486 0.165442 0.005382 0.000000 0.328012 0.000000 0.000000 0.000000 0.160060 0.000000 1.000000 0.000000 
5.905000 0.346414 0.165449 0.005376 0.000000 0.328064 0.000000 0.000000 0.000000 0.160073 0.000000 1.000000 0.000000 
5.906000 0.346342 0.165456 0.005370 0.000000 0.328117 0.000000 0.000000 0.000000 0.160086 0.000000 1.000000 0.000000 
5.907000 0.346270 0.165463 0.005365 0.000000 0.328169 0.000000 0.000000 0.000000 0.160098 0.000000 1.000000 0.000000 
5.908000 0.346197 0.165470 0.005359 0.000000 0.328221 0.000000 0.000000 0.000000 0.160111 0.000000 1.000000 -0.000000 
5.909000 0.346125 0.165477 0.005353 0.000000 0.328274 0.000000 0.000000 0.000000 0.160124 0.000000 1.000000 0.000000 
5.910000 0.346053 0.165484 0.005348 0.000000 0.328326 0.000000 0.000000 0.000000 0.160137 0.000000 1.000000 0.000000 
5.911000 0.345981 0.165491 0.005342 0.000000 0.328379 0.000000 0.000000 0.000000 0.160149 0.000000 1.000000 0.000000 
5.912000 0.345909 0.165498 0.005336 0.000000 0.328431 0.000000 0.000000 0.000000 0.160162 0.000000 1.000000 0.000000 
5.913000 0.345837 0.165505 0.005331 0.000000 0.328483 0.000000 0.000000 0.000000 0.160175 0.000000 1.000000 -0.000000 
5.914000 0.345765 0.165512 0.005325 0.000000 0.328535 0.000000 0.000000 0.000000 0.160187 0.000000 1.000000 -0.000000 
5.915000 0.345693 0.165519 0.005319 0.000000 0.328588 0.000000 0.000000 0.000000 0.160200 0.000000 1.000000 0.000000 
5.916000 0.345621 0.165526 0.005314 0.000000 0.328640 0.000000 0.000000 0.000000 0.160213 0.000000 1.000000 0.000000 
5.917000 0.345549 0.165533 0.005308 0.000000 0.328692 0.000000 0.000000 0.000000 0.160225 0.000000 1.000000 -0.000000 
5.918000 0.345477 0.165540 0.005302 0.000000 0.328745 0.000000 0.000000 0.000000 0.160238 0.000000 1.000000 -0.000000 
5.919000 0.345405 0.165547 0.005297 0.000000 0.328797 0.000000 0.000000 0.000000 0.160251 0.000000 1.000000 -0.000000 
5.920000 0.345333 0.165554 0.005291 0.000000 0.328849 0.000000 0.000000 0.000000 0.160263 0.000000 1.000000 0.000000 
5.921000 0.345262 0.165561 0.005285 0.000000 0.328901 0.000000 0.000000 0.000000 0.160276 0.000000 1.000000 0.000000 
5.922000 0.345190 0.165568 0.005280 0.000000 0.328953 0.000000 0.000000 0.000000 0.160289 0.000000 1.000000 -0.000000 
5.923000 0.345118 0.165575 0.005274 0.000000 0.329006 0.000000 0.000000 0.000000 0.160301 0.000000 1.000000 0.000000 
5.924000 0.345046 0.165582 0.005269 0.000000 0.329058 0.000000 0.000000 0.000000 0.160314 0.000000 1.000000 -0.000000 
5.925000 0.344974 0.165589 0.005263 0.000000 0.329110 0.000000 0.000000 0.000000 0.160326 0.000000 1.000000 0.000000 
5.926000 0.344903 0.165596 0.005257 0.000000 0.329162 0.000000 0.000000 0.000000 0.160339 0.000000 1.000000 -0.000000 
5.927000 0.344831 0.165603 0.005252 0.000000 0.329214 0.000000 0.000000 0.000000 0.160352 0.000000 1.000000 0.000000 
5.928000 0.344759 0.165610 0.005246 0.000000 0.329266 0.000000 0.000000 0.000000 0.160364 0.000000 1.000000 -0.000000 
5.929000 0.344687 0.165617 0.005241 0.000000 0.329318 0.000000 0.000000 0.000000 0.160377 0.000000 1.000000 0.000000 
5.930000 0.344616 0.165624 0.005235 0.000000 0.329370 0.000000 0.000000 0.000000 0.160389 0.000000 1.000000 0.000000 
5.931000 0.344544 0.165631 0.005229 0.000000 0.329423 0.000000 0.000000 0.000000 0.160402 0.000000 1.000000 0.000000 
5.932000 0.344472 0.165638 0.005224 0.000000 0.329475 0.000000 0.000000 0.000000 0.160415 0.000000 1.000000 0.000000 
5.933000 0.344401 0.165645 0.005218 0.000000 0.329527 0.000000 0.000000 0.000000 0.160427 0.000000 1.000000 0.000000 
5.934000 0.344329 0.165652 0.005213 0.000000 0.329579 0.000000 0.000000 0.000000 0.160440 0.000000 1.000000 -0.000000 
5.935000 0.344258 0.165659 0.005207 0.000000 0.329631 0.000000 0.000000 0.000000 0.160452 0.000000 1.000000 -0.000000 
5.936000 0.344186 0.165666 0.005202 0.000000 0.329683 0.000000 0.000000 0.000000 0.160465 0.000000 1.000000 -0.000000 
5.937000 0.344114 0.165673 0.005196 0.000000 0.329735 0.000000 0.000000 0.000000 0.160477 0.000000 1.000000 0.000000 
5.938000 0.344043 0.165680 0.005190 0.000000 0.329787 0.000000 0.000000 0.000000 0.160490 0.000000 1.000000 -0.000000 
5.939000 0.343971 0.165687 0.005185 0.000000 0.329839 0.000000 0.000000 0.000000 0.160503 0.000000 1.000000 0.000000 
5.940000 0.343900 0.165694 0.005179 0.000000 0.329891 0.000000 0.000000 0.000000 0.160515 0.000000 1.000000 0.000000 
5.941000 0.343828 0.165701 0.005174 0.000000 0.329943 0.000000 0.000000 0.000000 0.160528 0.000000 1.000000 0.000000 
5.942000 0.343757 0.165708 0.005168 0.000000 0.329994 0.000000 0.000000 0.000000 0.160540 0.000000 1.000000 -0.000000 
5.943000 0.343686 0.165715 0.005163 0.000000 0.330046 0.000000 0.000000 0.000000 0.160553 0.000000 1.000000 0.000000 
5.944000 0.343614 0.165722 0.005157 0.000000 0.330098 0.000000 0.000000 0.000000 0.160565 0.000000 1.000000 0.000000 
5.945000 0.343543 0.165729 0.005152 0.000000 0.330150 0.000000 0.000000 0.000000 0.160578 0.000000 1.000000 0.000000 
5.946000 0.343471 0.165736 0.005146 0.000000 0.330202 0.000000 0.000000 0.000000 0.160590 0.000000 1.000000 0.000000 
5.947000 0.343400 0.165743 0.005141 0.000000 0.330254 0.000000 0.000000 0.000000 0.160603 0.000000 1.000000 -0.000000 
5.948000 0.343329 0.165750 0.005135 0.000000 0.330306 0.000000 0.000000 0.000000 0.160615 0.000000 1.000000 0.000000 
5.949000 0.343258 0.165757 0.005130 0.000000 0.330358 0.000000 0.000000 0.000000 0.160628 0.000000 1.000000 0.000000 
5.950000 0.343186 0.165764 0.005124 0.000000 0.330409 0.000000 0.000000 0.000000 0.160640 0.000000 1.000000 0.000000 
5.951000 0.343115 0.165771 0.005119 0.000000 0.330461 0.000000 0.000000 0.000000 0.160653 0.000000 1.000000 -0.000000 
5.952000 0.343044 0.165778 0.005113 0.000000 0.330513 0.000000 0.000000 0.000000 0.160665 0.000000 1.000000 0.000000 
5.953000 0.342973 0.165785 0.005108 0.000000 0.330565 0.000000 0.000000 0.000000 0.160677 0.000000 1.000000 -0.000000 
5.954000 0.342901 0.165792 0.005102 0.000000 0.330616 0.000000 0.000000 0.000000 0.160690 0.000000 1.000000 -0.000000 
5.955000 0.342830 0.165799 0.005097 0.000000 0.330668 0.000000 0.000000 0.000000 0.160702 0.000000 1.000000 -0.000000 
5.956000 0.342759 0.165806 0.005091 0.000000 0.330720 0.000000 0.000000 0.000000 0.160715 0.000000 1.000000 -0.000000 
5.957000 0.342688 0.165813 0.005086 0.000000 0.330772 0.000000 0.000000 0.000000 0.160727 0.000000 1.000000 0.000000 
5.958000 0.342617 0.165820 0.005081 0.000000 0.330823 0.000000 0.000000 0.000000 0.160740 0.000000 1.000000 -0.000000 
5.959000 0.342546 0.165827 0.005075 0.000000 0.330875 0.000000 0.000000 0.000000 0.160752 0.000000 1.000000 -0.000000 
5.960000 0.342475 0.165834 0.005070 0.000000 0.330927 0.000000 0.000000 0.000000 0.160765 0.000000 1.000000 0.000000 
5.961000 0.342404 0.165841 0.005064 0.000000 0.330978 0.000000 0.000000 0.000000 0.160777 0.000000 1.000000 0.000000 
5.962000 0.342333 0.165848 0.005059 0.000000 0.331030 0.000000 0.000000 0.000000 0.160789 0.000000 1.000000 -0.000000 
5.963000 0.342262 0.165855 0.005053 0.000000 0.331082 0.000000 0.000000 0.000000 0.160802 0.000000 1.000000 -0.000000 
5.964000 0.342191 0.165862 0.005048 0.000000 0.331133 0.000000 0.000000 0.000000 0.160814 0.000000 1.000000 0.000000 
5.965000 0.342120 0.165869 0.005042 0.000000 0.331185 0.000000 0.000000 0.000000 0.160827 0.000000 1.000000 -0.000000 
5.966000 0.342049 0.165876 0.005037 0.000000 0.331236 0.000000 0.000000 0.000000 0.160839 0.000000 1.000000 0.000000 
5.967000 0.341978 0.165883 0.005032 0.000000 0.331288 0.000000 0.000000 0.000000 0.160851 0.000000 1.000000 -0.000000 
5.968000 0.341907 0.165890 0.005026 0.000000 0.331340 0.000000 0.000000 0.000000 0.160864 0.000000 1.000000 -0.000000 
5.969000 0.341836 0.165897 0.005021 0.000000 0.331391 0.000000 0.000000 0.000000 0.160876 0.000000 1.000000 0.000000 
5.970000 0.341765 0.165904 0.005015 0.000000 0.331443 0.000000 0.000000 0.000000 0.160888 0.000000 1.000000 0.000000 
5.971000 0.341694 0.165911 0.005010 0.000000 0.331494 0.000000 0.000000 0.000000 0.160901 0.000000 1.000000 0.000000 
5.972000 0.341623 0.165918 0.005005 0.000000 0.331546 0.000000 0.000000 0.000000 0.160913 0.000000 1.000000 0.000000 
5.973000 0.341553 0.165925 0.004999 0.000000 0.331597 0.000000 0.000000 0.000000 0.160925 0.000000 1.000000 0.000000 
5.974000 0.341482 0.165932 0.004994 0.000000 0.331649 0.000000 0.000000 0.000000 0.160938 0.000000 1.000000 0.000000 
5.975000 0.341411 0.165939 0.004989 0.000000 0.331700 0.000000 0.000000 0.000000 0.160950 0.000000 1.000000 -0.000000 
5.976000 0.341340 0.165946 0.004983 0.000000 0.331752 0.000000 0.000000 0.000000 0.160962 0.000000 1.000000 -0.000000 
5.977000 0.341270 0.165953 0.004978 0.000000 0.331803 0.000000 0.000000 0.000000 0.160975 0.000000 1.000000 0.000000 
5.978000 0.341199 0.165960 0.004972 0.000000 0.331855 0.000000 0.000000 0.000000 0.160987 0.000000 1.000000 -0.000000 
5.979000 0.341128 0.165966 0.004967 0.000000 0.331906 0.000000 0.000000 0.000000 0.160999 0.000000 1.000000 -0.000000 
5.980000 0.341057 0.165973 0.004962 0.000000 0.331957 0.000000 0.000000 0.000000 0.161012 0.000000 1.000000 -0.000000 
5.981000 0.340987 0.165980 0.004956 0.000000 0.332009 0.000000 0.000000 0.000000 0.161024 0.000000 1.000000 0.000000 
5.982000 0.340916 0.165987 0.004951 0.000000 0.332060 0.000000 0.000000 0.000000 0.161036 0.000000 1.000000 0.000000 
5.983000 0.340846 0.165994 0.004946 0.000000 0.332112 0.000000 0.000000 0.000000 0.161049 0.000000 1.000000 -0.000000 
5.984000 0.340775 0.166001 0.004940 0.000000 0.332163 0.000000 0.000000 0.000000 0.161061 0.000000 1.000000 0.000000 
5.985000 0.340704 0.166008 0.004935 0.000000 0.332214 0.000000 0.000000 0.000000 0.161073 0.000000 1.000000 0.000000 
5.986000 0.340634 0.166015 0.004930 0.000000 0.332266 0.000000 0.000000 0.000000 0.161085 0.000000 1.000000 0.000000 
5.987000 0.340563 0.166022 0.004924 0.000000 0.332317 0.000000 0.000000 0.000000 0.161098 0.000000 1.000000 0.000000 
5.988000 0.340493 0.166029 0.004919 0.000000 0.332368 0.000000 0.000000 0.000000 0.161110 0.000000 1.000000 -0.000000 
5.989000 0.340422 0.166036 0.004914 0.000000 0.332419 0.000000 0.000000 0.000000 0.161122 0.000000 1.000000 -0.000000 
5.990000 0.340352 0.166043 0.004908 0.000000 0.332471 0.000000 0.000000 0.000000 0.161134 0.000000 1.000000 -0.000000 
5.991000 0.340281 0.166050 0.004903 0.000000 0.332522 0.000000 0.000000 0.000000 0.161147 0.000000 1.000000 0.000000 
5.992000 0.340211 0.166057 0.004898 0.000000 0.332573 0.000000 0.000000 0.000000 0.161159 0.000000 1.000000 -0.000000 
5.993000 0.340141 0.166064 0.004893 0.000000 0.332625 0.000000 0.000000 0.000000 0.161171 0.000000 1.000000 -0.000000 
5.994000 0.340070 0.166071 0.004887 0.000000 0.332676 0.000000 0.000000 0.000000 0.161183 0.000000 1.000000 0.000000 
5.995000 0.340000 0.166078 0.004882 0.000000 0.332727 0.000000 0.000000 0.000000 0.161196 0.000000 1.000000 -0.000000 
5.996000 0.339929 0.166085 0.004877 0.000000 0.332778 0.000000 0.000000 0.000000 0.161208 0.000000 1.000000 0.000000 
5.997000 0.339859 0.166091 0.004871 0.000000 0.332829 0.000000 0.000000 0.000000 0.161220 0.000000 1.000000 0.000000 
5.998000 0.339789 0.166098 0.004866 0.000000 0.332880 0.000000 0.000000 0.000000 0.161232 0.000000 1.000000 0.000000 
5.999000 0.339719 0.166105 0.004861 0.000000 0.332932 0.000000 0.000000 0.000000 0.161244 0.000000 1.000000 0.000000 
6.000000 0.339648 0.166112 0.004856 0.000000 0.332983 0.000000 0.000000 0.000000 0.161257 0.000000 1.000000 -0.000000 
6.001000 0.339578 0.166119 0.004850 0.000000 0.333034 0.000000 0.000000 0.000000 0.161269 0.000000 1.000000 -0.000000 
6.002000 0.339508 0.166126 0.004845 0.000000 0.333085 0.000000 0.000000 0.000000 0.161281 0.000000 1.000000 0.000000 
6.003000 0.339438 0.166133 0.004840 0.000000 0.333136 0.000000 0.000000 0.000000 0.161293 0.000000 1.000000 -0.000000 
6.004000 0.339367 0.166140 0.004835 0.000000 0.333187 0.000000 0.000000 0.000000 0.161305 0.000000 1.000000 -0.000000 
6.005000 0.339297 0.166147 0.004829 0.000000 0.333238 0.000000 0.000000 0.000000 0.161318 0.000000 1.000000 0.000000 
6.006000 0.339227 0.166154 0.004824 0.000000 0.333289 0.000000 0.000000 0.000000 0.161330 0.000000 1.000000 0.000000 
6.007000 0.339157 0.166161 0.004819 0.000000 0.333340 0.000000 0.000000 0.000000 0.161342 0.000000 1.000000 0.000000 
6.008000 0.339087 0.166168 0.004814 0.000000 0.333391 0.000000 0.000000 0.000000 0.161354 0.000000 1.000000 0.000000 
6.009000 0.339017 0.166175 0.004808 0.000000 0.333442 0.000000 0.000000 0.000000 0.161366 0.000000 1.000000 -0.000000 
6.010000 0.338947 0.166182 0.004803 0.000000 0.333493 0.000000 0.000000 0.000000 0.161378 0.000000 1.000000 0.000000 
6.011000 0.338877 0.166188 0.004798 0.000000 0.333544 0.000000 0.000000 0.000000 0.161390 0.000000 1.000000 -0.000000 
6.012000 0.338807 0.166195 0.004793 0.000000 0.333595 0.000000 0.000000 0.000000 0.161403 0.000000 1.000000 0.000000 
6.013000 0.338737 0.166202 0.004788 0.000000 0.333646 0.000000 0.000000 0.000000 0.161415 0.000000 1.000000 -0.000000 
6.014000 0.338667 0.166209 0.004782 0.000000 0.333697 0.000000 0.000000 0.000000 0.161427 0.000000 1.000000 0.000000 
6.015000 0.338597 0.166216 0.004777 0.000000 0.333748 0.000000 0.000000 0.000000 0.161439 0.000000 1.000000 0.000000 
6.016000 0.338527 0.166223 0.004772 0.000000 0.333799 0.000000 0.000000 0.000000 0.161451 0.000000 1.000000 0.000000 
6.017000 0.338457 0.166230 0.004767 0.000000 0.333850 0.000000 0.000000 0.000000 0.161463 0.000000 1.000000 0.000000 
6.018000 0.338387 0.166237 0.004762 0.000000 0.333901 0.000000 0.000000 0.000000 0.161475 0.000000 1.000000 0.000000 
6.019000 0.338317 0.166244 0.004756 0.000000 0.333952 0.000000 0.000000 0.000000 0.161487 0.000000 1.000000 -0.000000 
6.020000 0.338247 0.166251 0.004751 0.000000 0.334003 0.000000 0.000000 0.000000 0.161499 0.000000 1.000000 0.000000 
6.021000 0.338177 0.166258 0.004746 0.000000 0.334054 0.000000 0.000000 0.000000 0.161512 0.000000 1.000000 0.000000 
6.022000 0.338107 0.166264 0.004741 0.000000 0.334104 0.000000 0.000000 0.000000 0.161524 0.000000 1.000000 0.000000 
6.023000 0.338038 0.166271 0.004736 0.000000 0.334155 0.000000 0.000000 0.000000 0.161536 0.000000 1.000000 -0.000000 
6.024000 0.337968 0.166278 0.004731 0.000000 0.334206 0.000000 0.000000 0.000000 0.161548 0.000000 1.000000 0.000000 
6.025000 0.337898 0.166285 0.004725 0.000000 0.334257 0.000000 0.000000 0.000000 0.161560 0.000000 1.000000 0.000000 
6.026000 0.337828 0.166292 0.004720 0.000000 0.334308 0.000000 0.000000 0.000000 0.161572 0.000000 1.000000 0.000000 
6.027000 0.337759 0.166299 0.004715 0.000000 0.334359 0.000000 0.000000 0.000000 0.161584 0.000000 1.000000 0.000000 
6.028000 0.337689 0.166306 0.004710 0.000000 0.334409 0.000000 0.000000 0.000000 0.161596 0.000000 1.000000 -0.000000 
6.029000 0.337619 0.166313 0.004705 0.000000 0.334460 0.000000 0.000000 0.000000 0.161608 0.000000 1.000000 0.000000 
6.030000 0.337549 0.166320 0.004700 0.000000 0.334511 0.000000 0.000000 0.000000 0.161620 0.000000 1.000000 -0.000000 
6.031000 0.337480 0.166327 0.004695 0.000000 0.334562 0.000000 0.000000 0.000000 0.161632 0.000000 1.000000 0.000000 
6.032000 0.337410 0.166334 0.004690 0.000000 0.334612 0.000000 0.000000 0.000000 0.161644 0.000000 1.000000 0.000000 
6.033000 0.337341 0.166340 0.004684 0.000000 0.334663 0.000000 0.000000 0.000000 0.161656 0.000000 1.000000 -0.000000 
6.034000 0.337271 0.166347 0.004679 0.000000 0.334714 0.000000 0.000000 0.000000 0.161668 0.000000 1.000000 0.000000 
6.035000 0.337201 0.166354 0.004674 0.000000 0.334764 0.000000 0.000000 0.000000 0.161680 0.000000 1.000000 -0.000000 
6.036000 0.337132 0.166361 0.004669 0.000000 0.334815 0.000000 0.000000 0.000000 0.161692 0.000000 1.000000 -0.000000 
6.037000 0.337062 0.166368 0.004664 0.000000 0.334866 0.000000 0.000000 0.000000 0.161704 0.000000 1.000000 -0.000000 
6.038000 0.336993 0.166375 0.004659 0.000000 0.334916 0.000000 0.000000 0.000000 0.161716 0.000000 1.000000 0.000000 
6.039000 0.336923 0.166382 0.004654 0.000000 0.334967 0.000000 0.000000 0.000000 0.161728 0.000000 1.000000 0.000000 
6.040000 0.336854 0.166389 0.004649 0.000000 0.335018 0.000000 0.000000 0.000000 0.161740 0.000000 1.000000 0.000000 
6.041000 0.336784 0.166396 0.004644 0.000000 0.335068 0.000000 0.000000 0.000000 0.161752 0.000000 1.000000 0.000000 
6.042000 0.336715 0.166402 0.004639 0.000000 0.335119 0.000000 0.000000 0.000000 0.161764 0.000000 1.000000 0.000000 
6.043000 0.336646 0.166409 0.004633 0.000000 0.335169 0.000000 0.000000 0.000000 0.161776 0.000000 1.000000 0.000000 
6.044000 0.336576 0.166416 0.004628 0.000000 0.335220 0.000000 0.000000 0.000000 0.161788 0.000000 1.000000 -0.000000 
6.045000 0.336507 0.166423 0.004623 0.000000 0.335270 0.000000 0.000000 0.000000 0.161800 0.000000 1.000000 0.000000 
6.046000 0.336437 0.166430 0.004618 0.000000 0.335321 0.000000 0.000000 0.000000 0.161812 0.000000 1.000000 -0.000000 
6.047000 0.336368 0.166437 0.004613 0.000000 0.335371 0.000000 0.000000 0.000000 0.161824 0.000000 1.000000 0.000000 
6.048000 0.336299 0.166444 0.004608 0.000000 0.335422 0.000000 0.000000 0.000000 0.161836 0.000000 1.000000 0.000000 
6.049000 0.336229 0.166451 0.004603 0.000000 0.335472 0.000000 0.000000 0.000000 0.161848 0.000000 1.000000 -0.000000 
6.050000 0.336160 0.166458 0.004598 0.000000 0.335523 0.000000 0.000000 0.000000 0.161859 0.000000 1.000000 -0.000000 
6.051000 0.336091 0.166464 0.004593 0.000000 0.335573 0.000000 0.000000 0.000000 0.161871 0.000000 1.000000 -0.000000 
6.052000 0.336022 0.166471 0.004588 0.000000 0.335624 0.000000 0.000000 0.000000 0.161883 0.000000 1.000000 -0.000000 
6.053000 0.335952 0.166478 0.004583 0.000000 0.335674 0.000000 0.000000 0.000000 0.161895 0.000000 1.000000 -0.000000 
6.054000 0.335883 0.166485 0.004578 0.000000 0.335725 0.000000 0.000000 0.000000 0.161907 0.000000 1.000000 0.000000 
6.055000 0.335814 0.166492 0.004573 0.000000 0.335775 0.000000 0.000000 0.000000 0.161919 0.000000 1.000000 -0.000000 
6.056000 0.335745 0.166499 0.004568 0.000000 0.335826 0.000000 0.000000 0.000000 0.161931 0.000000 1.000000 -0.000000 
6.057000 0.335676 0.166506 0.004563 0.000000 0.335876 0.000000 0.000000 0.000000 0.161943 0.000000 1.000000 -0.000000 
6.058000 0.335607 0.166513 0.004558 0.000000 0.335926 0.000000 0.000000 0.000000 0.161955 0.000000 1.000000 0.000000 
6.059000 0.335537 0.166519 0.004553 0.000000 0.335977 0.000000 0.000000 0.000000 0.161967 0.000000 1.000000 0.000000 
6.060000 0.335468 0.166526 0.004548 0.000000 0.336027 0.000000 0.000000 0.000000 0.161978 0.000000 1.000000 -0.000000 
6.061000 0.335399 0.166533 0.004543 0.000000 0.336077 0.000000 0.000000 0.000000 0.161990 0.000000 1.000000 -0.000000 
6.062000 0.335330 0.166540 0.004538 0.000000 0.336128 0.000000 0.000000 0.000000 0.162002 0.000000 1.000000 -0.000000 
6.063000 0.335261 0.166547 0.004533 0.000000 0.336178 0.000000 0.000000 0.000000 0.162014 0.000000 1.000000 -0.000000 
6.064000 0.335192 0.166554 0.004528 0.000000 0.336228 0.000000 0.000000 0.000000 0.162026 0.000000 1.000000 -0.000000 
6.065000 0.335123 0.166561 0.004523 0.000000 0.336279 0.000000 0.000000 0.000000 0.162038 0.000000 1.000000 0.000000 
6.066000 0.335054 0.166567 0.004518 0.000000 0.336329 0.000000 0.000000 0.000000 0.162049 0.000000 1.000000 0.000000 
6.067000 0.334985 0.166574 0.004513 0.000000 0.336379 0.000000 0.000000 0.000000 0.162061 0.000000 1.000000 -0.000000 
6.068000 0.334916 0.166581 0.004508 0.000000 0.336429 0.000000 0.000000 0.000000 0.162073 0.000000 1.000000 -0.000000 
6.069000 0.334847 0.166588 0.004503 0.000000 0.336480 0.000000 0.000000 0.000000 0.162085 0.000000 1.000000 0.000000 
6.070000 0.334779 0.166595 0.004498 0.000000 0.336530 0.000000 0.000000 0.000000 0.162097 0.000000 1.000000 0.000000 
6.071000 0.334710 0.166602 0.004493 0.000000 0.336580 0.000000 0.000000 0.000000 0.162109 0.000000 1.000000 -0.000000 
6.072000 0.334641 0.166609 0.004488 0.000000 0.336630 0.000000 0.000000 0.000000 0.162120 0.000000 1.000000 -0.000000 
6.073000 0.334572 0.166615 0.004483 0.000000 0.336680 0.000000 0.000000 0.000000 0.162132 0.000000 1.000000 -0.000000 
6.074000 0.334503 0.166622 0.004478 0.000000 0.336731 0.000000 0.000000 0.000000 0.162144 0.000000 1.000000 -0.000000 
6.075000 0.334434 0.166629 0.004473 0.000000 0.336781 0.000000 0.000000 0.000000 0.162156 0.000000 1.000000 -0.000000 
6.076000 0.334366 0.166636 0.004468 0.000000 0.336831 0.000000 0.000000 0.000000 0.162168 0.000000 1.000000 -0.000000 
6.077000 0.334297 0.166643 0.004464 0.000000 0.336881 0.000000 0.000000 0.000000 0.162179 0.000000 1.000000 -0.000000 
6.078000 0.334228 0.166650 0.004459 0.000000 0.336931 0.000000 0.000000 0.000000 0.162191 0.000000 1.000000 0.000000 
6.079000 0.334159 0.166657 0.004454 0.000000 0.336981 0.000000 0.000000 0.000000 0.162203 0.000000 1.000000 0.000000 
6.080000 0.334091 0.166663 0.004449 0.000000 0.337031 0.000000 0.000000 0.000000 0.162215 0.000000 1.000000 0.000000 
6.081000 0.334022 0.166670 0.004444 0.000000 0.337081 0.000000 0.000000 0.000000 0.162226 0.000000 1.000000 -0.000000 
6.082000 0.333953 0.166677 0.004439 0.000000 0.337131 0.000000 0.000000 0.000000 0.162238 0.000000 1.000000 0.000000 
6.083000 0.333885 0.166684 0.004434 0.000000 0.337182 0.000000 0.000000 0.000000 0.162250 0.000000 1.000000 -0.000000 
6.084000 0.333816 0.166691 0.004429 0.000000 0.337232 0.000000 0.000000 0.000000 0.162262 0.000000 1.000000 0.000000 
6.085000 0.333747 0.166698 0.004424 0.000000 0.337282 0.000000 0.000000 0.000000 0.162273 0.000000 1.000000 0.000000 
6.086000 0.333679 0.166704 0.004419 0.000000 0.337332 0.000000 0.000000 0.000000 0.162285 0.000000 1.000000 0.000000 
6.087000 0.333610 0.166711 0.004415 0.000000 0.337382 0.000000 0.000000 0.000000 0.162297 0.000000 1.000000 0.000000 
6.088000 0.333542 0.166718 0.004410 0.000000 0.337432 0.000000 0.000000 0.000000 0.162309 0.000000 1.000000 0.000000 
6.089000 0.333473 0.166725 0.004405 0.000000 0.337482 0.000000 0.000000 0.000000 0.162320 0.000000 1.000000 -0.000000 
6.090000 0.333405 0.166732 0.004400 0.000000 0.337532 0.000000 0.000000 0.000000 0.162332 0.000000 1.000000 -0.000000 
6.091000 0.333336 0.166739 0.004395 0.000000 0.337582 0.000000 0.000000 0.000000 0.162344 0.000000 1.000000 0.000000 
6.092000 0.333268 0.166746 0.004390 0.000000 0.337631 0.000000 0.000000 0.000000 0.162355 0.000000 1.000000 -0.000000 
6.093000 0.333199 0.166752 0.004385 0.000000 0.337681 0.000000 0.000000 0.000000 0.162367 0.000000 1.000000 0.000000 
6.094000 0.333131 0.166759 0.004380 0.000000 0.337731 0.000000 0.000000 0.000000 0.162379 0.000000 1.000000 -0.000000 
6.095000 0.333062 0.166766 0.004376 0.000000 0.337781 0.000000 0.000000 0.000000 0.162390 0.000000 1.000000 -0.000000 
6.096000 0.332994 0.166773 0.004371 0.000000 0.337831 0.000000 0.000000 0.000000 0.162402 0.000000 1.000000 0.000000 
6.097000 0.332926 0.166780 0.004366 0.000000 0.337881 0.000000 0.000000 0.000000 0.162414 0.000000 1.000000 -0.000000 
6.098000 0.332857 0.166787 0.004361 0.000000 0.337931 0.000000 0.000000 0.000000 0.162425 0.000000 1.000000 0.000000 
6.099000 0.332789 0.166793 0.004356 0.000000 0.337981 0.000000 0.000000 0.000000 0.162437 0.000000 1.000000 -0.000000 
6.100000 0.332721 0.166800 0.004351 0.000000 0.338030 0.000000 0.000000 0.000000 0.162449 0.000000 1.000000 0.000000 
6.101000 0.332652 0.166807 0.004347 0.000000 0.338080 0.000000 0.000000 0.000000 0.162460 0.000000 1.000000 0.000000 
6.102000 0.332584 0.166814 0.004342 0.000000 0.338130 0.000000 0.000000 0.000000 0.162472 0.000000 1.000000 -0.000000 
6.103000 0.332516 0.166821 0.004337 0.000000 0.338180 0.000000 0.000000 0.000000 0.162484 0.000000 1.000000 0.000000 
6.104000 0.332447 0.166827 0.004332 0.000000 0.338230 0.000000 0.000000 0.000000 0.162495 0.000000 1.000000 -0.000000 
6.105000 0.332379 0.166834 0.004327 0.000000 0.338279 0.000000 0.000000 0.000000 0.162507 0.000000 1.000000 0.000000 
6.106000 0.332311 0.166841 0.004322 0.000000 0.338329 0.000000 0.000000 0.000000 0.162519 0.000000 1.000000 -0.000000 
6.107000 0.332243 0.166848 0.004318 0.000000 0.338379 0.000000 0.000000 0.000000 0.162530 0.000000 1.000000 0.000000 
6.108000 0.332175 0.166855 0.004313 0.000000 0.338429 0.000000 0.000000 0.000000 0.162542 0.000000 1.000000 -0.000000 
6.109000 0.332107 0.166862 0.004308 0.000000 0.338478 0.000000 0.000000 0.000000 0.162553 0.000000 1.000000 0.000000 
6.110000 0.332038 0.166868 0.004303 0.000000 0.338528 0.000000 0.000000 0.000000 0.162565 0.000000 1.000000 0.000000 
6.111000 0.331970 0.166875 0.004299 0.000000 0.338578 0.000000 0.000000 0.000000 0.162577 0.000000 1.000000 -0.000000 
6.112000 0.331902 0.166882 0.004294 0.000000 0.338628 0.000000 0.000000 0.000000 0.162588 0.000000 1.000000 -0.000000 
6.113000 0.331834 0.166889 0.004289 0.000000 0.338677 0.000000 0.000000 0.000000 0.162600 0.000000 1.000000 0.000000 
6.114000 0.331766 0.166896 0.004284 0.000000 0.338727 0.000000 0.000000 0.000000 0.162611 0.000000 1.000000 -0.000000 
6.115000 0.331698 0.166902 0.004279 0.000000 0.338777 0.000000 0.000000 0.000000 0.162623 0.000000 1.000000 0.000000 
6.116000 0.331630 0.166909 0.004275 0.000000 0.338826 0.000000 0.000000 0.000000 0.162635 0.000000 1.000000 -0.000000 
6.117000 0.331562 0.166916 0.004270 0.000000 0.338876 0.000000 0.000000 0.000000 0.162646 0.000000 1.000000 0.000000 
6.118000 0.331494 0.166923 0.004265 0.000000 0.338925 0.000000 0.000000 0.000000 0.162658 0.000000 1.000000 0.000000 
6.119000 0.331426 0.166930 0.004260 0.000000 0.338975 0.000000 0.000000 0.000000 0.162669 0.000000 1.000000 0.000000 
6.120000 0.331358 0.166937 0.004256 0.000000 0.339025 0.000000 0.000000 0.000000 0.162681 0.000000 1.000000 -0.000000 
6.121000 0.331290 0.166943 0.004251 0.000000 0.339074 0.000000 0.000000 0.000000 0.162692 0.000000 1.000000 0.000000 
6.122000 0.331222 0.166950 0.004246 0.000000 0.339124 0.000000 0.000000 0.000000 0.162704 0.000000 1.000000 0.000000 
6.123000 0.331154 0.166957 0.004241 0.000000 0.339173 0.000000 0.000000 0.000000 0.162715 0.000000 1.000000 0.000000 
6.124000 0.331086 0.166964 0.004237 0.000000 0.339223 0.000000 0.000000 0.000000 0.162727 0.000000 1.000000 0.000000 
6.125000 0.331019 0.166971 0.004232 0.000000 0.339272 0.000000 0.000000 0.000000 0.162739 0.000000 1.000000 0.000000 
6.126000 0.330951 0.166977 0.004227 0.000000 0.339322 0.000000 0.000000 0.000000 0.162750 0.000000 1.000000 0.000000 
6.127000 0.330883 0.166984 0.004223 0.000000 0.339371 0.000000 0.000000 0.000000 0.162762 0.000000 1.000000 -0.000000 
6.128000 0.330815 0.166991 0.004218 0.000000 0.339421 0.000000 0.000000 0.000000 0.162773 0.000000 1.000000 0.000000 
6.129000 0.330747 0.166998 0.004213 0.000000 0.339470 0.000000 0.000000 0.000000 0.162785 0.000000 1.000000 0.000000 
6.130000 0.330680 0.167005 0.004208 0.000000 0.339520 0.000000 0.000000 0.000000 0.162796 0.000000 1.000000 -0.000000 
6.131000 0.330612 0.167011 0.004204 0.000000 0.339569 0.000000 0.000000 0.000000 0.162808 0.000000 1.000000 -0.000000 
6.132000 0.330544 0.167018 0.004199 0.000000 0.339619 0.000000 0.000000 0.000000 0.162819 0.000000 1.000000 -0.000000 
6.133000 0.330477 0.167025 0.004194 0.000000 0.339668 0.000000 0.000000 0.000000 0.162831 0.000000 1.000000 -0.000000 
6.134000 0.330409 0.167032 0.004190 0.000000 0.339717 0.000000 0.000000 0.000000 0.162842 0.000000 1.000000 -0.000000 
6.135000 0.330341 0.167039 0.004185 0.000000 0.339767 0.000000 0.000000 0.000000 0.162854 0.000000 1.000000 0.000000 
6.136000 0.330274 0.167045 0.004180 0.000000 0.339816 0.000000 0.000000 0.000000 0.162865 0.000000 1.000000 0.000000 
6.137000 0.330206 0.167052 0.004176 0.000000 0.339866 0.000000 0.000000 0.000000 0.162876 0.000000 1.000000 0.000000 
6.138000 0.330138 0.167059 0.004171 0.000000 0.339915 0.000000 0.000000 0.000000 0.162888 0.000000 1.000000 -0.000000 
6.139000 0.330071 0.167066 0.004166 0.000000 0.339964 0.000000 0.000000 0.000000 0.162899 0.000000 1.000000 -0.000000 
6.140000 0.330003 0.167072 0.004162 0.000000 0.340014 0.000000 0.000000 0.000000 0.162911 0.000000 1.000000 0.000000 
6.141000 0.329936 0.167079 0.004157 0.000000 0.340063 0.000000 0.000000 0.000000 0.162922 0.000000 1.000000 -0.000000 
6.142000 0.329868 0.167086 0.004152 0.000000 0.340112 0.000000 0.000000 0.000000 0.162934 0.000000 1.000000 -0.000000 
6.143000 0.329801 0.167093 0.004148 0.000000 0.340161 0.000000 0.000000 0.000000 0.162945 0.000000 1.000000 -0.000000 
6.144000 0.329733 0.167100 0.004143 0.000000 0.340211 0.000000 0.000000 0.000000 0.162957 0.000000 1.000000 -0.000000 
6.145000 0.329666 0.167106 0.004138 0.000000 0.340260 0.000000 0.000000 0.000000 0.162968 0.000000 1.000000 -0.000000 
6.146000 0.329598 0.167113 0.004134 0.000000 0.340309 0.000000 0.000000 0.000000 0.162979 0.000000 1.000000 -0.000000 
6.147000 0.329531 0.167120 0.004129 0.000000 0.340358 0.000000 0.000000 0.000000 0.162991 0.000000 1.000000 -0.000000 
6.148000 0.329463 0.167127 0.004124 0.000000 0.340408 0.000000 0.000000 0.000000 0.163002 0.000000 1.000000 -0.000000 
6.149000 0.329396 0.167134 0.004120 0.000000 0.340457 0.000000 0.000000 0.000000 0.163014 0.000000 1.000000 0.000000 
6.150000 0.329328 0.167140 0.004115 0.000000 0.340506 0.000000 0.000000 0.000000 0.163025 0.000000 1.000000 -0.000000 
6.151000 0.329261 0.167147 0.004111 0.000000 0.340555 0.000000 0.000000 0.000000 0.163036 0.000000 1.000000 0.000000 
6.152000 0.329194 0.167154 0.004106 0.000000 0.340605 0.000000 0.000000 0.000000 0.163048 0.000000 1.000000 0.000000 
6.153000 0.329126 0.167161 0.004101 0.000000 0.340654 0.000000 0.000000 0.000000 0.163059 0.000000 1.000000 0.000000 
6.154000 0.329059 0.167167 0.004097 0.000000 0.340703 0.000000 0.000000 0.000000 0.163071 0.000000 1.000000 -0.000000 
6.155000 0.328992 0.167174 0.004092 0.000000 0.340752 0.000000 0.000000 0.000000 0.163082 0.000000 1.000000 -0.000000 
6.156000 0.328925 0.167181 0.004088 0.000000 0.340801 0.000000 0.000000 0.000000 0.163093 0.000000 1.000000 -0.000000 
6.157000 0.328857 0.167188 0.004083 0.000000 0.340850 0.000000 0.000000 0.000000 0.163105 0.000000 1.000000 -0.000000 
6.158000 0.328790 0.167194 0.004078 0.000000 0.340899 0.000000 0.000000 0.000000 0.163116 0.000000 1.000000 -0.000000 
6.159000 0.328723 0.167201 0.004074 0.000000 0.340948 0.000000 0.000000 0.000000 0.163127 0.000000 1.000000 -0.000000 
6.160000 0.328656 0.167208 0.004069 0.000000 0.340998 0.000000 0.000000 0.000000 0.163139 0.000000 1.000000 0.000000 
6.161000 0.328588 0.167215 0.004065 0.000000 0.341047 0.000000 0.000000 0.000000 0.163150 0.000000 1.000000 0.000000 
6.162000 0.328521 0.167222 0.004060 0.000000 0.341096 0.000000 0.000000 0.000000 0.163162 0.000000 1.000000 0.000000 
6.163000 0.328454 0.167228 0.004055 0.000000 0.341145 0.000000 0.000000 0.000000 0.163173 0.000000 1.000000 -0.000000 
6.164000 0.328387 0.167235 0.004051 0.000000 0.341194 0.000000 0.000000 0.000000 0.163184 0.000000 1.000000 0.000000 
6.165000 0.328320 0.167242 0.004046 0.000000 0.341243 0.000000 0.000000 0.000000 0.163196 0.000000 1.000000 0.000000 
6.166000 0.328253 0.167249 0.004042 0.000000 0.341292 0.000000 0.000000 0.000000 0.163207 0.000000 1.000000 0.000000 
6.167000 0.328186 0.167255 0.004037 0.000000 0.341341 0.000000 0.000000 0.000000 0.163218 0.000000 1.000000 -0.000000 
6.168000 0.328119 0.167262 0.004033 0.000000 0.341390 0.000000 0.000000 0.000000 0.163229 0.000000 1.000000 0.000000 
6.169000 0.328052 0.167269 0.004028 0.000000 0.341439 0.000000 0.000000 0.000000 0.163241 0.000000 1.000000 -0.000000 
6.170000 0.327985 0.167276 0.004024 0.000000 0.341488 0.000000 0.000000 0.000000 0.163252 0.000000 1.000000 0.000000 
6.171000 0.327918 0.167282 0.004019 0.000000 0.341537 0.000000 0.000000 0.000000 0.163263 0.000000 1.000000 0.000000 
6.172000 0.327851 0.167289 0.004014 0.000000 0.341585 0.000000 0.000000 0.000000 0.163275 0.000000 1.000000 -0.000000 
6.173000 0.327784 0.167296 0.004010 0.000000 0.341634 0.000000 0.000000 0.000000 0.163286 0.000000 1.000000 0.000000 
6.174000 0.327717 0.167303 0.004005 0.000000 0.341683 0.000000 0.000000 0.000000 0.163297 0.000000 1.000000 0.000000 
6.175000 0.327650 0.167309 0.004001 0.000000 0.341732 0.000000 0.000000 0.000000 0.163308 0.000000 1.000000 0.000000 
6.176000 0.327583 0.167316 0.003996 0.000000 0.341781 0.000000 0.000000 0.000000 0.163320 0.000000 1.000000 0.000000 
6.177000 0.327516 0.167323 0.003992 0.000000 0.341830 0.000000 0.000000 0.000000 0.163331 0.000000 1.000000 0.000000 
6.178000 0.327449 0.167330 0.003987 0.000000 0.341879 0.000000 0.000000 0.000000 0.163342 0.000000 1.000000 -0.000000 
6.179000 0.327382 0.167336 0.003983 0.000000 0.341928 0.000000 0.000000 0.000000 0.163354 0.000000 1.000000 -0.000000 
6.180000 0.327316 0.167343 0.003978 0.000000 0.341976 0.000000 0.000000 0.000000 0.163365 0.000000 1.000000 -0.000000 
6.181000 0.327249 0.167350 0.003974 0.000000 0.342025 0.000000 0.000000 0.000000 0.163376 0.000000 1.000000 0.000000 
6.182000 0.327182 0.167357 0.003969 0.000000 0.342074 0.000000 0.000000 0.000000 0.163387 0.000000 1.000000 -0.000000 
6.183000 0.327115 0.167363 0.003965 0.000000 0.342123 0.000000 0.000000 0.000000 0.163399 0.000000 1.000000 0.000000 
6.184000 0.327048 0.167370 0.003960 0.000000 0.342172 0.000000 0.000000 0.000000 0.163410 0.000000 1.000000 0.000000 
6.185000 0.326982 0.167377 0.003956 0.000000 0.342220 0.000000 0.000000 0.000000 0.163421 0.000000 1.000000 0.000000 
6.186000 0.326915 0.167384 0.003951 0.000000 0.342269 0.000000 0.000000 0.000000 0.163432 0.000000 1.000000 0.000000 
6.187000 0.326848 0.167390 0.003947 0.000000 0.342318 0.000000 0.000000 0.000000 0.163443 0.000000 1.000000 0.000000 
6.188000 0.326782 0.167397 0.003942 0.000000 0.342367 0.000000 0.000000 0.000000 0.163455 0.000000 1.000000 -0.000000 
6.189000 0.326715 0.167404 0.003938 0.000000 0.342415 0.000000 0.000000 0.000000 0.163466 0.000000 1.000000 -0.000000 
6.190000 0.326648 0.167411 0.003934 0.000000 0.342464 0.000000 0.000000 0.000000 0.163477 0.000000 1.000000 -0.000000 
6.191000 0.326582 0.167417 0.003929 0.000000 0.342513 0.000000 0.000000 0.000000 0.163488 0.000000 1.000000 0.000000 
6.192000 0.326515 0.167424 0.003925 0.000000 0.342562 0.000000 0.000000 0.000000 0.163499 0.000000 1.000000 -0.000000 
6.193000 0.326448 0.167431 0.003920 0.000000 0.342610 0.000000 0.000000 0.000000 0.163511 0.000000 1.000000 -0.000000 
6.194000 0.326382 0.167438 0.003916 0.000000 0.342659 0.000000 0.000000 0.000000 0.163522 0.000000 1.000000 0.000000 
6.195000 0.326315 0.167444 0.003911 0.000000 0.342707 0.000000 0.000000 0.000000 0.163533 0.000000 1.000000 0.000000 
6.196000 0.326249 0.167451 0.003907 0.000000 0.342756 0.000000 0.000000 0.000000 0.163544 0.000000 1.000000 -0.000000 
6.197000 0.326182 0.167458 0.003902 0.000000 0.342805 0.000000 0.000000 0.000000 0.163555 0.000000 1.000000 0.000000 
6.198000 0.326116 0.167464 0.003898 0.000000 0.342853 0.000000 0.000000 0.000000 0.163566 0.000000 1.000000 0.000000 
6.199000 0.326049 0.167471 0.003894 0.000000 0.342902 0.000000 0.000000 0.000000 0.163578 0.000000 1.000000 0.000000 
6.200000 0.325983 0.167478 0.003889 0.000000 0.342951 0.000000 0.000000 0.000000 0.163589 0.000000 1.000000 0.000000 
6.201000 0.325916 0.167485 0.003885 0.000000 0.342999 0.000000 0.000000 0.000000 0.163600 0.000000 1.000000 0.000000 
6.202000 0.325850 0.167491 0.003880 0.000000 0.343048 0.000000 0.000000 0.000000 0.163611 0.000000 1.000000 0.000000 
6.203000 0.325784 0.167498 0.003876 0.000000 0.343096 0.000000 0.000000 0.000000 0.163622 0.000000 1.000000 0.000000 
6.204000 0.325717 0.167505 0.003871 0.000000 0.343145 0.000000 0.000000 0.000000 0.163633 0.000000 1.000000 0.000000 
6.205000 0.325651 0.167512 0.003867 0.000000 0.343193 0.000000 0.000000 0.000000 0.163644 0.000000 1.000000 0.000000 
6.206000 0.325584 0.167518 0.003863 0.000000 0.343242 0.000000 0.000000 0.000000 0.163656 0.000000 1.000000 0.000000 
6.207000 0.325518 0.167525 0.003858 0.000000 0.343290 0.000000 0.000000 0.000000 0.163667 0.000000 1.000000 0.000000 
6.208000 0.325452 0.167532 0.003854 0.000000 0.343339 0.000000 0.000000 0.000000 0.163678 0.000000 1.000000 0.000000 
6.209000 0.325385 0.167538 0.003849 0.000000 0.343387 0.000000 0.000000 0.000000 0.163689 0.000000 1.000000 0.000000 
6.210000 0.325319 0.167545 0.003845 0.000000 0.343436 0.000000 0.000000 0.000000 0.163700 0.000000 1.000000 -0.000000 
6.211000 0.325253 0.167552 0.003841 0.000000 0.343484 0.000000 0.000000 0.000000 0.163711 0.000000 1.000000 -0.000000 
6.212000 0.325187 0.167559 0.003836 0.000000 0.343533 0.000000 0.000000 0.000000 0.163722 0.000000 1.000000 -0.000000 
6.213000 0.325120 0.167565 0.003832 0.000000 0.343581 0.000000 0.000000 0.000000 0.163733 0.000000 1.000000 0.000000 
6.214000 0.325054 0.167572 0.003828 0.000000 0.343629 0.000000 0.000000 0.000000 0.163744 0.000000 1.000000 -0.000000 
6.215000 0.324988 0.167579 0.003823 0.000000 0.343678 0.000000 0.000000 0.000000 0.163755 0.000000 1.000000 0.000000 
6.216000 0.324922 0.167585 0.003819 0.000000 0.343726 0.000000 0.000000 0.000000 0.163767 0.000000 1.000000 -0.000000 
6.217000 0.324856 0.167592 0.003814 0.000000 0.343775 0.000000 0.000000 0.000000 0.163778 0.000000 1.000000 -0.000000 
6.218000 0.324790 0.167599 0.003810 0.000000 0.343823 0.000000 0.000000 0.000000 0.163789 0.000000 1.000000 0.000000 
6.219000 0.324723 0.167606 0.003806 0.000000 0.343871 0.000000 0.000000 0.000000 0.163800 0.000000 1.000000 0.000000 
6.220000 0.324657 0.167612 0.003801 0.000000 0.343920 0.000000 0.000000 0.000000 0.163811 0.000000 1.000000 0.000000 
6.221000 0.324591 0.167619 0.003797 0.000000 0.343968 0.000000 0.000000 0.000000 0.163822 0.000000 1.000000 0.000000 
6.222000 0.324525 0.167626 0.003793 0.000000 0.344016 0.000000 0.000000 0.000000 0.163833 0.000000 1.000000 0.000000 
6.223000 0.324459 0.167632 0.003788 0.000000 0.344065 0.000000 0.000000 0.000000 0.163844 0.000000 1.000000 -0.000000 
6.224000 0.324393 0.167639 0.003784 0.000000 0.344113 0.000000 0.000000 0.000000 0.163855 0.000000 1.000000 -0.000000 
6.225000 0.324327 0.167646 0.003780 0.000000 0.344161 0.000000 0.000000 0.000000 0.163866 0.000000 1.000000 0.000000 
6.226000 0.324261 0.167652 0.003775 0.000000 0.344209 0.000000 0.000000 0.000000 0.163877 0.000000 1.000000 -0.000000 
6.227000 0.324195 0.167659 0.003771 0.000000 0.344258 0.000000 0.000000 0.000000 0.163888 0.000000 1.000000 0.000000 
6.228000 0.324129 0.167666 0.003767 0.000000 0.344306 0.000000 0.000000 0.000000 0.163899 0.000000 1.000000 0.000000 
6.229000 0.324063 0.167673 0.003763 0.000000 0.344354 0.000000 0.000000 0.000000 0.163910 0.000000 1.000000 0.000000 
6.230000 0.323997 0.167679 0.003758 0.000000 0.344402 0.000000 0.000000 0.000000 0.163921 0.000000 1.000000 0.000000 
6.231000 0.323931 0.167686 0.003754 0.000000 0.344451 0.000000 0.000000 0.000000 0.163932 0.000000 1.000000 -0.000000 
6.232000 0.323865 0.167693 0.003750 0.000000 0.344499 0.000000 0.000000 0.000000 0.163943 0.000000 1.000000 0.000000 
6.233000 0.323800 0.167699 0.003745 0.000000 0.344547 0.000000 0.000000 0.000000 0.163954 0.000000 1.000000 -0.000000 
6.234000 0.323734 0.167706 0.003741 0.000000 0.344595 0.000000 0.000000 0.000000 0.163965 0.000000 1.000000 -0.000000 
6.235000 0.323668 0.167713 0.003737 0.000000 0.344643 0.000000 0.000000 0.000000 0.163976 0.000000 1.000000 -0.000000 
6.236000 0.323602 0.167719 0.003732 0.000000 0.344692 0.000000 0.000000 0.000000 0.163987 0.000000 1.000000 -0.000000 
6.237000 0.323536 0.167726 0.003728 0.000000 0.344740 0.000000 0.000000 0.000000 0.163998 0.000000 1.000000 -0.000000 
6.238000 0.323470 0.167733 0.003724 0.000000 0.344788 0.000000 0.000000 0.000000 0.164009 0.000000 1.000000 0.000000 
6.239000 0.323405 0.167740 0.003720 0.000000 0.344836 0.000000 0.000000 0.000000 0.164020 0.000000 1.000000 -0.000000 
6.240000 0.323339 0.167746 0.003715 0.000000 0.344884 0.000000 0.000000 0.000000 0.164031 0.000000 1.000000 -0.000000 
6.241000 0.323273 0.167753 0.003711 0.000000 0.344932 0.000000 0.000000 0.000000 0.164042 0.000000 1.000000 0.000000 
6.242000 0.323208 0.167760 0.003707 0.000000 0.344980 0.000000 0.000000 0.000000 0.164053 0.000000 1.000000 0.000000 
6.243000 0.323142 0.167766 0.003703 0.000000 0.345028 0.000000 0.000000 0.000000 0.164064 0.000000 1.000000 0.000000 
6.244000 0.323076 0.167773 0.003698 0.000000 0.345076 0.000000 0.000000 0.000000 0.164075 0.000000 1.000000 0.000000 
6.245000 0.323010 0.167780 0.003694 0.000000 0.345124 0.000000 0.000000 0.000000 0.164086 0.000000 1.000000 -0.000000 
6.246000 0.322945 0.167786 0.003690 0.000000 0.345172 0.000000 0.000000 0.000000 0.164097 0.000000 1.000000 -0.000000 
6.247000 0.322879 0.167793 0.003686 0.000000 0.345220 0.000000 0.000000 0.000000 0.164107 0.000000 1.000000 -0.000000 
6.248000 0.322814 0.167800 0.003681 0.000000 0.345268 0.000000 0.000000 0.000000 0.164118 0.000000 1.000000 0.000000 
6.249000 0.322748 0.167806 0.003677 0.000000 0.345316 0.000000 0.000000 0.000000 0.164129 0.000000 1.000000 -0.000000 
6.250000 0.322682 0.167813 0.003673 0.000000 0.345364 0.000000 0.000000 0.000000 0.164140 0.000000 1.000000 0.000000 
6.251000 0.322617 0.167820 0.003669 0.000000 0.345412 0.000000 0.000000 0.000000 0.164151 0.000000 1.000000 0.000000 
6.252000 0.322551 0.167826 0.003664 0.000000 0.345460 0.000000 0.000000 0.000000 0.164162 0.000000 1.000000 -0.000000 
6.253000 0.322486 0.167833 0.003660 0.000000 0.345508 0.000000 0.000000 0.000000 0.164173 0.000000 1.000000 0.000000 
6.254000 0.322420 0.167840 0.003656 0.000000 0.345556 0.000000 0.000000 0.000000 0.164184 0.000000 1.000000 0.000000 
6.255000 0.322355 0.167846 0.003652 0.000000 0.345604 0.000000 0.000000 0.000000 0.164195 0.000000 1.000000 -0.000000 
6.256000 0.322289 0.167853 0.003648 0.000000 0.345652 0.000000 0.000000 0.000000 0.164206 0.000000 1.000000 0.000000 
6.257000 0.322224 0.167860 0.003643 0.000000 0.345700 0.000000 0.000000 0.000000 0.164216 0.000000 1.000000 -0.000000 
6.258000 0.322159 0.167866 0.003639 0.000000 0.345748 0.000000 0.000000 0.000000 0.164227 0.000000 1.000000 -0.000000 
6.259000 0.322093 0.167873 0.003635 0.000000 0.345796 0.000000 0.000000 0.000000 0.164238 0.000000 1.000000 0.000000 
6.260000 0.322028 0.167880 0.003631 0.000000 0.345843 0.000000 0.000000 0.000000 0.164249 0.000000 1.000000 -0.000000 
6.261000 0.321962 0.167886 0.003627 0.000000 0.345891 0.000000 0.000000 0.000000 0.164260 0.000000 1.000000 0.000000 
6.262000 0.321897 0.167893 0.003622 0.000000 0.345939 0.000000 0.000000 0.000000 0.164271 0.000000 1.000000 0.000000 
6.263000 0.321832 0.167900 0.003618 0.000000 0.345987 0.000000 0.000000 0.000000 0.164282 0.000000 1.000000 0.000000 
6.264000 0.321766 0.167906 0.003614 0.000000 0.346035 0.000000 0.000000 0.000000 0.164292 0.000000 1.000000 0.000000 
6.265000 0.321701 0.167913 0.003610 0.000000 0.346083 0.000000 0.000000 0.000000 0.164303 0.000000 1.000000 0.000000 
6.266000 0.321636 0.167920 0.003606 0.000000 0.346130 0.000000 0.000000 0.000000 0.164314 0.000000 1.000000 -0.000000 
6.267000 0.321570 0.167926 0.003601 0.000000 0.346178 0.000000 0.000000 0.000000 0.164325 0.000000 1.000000 0.000000 
6.268000 0.321505 0.167933 0.003597 0.000000 0.346226 0.000000 0.000000 0.000000 0.164336 0.000000 1.000000 0.000000 
6.269000 0.321440 0.167940 0.003593 0.000000 0.346274 0.000000 0.000000 0.000000 0.164347 0.000000 1.000000 -0.000000 
6.270000 0.321375 0.167946 0.003589 0.000000 0.346321 0.000000 0.000000 0.000000 0.164357 0.000000 1.000000 -0.000000 
6.271000 0.321310 0.167953 0.003585 0.000000 0.346369 0.000000 0.000000 0.000000 0.164368 0.000000 1.000000 0.000000 
6.272000 0.321244 0.167960 0.003581 0.000000 0.346417 0.000000 0.000000 0.000000 0.164379 0.000000 1.000000 0.000000 
6.273000 0.321179 0.167966 0.003577 0.000000 0.346465 0.000000 0.000000 0.000000 0.164390 0.000000 1.000000 -0.000000 
6.274000 0.321114 0.167973 0.003572 0.000000 0.346512 0.000000 0.000000 0.000000 0.164401 0.000000 1.000000 0.000000 
6.275000 0.321049 0.167980 0.003568 0.000000 0.346560 0.000000 0.000000 0.000000 0.164411 0.000000 1.000000 0.000000 
6.276000 0.320984 0.167986 0.003564 0.000000 0.346608 0.000000 0.000000 0.000000 0.164422 0.000000 1.000000 -0.000000 
6.277000 0.320919 0.167993 0.003560 0.000000 0.346655 0.000000 0.000000 0.000000 0.164433 0.000000 1.000000 -0.000000 
6.278000 0.320854 0.168000 0.003556 0.000000 0.346703 0.000000 0.000000 0.000000 0.164444 0.000000 1.000000 -0.000000 
6.279000 0.320789 0.168006 0.003552 0.000000 0.346751 0.000000 0.000000 0.000000 0.164455 0.000000 1.000000 0.000000 
6.280000 0.320724 0.168013 0.003548 0.000000 0.346798 0.000000 0.000000 0.000000 0.164465 0.000000 1.000000 -0.000000 
6.281000 0.320659 0.168020 0.003544 0.000000 0.346846 0.000000 0.000000 0.000000 0.164476 0.000000 1.000000 -0.000000 
6.282000 0.320594 0.168026 0.003539 0.000000 0.346893 0.000000 0.000000 0.000000 0.164487 0.000000 1.000000 -0.000000 
6.283000 0.320529 0.168033 0.003535 0.000000 0.346941 0.000000 0.000000 0.000000 0.164498 0.000000 1.000000 0.000000 
6.284000 0.320464 0.168040 0.003531 0.000000 0.346989 0.000000 0.000000 0.000000 0.164508 0.000000 1.000000 -0.000000 
6.285000 0.320399 0.168046 0.003527 0.000000 0.347036 0.000000 0.000000 0.000000 0.164519 0.000000 1.000000 -0.000000 
6.286000 0.320334 0.168053 0.003523 0.000000 0.347084 0.000000 0.000000 0.000000 0.164530 0.000000 1.000000 0.000000 
6.287000 0.320269 0.168059 0.003519 0.000000 0.347131 0.000000 0.000000 0.000000 0.164541 0.000000 1.000000 -0.000000 
6.288000 0.320204 0.168066 0.003515 0.000000 0.347179 0.000000 0.000000 0.000000 0.164551 0.000000 1.000000 -0.000000 
6.289000 0.320139 0.168073 0.003511 0.000000 0.347226 0.000000 0.000000 0.000000 0.164562 0.000000 1.000000 -0.000000 
6.290000 0.320074 0.168079 0.003507 0.000000 0.347274 0.000000 0.000000 0.000000 0.164573 0.000000 1.000000 -0.000000 
6.291000 0.320009 0.168086 0.003503 0.000000 0.347321 0.000000 0.000000 0.000000 0.164583 0.000000 1.000000 0.000000 
6.292000 0.319944 0.168093 0.003498 0.000000 0.347369 0.000000 0.000000 0.000000 0.164594 0.000000 1.000000 0.000000 
6.293000 0.319880 0.168099 0.003494 0.000000 0.347416 0.000000 0.000000 0.000000 0.164605 0.000000 1.000000 -0.000000 
6.294000 0.319815 0.168106 0.003490 0.000000 0.347464 0.000000 0.000000 0.000000 0.164616 0.000000 1.000000 0.000000 
6.295000 0.319750 0.168113 0.003486 0.000000 0.347511 0.000000 0.000000 0.000000 0.164626 0.000000 1.000000 0.000000 
6.296000 0.319685 0.168119 0.003482 0.000000 0.347559 0.000000 0.000000 0.000000 0.164637 0.000000 1.000000 -0.000000 
6.297000 0.319621 0.168126 0.003478 0.000000 0.347606 0.000000 0.000000 0.000000 0.164648 0.000000 1.000000 -0.000000 
6.298000 0.319556 0.168132 0.003474 0.000000 0.347653 0.000000 0.000000 0.000000 0.164658 0.000000 1.000000 -0.000000 
6.299000 0.319491 0.168139 0.003470 0.000000 0.347701 0.000000 0.000000 0.000000 0.164669 0.000000 1.000000 -0.000000 
6.300000 0.319426 0.168146 0.003466 0.000000 0.347748 0.000000 0.000000 0.000000 0.164680 0.000000 1.000000 0.000000 
6.301000 0.319362 0.168152 0.003462 0.000000 0.347796 0.000000 0.000000 0.000000 0.164690 0.000000 1.000000 -0.000000 
6.302000 0.319297 0.168159 0.003458 0.000000 0.347843 0.000000 0.000000 0.000000 0.164701 0.000000 1.000000 -0.000000 
6.303000 0.319232 0.168166 0.003454 0.000000 0.347890 0.000000 0.000000 0.000000 0.164712 0.000000 1.000000 -0.000000 
6.304000 0.319168 0.168172 0.003450 0.000000 0.347938 0.000000 0.000000 0.000000 0.164722 0.000000 1.000000 0.000000 
6.305000 0.319103 0.168179 0.003446 0.000000 0.347985 0.000000 0.000000 0.000000 0.164733 0.000000 1.000000 0.000000 
6.306000 0.319039 0.168185 0.003442 0.000000 0.348032 0.000000 0.000000 0.000000 0.164744 0.000000 1.000000 -0.000000 
6.307000 0.318974 0.168192 0.003438 0.000000 0.348080 0.000000 0.000000 0.000000 0.164754 0.000000 1.000000 -0.000000 
6.308000 0.318909 0.168199 0.003434 0.000000 0.348127 0.000000 0.000000 0.000000 0.164765 0.000000 1.000000 -0.000000 
6.309000 0.318845 0.168205 0.003430 0.000000 0.348174 0.000000 0.000000 0.000000 0.164776 0.000000 1.000000 0.000000 
6.310000 0.318780 0.168212 0.003426 0.000000 0.348221 0.000000 0.000000 0.000000 0.164786 0.000000 1.000000 0.000000 
6.311000 0.318716 0.168219 0.003422 0.000000 0.348269 0.000000 0.000000 0.000000 0.164797 0.000000 1.000000 -0.000000 
6.312000 0.318651 0.168225 0.003418 0.000000 0.348316 0.000000 0.000000 0.000000 0.164807 0.000000 1.000000 0.000000 
6.313000 0.318587 0.168232 0.003414 0.000000 0.348363 0.000000 0.000000 0.000000 0.164818 0.000000 1.000000 0.000000 
6.314000 0.318523 0.168238 0.003410 0.000000 0.348410 0.000000 0.000000 0.000000 0.164829 0.000000 1.000000 0.000000 
6.315000 0.318458 0.168245 0.003406 0.000000 0.348458 0.000000 0.000000 0.000000 0.164839 0.000000 1.000000 0.000000 
6.316000 0.318394 0.168252 0.003402 0.000000 0.348505 0.000000 0.000000 0.000000 0.164850 0.000000 1.000000 -0.000000 
6.317000 0.318329 0.168258 0.003398 0.000000 0.348552 0.000000 0.000000 0.000000 0.164860 0.000000 1.000000 0.000000 
6.318000 0.318265 0.168265 0.003394 0.000000 0.348599 0.000000 0.000000 0.000000 0.164871 0.000000 1.000000 0.000000 
6.319000 0.318201 0.168272 0.003390 0.000000 0.348646 0.000000 0.000000 0.000000 0.164882 0.000000 1.000000 -0.000000 
6.320000 0.318136 0.168278 0.003386 0.000000 0.348693 0.000000 0.000000 0.000000 0.164892 0.000000 1.000000 0.000000 
6.321000 0.318072 0.168285 0.003382 0.000000 0.348741 0.000000 0.000000 0.000000 0.164903 0.000000 1.000000 -0.000000 
6.322000 0.318008 0.168291 0.003378 0.000000 0.348788 0.000000 0.000000 0.000000 0.164913 0.000000 1.000000 -0.000000 
6.323000 0.317943 0.168298 0.003374 0.000000 0.348835 0.000000 0.000000 0.000000 0.164924 0.000000 1.000000 0.000000 
6.324000 0.317879 0.168305 0.003370 0.000000 0.348882 0.000000 0.000000 0.000000 0.164935 0.000000 1.000000 -0.000000 
6.325000 0.317815 0.168311 0.003366 0.000000 0.348929 0.000000 0.000000 0.000000 0.164945 0.000000 1.000000 0.000000 
6.326000 0.317750 0.168318 0.003362 0.000000 0.348976 0.000000 0.000000 0.000000 0.164956 0.000000 1.000000 -0.000000 
6.327000 0.317686 0.168324 0.003358 0.000000 0.349023 0.000000 0.000000 0.000000 0.164966 0.000000 1.000000 0.000000 
6.328000 0.317622 0.168331 0.003354 0.000000 0.349070 0.000000 0.000000 0.000000 0.164977 0.000000 1.000000 -0.000000 
6.329000 0.317558 0.168338 0.003350 0.000000 0.349117 0.000000 0.000000 0.000000 0.164987 0.000000 1.000000 0.000000 
6.330000 0.317494 0.168344 0.003346 0.000000 0.349164 0.000000 0.000000 0.000000 0.164998 0.000000 1.000000 -0.000000 
6.331000 0.317429 0.168351 0.003342 0.000000 0.349211 0.000000 0.000000 0.000000 0.165008 0.000000 1.000000 -0.000000 
6.332000 0.317365 0.168357 0.003339 0.000000 0.349258 0.000000 0.000000 0.000000 0.165019 0.000000 1.000000 0.000000 
6.333000 0.317301 0.168364 0.003335 0.000000 0.349305 0.000000 0.000000 0.000000 0.165029 0.000000 1.000000 -0.000000 
6.334000 0.317237 0.168371 0.003331 0.000000 0.349352 0.000000 0.000000 0.000000 0.165040 0.000000 1.000000 0.000000 
6.335000 0.317173 0.168377 0.003327 0.000000 0.349399 0.000000 0.000000 0.000000 0.165050 0.000000 1.000000 -0.000000 
6.336000 0.317109 0.168384 0.003323 0.000000 0.349446 0.000000 0.000000 0.000000 0.165061 0.000000 1.000000 0.000000 
6.337000 0.317045 0.168390 0.003319 0.000000 0.349493 0.000000 0.000000 0.000000 0.165071 0.000000 1.000000 0.000000 
6.338000 0.316981 0.168397 0.003315 0.000000 0.349540 0.000000 0.000000 0.000000 0.165082 0.000000 1.000000 -0.000000 
6.339000 0.316917 0.168404 0.003311 0.000000 0.349587 0.000000 0.000000 0.000000 0.165092 0.000000 1.000000 -0.000000 
6.340000 0.316853 0.168410 0.003307 0.000000 0.349634 0.000000 0.000000 0.000000 0.165103 0.000000 1.000000 0.000000 
6.341000 0.316789 0.168417 0.003303 0.000000 0.349681 0.000000 0.000000 0.000000 0.165113 0.000000 1.000000 0.000000 
6.342000 0.316725 0.168423 0.003299 0.000000 0.349728 0.000000 0.000000 0.000000 0.165124 0.000000 1.000000 -0.000000 
6.343000 0.316661 0.168430 0.003296 0.000000 0.349775 0.000000 0.000000 0.000000 0.165134 0.000000 1.000000 -0.000000 
6.344000 0.316597 0.168436 0.003292 0.000000 0.349822 0.000000 0.000000 0.000000 0.165145 0.000000 1.000000 -0.000000 
6.345000 0.316533 0.168443 0.003288 0.000000 0.349869 0.000000 0.000000 0.000000 0.165155 0.000000 1.000000 -0.000000 
6.346000 0.316469 0.168450 0.003284 0.000000 0.349915 0.000000 0.000000 0.000000 0.165166 0.000000 1.000000 0.000000 
6.347000 0.316405 0.168456 0.003280 0.000000 0.349962 0.000000 0.000000 0.000000 0.165176 0.000000 1.000000 0.000000 
6.348000 0.316341 0.168463 0.003276 0.000000 0.350009 0.000000 0.000000 0.000000 0.165187 0.000000 1.000000 0.000000 
6.349000 0.316277 0.168469 0.003272 0.000000 0.350056 0.000000 0.000000 0.000000 0.165197 0.000000 1.000000 0.000000 
6.350000 0.316214 0.168476 0.003268 0.000000 0.350103 0.000000 0.000000 0.000000 0.165208 0.000000 1.000000 0.000000 
6.351000 0.316150 0.168483 0.003265 0.000000 0.350150 0.000000 0.000000 0.000000 0.165218 0.000000 1.000000 -0.000000 
6.352000 0.316086 0.168489 0.003261 0.000000 0.350196 0.000000 0.000000 0.000000 0.165228 0.000000 1.000000 0.000000 
6.353000 0.316022 0.168496 0.003257 0.000000 0.350243 0.000000 0.000000 0.000000 0.165239 0.000000 1.000000 -0.000000 
6.354000 0.315958 0.168502 0.003253 0.000000 0.350290 0.000000 0.000000 0.000000 0.165249 0.000000 1.000000 -0.000000 
6.355000 0.315895 0.168509 0.003249 0.000000 0.350337 0.000000 0.000000 0.000000 0.165260 0.000000 1.000000 -0.000000 
6.356000 0.315831 0.168515 0.003245 0.000000 0.350383 0.000000 0.000000 0.000000 0.165270 0.000000 1.000000 -0.000000 
6.357000 0.315767 0.168522 0.003241 0.000000 0.350430 0.000000 0.000000 0.000000 0.165281 0.000000 1.000000 0.000000 
6.358000 0.315704 0.168529 0.003238 0.000000 0.350477 0.000000 0.000000 0.000000 0.165291 0.000000 1.000000 -0.000000 
6.359000 0.315640 0.168535 0.003234 0.000000 0.350524 0.000000 0.000000 0.000000 0.165301 0.000000 1.000000 0.000000 
6.360000 0.315576 0.168542 0.003230 0.000000 0.350570 0.000000 0.000000 0.000000 0.165312 0.000000 1.000000 0.000000 
6.361000 0.315513 0.168548 0.003226 0.000000 0.350617 0.000000 0.000000 0.000000 0.165322 0.000000 1.000000 -0.000000 
6.362000 0.315449 0.168555 0.003222 0.000000 0.350664 0.000000 0.000000 0.000000 0.165333 0.000000 1.000000 -0.000000 
6.363000 0.315385 0.168561 0.003218 0.000000 0.350710 0.000000 0.000000 0.000000 0.165343 0.000000 1.000000 -0.000000 
6.364000 0.315322 0.168568 0.003215 0.000000 0.350757 0.000000 0.000000 0.000000 0.165353 0.000000 1.000000 0.000000 
6.365000 0.315258 0.168575 0.003211 0.000000 0.350804 0.000000 0.000000 0.000000 0.165364 0.000000 1.000000 -0.000000 
6.366000 0.315195 0.168581 0.003207 0.000000 0.350850 0.000000 0.000000 0.000000 0.165374 0.000000 1.000000 -0.000000 
6.367000 0.315131 0.168588 0.003203 0.000000 0.350897 0.000000 0.000000 0.000000 0.165385 0.000000 1.000000 0.000000 
6.368000 0.315067 0.168594 0.003199 0.000000 0.350943 0.000000 0.000000 0.000000 0.165395 0.000000 1.000000 -0.000000 
6.369000 0.315004 0.168601 0.003196 0.000000 0.350990 0.000000 0.000000 0.000000 0.165405 0.000000 1.000000 0.000000 
6.370000 0.314940 0.168607 0.003192 0.000000 0.351037 0.000000 0.000000 0.000000 0.165416 0.000000 1.000000 -0.000000 
6.371000 0.314877 0.168614 0.003188 0.000000 0.351083 0.000000 0.000000 0.000000 0.165426 0.000000 1.000000 0.000000 
6.372000 0.314814 0.168621 0.003184 0.000000 0.351130 0.000000 0.000000 0.000000 0.165436 0.000000 1.000000 0.000000 
6.373000 0.314750 0.168627 0.003180 0.000000 0.351176 0.000000 0.000000 0.000000 0.165447 0.000000 1.000000 0.000000 
6.374000 0.314687 0.168634 0.003177 0.000000 0.351223 0.000000 0.000000 0.000000 0.165457 0.000000 1.000000 -0.000000 
6.375000 0.314623 0.168640 0.003173 0.000000 0.351269 0.000000 0.000000 0.000000 0.165467 0.000000 1.000000 -0.000000 
6.376000 0.314560 0.168647 0.003169 0.000000 0.351316 0.000000 0.000000 0.000000 0.165478 0.000000 1.000000 -0.000000 
6.377000 0.314496 0.168653 0.003165 0.000000 0.351362 0.000000 0.000000 0.000000 0.165488 0.000000 1.000000 0.000000 
6.378000 0.314433 0.168660 0.003162 0.000000 0.351409 0.000000 0.000000 0.000000 0.165498 0.000000 1.000000 -0.000000 
6.379000 0.314370 0.168666 0.003158 0.000000 0.351455 0.000000 0.000000 0.000000 0.165509 0.000000 1.000000 0.000000 
6.380000 0.314306 0.168673 0.003154 0.000000 0.351502 0.000000 0.000000 0.000000 0.165519 0.000000 1.000000 -0.000000 
6.381000 0.314243 0.168680 0.003150 0.000000 0.351548 0.000000 0.000000 0.000000 0.165529 0.000000 1.000000 -0.000000 
6.382000 0.314180 0.168686 0.003147 0.000000 0.351595 0.000000 0.000000 0.000000 0.165540 0.000000 1.000000 -0.000000 
6.383000 0.314116 0.168693 0.003143 0.000000 0.351641 0.000000 0.000000 0.000000 0.165550 0.000000 1.000000 0.000000 
6.384000 0.314053 0.168699 0.003139 0.000000 0.351687 0.000000 0.000000 0.000000 0.165560 0.000000 1.000000 -0.000000 
6.385000 0.313990 0.168706 0.003135 0.000000 0.351734 0.000000 0.000000 0.000000 0.165570 0.000000 1.000000 -0.000000 
6.386000 0.313927 0.168712 0.003132 0.000000 0.351780 0.000000 0.000000 0.000000 0.165581 0.000000 1.000000 0.000000 
6.387000 0.313864 0.168719 0.003128 0.000000 0.351827 0.000000 0.000000 0.000000 0.165591 0.000000 1.000000 -0.000000 
6.388000 0.313800 0.168725 0.003124 0.000000 0.351873 0.000000 0.000000 0.000000 0.165601 0.000000 1.000000 -0.000000 
6.389000 0.313737 0.168732 0.003120 0.000000 0.351919 0.000000 0.000000 0.000000 0.165612 0.000000 1.000000 0.000000 
6.390000 0.313674 0.168738 0.003117 0.000000 0.351966 0.000000 0.000000 0.000000 0.165622 0.000000 1.000000 -0.000000 
6.391000 0.313611 0.168745 0.003113 0.000000 0.352012 0.000000 0.000000 0.000000 0.165632 0.000000 1.000000 0.000000 
6.392000 0.313548 0.168752 0.003109 0.000000 0.352058 0.000000 0.000000 0.000000 0.165642 0.000000 1.000000 0.000000 
6.393000 0.313485 0.168758 0.003105 0.000000 0.352105 0.000000 0.000000 0.000000 0.165653 0.000000 1.000000 -0.000000 
6.394000 0.313421 0.168765 0.003102 0.000000 0.352151 0.000000 0.000000 0.000000 0.165663 0.000000 1.000000 -0.000000 
6.395000 0.313358 0.168771 0.003098 0.000000 0.352197 0.000000 0.000000 0.000000 0.165673 0.000000 1.000000 -0.000000 
6.396000 0.313295 0.168778 0.003094 0.000000 0.352244 0.000000 0.000000 0.000000 0.165683 0.000000 1.000000 0.000000 
6.397000 0.313232 0.168784 0.003091 0.000000 0.352290 0.000000 0.000000 0.000000 0.165694 0.000000 1.000000 -0.000000 
6.398000 0.313169 0.168791 0.003087 0.000000 0.352336 0.000000 0.000000 0.000000 0.165704 0.000000 1.000000 0.000000 
6.399000 0.313106 0.168797 0.003083 0.000000 0.352382 0.000000 0.000000 0.000000 0.165714 0.000000 1.000000 0.000000 
6.400000 0.313043 0.168804 0.003080 0.000000 0.352429 0.000000 0.000000 0.000000 0.165724 0.000000 1.000000 0.000000 
6.401000 0.312980 0.168810 0.003076 0.000000 0.352475 0.000000 0.000000 0.000000 0.165734 0.000000 1.000000 -0.000000 
6.402000 0.312917 0.168817 0.003072 0.000000 0.352521 0.000000 0.000000 0.000000 0.165745 0.000000 1.000000 -0.000000 
6.403000 0.312854 0.168823 0.003069 0.000000 0.352567 0.000000 0.000000 0.000000 0.165755 0.000000 1.000000 -0.000000 
6.404000 0.312791 0.168830 0.003065 0.000000 0.352614 0.000000 0.000000 0.000000 0.165765 0.000000 1.000000 0.000000 
6.405000 0.312728 0.168837 0.003061 0.000000 0.352660 0.000000 0.000000 0.000000 0.165775 0.000000 1.000000 -0.000000 
6.406000 0.312666 0.168843 0.003057 0.000000 0.352706 0.000000 0.000000 0.000000 0.165786 0.000000 1.000000 -0.000000 
6.407000 0.312603 0.168850 0.003054 0.000000 0.352752 0.000000 0.000000 0.000000 0.165796 0.000000 1.000000 -0.000000 
6.408000 0.312540 0.168856 0.003050 0.000000 0.352798 0.000000 0.000000 0.000000 0.165806 0.000000 1.000000 -0.000000 
6.409000 0.312477 0.168863 0.003047 0.000000 0.352844 0.000000 0.000000 0.000000 0.165816 0.000000 1.000000 -0.000000 
6.410000 0.312414 0.168869 0.003043 0.000000 0.352890 0.000000 0.000000 0.000000 0.165826 0.000000 1.000000 0.000000 
6.411000 0.312351 0.168876 0.003039 0.000000 0.352937 0.000000 0.000000 0.000000 0.165836 0.000000 1.000000 0.000000 
6.412000 0.312288 0.168882 0.003036 0.000000 0.352983 0.000000 0.000000 0.000000 0.165847 0.000000 1.000000 0.000000 
6.413000 0.312226 0.168889 0.003032 0.000000 0.353029 0.000000 0.000000 0.000000 0.165857 0.000000 1.000000 -0.000000 
6.414000 0.312163 0.168895 0.003028 0.000000 0.353075 0.000000 0.000000 0.000000 0.165867 0.000000 1.000000 0.000000 
6.415000 0.312100 0.168902 0.003025 0.000000 0.353121 0.000000 0.000000 0.000000 0.165877 0.000000 1.000000 -0.000000 
6.416000 0.312037 0.168908 0.003021 0.000000 0.353167 0.000000 0.000000 0.000000 0.165887 0.000000 1.000000 0.000000 
6.417000 0.311975 0.168915 0.003017 0.000000 0.353213 0.000000 0.000000 0.000000 0.165897 0.000000 1.000000 -0.000000 
6.418000 0.311912 0.168921 0.003014 0.000000 0.353259 0.000000 0.000000 0.000000 0.165908 0.000000 1.000000 0.000000 
6.419000 0.311849 0.168928 0.003010 0.000000 0.353305 0.000000 0.000000 0.000000 0.165918 0.000000 1.000000 -0.000000 
6.420000 0.311787 0.168934 0.003006 0.000000 0.353351 0.000000 0.000000 0.000000 0.165928 0.000000 1.000000 -0.000000 
6.421000 0.311724 0.168941 0.003003 0.000000 0.353397 0.000000 0.000000 0.000000 0.165938 0.000000 1.000000 0.000000 
6.422000 0.311661 0.168947 0.002999 0.000000 0.353443 0.000000 0.000000 0.000000 0.165948 0.000000 1.000000 -0.000000 
6.423000 0.311599 0.168954 0.002996 0.000000 0.353489 0.000000 0.000000 0.000000 0.165958 0.000000 1.000000 -0.000000 
6.424000 0.311536 0.168960 0.002992 0.000000 0.353535 0.000000 0.000000 0.000000 0.165968 0.000000 1.000000 -0.000000 
6.425000 0.311474 0.168967 0.002988 0.000000 0.353581 0.000000 0.000000 0.000000 0.165978 0.000000 1.000000 0.000000 
6.426000 0.311411 0.168973 0.002985 0.000000 0.353627 0.000000 0.000000 0.000000 0.165989 0.000000 1.000000 -0.000000 
6.427000 0.311348 0.168980 0.002981 0.000000 0.353673 0.000000 0.000000 0.000000 0.165999 0.000000 1.000000 0.000000 
6.428000 0.311286 0.168986 0.002978 0.000000 0.353719 0.000000 0.000000 0.000000 0.166009 0.000000 1.000000 -0.000000 
6.429000 0.311223 0.168993 0.002974 0.000000 0.353765 0.000000 0.000000 0.000000 0.166019 0.000000 1.000000 -0.000000 
6.430000 0.311161 0.168999 0.002970 0.000000 0.353811 0.000000 0.000000 0.000000 0.166029 0.000000 1.000000 -0.000000 
6.431000 0.311098 0.169006 0.002967 0.000000 0.353857 0.000000 0.000000 0.000000 0.166039 0.000000 1.000000 0.000000 
6.432000 0.311036 0.169012 0.002963 0.000000 0.353903 0.000000 0.000000 0.000000 0.166049 0.000000 1.000000 0.000000 
6.433000 0.310973 0.169019 0.002960 0.000000 0.353948 0.000000 0.000000 0.000000 0.166059 0.000000 1.000000 -0.000000 
6.434000 0.310911 0.169025 0.002956 0.000000 0.353994 0.000000 0.000000 0.000000 0.166069 0.000000 1.000000 0.000000 
6.435000 0.310849 0.169032 0.002953 0.000000 0.354040 0.000000 0.000000 0.000000 0.166079 0.000000 1.000000 0.000000 
6.436000 0.310786 0.169038 0.002949 0.000000 0.354086 0.000000 0.000000 0.000000 0.166089 0.000000 1.000000 0.000000 
6.437000 0.310724 0.169045 0.002945 0.000000 0.354132 0.000000 0.000000 0.000000 0.166100 0.000000 1.000000 0.000000 
6.438000 0.310661 0.169051 0.002942 0.000000 0.354178 0.000000 0.000000 0.000000 0.166110 0.000000 1.000000 -0.000000 
6.439000 0.310599 0.169058 0.002938 0.000000 0.354223 0.000000 0.000000 0.000000 0.166120 0.000000 1.000000 -0.000000 
6.440000 0.310537 0.169064 0.002935 0.000000 0.354269 0.000000 0.000000 0.000000 0.166130 0.000000 1.000000 -0.000000 
6.441000 0.310474 0.169071 0.002931 0.000000 0.354315 0.000000 0.000000 0.000000 0.166140 0.000000 1.000000 0.000000 
6.442000 0.310412 0.169077 0.002928 0.000000 0.354361 0.000000 0.000000 0.000000 0.166150 0.000000 1.000000 -0.000000 
6.443000 0.310350 0.169084 0.002924 0.000000 0.354407 0.000000 0.000000 0.000000 0.166160 0.000000 1.000000 0.000000 
6.444000 0.310287 0.169090 0.002921 0.000000 0.354452 0.000000 0.000000 0.000000 0.166170 0.000000 1.000000 0.000000 
6.445000 0.310225 0.169097 0.002917 0.000000 0.354498 0.000000 0.000000 0.000000 0.166180 0.000000 1.000000 -0.000000 
6.446000 0.310163 0.169103 0.002913 0.000000 0.354544 0.000000 0.000000 0.000000 0.166190 0.000000 1.000000 -0.000000 
6.447000 0.310101 0.169110 0.002910 0.000000 0.354589 0.000000 0.000000 0.000000 0.166200 0.000000 1.000000 0.000000 
6.448000 0.310039 0.169116 0.002906 0.000000 0.354635 0.000000 0.000000 0.000000 0.166210 0.000000 1.000000 0.000000 
6.449000 0.309976 0.169123 0.002903 0.000000 0.354681 0.000000 0.000000 0.000000 0.166220 0.000000 1.000000 -0.000000 
6.450000 0.309914 0.169129 0.002899 0.000000 0.354727 0.000000 0.000000 0.000000 0.166230 0.000000 1.000000 0.000000 
6.451000 0.309852 0.169136 0.002896 0.000000 0.354772 0.000000 0.000000 0.000000 0.166240 0.000000 1.000000 -0.000000 
6.452000 0.309790 0.169142 0.002892 0.000000 0.354818 0.000000 0.000000 0.000000 0.166250 0.000000 1.000000 0.000000 
6.453000 0.309728 0.169149 0.002889 0.000000 0.354864 0.000000 0.000000 0.000000 0.166260 0.000000 1.000000 0.000000 
6.454000 0.309666 0.169155 0.002885 0.000000 0.354909 0.000000 0.000000 0.000000 0.166270 0.000000 1.000000 0.000000 
6.455000 0.309603 0.169162 0.002882 0.000000 0.354955 0.000000 0.000000 0.000000 0.166280 0.000000 1.000000 0.000000 
6.456000 0.309541 0.169168 0.002878 0.000000 0.355000 0.000000 0.000000 0.000000 0.166290 0.000000 1.000000 0.000000 
6.457000 0.309479 0.169175 0.002875 0.000000 0.355046 0.000000 0.000000 0.000000 0.166300 0.000000 1.000000 0.000000 
6.458000 0.309417 0.169181 0.002871 0.000000 0.355092 0.000000 0.000000 0.000000 0.166310 0.000000 1.000000 0.000000 
6.459000 0.309355 0.169188 0.002868 0.000000 0.355137 0.000000 0.000000 0.000000 0.166320 0.000000 1.000000 -0.000000 
6.460000 0.309293 0.169194 0.002864 0.000000 0.355183 0.000000 0.000000 0.000000 0.166330 0.000000 1.000000 -0.000000 
6.461000 0.309231 0.169201 0.002861 0.000000 0.355228 0.000000 0.000000 0.000000 0.166340 0.000000 1.000000 0.000000 
6.462000 0.309169 0.169207 0.002857 0.000000 0.355274 0.000000 0.000000 0.000000 0.166350 0.000000 1.000000 0.000000 
6.463000 0.309107 0.169214 0.002854 0.000000 0.355320 0.000000 0.000000 0.000000 0.166360 0.000000 1.000000 -0.000000 
6.464000 0.309045 0.169220 0.002850 0.000000 0.355365 0.000000 0.000000 0.000000 0.166370 0.000000 1.000000 0.000000 
6.465000 0.308983 0.169226 0.002847 0.000000 0.355411 0.000000 0.000000 0.000000 0.166380 0.000000 1.000000 -0.000000 
6.466000 0.308921 0.169233 0.002843 0.000000 0.355456 0.000000 0.000000 0.000000 0.166390 0.000000 1.000000 0.000000 
6.467000 0.308859 0.169239 0.002840 0.000000 0.355502 0.000000 0.000000 0.000000 0.166399 0.000000 1.000000 0.000000 
6.468000 0.308798 0.169246 0.002836 0.000000 0.355547 0.000000 0.000000 0.000000 0.166409 0.000000 1.000000 0.000000 
6.469000 0.308736 0.169252 0.002833 0.000000 0.355593 0.000000 0.000000 0.000000 0.166419 0.000000 1.000000 -0.000000 
6.470000 0.308674 0.169259 0.002830 0.000000 0.355638 0.000000 0.000000 0.000000 0.166429 0.000000 1.000000 -0.000000 
6.471000 0.308612 0.169265 0.002826 0.000000 0.355684 0.000000 0.000000 0.000000 0.166439 0.000000 1.000000 0.000000 
6.472000 0.308550 0.169272 0.002823 0.000000 0.355729 0.000000 0.000000 0.000000 0.166449 0.000000 1.000000 -0.000000 
6.473000 0.308488 0.169278 0.002819 0.000000 0.355774 0.000000 0.000000 0.000000 0.166459 0.000000 1.000000 -0.000000 
6.474000 0.308427 0.169285 0.002816 0.000000 0.355820 0.000000 0.000000 0.000000 0.166469 0.000000 1.000000 0.000000 
6.475000 0.308365 0.169291 0.002812 0.000000 0.355865 0.000000 0.000000 0.000000 0.166479 0.000000 1.000000 -0.000000 
6.476000 0.308303 0.169298 0.002809 0.000000 0.355911 0.000000 0.000000 0.000000 0.166489 0.000000 1.000000 0.000000 
6.477000 0.308241 0.169304 0.002805 0.000000 0.355956 0.000000 0.000000 0.000000 0.166499 0.000000 1.000000 -0.000000 
6.478000 0.308180 0.169310 0.002802 0.000000 0.356001 0.000000 0.000000 0.000000 0.166509 0.000000 1.000000 -0.000000 
6.479000 0.308118 0.169317 0.002799 0.000000 0.356047 0.000000 0.000000 0.000000 0.166518 0.000000 1.000000 0.000000 
6.480000 0.308056 0.169323 0.002795 0.000000 0.356092 0.000000 0.000000 0.000000 0.166528 0.000000 1.000000 0.000000 
6.481000 0.307994 0.169330 0.002792 0.000000 0.356138 0.000000 0.000000 0.000000 0.166538 0.000000 1.000000 0.000000 
6.482000 0.307933 0.169336 0.002788 0.000000 0.356183 0.000000 0.000000 0.000000 0.166548 0.000000 1.000000 0.000000 
6.483000 0.307871 0.169343 0.002785 0.000000 0.356228 0.000000 0.000000 0.000000 0.166558 0.000000 1.000000 -0.000000 
6.484000 0.307809 0.169349 0.002781 0.000000 0.356274 0.000000 0.000000 0.000000 0.166568 0.000000 1.000000 -0.000000 
6.485000 0.307748 0.169356 0.002778 0.000000 0.356319 0.000000 0.000000 0.000000 0.166578 0.000000 1.000000 0.000000 
6.486000 0.307686 0.169362 0.002775 0.000000 0.356364 0.000000 0.000000 0.000000 0.166587 0.000000 1.000000 -0.000000 
6.487000 0.307625 0.169369 0.002771 0.000000 0.356409 0.000000 0.000000 0.000000 0.166597 0.000000 1.000000 0.000000 
6.488000 0.307563 0.169375 0.002768 0.000000 0.356455 0.000000 0.000000 0.000000 0.166607 0.000000 1.000000 0.000000 
6.489000 0.307502 0.169381 0.002764 0.000000 0.356500 0.000000 0.000000 0.000000 0.166617 0.000000 1.000000 0.000000 
6.490000 0.307440 0.169388 0.002761 0.000000 0.356545 0.000000 0.000000 0.000000 0.166627 0.000000 1.000000 -0.000000 
6.491000 0.307378 0.169394 0.002758 0.000000 0.356590 0.000000 0.000000 0.000000 0.166637 0.000000 1.000000 0.000000 
6.492000 0.307317 0.169401 0.002754 0.000000 0.356636 0.000000 0.000000 0.000000 0.166647 0.000000 1.000000 -0.000000 
6.493000 0.307255 0.169407 0.002751 0.000000 0.356681 0.000000 0.000000 0.000000 0.166656 0.000000 1.000000 -0.000000 
6.494000 0.307194 0.169414 0.002748 0.000000 0.356726 0.000000 0.000000 0.000000 0.166666 0.000000 1.000000 0.000000 
6.495000 0.307133 0.169420 0.002744 0.000000 0.356771 0.000000 0.000000 0.000000 0.166676 0.000000 1.000000 -0.000000 
6.496000 0.307071 0.169427 0.002741 0.000000 0.356817 0.000000 0.000000 0.000000 0.166686 0.000000 1.000000 -0.000000 
6.497000 0.307010 0.169433 0.002737 0.000000 0.356862 0.000000 0.000000 0.000000 0.166696 0.000000 1.000000 0.000000 
6.498000 0.306948 0.169439 0.002734 0.000000 0.356907 0.000000 0.000000 0.000000 0.166705 0.000000 1.000000 -0.000000 
6.499000 0.306887 0.169446 0.002731 0.000000 0.356952 0.000000 0.000000 0.000000 0.166715 0.000000 1.000000 0.000000 
6.500000 0.306825 0.169452 0.002727 0.000000 0.356997 0.000000 0.000000 0.000000 0.166725 0.000000 1.000000 0.000000 
6.501000 0.306764 0.169459 0.002724 0.000000 0.357042 0.000000 0.000000 0.000000 0.166735 0.000000 1.000000 0.000000 
6.502000 0.306703 0.169465 0.002721 0.000000 0.357087 0.000000 0.000000 0.000000 0.166745 0.000000 1.000000 0.000000 
6.503000 0.306641 0.169472 0.002717 0.000000 0.357133 0.000000 0.000000 0.000000 0.166754 0.000000 1.000000 -0.000000 
6.504000 0.306580 0.169478 0.002714 0.000000 0.357178 0.000000 0.000000 0.000000 0.166764 0.000000 1.000000 -0.000000 
6.505000 0.306519 0.169485 0.002711 0.000000 0.357223 0.000000 0.000000 0.000000 0.166774 0.000000 1.000000 0.000000 
6.506000 0.306458 0.169491 0.002707 0.000000 0.357268 0.000000 0.000000 0.000000 0.166784 0.000000 1.000000 0.000000 
6.507000 0.306396 0.169497 0.002704 0.000000 0.357313 0.000000 0.000000 0.000000 0.166794 0.000000 1.000000 0.000000 
6.508000 0.306335 0.169504 0.002701 0.000000 0.357358 0.000000 0.000000 0.000000 0.166803 0.000000 1.000000 0.000000 
6.509000 0.306274 0.169510 0.002697 0.000000 0.357403 0.000000 0.000000 0.000000 0.166813 0.000000 1.000000 0.000000 
6.510000 0.306213 0.169517 0.002694 0.000000 0.357448 0.000000 0.000000 0.000000 0.166823 0.000000 1.000000 -0.000000 
6.511000 0.306151 0.169523 0.002691 0.000000 0.357493 0.000000 0.000000 0.000000 0.166833 0.000000 1.000000 -0.000000 
6.512000 0.306090 0.169530 0.002687 0.000000 0.357538 0.000000 0.000000 0.000000 0.166842 0.000000 1.000000 0.000000 
6.513000 0.306029 0.169536 0.002684 0.000000 0.357583 0.000000 0.000000 0.000000 0.166852 0.000000 1.000000 0.000000 
6.514000 0.305968 0.169542 0.002681 0.000000 0.357628 0.000000 0.000000 0.000000 0.166862 0.000000 1.000000 -0.000000 
6.515000 0.305907 0.169549 0.002677 0.000000 0.357673 0.000000 0.000000 0.000000 0.166872 0.000000 1.000000 -0.000000 
6.516000 0.305845 0.169555 0.002674 0.000000 0.357718 0.000000 0.000000 0.000000 0.166881 0.000000 1.000000 -0.000000 
6.517000 0.305784 0.169562 0.002671 0.000000 0.357763 0.000000 0.000000 0.000000 0.166891 0.000000 1.000000 0.000000 
6.518000 0.305723 0.169568 0.002667 0.000000 0.357808 0.000000 0.000000 0.000000 0.166901 0.000000 1.000000 -0.000000 
6.519000 0.305662 0.169574 0.002664 0.000000 0.357853 0.000000 0.000000 0.000000 0.166910 0.000000 1.000000 0.000000 
6.520000 0.305601 0.169581 0.002661 0.000000 0.357898 0.000000 0.000000 0.000000 0.166920 0.000000 1.000000 0.000000 
6.521000 0.305540 0.169587 0.002657 0.000000 0.357943 0.000000 0.000000 0.000000 0.166930 0.000000 1.000000 -0.000000 
6.522000 0.305479 0.169594 0.002654 0.000000 0.357988 0.000000 0.000000 0.000000 0.166940 0.000000 1.000000 -0.000000 
6.523000 0.305418 0.169600 0.002651 0.000000 0.358033 0.000000 0.000000 0.000000 0.166949 0.000000 1.000000 0.000000 
6.524000 0.305357 0.169607 0.002648 0.000000 0.358078 0.000000 0.000000 0.000000 0.166959 0.000000 1.000000 0.000000 
6.525000 0.305296 0.169613 0.002644 0.000000 0.358122 0.000000 0.000000 0.000000 0.166969 0.000000 1.000000 0.000000 
6.526000 0.305235 0.169619 0.002641 0.000000 0.358167 0.000000 0.000000 0.000000 0.166978 0.000000 1.000000 0.000000 
6.527000 0.305174 0.169626 0.002638 0.000000 0.358212 0.000000 0.000000 0.000000 0.166988 0.000000 1.000000 0.000000 
6.528000 0.305113 0.169632 0.002634 0.000000 0.358257 0.000000 0.000000 0.000000 0.166998 0.000000 1.000000 -0.000000 
6.529000 0.305052 0.169639 0.002631 0.000000 0.358302 0.000000 0.000000 0.000000 0.167007 0.000000 1.000000 -0.000000 
6.530000 0.304991 0.169645 0.002628 0.000000 0.358347 0.000000 0.000000 0.000000 0.167017 0.000000 1.000000 -0.000000 
6.531000 0.304930 0.169651 0.002625 0.000000 0.358391 0.000000 0.000000 0.000000 0.167027 0.000000 1.000000 0.000000 
6.532000 0.304870 0.169658 0.002621 0.000000 0.358436 0.000000 0.000000 0.000000 0.167036 0.000000 1.000000 -0.000000 
6.533000 0.304809 0.169664 0.002618 0.000000 0.358481 0.000000 0.000000 0.000000 0.167046 0.000000 1.000000 0.000000 
6.534000 0.304748 0.169671 0.002615 0.000000 0.358526 0.000000 0.000000 0.000000 0.167056 0.000000 1.000000 -0.000000 
6.535000 0.304687 0.169677 0.002612 0.000000 0.358571 0.000000 0.000000 0.000000 0.167065 0.000000 1.000000 -0.000000 
6.536000 0.304626 0.169683 0.002608 0.000000 0.358615 0.000000 0.000000 0.000000 0.167075 0.000000 1.000000 -0.000000 
6.537000 0.304565 0.169690 0.002605 0.000000 0.358660 0.000000 0.000000 0.000000 0.167085 0.000000 1.000000 -0.000000 
6.538000 0.304505 0.169696 0.002602 0.000000 0.358705 0.000000 0.000000 0.000000 0.167094 0.000000 1.000000 -0.000000 
6.539000 0.304444 0.169703 0.002599 0.000000 0.358750 0.000000 0.000000 0.000000 0.167104 0.000000 1.000000 0.000000 
6.540000 0.304383 0.169709 0.002595 0.000000 0.358794 0.000000 0.000000 0.000000 0.167114 0.000000 1.000000 -0.000000 
6.541000 0.304322 0.169715 0.002592 0.000000 0.358839 0.000000 0.000000 0.000000 0.167123 0.000000 1.000000 -0.000000 
6.542000 0.304262 0.169722 0.002589 0.000000 0.358884 0.000000 0.000000 0.000000 0.167133 0.000000 1.000000 0.000000 
6.543000 0.304201 0.169728 0.002586 0.000000 0.358928 0.000000 0.000000 0.000000 0.167142 0.000000 1.000000 -0.000000 
6.544000 0.304140 0.169735 0.002583 0.000000 0.358973 0.000000 0.000000 0.000000 0.167152 0.000000 1.000000 0.000000 
6.545000 0.304079 0.169741 0.002579 0.000000 0.359018 0.000000 0.000000 0.000000 0.167162 0.000000 1.000000 0.000000 
6.546000 0.304019 0.169747 0.002576 0.000000 0.359062 0.000000 0.000000 0.000000 0.167171 0.000000 1.000000 0.000000 
6.547000 0.303958 0.169754 0.002573 0.000000 0.359107 0.000000 0.000000 0.000000 0.167181 0.000000 1.000000 -0.000000 
6.548000 0.303898 0.169760 0.002570 0.000000 0.359152 0.000000 0.000000 0.000000 0.167191 0.000000 1.000000 0.000000 
6.549000 0.303837 0.169767 0.002566 0.000000 0.359196 0.000000 0.000000 0.000000 0.167200 0.000000 1.000000 0.000000 
6.550000 0.303776 0.169773 0.002563 0.000000 0.359241 0.000000 0.000000 0.000000 0.167210 0.000000 1.000000 -0.000000 
6.551000 0.303716 0.169779 0.002560 0.000000 0.359286 0.000000 0.000000 0.000000 0.167219 0.000000 1.000000 -0.000000 
6.552000 0.303655 0.169786 0.002557 0.000000 0.359330 0.000000 0.000000 0.000000 0.167229 0.000000 1.000000 0.000000 
6.553000 0.303595 0.169792 0.002554 0.000000 0.359375 0.000000 0.000000 0.000000 0.167238 0.000000 1.000000 -0.000000 
6.554000 0.303534 0.169798 0.002550 0.000000 0.359419 0.000000 0.000000 0.000000 0.167248 0.000000 1.000000 0.000000 
6.555000 0.303474 0.169805 0.002547 0.000000 0.359464 0.000000 0.000000 0.000000 0.167258 0.000000 1.000000 -0.000000 
6.556000 0.303413 0.169811 0.002544 0.000000 0.359509 0.000000 0.000000 0.000000 0.167267 0.000000 1.000000 -0.000000 
6.557000 0.303353 0.169818 0.002541 0.000000 0.359553 0.000000 0.000000 0.000000 0.167277 0.000000 1.000000 -0.000000 
6.558000 0.303292 0.169824 0.002538 0.000000 0.359598 0.000000 0.000000 0.000000 0.167286 0.000000 1.000000 -0.000000 
6.559000 0.303232 0.169830 0.002535 0.000000 0.359642 0.000000 0.000000 0.000000 0.167296 0.000000 1.000000 -0.000000 
6.560000 0.303171 0.169837 0.002531 0.000000 0.359687 0.000000 0.000000 0.000000 0.167305 0.000000 1.000000 0.000000 
6.561000 0.303111 0.169843 0.002528 0.000000 0.359731 0.000000 0.000000 0.000000 0.167315 0.000000 1.000000 -0.000000 
6.562000 0.303050 0.169850 0.002525 0.000000 0.359776 0.000000 0.000000 0.000000 0.167324 0.000000 1.000000 -0.000000 
6.563000 0.302990 0.169856 0.002522 0.000000 0.359820 0.000000 0.000000 0.000000 0.167334 0.000000 1.000000 0.000000 
6.564000 0.302930 0.169862 0.002519 0.000000 0.359865 0.000000 0.000000 0.000000 0.167344 0.000000 1.000000 0.000000 
6.565000 0.302869 0.169869 0.002516 0.000000 0.359909 0.000000 0.000000 0.000000 0.167353 0.000000 1.000000 -0.000000 
6.566000 0.302809 0.169875 0.002512 0.000000 0.359954 0.000000 0.000000 0.000000 0.167363 0.000000 1.000000 0.000000 
6.567000 0.302748 0.169881 0.002509 0.000000 0.359998 0.000000 0.000000 0.000000 0.167372 0.000000 1.000000 -0.000000 
6.568000 0.302688 0.169888 0.002506 0.000000 0.360042 0.000000 0.000000 0.000000 0.167382 0.000000 1.000000 0.000000 
6.569000 0.302628 0.169894 0.002503 0.000000 0.360087 0.000000 0.000000 0.000000 0.167391 0.000000 1.000000 0.000000 
6.570000 0.302568 0.169901 0.002500 0.000000 0.360131 0.000000 0.000000 0.000000 0.167401 0.000000 1.000000 -0.000000 
6.571000 0.302507 0.169907 0.002497 0.000000 0.360176 0.000000 0.000000 0.000000 0.167410 0.000000 1.000000 0.000000 
6.572000 0.302447 0.169913 0.002494 0.000000 0.360220 0.000000 0.000000 0.000000 0.167420 0.000000 1.000000 -0.000000 
6.573000 0.302387 0.169920 0.002490 0.000000 0.360264 0.000000 0.000000 0.000000 0.167429 0.000000 1.000000 -0.000000 
6.574000 0.302327 0.169926 0.002487 0.000000 0.360309 0.000000 0.000000 0.000000 0.167439 0.000000 1.000000 0.000000 
6.575000 0.302266 0.169932 0.002484 0.000000 0.360353 0.000000 0.000000 0.000000 0.167448 0.000000 1.000000 -0.000000 
6.576000 0.302206 0.169939 0.002481 0.000000 0.360397 0.000000 0.000000 0.000000 0.167458 0.000000 1.000000 -0.000000 
6.577000 0.302146 0.169945 0.002478 0.000000 0.360442 0.000000 0.000000 0.000000 0.167467 0.000000 1.000000 0.000000 
6.578000 0.302086 0.169951 0.002475 0.000000 0.360486 0.000000 0.000000 0.000000 0.167477 0.000000 1.000000 0.000000 
6.579000 0.302026 0.169958 0.002472 0.000000 0.360530 0.000000 0.000000 0.000000 0.167486 0.000000 1.000000 -0.000000 
6.580000 0.301965 0.169964 0.002469 0.000000 0.360575 0.000000 0.000000 0.000000 0.167496 0.000000 1.000000 0.000000 
6.581000 0.301905 0.169971 0.002465 0.000000 0.360619 0.000000 0.000000 0.000000 0.167505 0.000000 1.000000 -0.000000 
6.582000 0.301845 0.169977 0.002462 0.000000 0.360663 0.000000 0.000000 0.000000 0.167515 0.000000 1.000000 -0.000000 
6.583000 0.301785 0.169983 0.002459 0.000000 0.360708 0.000000 0.000000 0.000000 0.167524 0.000000 1.000000 0.000000 
6.584000 0.301725 0.169990 0.002456 0.000000 0.360752 0.000000 0.000000 0.000000 0.167533 0.000000 1.000000 0.000000 
6.585000 0.301665 0.169996 0.002453 0.000000 0.360796 0.000000 0.000000 0.000000 0.167543 0.000000 1.000000 0.000000 
6.586000 0.301605 0.170002 0.002450 0.000000 0.360840 0.000000 0.000000 0.000000 0.167552 0.000000 1.000000 -0.000000 
6.587000 0.301545 0.170009 0.002447 0.000000 0.360885 0.000000 0.000000 0.000000 0.167562 0.000000 1.000000 -0.000000 
6.588000 0.301485 0.170015 0.002444 0.000000 0.360929 0.000000 0.000000 0.000000 0.167571 0.000000 1.000000 0.000000 
6.589000 0.301425 0.170021 0.002441 0.000000 0.360973 0.000000 0.000000 0.000000 0.167581 0.000000 1.000000 0.000000 
6.590000 0.301365 0.170028 0.002438 0.000000 0.361017 0.000000 0.000000 0.000000 0.167590 0.000000 1.000000 0.000000 
6.591000 0.301305 0.170034 0.002434 0.000000 0.361062 0.000000 0.000000 0.000000 0.167600 0.000000 1.000000 -0.000000 
6.592000 0.301245 0.170040 0.002431 0.000000 0.361106 0.000000 0.000000 0.000000 0.167609 0.000000 1.000000 -0.000000 
6.593000 0.301185 0.170047 0.002428 0.000000 0.361150 0.000000 0.000000 0.000000 0.167618 0.000000 1.000000 0.000000 
6.594000 0.301125 0.170053 0.002425 0.000000 0.361194 0.000000 0.000000 0.000000 0.167628 0.000000 1.000000 0.000000 
6.595000 0.301065 0.170059 0.002422 0.000000 0.361238 0.000000 0.000000 0.000000 0.167637 0.000000 1.000000 -0.000000 
6.596000 0.301005 0.170066 0.002419 0.000000 0.361282 0.000000 0.000000 0.000000 0.167647 0.000000 1.000000 -0.000000 
6.597000 0.300945 0.170072 0.002416 0.000000 0.361326 0.000000 0.000000 0.000000 0.167656 0.000000 1.000000 0.000000 
6.598000 0.300886 0.170078 0.002413 0.000000 0.361371 0.000000 0.000000 0.000000 0.167665 0.000000 1.000000 0.000000 
6.599000 0.300826 0.170085 0.002410 0.000000 0.361415 0.000000 0.000000 0.000000 0.167675 0.000000 1.000000 0.000000 
6.600000 0.300766 0.170091 0.002407 0.000000 0.361459 0.000000 0.000000 0.000000 0.167684 0.000000 1.000000 0.000000 
6.601000 0.300706 0.170097 0.002404 0.000000 0.361503 0.000000 0.000000 0.000000 0.167694 0.000000 1.000000 -0.000000 
6.602000 0.300646 0.170104 0.002401 0.000000 0.361547 0.000000 0.000000 0.000000 0.167703 0.000000 1.000000 -0.000000 
6.603000 0.300586 0.170110 0.002398 0.000000 0.361591 0.000000 0.000000 0.000000 0.167712 0.000000 1.000000 0.000000 
6.604000 0.300527 0.170116 0.002395 0.000000 0.361635 0.000000 0.000000 0.000000 0.167722 0.000000 1.000000 0.000000 
6.605000 0.300467 0.170123 0.002392 0.000000 0.361679 0.000000 0.000000 0.000000 0.167731 0.000000 1.000000 0.000000 
6.606000 0.300407 0.170129 0.002389 0.000000 0.361723 0.000000 0.000000 0.000000 0.167741 0.000000 1.000000 0.000000 
6.607000 0.300347 0.170135 0.002386 0.000000 0.361767 0.000000 0.000000 0.000000 0.167750 0.000000 1.000000 -0.000000 
6.608000 0.300288 0.170142 0.002383 0.000000 0.361811 0.000000 0.000000 0.000000 0.167759 0.000000 1.000000 -0.000000 
6.609000 0.300228 0.170148 0.002380 0.000000 0.361855 0.000000 0.000000 0.000000 0.167769 0.000000 1.000000 -0.000000 
6.610000 0.300168 0.170154 0.002377 0.000000 0.361899 0.000000 0.000000 0.000000 0.167778 0.000000 1.000000 -0.000000 
6.611000 0.300109 0.170161 0.002373 0.000000 0.361943 0.000000 0.000000 0.000000 0.167787 0.000000 1.000000 0.000000 
6.612000 0.300049 0.170167 0.002370 0.000000 0.361987 0.000000 0.000000 0.000000 0.167797 0.000000 1.000000 -0.000000 
6.613000 0.299989 0.170173 0.002367 0.000000 0.362031 0.000000 0.000000 0.000000 0.167806 0.000000 1.000000 0.000000 
6.614000 0.299930 0.170180 0.002364 0.000000 0.362075 0.000000 0.000000 0.000000 0.167815 0.000000 1.000000 0.000000 
6.615000 0.299870 0.170186 0.002361 0.000000 0.362119 0.000000 0.000000 0.000000 0.167825 0.000000 1.000000 -0.000000 
6.616000 0.299810 0.170192 0.002358 0.000000 0.362163 0.000000 0.000000 0.000000 0.167834 0.000000 1.000000 -0.000000 
6.617000 0.299751 0.170199 0.002355 0.000000 0.362207 0.000000 0.000000 0.000000 0.167843 0.000000 1.000000 -0.000000 
6.618000 0.299691 0.170205 0.002352 0.000000 0.362251 0.000000 0.000000 0.000000 0.167853 0.000000 1.000000 -0.000000 
6.619000 0.299632 0.170211 0.002349 0.000000 0.362295 0.000000 0.000000 0.000000 0.167862 0.000000 1.000000 0.000000 
6.620000 0.299572 0.170218 0.002346 0.000000 0.362339 0.000000 0.000000 0.000000 0.167871 0.000000 1.000000 -0.000000 
6.621000 0.299513 0.170224 0.002343 0.000000 0.362383 0.000000 0.000000 0.000000 0.167881 0.000000 1.000000 -0.000000 
6.622000 0.299453 0.170230 0.002340 0.000000 0.362427 0.000000 0.000000 0.000000 0.167890 0.000000 1.000000 -0.000000 
6.623000 0.299394 0.170237 0.002337 0.000000 0.362470 0.000000 0.000000 0.000000 0.167899 0.000000 1.000000 0.000000 
6.624000 0.299334 0.170243 0.002334 0.000000 0.362514 0.000000 0.000000 0.000000 0.167908 0.000000 1.000000 -0.000000 
6.625000 0.299275 0.170249 0.002332 0.000000 0.362558 0.000000 0.000000 0.000000 0.167918 0.000000 1.000000 -0.000000 
6.626000 0.299215 0.170256 0.002329 0.000000 0.362602 0.000000 0.000000 0.000000 0.167927 0.000000 1.000000 -0.000000 
6.627000 0.299156 0.170262 0.002326 0.000000 0.362646 0.000000 0.000000 0.000000 0.167936 0.000000 1.000000 -0.000000 
6.628000 0.299097 0.170268 0.002323 0.000000 0.362690 0.000000 0.000000 0.000000 0.167946 0.000000 1.000000 -0.000000 
6.629000 0.299037 0.170275 0.002320 0.000000 0.362733 0.000000 0.000000 0.000000 0.167955 0.000000 1.000000 0.000000 
6.630000 0.298978 0.170281 0.002317 0.000000 0.362777 0.000000 0.000000 0.000000 0.167964 0.000000 1.000000 0.000000 
6.631000 0.298918 0.170287 0.002314 0.000000 0.362821 0.000000 0.000000 0.000000 0.167973 0.000000 1.000000 -0.000000 
6.632000 0.298859 0.170293 0.002311 0.000000 0.362865 0.000000 0.000000 0.000000 0.167983 0.000000 1.000000 -0.000000 
6.633000 0.298800 0.170300 0.002308 0.000000 0.362909 0.000000 0.000000 0.000000 0.167992 0.000000 1.000000 -0.000000 
6.634000 0.298740 0.170306 0.002305 0.000000 0.362952 0.000000 0.000000 0.000000 0.168001 0.000000 1.000000 0.000000 
6.635000 0.298681 0.170312 0.002302 0.000000 0.362996 0.000000 0.000000 0.000000 0.168011 0.000000 1.000000 0.000000 
6.636000 0.298622 0.170319 0.002299 0.000000 0.363040 0.000000 0.000000 0.000000 0.168020 0.000000 1.000000 -0.000000 
6.637000 0.298562 0.170325 0.002296 0.000000 0.363084 0.000000 0.000000 0.000000 0.168029 0.000000 1.000000 -0.000000 
6.638000 0.298503 0.170331 0.002293 0.000000 0.363127 0.000000 0.000000 0.000000 0.168038 0.000000 1.000000 -0.000000 
6.639000 0.298444 0.170338 0.002290 0.000000 0.363171 0.000000 0.000000 0.000000 0.168047 0.000000 1.000000 0.000000 
6.640000 0.298385 0.170344 0.002287 0.000000 0.363215 0.000000 0.000000 0.000000 0.168057 0.000000 1.000000 0.000000 
6.641000 0.298325 0.170350 0.002284 0.000000 0.363258 0.000000 0.000000 0.000000 0.168066 0.000000 1.000000 0.000000 
6.642000 0.298266 0.170356 0.002281 0.000000 0.363302 0.000000 0.000000 0.000000 0.168075 0.000000 1.000000 0.000000 
6.643000 0.298207 0.170363 0.002278 0.000000 0.363346 0.000000 0.000000 0.000000 0.168084 0.000000 1.000000 -0.000000 
6.644000 0.298148 0.170369 0.002275 0.000000 0.363389 0.000000 0.000000 0.000000 0.168094 0.000000 1.000000 -0.000000 
6.645000 0.298089 0.170375 0.002273 0.000000 0.363433 0.000000 0.000000 0.000000 0.168103 0.000000 1.000000 0.000000 
6.646000 0.298030 0.170382 0.002270 0.000000 0.363477 0.000000 0.000000 0.000000 0.168112 0.000000 1.000000 -0.000000 
6.647000 0.297970 0.170388 0.002267 0.000000 0.363520 0.000000 0.000000 0.000000 0.168121 0.000000 1.000000 -0.000000 
6.648000 0.297911 0.170394 0.002264 0.000000 0.363564 0.000000 0.000000 0.000000 0.168130 0.000000 1.000000 0.000000 
6.649000 0.297852 0.170401 0.002261 0.000000 0.363608 0.000000 0.000000 0.000000 0.168140 0.000000 1.000000 0.000000 
6.650000 0.297793 0.170407 0.002258 0.000000 0.363651 0.000000 0.000000 0.000000 0.168149 0.000000 1.000000 -0.000000 
6.651000 0.297734 0.170413 0.002255 0.000000 0.363695 0.000000 0.000000 0.000000 0.168158 0.000000 1.000000 -0.000000 
6.652000 0.297675 0.170419 0.002252 0.000000 0.363738 0.000000 0.000000 0.000000 0.168167 0.000000 1.000000 0.000000 
6.653000 0.297616 0.170426 0.002249 0.000000 0.363782 0.000000 0.000000 0.000000 0.168176 0.000000 1.000000 -0.000000 
6.654000 0.297557 0.170432 0.002246 0.000000 0.363826 0.000000 0.000000 0.000000 0.168186 0.000000 1.000000 -0.000000 
6.655000 0.297498 0.170438 0.002243 0.000000 0.363869 0.000000 0.000000 0.000000 0.168195 0.000000 1.000000 0.000000 
6.656000 0.297439 0.170445 0.002241 0.000000 0.363913 0.000000 0.000000 0.000000 0.168204 0.000000 1.000000 -0.000000 
6.657000 0.297380 0.170451 0.002238 0.000000 0.363956 0.000000 0.000000 0.000000 0.168213 0.000000 1.000000 0.000000 
6.658000 0.297321 0.170457 0.002235 0.000000 0.364000 0.000000 0.000000 0.000000 0.168222 0.000000 1.000000 -0.000000 
6.659000 0.297262 0.170463 0.002232 0.000000 0.364043 0.000000 0.000000 0.000000 0.168231 0.000000 1.000000 0.000000 
6.660000 0.297203 0.170470 0.002229 0.000000 0.364087 0.000000 0.000000 0.000000 0.168241 0.000000 1.000000 0.000000 
6.661000 0.297144 0.170476 0.002226 0.000000 0.364130 0.000000 0.000000 0.000000 0.168250 0.000000 1.000000 0.000000 
6.662000 0.297085 0.170482 0.002223 0.000000 0.364174 0.000000 0.000000 0.000000 0.168259 0.000000 1.000000 -0.000000 
6.663000 0.297026 0.170488 0.002220 0.000000 0.364217 0.000000 0.000000 0.000000 0.168268 0.000000 1.000000 -0.000000 
6.664000 0.296967 0.170495 0.002218 0.000000 0.364261 0.000000 0.000000 0.000000 0.168277 0.000000 1.000000 0.000000 
6.665000 0.296909 0.170501 0.002215 0.000000 0.364304 0.000000 0.000000 0.000000 0.168286 0.000000 1.000000 -0.000000 
6.666000 0.296850 0.170507 0.002212 0.000000 0.364347 0.000000 0.000000 0.000000 0.168296 0.000000 1.000000 -0.000000 
6.667000 0.296791 0.170514 0.002209 0.000000 0.364391 0.000000 0.000000 0.000000 0.168305 0.000000 1.000000 -0.000000 
6.668000 0.296732 0.170520 0.002206 0.000000 0.364434 0.000000 0.000000 0.000000 0.168314 0.000000 1.000000 0.000000 
6.669000 0.296673 0.170526 0.002203 0.000000 0.364478 0.000000 0.000000 0.000000 0.168323 0.000000 1.000000 -0.000000 
6.670000 0.296614 0.170532 0.002200 0.000000 0.364521 0.000000 0.000000 0.000000 0.168332 0.000000 1.000000 0.000000 
6.671000 0.296556 0.170539 0.002198 0.000000 0.364565 0.000000 0.000000 0.000000 0.168341 0.000000 1.000000 0.000000 
6.672000 0.296497 0.170545 0.002195 0.000000 0.364608 0.000000 0.000000 0.000000 0.168350 0.000000 1.000000 -0.000000 
6.673000 0.296438 0.170551 0.002192 0.000000 0.364651 0.000000 0.000000 0.000000 0.168359 0.000000 1.000000 -0.000000 
6.674000 0.296379 0.170557 0.002189 0.000000 0.364695 0.000000 0.000000 0.000000 0.168368 0.000000 1.000000 0.000000 
6.675000 0.296321 0.170564 0.002186 0.000000 0.364738 0.000000 0.000000 0.000000 0.168378 0.000000 1.000000 0.000000 
6.676000 0.296262 0.170570 0.002183 0.000000 0.364781 0.000000 0.000000 0.000000 0.168387 0.000000 1.000000 -0.000000 
6.677000 0.296203 0.170576 0.002181 0.000000 0.364825 0.000000 0.000000 0.000000 0.168396 0.000000 1.000000 -0.000000 
6.678000 0.296145 0.170583 0.002178 0.000000 0.364868 0.000000 0.000000 0.000000 0.168405 0.000000 1.000000 -0.000000 
6.679000 0.296086 0.170589 0.002175 0.000000 0.364911 0.000000 0.000000 0.000000 0.168414 0.000000 1.000000 -0.000000 
6.680000 0.296027 0.170595 0.002172 0.000000 0.364955 0.000000 0.000000 0.000000 0.168423 0.000000 1.000000 0.000000 
6.681000 0.295969 0.170601 0.002169 0.000000 0.364998 0.000000 0.000000 0.000000 0.168432 0.000000 1.000000 0.000000 
6.682000 0.295910 0.170608 0.002166 0.000000 0.365041 0.000000 0.000000 0.000000 0.168441 0.000000 1.000000 0.000000 
6.683000 0.295851 0.170614 0.002164 0.000000 0.365085 0.000000 0.000000 0.000000 0.168450 0.000000 1.000000 0.000000 
6.684000 0.295793 0.170620 0.002161 0.000000 0.365128 0.000000 0.000000 0.000000 0.168459 0.000000 1.000000 0.000000 
6.685000 0.295734 0.170626 0.002158 0.000000 0.365171 0.000000 0.000000 0.000000 0.168468 0.000000 1.000000 -0.000000 
6.686000 0.295676 0.170633 0.002155 0.000000 0.365214 0.000000 0.000000 0.000000 0.168477 0.000000 1.000000 -0.000000 
6.687000 0.295617 0.170639 0.002152 0.000000 0.365258 0.000000 0.000000 0.000000 0.168486 0.000000 1.000000 -0.000000 
6.688000 0.295559 0.170645 0.002150 0.000000 0.365301 0.000000 0.000000 0.000000 0.168496 0.000000 1.000000 0.000000 
6.689000 0.295500 0.170651 0.002147 0.000000 0.365344 0.000000 0.000000 0.000000 0.168505 0.000000 1.000000 -0.000000 
6.690000 0.295442 0.170658 0.002144 0.000000 0.365387 0.000000 0.000000 0.000000 0.168514 0.000000 1.000000 0.000000 
6.691000 0.295383 0.170664 0.002141 0.000000 0.365430 0.000000 0.000000 0.000000 0.168523 0.000000 1.000000 0.000000 
6.692000 0.295325 0.170670 0.002138 0.000000 0.365474 0.000000 0.000000 0.000000 0.168532 0.000000 1.000000 -0.000000 
6.693000 0.295266 0.170676 0.002136 0.000000 0.365517 0.000000 0.000000 0.000000 0.168541 0.000000 1.000000 -0.000000 
6.694000 0.295208 0.170683 0.002133 0.000000 0.365560 0.000000 0.000000 0.000000 0.168550 0.000000 1.000000 0.000000 
6.695000 0.295149 0.170689 0.002130 0.000000 0.365603 0.000000 0.000000 0.000000 0.168559 0.000000 1.000000 0.000000 
6.696000 0.295091 0.170695 0.002127 0.000000 0.365646 0.000000 0.000000 0.000000 0.168568 0.000000 1.000000 0.000000 
6.697000 0.295032 0.170701 0.002124 0.000000 0.365689 0.000000 0.000000 0.000000 0.168577 0.000000 1.000000 0.000000 
6.698000 0.294974 0.170708 0.002122 0.000000 0.365733 0.000000 0.000000 0.000000 0.168586 0.000000 1.000000 -0.000000 
6.699000 0.294916 0.170714 0.002119 0.000000 0.365776 0.000000 0.000000 0.000000 0.168595 0.000000 1.000000 -0.000000 
6.700000 0.294857 0.170720 0.002116 0.000000 0.365819 0.000000 0.000000 0.000000 0.168604 0.000000 1.000000 0.000000 
6.701000 0.294799 0.170726 0.002113 0.000000 0.365862 0.000000 0.000000 0.000000 0.168613 0.000000 1.000000 0.000000 
6.702000 0.294741 0.170733 0.002111 0.000000 0.365905 0.000000 0.000000 0.000000 0.168622 0.000000 1.000000 0.000000 
6.703000 0.294682 0.170739 0.002108 0.000000 0.365948 0.000000 0.000000 0.000000 0.168631 0.000000 1.000000 -0.000000 
6.704000 0.294624 0.170745 0.002105 0.000000 0.365991 0.000000 0.000000 0.000000 0.168640 0.000000 1.000000 -0.000000 
6.705000 0.294566 0.170751 0.002102 0.000000 0.366034 0.000000 0.000000 0.000000 0.168649 0.000000 1.000000 0.000000 
6.706000 0.294507 0.170757 0.002100 0.000000 0.366077 0.000000 0.000000 0.000000 0.168658 0.000000 1.000000 0.000000 
6.707000 0.294449 0.170764 0.002097 0.000000 0.366120 0.000000 0.000000 0.000000 0.168667 0.000000 1.000000 -0.000000 
6.708000 0.294391 0.170770 0.002094 0.000000 0.366163 0.000000 0.000000 0.000000 0.168676 0.000000 1.000000 -0.000000 
6.709000 0.294333 0.170776 0.002091 0.000000 0.366206 0.000000 0.000000 0.000000 0.168685 0.000000 1.000000 -0.000000 
6.710000 0.294274 0.170782 0.002089 0.000000 0.366249 0.000000 0.000000 0.000000 0.168694 0.000000 1.000000 0.000000 
6.711000 0.294216 0.170789 0.002086 0.000000 0.366292 0.000000 0.000000 0.000000 0.168703 0.000000 1.000000 -0.000000 
6.712000 0.294158 0.170795 0.002083 0.000000 0.366335 0.000000 0.000000 0.000000 0.168712 0.000000 1.000000 0.000000 
6.713000 0.294100 0.170801 0.002080 0.000000 0.366378 0.000000 0.000000 0.000000 0.168721 0.000000 1.000000 0.000000 
6.714000 0.294042 0.170807 0.002078 0.000000 0.366421 0.000000 0.000000 0.000000 0.168730 0.000000 1.000000 0.000000 
6.715000 0.293984 0.170813 0.002075 0.000000 0.366464 0.000000 0.000000 0.000000 0.168739 0.000000 1.000000 -0.000000 
6.716000 0.293925 0.170820 0.002072 0.000000 0.366507 0.000000 0.000000 0.000000 0.168747 0.000000 1.000000 0.000000 
6.717000 0.293867 0.170826 0.002070 0.000000 0.366550 0.000000 0.000000 0.000000 0.168756 0.000000 1.000000 -0.000000 
6.718000 0.293809 0.170832 0.002067 0.000000 0.366593 0.000000 0.000000 0.000000 0.168765 0.000000 1.000000 -0.000000 
6.719000 0.293751 0.170838 0.002064 0.000000 0.366636 0.000000 0.000000 0.000000 0.168774 0.000000 1.000000 0.000000 
6.720000 0.293693 0.170845 0.002061 0.000000 0.366679 0.000000 0.000000 0.000000 0.168783 0.000000 1.000000 -0.000000 
6.721000 0.293635 0.170851 0.002059 0.000000 0.366722 0.000000 0.000000 0.000000 0.168792 0.000000 1.000000 0.000000 
6.722000 0.293577 0.170857 0.002056 0.000000 0.366765 0.000000 0.000000 0.000000 0.168801 0.000000 1.000000 0.000000 
6.723000 0.293519 0.170863 0.002053 0.000000 0.366808 0.000000 0.000000 0.000000 0.168810 0.000000 1.000000 -0.000000 
6.724000 0.293461 0.170869 0.002051 0.000000 0.366851 0.000000 0.000000 0.000000 0.168819 0.000000 1.000000 -0.000000 
6.725000 0.293403 0.170876 0.002048 0.000000 0.366894 0.000000 0.000000 0.000000 0.168828 0.000000 1.000000 0.000000 
6.726000 0.293345 0.170882 0.002045 0.000000 0.366936 0.000000 0.000000 0.000000 0.168837 0.000000 1.000000 -0.000000 
6.727000 0.293287 0.170888 0.002042 0.000000 0.366979 0.000000 0.000000 0.000000 0.168846 0.000000 1.000000 -0.000000 
6.728000 0.293229 0.170894 0.002040 0.000000 0.367022 0.000000 0.000000 0.000000 0.168855 0.000000 1.000000 0.000000 
6.729000 0.293171 0.170901 0.002037 0.000000 0.367065 0.000000 0.000000 0.000000 0.168863 0.000000 1.000000 0.000000 
6.730000 0.293113 0.170907 0.002034 0.000000 0.367108 0.000000 0.000000 0.000000 0.168872 0.000000 1.000000 -0.000000 
6.731000 0.293055 0.170913 0.002032 0.000000 0.367151 0.000000 0.000000 0.000000 0.168881 0.000000 1.000000 -0.000000 
6.732000 0.292997 0.170919 0.002029 0.000000 0.367193 0.000000 0.000000 0.000000 0.168890 0.000000 1.000000 -0.000000 
6.733000 0.292939 0.170925 0.002026 0.000000 0.367236 0.000000 0.000000 0.000000 0.168899 0.000000 1.000000 0.000000 
6.734000 0.292882 0.170932 0.002024 0.000000 0.367279 0.000000 0.000000 0.000000 0.168908 0.000000 1.000000 0.000000 
6.735000 0.292824 0.170938 0.002021 0.000000 0.367322 0.000000 0.000000 0.000000 0.168917 0.000000 1.000000 -0.000000 
6.736000 0.292766 0.170944 0.002018 0.000000 0.367365 0.000000 0.000000 0.000000 0.168926 0.000000 1.000000 -0.000000 
6.737000 0.292708 0.170950 0.002016 0.000000 0.367407 0.000000 0.000000 0.000000 0.168934 0.000000 1.000000 0.000000 
6.738000 0.292650 0.170956 0.002013 0.000000 0.367450 0.000000 0.000000 0.000000 0.168943 0.000000 1.000000 -0.000000 
6.739000 0.292592 0.170963 0.002010 0.000000 0.367493 0.000000 0.000000 0.000000 0.168952 0.000000 1.000000 -0.000000 
6.740000 0.292535 0.170969 0.002008 0.000000 0.367536 0.000000 0.000000 0.000000 0.168961 0.000000 1.000000 0.000000 
6.741000 0.292477 0.170975 0.002005 0.000000 0.367578 0.000000 0.000000 0.000000 0.168970 0.000000 1.000000 -0.000000 
6.742000 0.292419 0.170981 0.002002 0.000000 0.367621 0.000000 0.000000 0.000000 0.168979 0.000000 1.000000 0.000000 
6.743000 0.292361 0.170987 0.002000 0.000000 0.367664 0.000000 0.000000 0.000000 0.168988 0.000000 1.000000 0.000000 
6.744000 0.292304 0.170994 0.001997 0.000000 0.367706 0.000000 0.000000 0.000000 0.168996 0.000000 1.000000 -0.000000 
6.745000 0.292246 0.171000 0.001994 0.000000 0.367749 0.000000 0.000000 0.000000 0.169005 0.000000 1.000000 -0.000000 
6.746000 0.292188 0.171006 0.001992 0.000000 0.367792 0.000000 0.000000 0.000000 0.169014 0.000000 1.000000 0.000000 
6.747000 0.292131 0.171012 0.001989 0.000000 0.367834 0.000000 0.000000 0.000000 0.169023 0.000000 1.000000 -0.000000 
6.748000 0.292073 0.171018 0.001987 0.000000 0.367877 0.000000 0.000000 0.000000 0.169032 0.000000 1.000000 -0.000000 
6.749000 0.292015 0.171024 0.001984 0.000000 0.367920 0.000000 0.000000 0.000000 0.169041 0.000000 1.000000 -0.000000 
6.750000 0.291958 0.171031 0.001981 0.000000 0.367962 0.000000 0.000000 0.000000 0.169049 0.000000 1.000000 0.000000 
6.751000 0.291900 0.171037 0.001979 0.000000 0.368005 0.000000 0.000000 0.000000 0.169058 0.000000 1.000000 -0.000000 
6.752000 0.291842 0.171043 0.001976 0.000000 0.368048 0.000000 0.000000 0.000000 0.169067 0.000000 1.000000 -0.000000 
6.753000 0.291785 0.171049 0.001973 0.000000 0.368090 0.000000 0.000000 0.000000 0.169076 0.000000 1.000000 -0.000000 
6.754000 0.291727 0.171055 0.001971 0.000000 0.368133 0.000000 0.000000 0.000000 0.169085 0.000000 1.000000 -0.000000 
6.755000 0.291670 0.171062 0.001968 0.000000 0.368175 0.000000 0.000000 0.000000 0.169093 0.000000 1.000000 0.000000 
6.756000 0.291612 0.171068 0.001966 0.000000 0.368218 0.000000 0.000000 0.000000 0.169102 0.000000 1.000000 -0.000000 
6.757000 0.291554 0.171074 0.001963 0.000000 0.368261 0.000000 0.000000 0.000000 0.169111 0.000000 1.000000 0.000000 
6.758000 0.291497 0.171080 0.001960 0.000000 0.368303 0.000000 0.000000 0.000000 0.169120 0.000000 1.000000 0.000000 
6.759000 0.291439 0.171086 0.001958 0.000000 0.368346 0.000000 0.000000 0.000000 0.169129 0.000000 1.000000 -0.000000 
6.760000 0.291382 0.171093 0.001955 0.000000 0.368388 0.000000 0.000000 0.000000 0.169137 0.000000 1.000000 0.000000 
6.761000 0.291324 0.171099 0.001952 0.000000 0.368431 0.000000 0.000000 0.000000 0.169146 0.000000 1.000000 -0.000000 
6.762000 0.291267 0.171105 0.001950 0.000000 0.368473 0.000000 0.000000 0.000000 0.169155 0.000000 1.000000 -0.000000 
6.763000 0.291209 0.171111 0.001947 0.000000 0.368516 0.000000 0.000000 0.000000 0.169164 0.000000 1.000000 0.000000 
6.764000 0.291152 0.171117 0.001945 0.000000 0.368558 0.000000 0.000000 0.000000 0.169173 0.000000 1.000000 0.000000 
6.765000 0.291095 0.171123 0.001942 0.000000 0.368601 0.000000 0.000000 0.000000 0.169181 0.000000 1.000000 0.000000 
6.766000 0.291037 0.171130 0.001940 0.000000 0.368643 0.000000 0.000000 0.000000 0.169190 0.000000 1.000000 0.000000 
6.767000 0.290980 0.171136 0.001937 0.000000 0.368686 0.000000 0.000000 0.000000 0.169199 0.000000 1.000000 -0.000000 
6.768000 0.290922 0.171142 0.001934 0.000000 0.368728 0.000000 0.000000 0.000000 0.169208 0.000000 1.000000 -0.000000 
6.769000 0.290865 0.171148 0.001932 0.000000 0.368771 0.000000 0.000000 0.000000 0.169216 0.000000 1.000000 -0.000000 
6.770000 0.290808 0.171154 0.001929 0.000000 0.368813 0.000000 0.000000 0.000000 0.169225 0.000000 1.000000 0.000000 
6.771000 0.290750 0.171160 0.001927 0.000000 0.368856 0.000000 0.000000 0.000000 0.169234 0.000000 1.000000 -0.000000 
6.772000 0.290693 0.171167 0.001924 0.000000 0.368898 0.000000 0.000000 0.000000 0.169243 0.000000 1.000000 -0.000000 
6.773000 0.290636 0.171173 0.001921 0.000000 0.368940 0.000000 0.000000 0.000000 0.169251 0.000000 1.000000 -0.000000 
6.774000 0.290578 0.171179 0.001919 0.000000 0.368983 0.000000 0.000000 0.000000 0.169260 0.000000 1.000000 -0.000000 
6.775000 0.290521 0.171185 0.001916 0.000000 0.369025 0.000000 0.000000 0.000000 0.169269 0.000000 1.000000 0.000000 
6.776000 0.290464 0.171191 0.001914 0.000000 0.369068 0.000000 0.000000 0.000000 0.169277 0.000000 1.000000 -0.000000 
6.777000 0.290406 0.171197 0.001911 0.000000 0.369110 0.000000 0.000000 0.000000 0.169286 0.000000 1.000000 0.000000 
6.778000 0.290349 0.171204 0.001909 0.000000 0.369152 0.000000 0.000000 0.000000 0.169295 0.000000 1.000000 -0.000000 
6.779000 0.290292 0.171210 0.001906 0.000000 0.369195 0.000000 0.000000 0.000000 0.169304 0.000000 1.000000 -0.000000 
6.780000 0.290235 0.171216 0.001904 0.000000 0.369237 0.000000 0.000000 0.000000 0.169312 0.000000 1.000000 -0.000000 
6.781000 0.290178 0.171222 0.001901 0.000000 0.369279 0.000000 0.000000 0.000000 0.169321 0.000000 1.000000 -0.000000 
6.782000 0.290120 0.171228 0.001898 0.000000 0.369322 0.000000 0.000000 0.000000 0.169330 0.000000 1.000000 -0.000000 
6.783000 0.290063 0.171234 0.001896 0.000000 0.369364 0.000000 0.000000 0.000000 0.169338 0.000000 1.000000 -0.000000 
6.784000 0.290006 0.171240 0.001893 0.000000 0.369406 0.000000 0.000000 0.000000 0.169347 0.000000 1.000000 -0.000000 
6.785000 0.289949 0.171247 0.001891 0.000000 0.369449 0.000000 0.000000 0.000000 0.169356 0.000000 1.000000 0.000000 
6.786000 0.289892 0.171253 0.001888 0.000000 0.369491 0.000000 0.000000 0.000000 0.169364 0.000000 1.000000 0.000000 
6.787000 0.289835 0.171259 0.001886 0.000000 0.369533 0.000000 0.000000 0.000000 0.169373 0.000000 1.000000 0.000000 
6.788000 0.289777 0.171265 0.001883 0.000000 0.369576 0.000000 0.000000 0.000000 0.169382 0.000000 1.000000 0.000000 
6.789000 0.289720 0.171271 0.001881 0.000000 0.369618 0.000000 0.000000 0.000000 0.169391 0.000000 1.000000 0.000000 
6.790000 0.289663 0.171277 0.001878 0.000000 0.369660 0.000000 0.000000 0.000000 0.169399 0.000000 1.000000 -0.000000 
6.791000 0.289606 0.171283 0.001876 0.000000 0.369702 0.000000 0.000000 0.000000 0.169408 0.000000 1.000000 -0.000000 
6.792000 0.289549 0.171290 0.001873 0.000000 0.369745 0.000000 0.000000 0.000000 0.169417 0.000000 1.000000 -0.000000 
6.793000 0.289492 0.171296 0.001871 0.000000 0.369787 0.000000 0.000000 0.000000 0.169425 0.000000 1.000000 0.000000 
6.794000 0.289435 0.171302 0.001868 0.000000 0.369829 0.000000 0.000000 0.000000 0.169434 0.000000 1.000000 0.000000 
6.795000 0.289378 0.171308 0.001866 0.000000 0.369871 0.000000 0.000000 0.000000 0.169443 0.000000 1.000000 0.000000 
6.796000 0.289321 0.171314 0.001863 0.000000 0.369914 0.000000 0.000000 0.000000 0.169451 0.000000 1.000000 0.000000 
6.797000 0.289264 0.171320 0.001861 0.000000 0.369956 0.000000 0.000000 0.000000 0.169460 0.000000 1.000000 -0.000000 
6.798000 0.289207 0.171326 0.001858 0.000000 0.369998 0.000000 0.000000 0.000000 0.169468 0.000000 1.000000 0.000000 
6.799000 0.289150 0.171333 0.001856 0.000000 0.370040 0.000000 0.000000 0.000000 0.169477 0.000000 1.000000 -0.000000 
6.800000 0.289093 0.171339 0.001853 0.000000 0.370082 0.000000 0.000000 0.000000 0.169486 0.000000 1.000000 -0.000000 
6.801000 0.289036 0.171345 0.001851 0.000000 0.370125 0.000000 0.000000 0.000000 0.169494 0.000000 1.000000 -0.000000 
6.802000 0.288979 0.171351 0.001848 0.000000 0.370167 0.000000 0.000000 0.000000 0.169503 0.000000 1.000000 0.000000 
6.803000 0.288922 0.171357 0.001846 0.000000 0.370209 0.000000 0.000000 0.000000 0.169512 0.000000 1.000000 -0.000000 
6.804000 0.288865 0.171363 0.001843 0.000000 0.370251 0.000000 0.000000 0.000000 0.169520 0.000000 1.000000 -0.000000 
6.805000 0.288809 0.171369 0.001841 0.000000 0.370293 0.000000 0.000000 0.000000 0.169529 0.000000 1.000000 0.000000 
6.806000 0.288752 0.171376 0.001838 0.000000 0.370335 0.000000 0.000000 0.000000 0.169537 0.000000 1.000000 -0.000000 
6.807000 0.288695 0.171382 0.001836 0.000000 0.370377 0.000000 0.000000 0.000000 0.169546 0.000000 1.000000 -0.000000 
6.808000 0.288638 0.171388 0.001833 0.000000 0.370419 0.000000 0.000000 0.000000 0.169555 0.000000 1.000000 -0.000000 
6.809000 0.288581 0.171394 0.001831 0.000000 0.370462 0.000000 0.000000 0.000000 0.169563 0.000000 1.000000 0.000000 
6.810000 0.288524 0.171400 0.001828 0.000000 0.370504 0.000000 0.000000 0.000000 0.169572 0.000000 1.000000 -0.000000 
6.811000 0.288468 0.171406 0.001826 0.000000 0.370546 0.000000 0.000000 0.000000 0.169581 0.000000 1.000000 -0.000000 
6.812000 0.288411 0.171412 0.001823 0.000000 0.370588 0.000000 0.000000 0.000000 0.169589 0.000000 1.000000 -0.000000 
6.813000 0.288354 0.171418 0.001821 0.000000 0.370630 0.000000 0.000000 0.000000 0.169598 0.000000 1.000000 -0.000000 
6.814000 0.288297 0.171425 0.001818 0.000000 0.370672 0.000000 0.000000 0.000000 0.169606 0.000000 1.000000 -0.000000 
6.815000 0.288241 0.171431 0.001816 0.000000 0.370714 0.000000 0.000000 0.000000 0.169615 0.000000 1.000000 -0.000000 
6.816000 0.288184 0.171437 0.001813 0.000000 0.370756 0.000000 0.000000 0.000000 0.169623 0.000000 1.000000 -0.000000 
6.817000 0.288127 0.171443 0.001811 0.000000 0.370798 0.000000 0.000000 0.000000 0.169632 0.000000 1.000000 -0.000000 
6.818000 0.288070 0.171449 0.001808 0.000000 0.370840 0.000000 0.000000 0.000000 0.169641 0.000000 1.000000 -0.000000 
6.819000 0.288014 0.171455 0.001806 0.000000 0.370882 0.000000 0.000000 0.000000 0.169649 0.000000 1.000000 -0.000000 
6.820000 0.287957 0.171461 0.001804 0.000000 0.370924 0.000000 0.000000 0.000000 0.169658 0.000000 1.000000 -0.000000 
6.821000 0.287900 0.171467 0.001801 0.000000 0.370966 0.000000 0.000000 0.000000 0.169666 0.000000 1.000000 -0.000000 
6.822000 0.287844 0.171473 0.001799 0.000000 0.371008 0.000000 0.000000 0.000000 0.169675 0.000000 1.000000 -0.000000 
6.823000 0.287787 0.171480 0.001796 0.000000 0.371050 0.000000 0.000000 0.000000 0.169683 0.000000 1.000000 -0.000000 
6.824000 0.287730 0.171486 0.001794 0.000000 0.371092 0.000000 0.000000 0.000000 0.169692 0.000000 1.000000 -0.000000 
6.825000 0.287674 0.171492 0.001791 0.000000 0.371134 0.000000 0.000000 0.000000 0.169700 0.000000 1.000000 -0.000000 
6.826000 0.287617 0.171498 0.001789 0.000000 0.371176 0.000000 0.000000 0.000000 0.169709 0.000000 1.000000 -0.000000 
6.827000 0.287561 0.171504 0.001786 0.000000 0.371218 0.000000 0.000000 0.000000 0.169718 0.000000 1.000000 0.000000 
6.828000 0.287504 0.171510 0.001784 0.000000 0.371260 0.000000 0.000000 0.000000 0.169726 0.000000 1.000000 0.000000 
6.829000 0.287448 0.171516 0.001782 0.000000 0.371302 0.000000 0.000000 0.000000 0.169735 0.000000 1.000000 0.000000 
6.830000 0.287391 0.171522 0.001779 0.000000 0.371343 0.000000 0.000000 0.000000 0.169743 0.000000 1.000000 0.000000 
6.831000 0.287335 0.171528 0.001777 0.000000 0.371385 0.000000 0.000000 0.000000 0.169752 0.000000 1.000000 -0.000000 
6.832000 0.287278 0.171535 0.001774 0.000000 0.371427 0.000000 0.000000 0.000000 0.169760 0.000000 1.000000 -0.000000 
6.833000 0.287222 0.171541 0.001772 0.000000 0.371469 0.000000 0.000000 0.000000 0.169769 0.000000 1.000000 -0.000000 
6.834000 0.287165 0.171547 0.001769 0.000000 0.371511 0.000000 0.000000 0.000000 0.169777 0.000000 1.000000 0.000000 
6.835000 0.287109 0.171553 0.001767 0.000000 0.371553 0.000000 0.000000 0.000000 0.169786 0.000000 1.000000 0.000000 
6.836000 0.287052 0.171559 0.001765 0.000000 0.371595 0.000000 0.000000 0.000000 0.169794 0.000000 1.000000 0.000000 
6.837000 0.286996 0.171565 0.001762 0.000000 0.371637 0.000000 0.000000 0.000000 0.169803 0.000000 1.000000 0.000000 
6.838000 0.286939 0.171571 0.001760 0.000000 0.371678 0.000000 0.000000 0.000000 0.169811 0.000000 1.000000 0.000000 
6.839000 0.286883 0.171577 0.001757 0.000000 0.371720 0.000000 0.000000 0.000000 0.169820 0.000000 1.000000 0.000000 
6.840000 0.286826 0.171583 0.001755 0.000000 0.371762 0.000000 0.000000 0.000000 0.169828 0.000000 1.000000 -0.000000 
6.841000 0.286770 0.171589 0.001753 0.000000 0.371804 0.000000 0.000000 0.000000 0.169837 0.000000 1.000000 -0.000000 
6.842000 0.286714 0.171595 0.001750 0.000000 0.371846 0.000000 0.000000 0.000000 0.169845 0.000000 1.000000 0.000000 
6.843000 0.286657 0.171602 0.001748 0.000000 0.371887 0.000000 0.000000 0.000000 0.169854 0.000000 1.000000 0.000000 
6.844000 0.286601 0.171608 0.001745 0.000000 0.371929 0.000000 0.000000 0.000000 0.169862 0.000000 1.000000 0.000000 
6.845000 0.286545 0.171614 0.001743 0.000000 0.371971 0.000000 0.000000 0.000000 0.169871 0.000000 1.000000 -0.000000 
6.846000 0.286488 0.171620 0.001741 0.000000 0.372013 0.000000 0.000000 0.000000 0.169879 0.000000 1.000000 -0.000000 
6.847000 0.286432 0.171626 0.001738 0.000000 0.372054 0.000000 0.000000 0.000000 0.169888 0.000000 1.000000 -0.000000 
6.848000 0.286376 0.171632 0.001736 0.000000 0.372096 0.000000 0.000000 0.000000 0.169896 0.000000 1.000000 -0.000000 
6.849000 0.286319 0.171638 0.001734 0.000000 0.372138 0.000000 0.000000 0.000000 0.169905 0.000000 1.000000 -0.000000 
6.850000 0.286263 0.171644 0.001731 0.000000 0.372180 0.000000 0.000000 0.000000 0.169913 0.000000 1.000000 0.000000 
6.851000 0.286208 0.171649 0.001729 0.000000 0.372219 0.000000 0.000000 0.000000 0.169920 0.000003 1.000000 0.000000 
6.852000 0.286153 0.171654 0.001727 0.000000 0.372258 0.000000 0.000000 0.000000 0.169927 0.000007 1.000000 -0.000000 
6.853000 0.286099 0.171658 0.001724 0.000000 0.372296 0.000000 0.000000 0.000000 0.169934 0.000013 1.000000 0.000000 
6.854000 0.286044 0.171662 0.001722 0.000000 0.372334 0.000000 0.000000 0.000000 0.169940 0.000019 1.000000 -0.000000 
6.855000 0.285991 0.171666 0.001720 0.000000 0.372371 0.000000 0.000000 0.000000 0.169946 0.000027 1.000000 0.000000 
6.856000 0.285937 0.171669 0.001718 0.000000 0.372408 0.000000 0.000000 0.000000 0.169952 0.000034 1.000000 0.000000 
6.857000 0.285883 0.171673 0.001716 0.000000 0.372444 0.000000 0.000000 0.000000 0.169957 0.000043 1.000000 0.000000 
6.858000 0.285830 0.171676 0.001714 0.000000 0.372480 0.000000 0.000000 0.000000 0.169962 0.000051 1.000000 -0.000000 
6.859000 0.285777 0.171679 0.001711 0.000000 0.372516 0.000000 0.000000 0.000000 0.169968 0.000061 1.000000 -0.000000 
6.860000 0.285724 0.171682 0.001709 0.000000 0.372552 0.000000 0.000000 0.000000 0.169973 0.000070 1.000000 -0.000000 
6.861000 0.285671 0.171685 0.001707 0.000000 0.372587 0.000000 0.000000 0.000000 0.169977 0.000081 1.000000 -0.000000 
6.862000 0.285618 0.171687 0.001705 0.000000 0.372622 0.000000 0.000000 0.000000 0.169982 0.000091 1.000000 0.000000 
6.863000 0.285565 0.171690 0.001703 0.000000 0.372656 0.000000 0.000000 0.000000 0.169987 0.000102 1.000000 0.000000 
6.864000 0.285513 0.171692 0.001701 0.000000 0.372691 0.000000 0.000000 0.000000 0.169991 0.000113 1.000000 0.000000 
6.865000 0.285461 0.171694 0.001699 0.000000 0.372725 0.000000 0.000000 0.000000 0.169995 0.000125 1.000000 0.000000 
6.866000 0.285408 0.171696 0.001697 0.000000 0.372759 0.000000 0.000000 0.000000 0.170000 0.000137 1.000000 -0.000000 
6.867000 0.285356 0.171699 0.001695 0.000000 0.372793 0.000000 0.000000 0.000000 0.170004 0.000149 1.000000 -0.000000 
6.868000 0.285304 0.171700 0.001693 0.000000 0.372827 0.000000 0.000000 0.000000 0.170008 0.000161 1.000000 -0.000000 
6.869000 0.285252 0.171702 0.001691 0.000000 0.372860 0.000000 0.000000 0.000000 0.170012 0.000174 1.000000 0.000000 
6.870000 0.285200 0.171704 0.001689 0.000000 0.372893 0.000000 0.000000 0.000000 0.170015 0.000187 1.000000 0.000000 
6.871000 0.285149 0.171706 0.001687 0.000000 0.372926 0.000000 0.000000 0.000000 0.170019 0.000200 1.000000 0.000000 
6.872000 0.285097 0.171708 0.001685 0.000000 0.372959 0.000000 0.000000 0.000000 0.170023 0.000213 1.000000 0.000000 
6.873000 0.285045 0.171709 0.001683 0.000000 0.372992 0.000000 0.000000 0.000000 0.170026 0.000227 1.000000 0.000000 
6.874000 0.284994 0.171711 0.001681 0.000000 0.373025 0.000000 0.000000 0.000000 0.170030 0.000241 1.000000 0.000000 
6.875000 0.284942 0.171712 0.001679 0.000000 0.373057 0.000000 0.000000 0.000000 0.170033 0.000255 1.000000 -0.000000 
6.876000 0.284891 0.171713 0.001677 0.000000 0.373090 0.000000 0.000000 0.000000 0.170037 0.000270 1.000000 0.000000 
6.877000 0.284840 0.171715 0.001675 0.000000 0.373122 0.000000 0.000000 0.000000 0.170040 0.000284 1.000000 -0.000000 
6.878000 0.284789 0.171716 0.001673 0.000000 0.373154 0.000000 0.000000 0.000000 0.170043 0.000299 1.000000 0.000000 
6.879000 0.284737 0.171717 0.001671 0.000000 0.373186 0.000000 0.000000 0.000000 0.170046 0.000314 1.000000 -0.000000 
6.880000 0.284686 0.171718 0.001669 0.000000 0.373218 0.000000 0.000000 0.000000 0.170049 0.000329 1.000000 0.000000 
6.881000 0.284636 0.171719 0.001667 0.000000 0.373249 0.000000 0.000000 0.000000 0.170052 0.000344 1.000000 0.000000 
6.882000 0.284585 0.171720 0.001665 0.000000 0.373281 0.000000 0.000000 0.000000 0.170055 0.000360 1.000000 0.000000 
6.883000 0.284534 0.171721 0.001663 0.000000 0.373312 0.000000 0.000000 0.000000 0.170058 0.000376 1.000000 0.000000 
6.884000 0.284483 0.171722 0.001661 0.000000 0.373344 0.000000 0.000000 0.000000 0.170060 0.000391 1.000000 0.000000 
6.885000 0.284432 0.171722 0.001659 0.000000 0.373375 0.000000 0.000000 0.000000 0.170063 0.000408 1.000000 -0.000000 
6.886000 0.284382 0.171723 0.001657 0.000000 0.373406 0.000000 0.000000 0.000000 0.170066 0.000424 1.000000 -0.000000 
6.887000 0.284331 0.171724 0.001655 0.000000 0.373437 0.000000 0.000000 0.000000 0.170068 0.000440 1.000000 0.000000 
6.888000 0.284281 0.171724 0.001654 0.000000 0.373468 0.000000 0.000000 0.000000 0.170071 0.000457 1.000000 0.000000 
6.889000 0.284230 0.171725 0.001652 0.000000 0.373498 0.000000 0.000000 0.000000 0.170073 0.000473 1.000000 -0.000000 
6.890000 0.284180 0.171725 0.001650 0.000000 0.373529 0.000000 0.000000 0.000000 0.170076 0.000490 1.000000 -0.000000 
6.891000 0.284130 0.171726 0.001648 0.000000 0.373560 0.000000 0.000000 0.000000 0.170078 0.000507 1.000000 0.000000 
6.892000 0.284080 0.171726 0.001646 0.000000 0.373590 0.000000 0.000000 0.000000 0.170080 0.000524 1.000000 -0.000000 
6.893000 0.284029 0.171727 0.001644 0.000000 0.373620 0.000000 0.000000 0.000000 0.170082 0.000541 1.000000 0.000000 
6.894000 0.283979 0.171727 0.001642 0.000000 0.373651 0.000000 0.000000 0.000000 0.170085 0.000559 1.000000 -0.000000 
6.895000 0.283929 0.171727 0.001640 0.000000 0.373681 0.000000 0.000000 0.000000 0.170087 0.000576 1.000000 -0.000000 
6.896000 0.283879 0.171727 0.001639 0.000000 0.373711 0.000000 0.000000 0.000000 0.170089 0.000594 1.000000 -0.000000 
6.897000 0.283829 0.171727 0.001637 0.000000 0.373741 0.000000 0.000000 0.000000 0.170091 0.000612 1.000000 0.000000 
6.898000 0.283779 0.171728 0.001635 0.000000 0.373771 0.000000 0.000000 0.000000 0.170093 0.000630 1.000000 0.000000 
6.899000 0.283730 0.171728 0.001633 0.000000 0.373800 0.000000 0.000000 0.000000 0.170095 0.000648 1.000000 0.000000 
6.900000 0.283680 0.171728 0.001631 0.000000 0.373830 0.000000 0.000000 0.000000 0.170096 0.000666 1.000000 0.000000 
6.901000 0.283630 0.171728 0.001629 0.000000 0.373860 0.000000 0.000000 0.000000 0.170098 0.000685 1.000000 -0.000000 
6.902000 0.283580 0.171728 0.001628 0.000000 0.373889 0.000000 0.000000 0.000000 0.170100 0.000703 1.000000 0.000000 
6.903000 0.283531 0.171727 0.001626 0.000000 0.373918 0.000000 0.000000 0.000000 0.170102 0.000722 1.000000 0.000000 
6.904000 0.283481 0.171727 0.001624 0.000000 0.373948 0.000000 0.000000 0.000000 0.170103 0.000740 1.000000 -0.000000 
6.905000 0.283432 0.171727 0.001622 0.000000 0.373977 0.000000 0.000000 0.000000 0.170105 0.000759 1.000000 0.000000 
6.906000 0.283382 0.171727 0.001620 0.000000 0.374006 0.000000 0.000000 0.000000 0.170107 0.000778 1.000000 -0.000000 
6.907000 0.283333 0.171727 0.001618 0.000000 0.374035 0.000000 0.000000 0.000000 0.170108 0.000797 1.000000 -0.000000 
6.908000 0.283283 0.171726 0.001617 0.000000 0.374064 0.000000 0.000000 0.000000 0.170110 0.000816 1.000000 0.000000 
6.909000 0.283234 0.171726 0.001615 0.000000 0.374093 0.000000 0.000000 0.000000 0.170111 0.000835 1.000000 0.000000 
6.910000 0.283185 0.171726 0.001613 0.000000 0.374122 0.000000 0.000000 0.000000 0.170113 0.000855 1.000000 0.000000 
6.911000 0.283136 0.171725 0.001611 0.000000 0.374151 0.000000 0.000000 0.000000 0.170114 0.000874 1.000000 0.000000 
6.912000 0.283086 0.171725 0.001610 0.000000 0.374180 0.000000 0.000000 0.000000 0.170115 0.000894 1.000000 0.000000 
6.913000 0.283037 0.171724 0.001608 0.000000 0.374208 0.000000 0.000000 0.000000 0.170117 0.000913 1.000000 -0.000000 
6.914000 0.282988 0.171724 0.001606 0.000000 0.374237 0.000000 0.000000 0.000000 0.170118 0.000933 1.000000 0.000000 
6.915000 0.282939 0.171723 0.001604 0.000000 0.374265 0.000000 0.000000 0.000000 0.170119 0.000953 1.000000 -0.000000 
6.916000 0.282890 0.171723 0.001602 0.000000 0.374294 0.000000 0.000000 0.000000 0.170120 0.000973 1.000000 0.000000 
6.917000 0.282841 0.171722 0.001601 0.000000 0.374322 0.000000 0.000000 0.000000 0.170122 0.000993 1.000000 0.000000 
6.918000 0.282792 0.171722 0.001599 0.000000 0.374350 0.000000 0.000000 0.000000 0.170123 0.001013 1.000000 -0.000000 
6.919000 0.282744 0.171721 0.001597 0.000000 0.374378 0.000000 0.000000 0.000000 0.170124 0.001034 1.000000 0.000000 
6.920000 0.282695 0.171720 0.001595 0.000000 0.374407 0.000000 0.000000 0.000000 0.170125 0.001054 1.000000 -0.000000 
6.921000 0.282646 0.171719 0.001594 0.000000 0.374435 0.000000 0.000000 0.000000 0.170126 0.001074 1.000000 0.000000 
6.922000 0.282597 0.171719 0.001592 0.000000 0.374463 0.000000 0.000000 0.000000 0.170127 0.001095 1.000000 0.000000 
6.923000 0.282549 0.171718 0.001590 0.000000 0.374491 0.000000 0.000000 0.000000 0.170128 0.001115 1.000000 0.000000 
6.924000 0.282500 0.171717 0.001588 0.000000 0.374518 0.000000 0.000000 0.000000 0.170129 0.001136 1.000000 -0.000000 
6.925000 0.282451 0.171716 0.001587 0.000000 0.374546 0.000000 0.000000 0.000000 0.170129 0.001157 1.000000 -0.000000 
6.926000 0.282403 0.171715 0.001585 0.000000 0.374574 0.000000 0.000000 0.000000 0.170130 0.001178 1.000000 -0.000000 
6.927000 0.282354 0.171714 0.001583 0.000000 0.374602 0.000000 0.000000 0.000000 0.170131 0.001199 1.000000 0.000000 
6.928000 0.282306 0.171713 0.001582 0.000000 0.374629 0.000000 0.000000 0.000000 0.170132 0.001220 1.000000 0.000000 
6.929000 0.282257 0.171712 0.001580 0.000000 0.374657 0.000000 0.000000 0.000000 0.170133 0.001241 1.000000 -0.000000 
6.930000 0.282209 0.171711 0.001578 0.000000 0.374684 0.000000 0.000000 0.000000 0.170133 0.001262 1.000000 -0.000000 
6.931000 0.282161 0.171710 0.001576 0.000000 0.374712 0.000000 0.000000 0.000000 0.170134 0.001284 1.000000 -0.000000 
6.932000 0.282112 0.171709 0.001575 0.000000 0.374739 0.000000 0.000000 0.000000 0.170135 0.001305 1.000000 -0.000000 
6.933000 0.282064 0.171708 0.001573 0.000000 0.374766 0.000000 0.000000 0.000000 0.170135 0.001327 1.000000 0.000000 
6.934000 0.282016 0.171707 0.001571 0.000000 0.374794 0.000000 0.000000 0.000000 0.170136 0.001348 1.000000 -0.000000 
6.935000 0.281967 0.171706 0.001570 0.000000 0.374821 0.000000 0.000000 0.000000 0.170136 0.001370 1.000000 -0.000000 
6.936000 0.281919 0.171705 0.001568 0.000000 0.374848 0.000000 0.000000 0.000000 0.170137 0.001391 1.000000 0.000000 
6.937000 0.281871 0.171703 0.001566 0.000000 0.374875 0.000000 0.000000 0.000000 0.170137 0.001413 1.000000 -0.000000 
6.938000 0.281823 0.171702 0.001564 0.000000 0.374902 0.000000 0.000000 0.000000 0.170138 0.001435 1.000000 -0.000000 
6.939000 0.281775 0.171701 0.001563 0.000000 0.374929 0.000000 0.000000 0.000000 0.170138 0.001457 1.000000 0.000000 
6.940000 0.281727 0.171700 0.001561 0.000000 0.374956 0.000000 0.000000 0.000000 0.170139 0.001479 1.000000 -0.000000 
6.941000 0.281679 0.171698 0.001559 0.000000 0.374983 0.000000 0.000000 0.000000 0.170139 0.001501 1.000000 0.000000 
6.942000 0.281631 0.171697 0.001558 0.000000 0.375009 0.000000 0.000000 0.000000 0.170139 0.001523 1.000000 0.000000 
6.943000 0.281583 0.171696 0.001556 0.000000 0.375036 0.000000 0.000000 0.000000 0.170140 0.001545 1.000000 -0.000000 
6.944000 0.281535 0.171694 0.001554 0.000000 0.375063 0.000000 0.000000 0.000000 0.170140 0.001568 1.000000 -0.000000 
6.945000 0.281487 0.171693 0.001553 0.000000 0.375089 0.000000 0.000000 0.000000 0.170140 0.001590 1.000000 0.000000 
6.946000 0.281440 0.171691 0.001551 0.000000 0.375116 0.000000 0.000000 0.000000 0.170140 0.001613 1.000000 -0.000000 
6.947000 0.281392 0.171690 0.001549 0.000000 0.375143 0.000000 0.000000 0.000000 0.170141 0.001635 1.000000 0.000000 
6.948000 0.281344 0.171688 0.001548 0.000000 0.375169 0.000000 0.000000 0.000000 0.170141 0.001658 1.000000 -0.000000 
6.949000 0.281297 0.171687 0.001546 0.000000 0.375195 0.000000 0.000000 0.000000 0.170141 0.001680 1.000000 0.000000 
6.950000 0.281249 0.171685 0.001544 0.000000 0.375222 0.000000 0.000000 0.000000 0.170141 0.001703 1.000000 -0.000000 
6.951000 0.281201 0.171684 0.001543 0.000000 0.375248 0.000000 0.000000 0.000000 0.170141 0.001726 1.000000 0.000000 
6.952000 0.281154 0.171682 0.001541 0.000000 0.375274 0.000000 0.000000 0.000000 0.170141 0.001749 1.000000 0.000000 
6.953000 0.281106 0.171681 0.001540 0.000000 0.375301 0.000000 0.000000 0.000000 0.170141 0.001772 1.000000 -0.000000 
6.954000 0.281059 0.171679 0.001538 0.000000 0.375327 0.000000 0.000000 0.000000 0.170141 0.001795 1.000000 0.000000 
6.955000 0.281011 0.171677 0.001536 0.000000 0.375353 0.000000 0.000000 0.000000 0.170141 0.001818 1.000000 0.000000 
6.956000 0.280964 0.171676 0.001535 0.000000 0.375379 0.000000 0.000000 0.000000 0.170141 0.001841 1.000000 0.000000 
6.957000 0.280916 0.171674 0.001533 0.000000 0.375405 0.000000 0.000000 0.000000 0.170141 0.001864 1.000000 -0.000000 
6.958000 0.280869 0.171672 0.001531 0.000000 0.375431 0.000000 0.000000 0.000000 0.170141 0.001887 1.000000 0.000000 
6.959000 0.280822 0.171671 0.001530 0.000000 0.375457 0.000000 0.000000 0.000000 0.170141 0.001910 1.000000 0.000000 
6.960000 0.280774 0.171669 0.001528 0.000000 0.375483 0.000000 0.000000 0.000000 0.170141 0.001934 1.000000 -0.000000 
6.961000 0.280727 0.171667 0.001527 0.000000 0.375509 0.000000 0.000000 0.000000 0.170140 0.001957 1.000000 0.000000 
6.962000 0.280680 0.171665 0.001525 0.000000 0.375534 0.000000 0.000000 0.000000 0.170140 0.001981 1.000000 -0.000000 
6.963000 0.280632 0.171663 0.001523 0.000000 0.375560 0.000000 0.000000 0.000000 0.170140 0.002004 1.000000 0.000000 
6.964000 0.280585 0.171662 0.001522 0.000000 0.375586 0.000000 0.000000 0.000000 0.170140 0.002028 1.000000 -0.000000 
6.965000 0.280538 0.171660 0.001520 0.000000 0.375611 0.000000 0.000000 0.000000 0.170140 0.002051 1.000000 0.000000 
6.966000 0.280491 0.171658 0.001518 0.000000 0.375637 0.000000 0.000000 0.000000 0.170139 0.002075 1.000000 0.000000 
6.967000 0.280444 0.171656 0.001517 0.000000 0.375662 0.000000 0.000000 0.000000 0.170139 0.002099 1.000000 0.000000 
6.968000 0.280397 0.171654 0.001515 0.000000 0.375688 0.000000 0.000000 0.000000 0.170139 0.002123 1.000000 0.000000 
6.969000 0.280350 0.171652 0.001514 0.000000 0.375713 0.000000 0.000000 0.000000 0.170138 0.002147 1.000000 0.000000 
6.970000 0.280303 0.171650 0.001512 0.000000 0.375739 0.000000 0.000000 0.000000 0.170138 0.002170 1.000000 0.000000 
6.971000 0.280256 0.171648 0.001511 0.000000 0.375764 0.000000 0.000000 0.000000 0.170138 0.002194 1.000000 -0.000000 
6.972000 0.280209 0.171646 0.001509 0.000000 0.375790 0.000000 0.000000 0.000000 0.170137 0.002218 1.000000 0.000000 
6.973000 0.280162 0.171644 0.001507 0.000000 0.375815 0.000000 0.000000 0.000000 0.170137 0.002243 1.000000 0.000000 
6.974000 0.280115 0.171642 0.001506 0.000000 0.375840 0.000000 0.000000 0.000000 0.170136 0.002267 1.000000 -0.000000 
6.975000 0.280068 0.171640 0.001504 0.000000 0.375865 0.000000 0.000000 0.000000 0.170136 0.002291 1.000000 0.000000 
6.976000 0.280021 0.171638 0.001503 0.000000 0.375890 0.000000 0.000000 0.000000 0.170135 0.002315 1.000000 0.000000 
6.977000 0.279975 0.171636 0.001501 0.000000 0.375916 0.000000 0.000000 0.000000 0.170135 0.002339 1.000000 0.000000 
6.978000 0.279928 0.171634 0.001499 0.000000 0.375941 0.000000 0.000000 0.000000 0.170134 0.002364 1.000000 0.000000 
6.979000 0.279881 0.171631 0.001498 0.000000 0.375966 0.000000 0.000000 0.000000 0.170133 0.002388 1.000000 0.000000 
6.980000 0.279835 0.171629 0.001496 0.000000 0.375991 0.000000 0.000000 0.000000 0.170133 0.002413 1.000000 -0.000000 
6.981000 0.279788 0.171627 0.001495 0.000000 0.376016 0.000000 0.000000 0.000000 0.170132 0.002437 1.000000 0.000000 
6.982000 0.279741 0.171625 0.001493 0.000000 0.376041 0.000000 0.000000 0.000000 0.170132 0.002462 1.000000 -0.000000 
6.983000 0.279695 0.171623 0.001492 0.000000 0.376065 0.000000 0.000000 0.000000 0.170131 0.002486 1.000000 0.000000 
6.984000 0.279648 0.171620 0.001490 0.000000 0.376090 0.000000 0.000000 0.000000 0.170130 0.002511 1.000000 0.000000 
6.985000 0.279601 0.171618 0.001489 0.000000 0.376115 0.000000 0.000000 0.000000 0.170130 0.002536 1.000000 -0.000000 
6.986000 0.279555 0.171616 0.001487 0.000000 0.376140 0.000000 0.000000 0.000000 0.170129 0.002561 1.000000 0.000000 
6.987000 0.279508 0.171614 0.001485 0.000000 0.376164 0.000000 0.000000 0.000000 0.170128 0.002585 1.000000 -0.000000 
6.988000 0.279462 0.171611 0.001484 0.000000 0.376189 0.000000 0.000000 0.000000 0.170127 0.002610 1.000000 0.000000 
6.989000 0.279416 0.171609 0.001482 0.000000 0.376214 0.000000 0.000000 0.000000 0.170127 0.002635 1.000000 0.000000 
6.990000 0.279369 0.171607 0.001481 0.000000 0.376238 0.000000 0.000000 0.000000 0.170126 0.002660 1.000000 0.000000 
6.991000 0.279323 0.171604 0.001479 0.000000 0.376263 0.000000 0.000000 0.000000 0.170125 0.002685 1.000000 0.000000 
6.992000 0.279276 0.171602 0.001478 0.000000 0.376287 0.000000 0.000000 0.000000 0.170124 0.002710 1.000000 0.000000 
6.993000 0.279230 0.171599 0.001476 0.000000 0.376312 0.000000 0.000000 0.000000 0.170123 0.002735 1.000000 0.000000 
6.994000 0.279184 0.171597 0.001475 0.000000 0.376336 0.000000 0.000000 0.000000 0.170122 0.002760 1.000000 0.000000 
6.995000 0.279138 0.171595 0.001473 0.000000 0.376361 0.000000 0.000000 0.000000 0.170121 0.002786 1.000000 -0.000000 
6.996000 0.279091 0.171592 0.001472 0.000000 0.376385 0.000000 0.000000 0.000000 0.170121 0.002811 1.000000 -0.000000 
6.997000 0.279045 0.171590 0.001470 0.000000 0.376409 0.000000 0.000000 0.000000 0.170120 0.002836 1.000000 0.000000 
6.998000 0.278999 0.171587 0.001469 0.000000 0.376434 0.000000 0.000000 0.000000 0.170119 0.002861 1.000000 -0.000000 
6.999000 0.278953 0.171585 0.001467 0.000000 0.376458 0.000000 0.000000 0.000000 0.170118 0.002887 1.000000 -0.000000 
7.000000 0.278907 0.171582 0.001466 0.000000 0.376482 0.000000 0.000000 0.000000 0.170117 0.002912 1.000000 -0.000000 
7.001000 0.278861 0.171580 0.001464 0.000000 0.376506 0.000000 0.000000 0.000000 0.170116 0.002938 1.000000 -0.000000 
7.002000 0.278815 0.171577 0.001463 0.000000 0.376531 0.000000 0.000000 0.000000 0.170115 0.002963 1.000000 -0.000000 
7.003000 0.278768 0.171575 0.001461 0.000000 0.376555 0.000000 0.000000 0.000000 0.170114 0.002989 1.000000 0.000000 
7.004000 0.278722 0.171572 0.001460 0.000000 0.376579 0.000000 0.000000 0.000000 0.170113 0.003014 1.000000 -0.000000 
7.005000 0.278676 0.171569 0.001458 0.000000 0.376603 0.000000 0.000000 0.000000 0.170111 0.003040 1.000000 -0.000000 
7.006000 0.278630 0.171567 0.001457 0.000000 0.376627 0.000000 0.000000 0.000000 0.170110 0.003066 1.000000 0.000000 
7.007000 0.278585 0.171564 0.001455 0.000000 0.376651 0.000000 0.000000 0.000000 0.170109 0.003091 1.000000 0.000000 
7.008000 0.278539 0.171562 0.001454 0.000000 0.376675 0.000000 0.000000 0.000000 0.170108 0.003117 1.000000 -0.000000 
7.009000 0.278493 0.171559 0.001452 0.000000 0.376699 0.000000 0.000000 0.000000 0.170107 0.003143 1.000000 -0.000000 
7.010000 0.278447 0.171556 0.001451 0.000000 0.376722 0.000000 0.000000 0.000000 0.170106 0.003169 1.000000 0.000000 
7.011000 0.278401 0.171554 0.001449 0.000000 0.376746 0.000000 0.000000 0.000000 0.170105 0.003194 1.000000 -0.000000 
7.012000 0.278355 0.171551 0.001448 0.000000 0.376770 0.000000 0.000000 0.000000 0.170103 0.003220 1.000000 0.000000 
7.013000 0.278309 0.171548 0.001446 0.000000 0.376794 0.000000 0.000000 0.000000 0.170102 0.003246 1.000000 0.000000 
7.014000 0.278264 0.171545 0.001445 0.000000 0.376818 0.000000 0.000000 0.000000 0.170101 0.003272 1.000000 -0.000000 
7.015000 0.278218 0.171543 0.001443 0.000000 0.376841 0.000000 0.000000 0.000000 0.170100 0.003298 1.000000 0.000000 
7.016000 0.278172 0.171540 0.001442 0.000000 0.376865 0.000000 0.000000 0.000000 0.170098 0.003324 1.000000 0.000000 
7.017000 0.278127 0.171537 0.001440 0.000000 0.376889 0.000000 0.000000 0.000000 0.170097 0.003351 1.000000 -0.000000 
7.018000 0.278081 0.171534 0.001439 0.000000 0.376912 0.000000 0.000000 0.000000 0.170096 0.003377 1.000000 0.000000 
7.019000 0.278035 0.171532 0.001437 0.000000 0.376936 0.000000 0.000000 0.000000 0.170094 0.003403 1.000000 0.000000 
7.020000 0.277990 0.171529 0.001436 0.000000 0.376959 0.000000 0.000000 0.000000 0.170093 0.003429 1.000000 0.000000 
7.021000 0.277944 0.171526 0.001434 0.000000 0.376983 0.000000 0.000000 0.000000 0.170092 0.003455 1.000000 0.000000 
7.022000 0.277899 0.171523 0.001433 0.000000 0.377006 0.000000 0.000000 0.000000 0.170090 0.003482 1.000000 -0.000000 
7.023000 0.277853 0.171520 0.001431 0.000000 0.377030 0.000000 0.000000 0.000000 0.170089 0.003508 1.000000 -0.000000 
7.024000 0.277808 0.171517 0.001430 0.000000 0.377053 0.000000 0.000000 0.000000 0.170088 0.003534 1.000000 0.000000 
7.025000 0.277762 0.171515 0.001428 0.000000 0.377076 0.000000 0.000000 0.000000 0.170086 0.003561 1.000000 -0.000000 
7.026000 0.277717 0.171512 0.001427 0.000000 0.377100 0.000000 0.000000 0.000000 0.170085 0.003587 1.000000 -0.000000 
7.027000 0.277671 0.171509 0.001426 0.000000 0.377123 0.000000 0.000000 0.000000 0.170083 0.003614 1.000000 0.000000 
7.028000 0.277626 0.171506 0.001424 0.000000 0.377146 0.000000 0.000000 0.000000 0.170082 0.003640 1.000000 0.000000 
7.029000 0.277580 0.171503 0.001423 0.000000 0.377170 0.000000 0.000000 0.000000 0.170080 0.003667 1.000000 0.000000 
7.030000 0.277535 0.171500 0.001421 0.000000 0.377193 0.000000 0.000000 0.000000 0.170079 0.003693 1.000000 -0.000000 
7.031000 0.277490 0.171497 0.001420 0.000000 0.377216 0.000000 0.000000 0.000000 0.170077 0.003720 1.000000 0.000000 
7.032000 0.277444 0.171494 0.001418 0.000000 0.377239 0.000000 0.000000 0.000000 0.170076 0.003747 1.000000 -0.000000 
7.033000 0.277399 0.171491 0.001417 0.000000 0.377262 0.000000 0.000000 0.000000 0.170074 0.003773 1.000000 -0.000000 
7.034000 0.277354 0.171488 0.001415 0.000000 0.377285 0.000000 0.000000 0.000000 0.170073 0.003800 1.000000 0.000000 
7.035000 0.277309 0.171485 0.001414 0.000000 0.377308 0.000000 0.000000 0.000000 0.170071 0.003827 1.000000 -0.000000 
7.036000 0.277263 0.171482 0.001413 0.000000 0.377332 0.000000 0.000000 0.000000 0.170069 0.003854 1.000000 0.000000 
7.037000 0.277218 0.171479 0.001411 0.000000 0.377355 0.000000 0.000000 0.000000 0.170068 0.003881 1.000000 -0.000000 
7.038000 0.277173 0.171476 0.001410 0.000000 0.377377 0.000000 0.000000 0.000000 0.170066 0.003907 1.000000 0.000000 
7.039000 0.277128 0.171473 0.001408 0.000000 0.377400 0.000000 0.000000 0.000000 0.170064 0.003934 1.000000 -0.000000 
7.040000 0.277083 0.171470 0.001407 0.000000 0.377423 0.000000 0.000000 0.000000 0.170063 0.003961 1.000000 -0.000000 
7.041000 0.277038 0.171467 0.001405 0.000000 0.377446 0.000000 0.000000 0.000000 0.170061 0.003988 1.000000 -0.000000 
7.042000 0.276993 0.171463 0.001404 0.000000 0.377469 0.000000 0.000000 0.000000 0.170059 0.004015 1.000000 0.000000 
7.043000 0.276948 0.171460 0.001403 0.000000 0.377492 0.000000 0.000000 0.000000 0.170058 0.004042 1.000000 0.000000 
7.044000 0.276903 0.171457 0.001401 0.000000 0.377515 0.000000 0.000000 0.000000 0.170056 0.004069 1.000000 -0.000000 
7.045000 0.276858 0.171454 0.001400 0.000000 0.377537 0.000000 0.000000 0.000000 0.170054 0.004097 1.000000 0.000000 
7.046000 0.276813 0.171451 0.001398 0.000000 0.377560 0.000000 0.000000 0.000000 0.170053 0.004124 1.000000 0.000000 
7.047000 0.276768 0.171448 0.001397 0.000000 0.377583 0.000000 0.000000 0.000000 0.170051 0.004151 1.000000 0.000000 
7.048000 0.276723 0.171444 0.001395 0.000000 0.377606 0.000000 0.000000 0.000000 0.170049 0.004178 1.000000 -0.000000 
7.049000 0.276678 0.171441 0.001394 0.000000 0.377628 0.000000 0.000000 0.000000 0.170047 0.004205 1.000000 0.000000 
7.050000 0.276633 0.171438 0.001393 0.000000 0.377651 0.000000 0.000000 0.000000 0.170045 0.004233 1.000000 -0.000000 
7.051000 0.276588 0.171435 0.001391 0.000000 0.377674 0.000000 0.000000 0.000000 0.170044 0.004260 1.000000 -0.000000 
7.052000 0.276543 0.171432 0.001390 0.000000 0.377696 0.000000 0.000000 0.000000 0.170042 0.004287 1.000000 -0.000000 
7.053000 0.276499 0.171428 0.001388 0.000000 0.377719 0.000000 0.000000 0.000000 0.170040 0.004314 1.000000 0.000000 
7.054000 0.276454 0.171425 0.001387 0.000000 0.377741 0.000000 0.000000 0.000000 0.170038 0.004342 1.000000 -0.000000 
7.055000 0.276409 0.171422 0.001386 0.000000 0.377764 0.000000 0.000000 0.000000 0.170036 0.004369 1.000000 0.000000 
7.056000 0.276364 0.171419 0.001384 0.000000 0.377786 0.000000 0.000000 0.000000 0.170034 0.004397 1.000000 -0.000000 
7.057000 0.276320 0.171415 0.001383 0.000000 0.377809 0.000000 0.000000 0.000000 0.170032 0.004424 1.000000 0.000000 
7.058000 0.276275 0.171412 0.001381 0.000000 0.377831 0.000000 0.000000 0.000000 0.170030 0.004452 1.000000 -0.000000 
7.059000 0.276230 0.171409 0.001380 0.000000 0.377853 0.000000 0.000000 0.000000 0.170029 0.004479 1.000000 -0.000000 
7.060000 0.276186 0.171405 0.001379 0.000000 0.377876 0.000000 0.000000 0.000000 0.170027 0.004507 1.000000 0.000000 
7.061000 0.276141 0.171402 0.001377 0.000000 0.377898 0.000000 0.000000 0.000000 0.170025 0.004534 1.000000 -0.000000 
7.062000 0.276096 0.171399 0.001376 0.000000 0.377920 0.000000 0.000000 0.000000 0.170023 0.004562 1.000000 0.000000 
7.063000 0.276052 0.171395 0.001375 0.000000 0.377943 0.000000 0.000000 0.000000 0.170021 0.004590 1.000000 0.000000 
7.064000 0.276007 0.171392 0.001373 0.000000 0.377965 0.000000 0.000000 0.000000 0.170019 0.004617 1.000000 -0.000000 
7.065000 0.275963 0.171389 0.001372 0.000000 0.377987 0.000000 0.000000 0.000000 0.170017 0.004645 1.000000 -0.000000 
7.066000 0.275918 0.171385 0.001370 0.000000 0.378009 0.000000 0.000000 0.000000 0.170015 0.004673 1.000000 0.000000 
7.067000 0.275874 0.171382 0.001369 0.000000 0.378031 0.000000 0.000000 0.000000 0.170013 0.004701 1.000000 -0.000000 
7.068000 0.275829 0.171378 0.001368 0.000000 0.378054 0.000000 0.000000 0.000000 0.170011 0.004728 1.000000 -0.000000 
7.069000 0.275785 0.171375 0.001366 0.000000 0.378076 0.000000 0.000000 0.000000 0.170009 0.004756 1.000000 0.000000 
7.070000 0.275740 0.171371 0.001365 0.000000 0.378098 0.000000 0.000000 0.000000 0.170006 0.004784 1.000000 -0.000000 
7.071000 0.275696 0.171368 0.001364 0.000000 0.378120 0.000000 0.000000 0.000000 0.170004 0.004812 1.000000 -0.000000 
7.072000 0.275651 0.171364 0.001362 0.000000 0.378142 0.000000 0.000000 0.000000 0.170002 0.004840 1.000000 0.000000 
7.073000 0.275607 0.171361 0.001361 0.000000 0.378164 0.000000 0.000000 0.000000 0.170000 0.004868 1.000000 0.000000 
7.074000 0.275563 0.171358 0.001359 0.000000 0.378186 0.000000 0.000000 0.000000 0.169998 0.004896 1.000000 0.000000 
7.075000 0.275518 0.171354 0.001358 0.000000 0.378208 0.000000 0.000000 0.000000 0.169996 0.004924 1.000000 0.000000 
7.076000 0.275474 0.171351 0.001357 0.000000 0.378230 0.000000 0.000000 0.000000 0.169994 0.004952 1.000000 -0.000000 
7.077000 0.275430 0.171347 0.001355 0.000000 0.378252 0.000000 0.000000 0.000000 0.169992 0.004980 1.000000 0.000000 
7.078000 0.275386 0.171343 0.001354 0.000000 0.378274 0.000000 0.000000 0.000000 0.169989 0.005008 1.000000 -0.000000 
7.079000 0.275341 0.171340 0.001353 0.000000 0.378295 0.000000 0.000000 0.000000 0.169987 0.005036 1.000000 -0.000000 
7.080000 0.275297 0.171336 0.001351 0.000000 0.378317 0.000000 0.000000 0.000000 0.169985 0.005064 1.000000 -0.000000 
7.081000 0.275253 0.171333 0.001350 0.000000 0.378339 0.000000 0.000000 0.000000 0.169983 0.005092 1.000000 0.000000 
7.082000 0.275209 0.171329 0.001349 0.000000 0.378361 0.000000 0.000000 0.000000 0.169981 0.005120 1.000000 -0.000000 
7.083000 0.275165 0.171326 0.001347 0.000000 0.378383 0.000000 0.000000 0.000000 0.169978 0.005149 1.000000 0.000000 
7.084000 0.275120 0.171322 0.001346 0.000000 0.378404 0.000000 0.000000 0.000000 0.169976 0.005177 1.000000 -0.000000 
7.085000 0.275076 0.171318 0.001345 0.000000 0.378426 0.000000 0.000000 0.000000 0.169974 0.005205 1.000000 0.000000 
7.086000 0.275032 0.171315 0.001343 0.000000 0.378448 0.000000 0.000000 0.000000 0.169972 0.005233 1.000000 -0.000000 
7.087000 0.274988 0.171311 0.001342 0.000000 0.378470 0.000000 0.000000 0.000000 0.169969 0.005262 1.000000 -0.000000 
7.088000 0.274944 0.171308 0.001341 0.000000 0.378491 0.000000 0.000000 0.000000 0.169967 0.005290 1.000000 -0.000000 
7.089000 0.274900 0.171304 0.001339 0.000000 0.378513 0.000000 0.000000 0.000000 0.169965 0.005318 1.000000 0.000000 
7.090000 0.274856 0.171300 0.001338 0.000000 0.378534 0.000000 0.000000 0.000000 0.169962 0.005347 1.000000 0.000000 
7.091000 0.274812 0.171297 0.001337 0.000000 0.378556 0.000000 0.000000 0.000000 0.169960 0.005375 1.000000 -0.000000 
7.092000 0.274768 0.171293 0.001335 0.000000 0.378578 0.000000 0.000000 0.000000 0.169958 0.005404 1.000000 0.000000 
7.093000 0.274724 0.171289 0.001334 0.000000 0.378599 0.000000 0.000000 0.000000 0.169955 0.005432 1.000000 0.000000 
7.094000 0.274680 0.171286 0.001333 0.000000 0.378621 0.000000 0.000000 0.000000 0.169953 0.005461 1.000000 0.000000 
7.095000 0.274636 0.171282 0.001331 0.000000 0.378642 0.000000 0.000000 0.000000 0.169951 0.005489 1.000000 -0.000000 
7.096000 0.274592 0.171278 0.001330 0.000000 0.378664 0.000000 0.000000 0.000000 0.169948 0.005518 1.000000 0.000000 
7.097000 0.274549 0.171274 0.001329 0.000000 0.378685 0.000000 0.000000 0.000000 0.169946 0.005546 1.000000 0.000000 
7.098000 0.274505 0.171271 0.001327 0.000000 0.378706 0.000000 0.000000 0.000000 0.169943 0.005575 1.000000 0.000000 
7.099000 0.274461 0.171267 0.001326 0.000000 0.378728 0.000000 0.000000 0.000000 0.169941 0.005603 1.000000 0.000000 
7.100000 0.274417 0.171263 0.001325 0.000000 0.378749 0.000000 0.000000 0.000000 0.169939 0.005632 1.000000 -0.000000 
7.101000 0.274373 0.171260 0.001323 0.000000 0.378771 0.000000 0.000000 0.000000 0.169936 0.005661 1.000000 -0.000000 
7.102000 0.274330 0.171256 0.001322 0.000000 0.378792 0.000000 0.000000 0.000000 0.169934 0.005689 1.000000 -0.000000 
7.103000 0.274286 0.171252 0.001321 0.000000 0.378813 0.000000 0.000000 0.000000 0.169931 0.005718 1.000000 0.000000 
7.104000 0.274242 0.171248 0.001319 0.000000 0.378834 0.000000 0.000000 0.000000 0.169929 0.005747 1.000000 0.000000 
7.105000 0.274198 0.171244 0.001318 0.000000 0.378856 0.000000 0.000000 0.000000 0.169926 0.005775 1.000000 0.000000 
7.106000 0.274155 0.171241 0.001317 0.000000 0.378877 0.000000 0.000000 0.000000 0.169924 0.005804 1.000000 0.000000 
7.107000 0.274111 0.171237 0.001316 0.000000 0.378898 0.000000 0.000000 0.000000 0.169921 0.005833 1.000000 0.000000 
7.108000 0.274067 0.171233 0.001314 0.000000 0.378919 0.000000 0.000000 0.000000 0.169919 0.005862 1.000000 0.000000 
7.109000 0.274024 0.171229 0.001313 0.000000 0.378940 0.000000 0.000000 0.000000 0.169916 0.005891 1.000000 0.000000 
7.110000 0.273980 0.171225 0.001312 0.000000 0.378962 0.000000 0.000000 0.000000 0.169914 0.005919 1.000000 -0.000000 
7.111000 0.273937 0.171221 0.001310 0.000000 0.378983 0.000000 0.000000 0.000000 0.169911 0.005948 1.000000 -0.000000 
7.112000 0.273893 0.171218 0.001309 0.000000 0.379004 0.000000 0.000000 0.000000 0.169908 0.005977 1.000000 0.000000 
7.113000 0.273849 0.171214 0.001308 0.000000 0.379025 0.000000 0.000000 0.000000 0.169906 0.006006 1.000000 0.000000 
7.114000 0.273806 0.171210 0.001307 0.000000 0.379046 0.000000 0.000000 0.000000 0.169903 0.006035 1.000000 -0.000000 
7.115000 0.273762 0.171206 0.001305 0.000000 0.379067 0.000000 0.000000 0.000000 0.169901 0.006064 1.000000 0.000000 
7.116000 0.273719 0.171202 0.001304 0.000000 0.379088 0.000000 0.000000 0.000000 0.169898 0.006093 1.000000 -0.000000 
7.117000 0.273675 0.171198 0.001303 0.000000 0.379109 0.000000 0.000000 0.000000 0.169895 0.006122 1.000000 -0.000000 
7.118000 0.273632 0.171194 0.001301 0.000000 0.379130 0.000000 0.000000 0.000000 0.169893 0.006151 1.000000 0.000000 
7.119000 0.273589 0.171190 0.001300 0.000000 0.379151 0.000000 0.000000 0.000000 0.169890 0.006180 1.000000 -0.000000 
7.120000 0.273545 0.171186 0.001299 0.000000 0.379172 0.000000 0.000000 0.000000 0.169887 0.006209 1.000000 -0.000000 
7.121000 0.273502 0.171182 0.001298 0.000000 0.379193 0.000000 0.000000 0.000000 0.169885 0.006238 1.000000 0.000000 
7.122000 0.273458 0.171178 0.001296 0.000000 0.379214 0.000000 0.000000 0.000000 0.169882 0.006267 1.000000 -0.000000 


==> anc/Fig2/Fig2_CEFT_band.out <==
#nb(fm^-3) Binding energy lower limit(MeV) #Binding energy upper limit(MeV) 
1.0000e-02 2.8410e+00 3.0987e+00
1.6897e-02 3.7516e+00 3.9667e+00
2.3793e-02 4.4761e+00 4.8268e+00
3.0690e-02 5.0261e+00 5.6339e+00
3.7586e-02 5.4455e+00 6.3739e+00
4.4483e-02 5.8272e+00 7.0874e+00
5.1379e-02 6.2087e+00 7.7926e+00
5.8276e-02 6.5912e+00 8.4881e+00
6.5172e-02 6.9913e+00 9.1796e+00
7.2069e-02 7.4229e+00 9.8878e+00
7.8966e-02 7.8883e+00 1.0625e+01
8.5862e-02 8.3800e+00 1.1380e+01
9.2759e-02 8.9133e+00 1.2148e+01
9.9655e-02 9.4763e+00 1.2932e+01
1.0655e-01 1.0021e+01 1.3739e+01
1.1345e-01 1.0556e+01 1.4582e+01
1.2034e-01 1.1102e+01 1.5463e+01
1.2724e-01 1.1672e+01 1.6372e+01
1.3414e-01 1.2266e+01 1.7291e+01
1.4103e-01 1.2885e+01 1.8236e+01
1.4793e-01 1.3534e+01 1.9233e+01
1.5483e-01 1.4208e+01 2.0272e+01
1.6172e-01 1.4905e+01 2.1359e+01
1.6862e-01 1.5622e+01 2.2509e+01
1.7552e-01 1.6356e+01 2.3728e+01
1.8241e-01 1.7115e+01 2.4998e+01
1.8931e-01 1.7895e+01 2.6304e+01
1.9621e-01 1.8682e+01 2.7645e+01
2.0310e-01 1.9481e+01 2.9022e+01
2.1000e-01 2.0305e+01 3.0434e+01


==> anc/Fig2/Fig2_posterior.out <==
#nb/n0   nb(fm^-3) Energy(MeV/fm^3)  Pressure(MeV/fm^3) Binding energy(MeV)  
0.010000 0.001661 1.559678 0.001118 1.219729
0.020000 0.003321 3.121182 0.003067 1.769891
0.030000 0.004982 4.683813 0.005479 2.179184
0.040000 0.006642 6.247321 0.008271 2.515979
0.050000 0.008303 7.811576 0.011429 2.808112
0.060000 0.009964 9.376503 0.014960 3.070175
0.070000 0.011624 10.942051 0.018885 3.310884
0.080000 0.013285 12.508190 0.023224 3.535871
0.090000 0.014945 14.074899 0.027998 3.748979
0.100000 0.016606 15.642164 0.033224 3.952925
0.110000 0.018267 17.209974 0.038918 4.149684
0.120000 0.019927 18.778324 0.045090 4.340718
0.130000 0.021588 20.347209 0.051747 4.527124
0.140000 0.023249 21.916624 0.058892 4.709735
0.150000 0.024909 23.486567 0.066523 4.889185
0.160000 0.026570 25.057035 0.074637 5.065959
0.170000 0.028230 26.628025 0.083227 5.240430
0.180000 0.029891 28.199534 0.092282 5.412880
0.190000 0.031552 29.771559 0.101793 5.583525
0.200000 0.033212 31.344096 0.111744 5.752530
0.210000 0.034873 32.917142 0.122122 5.920015
0.220000 0.036533 34.490691 0.132910 6.086072
0.230000 0.038194 36.064740 0.144094 6.250765
0.240000 0.039855 37.639284 0.155655 6.414143
0.250000 0.041515 39.214317 0.167578 6.576238
0.260000 0.043176 40.789834 0.179847 6.737073
0.270000 0.044836 42.365829 0.192447 6.896662
0.280000 0.046497 43.942297 0.205362 7.055015
0.290000 0.048158 45.519231 0.218581 7.212140
0.300000 0.049818 47.096627 0.232090 7.368041
0.310000 0.051479 48.674477 0.245880 7.522724
0.320000 0.053140 50.252777 0.259942 7.676194
0.330000 0.054800 51.831520 0.274268 7.828457
0.340000 0.056461 53.410701 0.288853 7.979522
0.350000 0.058121 54.990316 0.303694 8.129402
0.360000 0.059782 56.570357 0.318790 8.278109
0.370000 0.061443 58.150822 0.334142 8.425661
0.380000 0.063103 59.731705 0.349753 8.572078
0.390000 0.064764 61.313003 0.365628 8.717383
0.400000 0.066424 62.894711 0.381773 8.861603
0.410000 0.068085 64.476826 0.398200 9.004767
0.420000 0.069746 66.059345 0.414919 9.146910
0.430000 0.071406 67.642266 0.431945 9.288067
0.440000 0.073067 69.225587 0.449293 9.428278
0.450000 0.074727 70.809306 0.466982 9.567585
0.460000 0.076388 72.393422 0.485032 9.706033
0.470000 0.078049 73.977934 0.503466 9.843670
0.480000 0.079709 75.562843 0.522307 9.980546
0.490000 0.081370 77.148149 0.541584 10.116715
0.500000 0.083030 78.733853 0.561323 10.252231
0.510000 0.084691 80.319957 0.581556 10.387152
0.520000 0.086352 81.906462 0.602314 10.521537
0.530000 0.088012 83.493372 0.623632 10.655447
0.540000 0.089673 85.080690 0.645545 10.788944
0.550000 0.091334 86.668419 0.668091 10.922094
0.560000 0.092994 88.256565 0.691310 11.054961
0.570000 0.094655 89.845131 0.715241 11.187613
0.580000 0.096315 91.434124 0.739927 11.320118
0.590000 0.097976 93.023549 0.765413 11.452544
0.600000 0.099637 94.613413 0.791743 11.584963
0.610000 0.101297 96.203723 0.818964 11.717445
0.620000 0.102958 97.794487 0.847124 11.850061
0.630000 0.104618 99.385713 0.876272 11.982884
0.640000 0.106279 100.977410 0.906458 12.115987
0.650000 0.107940 102.569587 0.937736 12.249441
0.660000 0.109600 104.162254 0.970156 12.383322
0.670000 0.111261 105.755421 1.003773 12.517701
0.680000 0.112921 107.349100 1.038642 12.652654
0.690000 0.114582 108.943300 1.074819 12.788253
0.700000 0.116243 110.538035 1.112361 12.924572
0.710000 0.117903 112.133316 1.151324 13.061686
0.720000 0.119564 113.729156 1.191769 13.199667
0.730000 0.121225 115.325568 1.233754 13.338589
0.740000 0.122885 116.922566 1.277340 13.478525
0.750000 0.124546 118.520165 1.322586 13.619548
0.760000 0.126206 120.118378 1.369556 13.761730
0.770000 0.127867 121.717221 1.418311 13.905143
0.780000 0.129528 123.316709 1.468914 14.049860
0.790000 0.131188 124.916857 1.521429 14.195950
0.800000 0.132849 126.517683 1.575919 14.343486
0.810000 0.134509 128.119203 1.632450 14.492536
0.820000 0.136170 129.721434 1.691087 14.643171
0.830000 0.137831 131.324392 1.751895 14.795460
0.840000 0.139491 132.928097 1.814940 14.949471
0.850000 0.141152 134.532566 1.880290 15.105271
0.860000 0.142812 136.137818 1.948012 15.262929
0.870000 0.144473 137.743871 2.018172 15.422511
0.880000 0.146134 139.350745 2.090840 15.584082
0.890000 0.147794 140.958459 2.166084 15.747708
0.900000 0.149455 142.567033 2.243973 15.913453
0.910000 0.151116 144.176488 2.324575 16.081382
0.920000 0.152776 145.786844 2.407961 16.251557
0.930000 0.154437 147.398121 2.494202 16.424041
0.940000 0.156097 149.010342 2.583367 16.598896
0.950000 0.157758 150.623526 2.675527 16.776183
0.960000 0.159419 152.237697 2.770755 16.955963
0.970000 0.161079 153.852877 2.869121 17.138294
0.980000 0.162740 155.469086 2.970699 17.323237
0.990000 0.164400 157.086349 3.075560 17.510850
1.000000 0.166061 158.704688 3.183778 17.701191
1.010000 0.167722 160.324126 3.295426 17.894316
1.020000 0.169382 161.944687 3.410579 18.090283
1.030000 0.171043 163.566394 3.529310 18.289146
1.040000 0.172703 165.189272 3.651695 18.490963
1.050000 0.174364 166.813344 3.777808 18.695786
1.060000 0.176025 168.438635 3.907725 18.903670
1.070000 0.177685 170.065171 4.041523 19.114669
1.080000 0.179346 171.692974 4.179278 19.328835
1.090000 0.181006 173.322073 4.321066 19.546221
1.100000 0.182667 174.952490 4.466966 19.766879
1.110000 0.184328 176.584253 4.617056 19.990859
1.120000 0.185988 178.217387 4.771413 20.218213
1.130000 0.187649 179.851919 4.930117 20.448990
1.140000 0.189310 181.487875 5.093246 20.683240
1.150000 0.190970 183.125281 5.260882 20.921012
1.160000 0.192631 184.764165 5.433102 21.162355
1.170000 0.194291 186.404553 5.609990 21.407316
1.180000 0.195952 188.046474 5.791624 21.655945
1.190000 0.197613 189.689954 5.978087 21.908287
1.200000 0.199273 191.335022 6.169460 22.164390
1.210000 0.200934 192.981705 6.365826 22.424299
1.220000 0.202594 194.630032 6.567267 22.688061
1.230000 0.204255 196.280031 6.773865 22.955721
1.240000 0.205916 197.931731 6.985704 23.227324
1.250000 0.207576 199.585160 7.202868 23.502915
1.260000 0.209237 201.240349 7.425439 23.782537
1.270000 0.210897 202.897325 7.653502 24.066234
1.280000 0.212558 204.556120 7.887140 24.354050
1.290000 0.214219 206.216761 8.126439 24.646027
1.300000 0.215879 207.879280 8.371481 24.942207
1.310000 0.217540 209.543706 8.622351 25.242633
1.320000 0.219201 211.210070 8.879135 25.547347
1.330000 0.220861 212.878401 9.141915 25.856388
1.340000 0.222522 214.548731 9.410776 26.169798
1.350000 0.224182 216.221091 9.685802 26.487618
1.360000 0.225843 217.895510 9.967078 26.809886
1.370000 0.227504 219.572021 10.254686 27.136642
1.380000 0.229164 221.250655 10.548710 27.467925
1.390000 0.230825 222.931443 10.849234 27.803774
0.010000 0.001649 1.548843 0.000951 1.119598
0.020000 0.003298 3.099188 0.002431 1.574990
0.030000 0.004948 4.650353 0.004099 1.892479
0.040000 0.006597 6.202105 0.005898 2.140158
0.050000 0.008246 7.754326 0.007837 2.345775
0.060000 0.009895 9.306954 0.009951 2.523899
0.070000 0.011545 10.859953 0.012286 2.683252
0.080000 0.013194 12.413304 0.014892 2.829491
0.090000 0.014843 13.967001 0.017816 2.966489
0.100000 0.016492 15.521042 0.021108 3.097001
0.110000 0.018142 17.075433 0.024812 3.223038
0.120000 0.019791 18.630180 0.028969 3.346102
0.130000 0.021440 20.185294 0.033618 3.467327
0.140000 0.023089 21.740786 0.038791 3.587579
0.150000 0.024739 23.296667 0.044520 3.707524
0.160000 0.026388 24.852948 0.050831 3.827675
0.170000 0.028037 26.409643 0.057748 3.948426
0.180000 0.029686 27.966763 0.065291 4.070080
0.190000 0.031336 29.524320 0.073477 4.192865
0.200000 0.032985 31.082324 0.082321 4.316954
0.210000 0.034634 32.640788 0.091833 4.442470
0.220000 0.036283 34.199720 0.102024 4.569503
0.230000 0.037933 35.759131 0.112901 4.698109
0.240000 0.039582 37.319030 0.124469 4.828323
0.250000 0.041231 38.879425 0.136732 4.960159
0.260000 0.042880 40.440325 0.149693 5.093618
0.270000 0.044530 42.001737 0.163352 5.228686
0.280000 0.046179 43.563667 0.177711 5.365341
0.290000 0.047828 45.126123 0.192767 5.503554
0.300000 0.049477 46.689110 0.208521 5.643288
0.310000 0.051127 48.252634 0.224971 5.784504
0.320000 0.052776 49.816699 0.242113 5.927161
0.330000 0.054425 51.381311 0.259947 6.071212
0.340000 0.056074 52.946474 0.278470 6.216614
0.350000 0.057724 54.512191 0.297680 6.363319
0.360000 0.059373 56.078467 0.317576 6.511283
0.370000 0.061022 57.645306 0.338155 6.660462
0.380000 0.062671 59.212710 0.359418 6.810810
0.390000 0.064321 60.780682 0.381363 6.962287
0.400000 0.065970 62.349226 0.403991 7.114852
0.410000 0.067619 63.918344 0.427302 7.268467
0.420000 0.069268 65.488039 0.451300 7.423096
0.430000 0.070918 67.058313 0.475986 7.578705
0.440000 0.072567 68.629170 0.501363 7.735263
0.450000 0.074216 70.200611 0.527437 7.892740
0.460000 0.075865 71.772639 0.554213 8.051111
0.470000 0.077515 73.345257 0.581697 8.210350
0.480000 0.079164 74.918468 0.609898 8.370438
0.490000 0.080813 76.492274 0.638823 8.531354
0.500000 0.082462 78.066677 0.668484 8.693083
0.510000 0.084112 79.641681 0.698890 8.855611
0.520000 0.085761 81.217289 0.730054 9.018925
0.530000 0.087410 82.793503 0.761990 9.183018
0.540000 0.089059 84.370327 0.794712 9.347882
0.550000 0.090709 85.947765 0.828236 9.513513
0.560000 0.092358 87.525819 0.862579 9.679908
0.570000 0.094007 89.104495 0.897759 9.847067
0.580000 0.095656 90.683794 0.933795 10.014993
0.590000 0.097306 92.263723 0.970709 10.183688
0.600000 0.098955 93.844285 1.008521 10.353160
0.610000 0.100604 95.425485 1.047255 10.523415
0.620000 0.102253 97.007328 1.086935 10.694463
0.630000 0.103903 98.589818 1.127587 10.866316
0.640000 0.105552 100.172961 1.169236 11.038986
0.650000 0.107201 101.756763 1.211911 11.212488
0.660000 0.108850 103.341230 1.255640 11.386838
0.670000 0.110500 104.926368 1.300453 11.562054
0.680000 0.112149 106.512182 1.346382 11.738153
0.690000 0.113798 108.098681 1.393458 11.915157
0.700000 0.115447 109.685870 1.441715 12.093088
0.710000 0.117097 111.273757 1.491186 12.271967
0.720000 0.118746 112.862350 1.541908 12.451818
0.730000 0.120395 114.451656 1.593918 12.632668
0.740000 0.122044 116.041683 1.647251 12.814541
0.750000 0.123694 117.632440 1.701948 12.997464
0.760000 0.125343 119.223936 1.758047 13.181467
0.770000 0.126992 120.816180 1.815590 13.366577
0.780000 0.128641 122.409180 1.874617 13.552824
0.790000 0.130291 124.002947 1.935172 13.740239
0.800000 0.131940 125.597491 1.997298 13.928853
0.810000 0.133589 127.192820 2.061040 14.118698
0.820000 0.135238 128.788947 2.126443 14.309806
0.830000 0.136888 130.385882 2.193553 14.502212
0.840000 0.138537 131.983636 2.262418 14.695950
0.850000 0.140186 133.582221 2.333086 14.891052
0.860000 0.141835 135.181648 2.405607 15.087556
0.870000 0.143485 136.781928 2.480031 15.285495
0.880000 0.145134 138.383076 2.556408 15.484908
0.890000 0.146783 139.985103 2.634792 15.685829
0.900000 0.148432 141.588022 2.715234 15.888296
0.910000 0.150082 143.191846 2.797788 16.092346
0.920000 0.151731 144.796590 2.882510 16.298017
0.930000 0.153380 146.402266 2.969454 16.505348
0.940000 0.155029 148.008890 3.058677 16.714376
0.950000 0.156679 149.616475 3.150238 16.925141
0.960000 0.158328 151.225036 3.244192 17.137681
0.970000 0.159977 152.834589 3.340601 17.352036
0.980000 0.161626 154.445148 3.439523 17.568245
0.990000 0.163276 156.056730 3.541020 17.786349
1.000000 0.164925 157.669350 3.645153 18.006387
1.010000 0.166574 159.283026 3.751986 18.228400
1.020000 0.168223 160.897772 3.861580 18.452428
1.030000 0.169873 162.513607 3.974001 18.678513
1.040000 0.171522 164.130547 4.089314 18.906694
1.050000 0.173171 165.748610 4.207584 19.137014
1.060000 0.174820 167.367814 4.328879 19.369513
1.070000 0.176470 168.988176 4.453267 19.604232
1.080000 0.178119 170.609716 4.580816 19.841214
1.090000 0.179768 172.232452 4.711595 20.080500
1.100000 0.181417 173.856402 4.845675 20.322132
1.110000 0.183067 175.481587 4.983127 20.566152
1.120000 0.184716 177.108025 5.124023 20.812602
1.130000 0.186365 178.735737 5.268435 21.061523
1.140000 0.188014 180.364743 5.416439 21.312959
1.150000 0.189664 181.995063 5.568108 21.566952
1.160000 0.191313 183.626718 5.723517 21.823544
1.170000 0.192962 185.259729 5.882743 22.082777
1.180000 0.194611 186.894118 6.045863 22.344695
1.190000 0.196261 188.529906 6.212954 22.609339
1.200000 0.197910 190.167115 6.384095 22.876753
1.210000 0.199559 191.805767 6.559366 23.146979
1.220000 0.201208 193.445885 6.738847 23.420061
1.230000 0.202858 195.087491 6.922618 23.696041
1.240000 0.204507 196.730610 7.110761 23.974961
1.250000 0.206156 198.375263 7.303359 24.256866
1.260000 0.207805 200.021476 7.500494 24.541797
1.270000 0.209455 201.669271 7.702250 24.829798
1.280000 0.211104 203.318673 7.908711 25.120911
1.290000 0.212753 204.969707 8.119963 25.415180
1.300000 0.214402 206.622397 8.336090 25.712648
1.310000 0.216052 208.276769 8.557179 26.013357
1.320000 0.217701 209.932848 8.783316 26.317351
1.330000 0.219350 211.590659 9.014588 26.624671
1.340000 0.220999 213.250228 9.251082 26.935361
1.350000 0.222649 214.911583 9.492887 27.249464
1.360000 0.224298 216.574748 9.740090 27.567022
1.370000 0.225947 218.239751 9.992780 27.888078
1.380000 0.227596 219.906619 10.251045 28.212674
1.390000 0.229246 221.575378 10.514974 28.540852
0.010000 0.001637 1.537624 0.001064 1.190625
0.020000 0.003274 3.076979 0.002892 1.719224
0.030000 0.004912 4.617385 0.005136 2.109478
0.040000 0.006549 6.158607 0.007725 2.429073
0.050000 0.008186 7.700521 0.010655 2.705545
0.060000 0.009823 9.243060 0.013944 2.953312
0.070000 0.011460 10.786178 0.017619 3.180971
0.080000 0.013097 12.329852 0.021709 3.394073
0.090000 0.014735 13.874065 0.026242 3.596392
0.100000 0.016372 15.418807 0.031243 3.790592
0.110000 0.018009 16.964074 0.036732 3.978602
0.120000 0.019646 18.509862 0.042727 4.161842
0.130000 0.021283 20.056172 0.049240 4.341377
0.140000 0.022921 21.603003 0.056280 4.518005
0.150000 0.024558 23.150355 0.063852 4.692332
0.160000 0.026195 24.698230 0.071955 4.864813
0.170000 0.027832 26.246628 0.080588 5.035795
0.180000 0.029469 27.795550 0.089745 5.205536
0.190000 0.031106 29.344994 0.099419 5.374226
0.200000 0.032744 30.894962 0.109598 5.542004
0.210000 0.034381 32.445450 0.120272 5.708969
0.220000 0.036018 33.996458 0.131428 5.875188
0.230000 0.037655 35.547984 0.143050 6.040702
0.240000 0.039292 37.100026 0.155124 6.205536
0.250000 0.040929 38.652579 0.167635 6.369699
0.260000 0.042567 40.205642 0.180568 6.533191
0.270000 0.044204 41.759209 0.193906 6.696002
0.280000 0.045841 43.313278 0.207636 6.858122
0.290000 0.047478 44.867845 0.221744 7.019531
0.300000 0.049115 46.422904 0.236215 7.180214
0.310000 0.050753 47.978451 0.251039 7.340152
0.320000 0.052390 49.534482 0.266204 7.499327
0.330000 0.054027 51.090992 0.281700 7.657723
0.340000 0.055664 52.647977 0.297519 7.815326
0.350000 0.057301 54.205432 0.313655 7.972125
0.360000 0.058938 55.763352 0.330102 8.128111
0.370000 0.060576 57.321733 0.346858 8.283279
0.380000 0.062213 58.880572 0.363921 8.437626
0.390000 0.063850 60.439863 0.381292 8.591155
0.400000 0.065487 61.999604 0.398972 8.743869
0.410000 0.067124 63.559791 0.416967 8.895777
0.420000 0.068762 65.120421 0.435281 9.046890
0.430000 0.070399 66.681490 0.453924 9.197225
0.440000 0.072036 68.242997 0.472905 9.346799
0.450000 0.073673 69.804940 0.492236 9.495635
0.460000 0.075310 71.367316 0.511930 9.643757
0.470000 0.076947 72.930124 0.532005 9.791193
0.480000 0.078585 74.493364 0.552476 9.937975
0.490000 0.080222 76.057034 0.573363 10.084135
0.500000 0.081859 77.621135 0.594688 10.229711
0.510000 0.083496 79.185667 0.616473 10.374740
0.520000 0.085133 80.750631 0.638744 10.519264
0.530000 0.086771 82.316028 0.661525 10.663326
0.540000 0.088408 83.881860 0.684846 10.806972
0.550000 0.090045 85.448129 0.708736 10.950248
0.560000 0.091682 87.014838 0.733227 11.093204
0.570000 0.093319 88.581990 0.758350 11.235890
0.580000 0.094956 90.149588 0.784140 11.378358
0.590000 0.096594 91.717637 0.810632 11.520663
0.600000 0.098231 93.286141 0.837864 11.662858
0.610000 0.099868 94.855105 0.865874 11.805000
0.620000 0.101505 96.424536 0.894702 11.947146
0.630000 0.103142 97.994438 0.924388 12.089353
0.640000 0.104780 99.564818 0.954975 12.231681
0.650000 0.106417 101.135684 0.986505 12.374190
0.660000 0.108054 102.707042 1.019023 12.516939
0.670000 0.109691 104.278901 1.052575 12.659989
0.680000 0.111328 105.851268 1.087207 12.803402
0.690000 0.112965 107.424153 1.122966 12.947238
0.700000 0.114603 108.997564 1.159901 13.091561
0.710000 0.116240 110.571512 1.198061 13.236433
0.720000 0.117877 112.146006 1.237497 13.381915
0.730000 0.119514 113.721058 1.278258 13.528070
0.740000 0.121151 115.296676 1.320398 13.674962
0.750000 0.122788 116.872874 1.363968 13.822652
0.760000 0.124426 118.449663 1.409022 13.971203
0.770000 0.126063 120.027054 1.455613 14.120678
0.780000 0.127700 121.605061 1.503797 14.271139
0.790000 0.129337 123.183696 1.553628 14.422648
0.800000 0.130974 124.762972 1.605162 14.575267
0.810000 0.132612 126.342904 1.658457 14.729057
0.820000 0.134249 127.923504 1.713567 14.884080
0.830000 0.135886 129.504789 1.770552 15.040397
0.840000 0.137523 131.086771 1.829469 15.198069
0.850000 0.139160 132.669466 1.890377 15.357155
0.860000 0.140797 134.252890 1.953334 15.517716
0.870000 0.142435 135.837058 2.018400 15.679811
0.880000 0.144072 137.421986 2.085634 15.843499
0.890000 0.145709 139.007691 2.155098 16.008838
0.900000 0.147346 140.594189 2.226851 16.175887
0.910000 0.148983 142.181498 2.300954 16.344703
0.920000 0.150621 143.769634 2.377470 16.515343
0.930000 0.152258 145.358615 2.456459 16.687863
0.940000 0.153895 146.948458 2.537984 16.862320
0.950000 0.155532 148.539183 2.622108 17.038768
0.960000 0.157169 150.130808 2.708894 17.217263
0.970000 0.158806 151.723350 2.798404 17.397859
0.980000 0.160444 153.316829 2.890704 17.580610
0.990000 0.162081 154.911265 2.985855 17.765570
1.000000 0.163718 156.506677 3.083925 17.952790
1.010000 0.165355 158.103084 3.184976 18.142323
1.020000 0.166992 159.700506 3.289075 18.334221
1.030000 0.168630 161.298965 3.396286 18.528535
1.040000 0.170267 162.898479 3.506677 18.725316
1.050000 0.171904 164.499071 3.620313 18.924614
1.060000 0.173541 166.100760 3.737261 19.126477
1.070000 0.175178 167.703569 3.857589 19.330957
1.080000 0.176815 169.307518 3.981365 19.538100
1.090000 0.178453 170.912630 4.108655 19.747955
1.100000 0.180090 172.518925 4.239530 19.960570
1.110000 0.181727 174.126427 4.374058 20.175993
1.120000 0.183364 175.735158 4.512309 20.394269
1.130000 0.185001 177.345140 4.654352 20.615445
1.140000 0.186639 178.956395 4.800257 20.839567
1.150000 0.188276 180.568948 4.950097 21.066680
1.160000 0.189913 182.182821 5.103941 21.296829
1.170000 0.191550 183.798038 5.261863 21.530060
1.180000 0.193187 185.414622 5.423933 21.766415
1.190000 0.194824 187.032598 5.590226 22.005939
1.200000 0.196462 188.651989 5.760813 22.248676
1.210000 0.198099 190.272819 5.935770 22.494668
1.220000 0.199736 191.895114 6.115169 22.743958
1.230000 0.201373 193.518898 6.299087 22.996588
1.240000 0.203010 195.144195 6.487596 23.252600
1.250000 0.204647 196.771032 6.680775 23.512037
1.260000 0.206285 198.399433 6.878697 23.774939
1.270000 0.207922 200.029424 7.081440 24.041346
1.280000 0.209559 201.661030 7.289080 24.311301
1.290000 0.211196 203.294278 7.501695 24.584843
1.300000 0.212833 204.929193 7.719361 24.862013
1.310000 0.214471 206.565803 7.942158 25.142849
1.320000 0.216108 208.204133 8.170162 25.427391
1.330000 0.217745 209.844210 8.403453 25.715680
1.340000 0.219382 211.486062 8.642110 26.007752
1.350000 0.221019 213.129714 8.886210 26.303647
1.360000 0.222656 214.775195 9.135833 26.603403
1.370000 0.224294 216.422533 9.391059 26.907057
1.380000 0.225931 218.071753 9.651967 27.214649
1.390000 0.227568 219.722886 9.918636 27.526213
0.010000 0.001587 1.490540 0.001045 1.188955
0.020000 0.003174 2.982790 0.002876 1.727932
0.030000 0.004761 4.476100 0.005149 2.129975
0.040000 0.006348 5.970237 0.007788 2.461477
0.050000 0.007935 7.465082 0.010777 2.749494
0.060000 0.009522 8.960562 0.014125 3.008227
0.070000 0.011109 10.456633 0.017852 3.246170
0.080000 0.012696 11.953264 0.021977 3.468827
0.090000 0.014283 13.450438 0.026524 3.679958
0.100000 0.015870 14.948141 0.031509 3.882232
0.110000 0.017458 16.446366 0.036950 4.077590
0.120000 0.019045 17.945106 0.042860 4.267479
0.130000 0.020632 19.444359 0.049246 4.452987
0.140000 0.022219 20.944122 0.056116 4.634941
0.150000 0.023806 22.444393 0.063471 4.813976
0.160000 0.025393 23.945170 0.071311 4.990579
0.170000 0.026980 25.446452 0.079632 5.165125
0.180000 0.028567 26.948238 0.088427 5.337901
0.190000 0.030154 28.450525 0.097689 5.509126
0.200000 0.031741 29.953312 0.107408 5.678968
0.210000 0.033328 31.456597 0.117571 5.847550
0.220000 0.034915 32.960375 0.128167 6.014965
0.230000 0.036502 34.464645 0.139181 6.181278
0.240000 0.038089 35.969402 0.150599 6.346538
0.250000 0.039676 37.474644 0.162407 6.510774
0.260000 0.041263 38.980365 0.174591 6.674008
0.270000 0.042850 40.486562 0.187136 6.836250
0.280000 0.044437 41.993230 0.200030 6.997506
0.290000 0.046024 43.500364 0.213257 7.157777
0.300000 0.047611 45.007961 0.226808 7.317061
0.310000 0.049199 46.516014 0.240671 7.475357
0.320000 0.050786 48.024519 0.254835 7.632662
0.330000 0.052373 49.533472 0.269293 7.788973
0.340000 0.053960 51.042867 0.284037 7.944290
0.350000 0.055547 52.552700 0.299063 8.098614
0.360000 0.057134 54.062967 0.314365 8.251947
0.370000 0.058721 55.573662 0.329942 8.404297
0.380000 0.060308 57.084782 0.345794 8.555671
0.390000 0.061895 58.596322 0.361923 8.706081
0.400000 0.063482 60.108280 0.378330 8.855542
0.410000 0.065069 61.620652 0.395022 9.004070
0.420000 0.066656 63.133434 0.412006 9.151686
0.430000 0.068243 64.646624 0.429290 9.298415
0.440000 0.069830 66.160220 0.446886 9.444282
0.450000 0.071417 67.674219 0.464806 9.589317
0.460000 0.073004 69.188621 0.483065 9.733552
0.470000 0.074591 70.703423 0.501679 9.877022
0.480000 0.076178 72.218625 0.520667 10.019765
0.490000 0.077765 73.734227 0.540050 10.161821
0.500000 0.079352 75.250228 0.559848 10.303232
0.510000 0.080940 76.766630 0.580086 10.444044
0.520000 0.082527 78.283433 0.600790 10.584303
0.530000 0.084114 79.800639 0.621986 10.724059
0.540000 0.085701 81.318250 0.643704 10.863362
0.550000 0.087288 82.836268 0.665975 11.002265
0.560000 0.088875 84.354696 0.688829 11.140822
0.570000 0.090462 85.873538 0.712302 11.279089
0.580000 0.092049 87.392797 0.736428 11.417124
0.590000 0.093636 88.912478 0.761244 11.554985
0.600000 0.095223 90.432586 0.786787 11.692731
0.610000 0.096810 91.953126 0.813099 11.830425
0.620000 0.098397 93.474104 0.840219 11.968126
0.630000 0.099984 94.995526 0.868190 12.105899
0.640000 0.101571 96.517399 0.897054 12.243807
0.650000 0.103158 98.039730 0.926857 12.381914
0.660000 0.104745 99.562527 0.957645 12.520284
0.670000 0.106332 101.085798 0.989464 12.658984
0.680000 0.107919 102.609553 1.022362 12.798079
0.690000 0.109506 104.133799 1.056388 12.937635
0.700000 0.111093 105.658547 1.091593 13.077719
0.710000 0.112681 107.183806 1.128027 13.218397
0.720000 0.114268 108.709588 1.165743 13.359737
0.730000 0.115855 110.235903 1.204793 13.501805
0.740000 0.117442 111.762762 1.245232 13.644668
0.750000 0.119029 113.290177 1.287112 13.788394
0.760000 0.120616 114.818160 1.330491 13.933050
0.770000 0.122203 116.346724 1.375424 14.078701
0.780000 0.123790 117.875883 1.421968 14.225416
0.790000 0.125377 119.405648 1.470181 14.373261
0.800000 0.126964 120.936035 1.520120 14.522301
0.810000 0.128551 122.467057 1.571844 14.672604
0.820000 0.130138 123.998729 1.625414 14.824234
0.830000 0.131725 125.531065 1.680889 14.977258
0.840000 0.133312 127.064082 1.738330 15.131739
0.850000 0.134899 128.597795 1.797798 15.287744
0.860000 0.136486 130.132219 1.859354 15.445336
0.870000 0.138073 131.667372 1.923061 15.604580
0.880000 0.139660 133.203269 1.988982 15.765537
0.890000 0.141247 134.739929 2.057180 15.928272
0.900000 0.142834 136.277367 2.127718 16.092847
0.910000 0.144422 137.815603 2.200661 16.259324
0.920000 0.146009 139.354654 2.276073 16.427763
0.930000 0.147596 140.894538 2.354018 16.598227
0.940000 0.149183 142.435274 2.434563 16.770775
0.950000 0.150770 143.976881 2.517773 16.945467
0.960000 0.152357 145.519379 2.603714 17.122362
0.970000 0.153944 147.062786 2.692453 17.301519
0.980000 0.155531 148.607122 2.784056 17.482997
0.990000 0.157118 150.152408 2.878591 17.666852
1.000000 0.158705 151.698665 2.976126 17.853141
1.010000 0.160292 153.245911 3.076727 18.041922
1.020000 0.161879 154.794169 3.180464 18.233249
1.030000 0.163466 156.343460 3.287406 18.427178
1.040000 0.165053 157.893805 3.397620 18.623765
1.050000 0.166640 159.445226 3.511177 18.823062
1.060000 0.168227 160.997744 3.628147 19.025123
1.070000 0.169814 162.551382 3.748598 19.230003
1.080000 0.171401 164.106162 3.872603 19.437752
1.090000 0.172988 165.662107 4.000230 19.648423
1.100000 0.174575 167.219240 4.131552 19.862067
1.110000 0.176163 168.777584 4.266640 20.078736
1.120000 0.177750 170.337162 4.405564 20.298479
1.130000 0.179337 171.897998 4.548398 20.521346
1.140000 0.180924 173.460115 4.695214 20.747386
1.150000 0.182511 175.023538 4.846083 20.976649
1.160000 0.184098 176.588290 5.001080 21.209181
1.170000 0.185685 178.154397 5.160276 21.445032
1.180000 0.187272 179.721883 5.323746 21.684249
1.190000 0.188859 181.290772 5.491563 21.926877
1.200000 0.190446 182.861090 5.663800 22.172963
1.210000 0.192033 184.432862 5.840534 22.422553
1.220000 0.193620 186.006113 6.021836 22.675692
1.230000 0.195207 187.580870 6.207783 22.932425
1.240000 0.196794 189.157157 6.398449 23.192796
1.250000 0.198381 190.735001 6.593908 23.456849
1.260000 0.199968 192.314428 6.794237 23.724628
1.270000 0.201555 193.895465 6.999510 23.996174
1.280000 0.203142 195.478138 7.209802 24.271531
1.290000 0.204729 197.062473 7.425189 24.550741
1.300000 0.206316 198.648498 7.645747 24.833844
1.310000 0.207904 200.236240 7.871550 25.120883
1.320000 0.209491 201.825725 8.102675 25.411897
1.330000 0.211078 203.416982 8.339196 25.706926
1.340000 0.212665 205.010038 8.581190 26.006011
1.350000 0.214252 206.604920 8.828731 26.309190
1.360000 0.215839 208.201657 9.081894 26.616502
1.370000 0.217426 209.800276 9.340755 26.927985
1.380000 0.219013 211.400805 9.605387 27.243677
1.390000 0.220600 213.003274 9.875866 27.563615
0.010000 0.001672 1.570261 0.001042 1.173544
0.020000 0.003344 3.142189 0.002736 1.672298
0.030000 0.005016 4.715067 0.004693 2.027800
0.040000 0.006688 6.288637 0.006824 2.309081
0.050000 0.008360 7.862764 0.009112 2.544423
0.060000 0.010032 9.437367 0.011569 2.748785
0.070000 0.011704 11.012396 0.014223 2.931207
0.080000 0.013376 12.587821 0.017109 3.097620
0.090000 0.015048 14.163624 0.020266 3.252143
0.100000 0.016720 15.739795 0.023732 3.397753
0.110000 0.018392 17.316329 0.027547 3.536666
0.120000 0.020064 18.893228 0.031749 3.670574
0.130000 0.021735 20.470494 0.036374 3.800787
0.140000 0.023407 22.048133 0.041458 3.928340
0.150000 0.025079 23.626152 0.047033 4.054052
0.160000 0.026751 25.204560 0.053129 4.178583
0.170000 0.028423 26.783366 0.059775 4.302464
0.180000 0.030095 28.362580 0.066998 4.426127
0.190000 0.031767 29.942212 0.074821 4.549924
0.200000 0.033439 31.522271 0.083267 4.674138
0.210000 0.035111 33.102769 0.092356 4.799004
0.220000 0.036783 34.683715 0.102108 4.924709
0.230000 0.038455 36.265120 0.112538 5.051407
0.240000 0.040127 37.846993 0.123662 5.179221
0.250000 0.041799 39.429344 0.135494 5.308249
0.260000 0.043471 41.012183 0.148047 5.438569
0.270000 0.045143 42.595519 0.161332 5.570240
0.280000 0.046815 44.179360 0.175360 5.703308
0.290000 0.048487 45.763716 0.190140 5.837807
0.300000 0.050159 47.348594 0.205680 5.973761
0.310000 0.051831 48.934003 0.221989 6.111183
0.320000 0.053503 50.519951 0.239075 6.250083
0.330000 0.055175 52.106445 0.256943 6.390462
0.340000 0.056847 53.693492 0.275601 6.532318
0.350000 0.058519 55.281100 0.295055 6.675644
0.360000 0.060191 56.869275 0.315311 6.820433
0.370000 0.061863 58.458024 0.336376 6.966671
0.380000 0.063534 60.047353 0.358254 7.114345
0.390000 0.065206 61.637268 0.380953 7.263441
0.400000 0.066878 63.227776 0.404479 7.413943
0.410000 0.068550 64.818883 0.428838 7.565835
0.420000 0.070222 66.410594 0.454038 7.719099
0.430000 0.071894 68.002915 0.480085 7.873721
0.440000 0.073566 69.595851 0.506988 8.029683
0.450000 0.075238 71.189409 0.534755 8.186970
0.460000 0.076910 72.783594 0.563395 8.345567
0.470000 0.078582 74.378411 0.592918 8.505459
0.480000 0.080254 75.973865 0.623333 8.666635
0.490000 0.081926 77.569962 0.654651 8.829080
0.500000 0.083598 79.166708 0.686885 8.992785
0.510000 0.085270 80.764108 0.720047 9.157738
0.520000 0.086942 82.362167 0.754149 9.323932
0.530000 0.088614 83.960891 0.789207 9.491358
0.540000 0.090286 85.560286 0.825235 9.660010
0.550000 0.091958 87.160357 0.862249 9.829884
0.560000 0.093630 88.761110 0.900266 10.000975
0.570000 0.095302 90.362551 0.939304 10.173282
0.580000 0.096974 91.964686 0.979381 10.346804
0.590000 0.098646 93.567521 1.020518 10.521540
0.600000 0.100318 95.171062 1.062736 10.697492
0.610000 0.101990 96.775316 1.106055 10.874665
0.620000 0.103662 98.380290 1.150499 11.053061
0.630000 0.105333 99.985989 1.196091 11.232686
0.640000 0.107005 101.592421 1.242858 11.413548
0.650000 0.108677 103.199594 1.290824 11.595655
0.660000 0.110349 104.807514 1.340016 11.779015
0.670000 0.112021 106.416188 1.390463 11.963640
0.680000 0.113693 108.025625 1.442193 12.149541
0.690000 0.115365 109.635833 1.495238 12.336731
0.700000 0.117037 111.246818 1.549627 12.525225
0.710000 0.118709 112.858591 1.605394 12.715036
0.720000 0.120381 114.471159 1.662571 12.906181
0.730000 0.122053 116.084531 1.721194 13.098678
0.740000 0.123725 117.698716 1.781297 13.292544
0.750000 0.125397 119.313724 1.842916 13.487798
0.760000 0.127069 120.929563 1.906090 13.684461
0.770000 0.128741 122.546244 1.970857 13.882554
0.780000 0.130413 124.163777 2.037257 14.082097
0.790000 0.132085 125.782171 2.105329 14.283115
0.800000 0.133757 127.401439 2.175117 14.485630
0.810000 0.135429 129.021589 2.246661 14.689666
0.820000 0.137101 130.642634 2.320007 14.895249
0.830000 0.138773 132.264584 2.395198 15.102405
0.840000 0.140445 133.887452 2.472279 15.311159
0.850000 0.142117 135.511248 2.551299 15.521538
0.860000 0.143789 137.135986 2.632303 15.733571
0.870000 0.145461 138.761678 2.715341 15.947286
0.880000 0.147132 140.388336 2.800462 16.162712
0.890000 0.148804 142.015973 2.887716 16.379878
0.900000 0.150476 143.644603 2.977155 16.598815
0.910000 0.152148 145.274239 3.068830 16.819552
0.920000 0.153820 146.904895 3.162794 17.042122
0.930000 0.155492 148.536585 3.259102 17.266554
0.940000 0.157164 150.169323 3.357808 17.492883
0.950000 0.158836 151.803124 3.458968 17.721139
0.960000 0.160508 153.438004 3.562639 17.951356
0.970000 0.162180 155.073976 3.668877 18.183567
0.980000 0.163852 156.711057 3.777740 18.417805
0.990000 0.165524 158.349263 3.889288 18.654104
1.000000 0.167196 159.988609 4.003580 18.892500
1.010000 0.168868 161.629112 4.120677 19.133025
1.020000 0.170540 163.270789 4.240640 19.375714
1.030000 0.172212 164.913656 4.363530 19.620604
1.040000 0.173884 166.557730 4.489410 19.867729
1.050000 0.175556 168.203030 4.618344 20.117125
1.060000 0.177228 169.849572 4.750396 20.368827
1.070000 0.178900 171.497375 4.885630 20.622871
1.080000 0.180572 173.146457 5.024111 20.879293
1.090000 0.182244 174.796836 5.165905 21.138130
1.100000 0.183916 176.448532 5.311079 21.399418
1.110000 0.185588 178.101563 5.459699 21.663193
1.120000 0.187260 179.755948 5.611834 21.929492
1.130000 0.188931 181.411708 5.767551 22.198352
1.140000 0.190603 183.068862 5.926920 22.469809
1.150000 0.192275 184.727430 6.090008 22.743900
1.160000 0.193947 186.387433 6.256886 23.020663
1.170000 0.195619 188.048891 6.427623 23.300132
1.180000 0.197291 189.711825 6.602291 23.582347
1.190000 0.198963 191.376256 6.780959 23.867343
1.200000 0.200635 193.042206 6.963699 24.155157
1.210000 0.202307 194.709695 7.150582 24.445826
1.220000 0.203979 196.378746 7.341679 24.739387
1.230000 0.205651 198.049381 7.537064 25.035876
1.240000 0.207323 199.721623 7.736807 25.335330
1.250000 0.208995 201.395493 7.940982 25.637785
1.260000 0.210667 203.071014 8.149660 25.943279
1.270000 0.212339 204.748210 8.362915 26.251846
1.280000 0.214011 206.427102 8.580820 26.563523
1.290000 0.215683 208.107716 8.803446 26.878346
1.300000 0.217355 209.790074 9.030868 27.196351
1.310000 0.219027 211.474200 9.263157 27.517573
1.320000 0.220699 213.160118 9.500387 27.842047
1.330000 0.222371 214.847852 9.742631 28.169809
1.340000 0.224043 216.537427 9.989960 28.500894
1.350000 0.225715 218.228866 10.242448 28.835337
1.360000 0.227387 219.922195 10.500168 29.173170
1.370000 0.229059 221.617439 10.763190 29.514430
1.380000 0.230730 223.314621 11.031587 29.859150
1.390000 0.232402 225.013769 11.305431 30.207363
0.010000 0.001587 1.490810 0.000958 1.134451
0.020000 0.003175 2.983156 0.002525 1.618207
0.030000 0.004762 4.476384 0.004353 1.964598
0.040000 0.006350 5.970262 0.006366 2.240158
0.050000 0.007937 7.464668 0.008550 2.472053
0.060000 0.009525 8.959530 0.010916 2.674582
0.070000 0.011112 10.454805 0.013487 2.856330
0.080000 0.012699 11.950464 0.016290 3.022884
0.090000 0.014287 13.446489 0.019353 3.178085
0.100000 0.015874 14.942870 0.022701 3.324675
0.110000 0.017462 16.439602 0.026360 3.464669
0.120000 0.019049 17.936681 0.030351 3.599579
0.130000 0.020637 19.434107 0.034695 3.730556
0.140000 0.022224 20.931882 0.039407 3.858489
0.150000 0.023811 22.430006 0.044501 3.984068
0.160000 0.025399 23.928484 0.049988 4.107832
0.170000 0.026986 25.427316 0.055875 4.230205
0.180000 0.028574 26.926507 0.062170 4.351519
0.190000 0.030161 28.426059 0.068876 4.472035
0.200000 0.031749 29.925975 0.075995 4.591958
0.210000 0.033336 31.426257 0.083527 4.711445
0.220000 0.034923 32.926907 0.091471 4.830621
0.230000 0.036511 34.427928 0.099826 4.949580
0.240000 0.038098 35.929321 0.108588 5.068392
0.250000 0.039686 37.431088 0.117753 5.187111
0.260000 0.041273 38.933229 0.127319 5.305775
0.270000 0.042861 40.435745 0.137280 5.424410
0.280000 0.044448 41.938638 0.147633 5.543035
0.290000 0.046035 43.441908 0.158373 5.661661
0.300000 0.047623 44.945554 0.169496 5.780294
0.310000 0.049210 46.449578 0.181000 5.898937
0.320000 0.050798 47.953979 0.192882 6.017590
0.330000 0.052385 49.458757 0.205138 6.136252
0.340000 0.053973 50.963912 0.217770 6.254920
0.350000 0.055560 52.469444 0.230776 6.373594
0.360000 0.057147 53.975353 0.244156 6.492270
0.370000 0.058735 55.481639 0.257914 6.610949
0.380000 0.060322 56.988302 0.272052 6.729630
0.390000 0.061910 58.495342 0.286574 6.848316
0.400000 0.063497 60.002759 0.301486 6.967011
0.410000 0.065085 61.510554 0.316795 7.085720
0.420000 0.066672 63.018727 0.332509 7.204450
0.430000 0.068259 64.527280 0.348638 7.323211
0.440000 0.069847 66.036212 0.365191 7.442014
0.450000 0.071434 67.545526 0.382183 7.560872
0.460000 0.073022 69.055222 0.399625 7.679802
0.470000 0.074609 70.565302 0.417534 7.798821
0.480000 0.076197 72.075769 0.435926 7.917949
0.490000 0.077784 73.586624 0.454817 8.037206
0.500000 0.079371 75.097869 0.474229 8.156617
0.510000 0.080959 76.609509 0.494180 8.276207
0.520000 0.082546 78.121545 0.514693 8.396002
0.530000 0.084134 79.633981 0.535790 8.516032
0.540000 0.085721 81.146820 0.557497 8.636326
0.550000 0.087309 82.660068 0.579838 8.756917
0.560000 0.088896 84.173727 0.602840 8.877837
0.570000 0.090484 85.687804 0.626531 8.999122
0.580000 0.092071 87.202302 0.650940 9.120806
0.590000 0.093658 88.717228 0.676098 9.242927
0.600000 0.095246 90.232586 0.702035 9.365522
0.610000 0.096833 91.748384 0.728784 9.488632
0.620000 0.098421 93.264627 0.756378 9.612296
0.630000 0.100008 94.781322 0.784853 9.736554
0.640000 0.101596 96.298476 0.814242 9.861449
0.650000 0.103183 97.816097 0.844582 9.987023
0.660000 0.104770 99.334192 0.875911 10.113319
0.670000 0.106358 100.852769 0.908266 10.240380
0.680000 0.107945 102.371838 0.941687 10.368251
0.690000 0.109533 103.891405 0.976212 10.496975
0.700000 0.111120 105.411482 1.011882 10.626599
0.710000 0.112708 106.932076 1.048738 10.757168
0.720000 0.114295 108.453198 1.086822 10.888726
0.730000 0.115882 109.974858 1.126177 11.021320
0.740000 0.117470 111.497066 1.166845 11.154995
0.750000 0.119057 113.019832 1.208870 11.289799
0.760000 0.120645 114.543168 1.252297 11.425776
0.770000 0.122232 116.067085 1.297170 11.562973
0.780000 0.123820 117.591594 1.343534 11.701437
0.790000 0.125407 119.116708 1.391435 11.841213
0.800000 0.126994 120.642437 1.440920 11.982347
0.810000 0.128582 122.168796 1.492035 12.124886
0.820000 0.130169 123.695795 1.544827 12.268875
0.830000 0.131757 125.223449 1.599344 12.414361
0.840000 0.133344 126.751771 1.655634 12.561387
0.850000 0.134932 128.280773 1.713745 12.710001
0.860000 0.136519 129.810470 1.773725 12.860246
0.870000 0.138106 131.340875 1.835623 13.012167
0.880000 0.139694 132.872003 1.899489 13.165809
0.890000 0.141281 134.403869 1.965372 13.321216
0.900000 0.142869 135.936486 2.033321 13.478432
0.910000 0.144456 137.469869 2.103387 13.637499
0.920000 0.146044 139.004035 2.175620 13.798462
0.930000 0.147631 140.538997 2.250070 13.961363
0.940000 0.149218 142.074773 2.326788 14.126243
0.950000 0.150806 143.611376 2.405824 14.293146
0.960000 0.152393 145.148824 2.487230 14.462112
0.970000 0.153981 146.687133 2.571056 14.633183
0.980000 0.155568 148.226318 2.657355 14.806399
0.990000 0.157156 149.766397 2.746177 14.981801
1.000000 0.158743 151.307386 2.837574 15.159428
1.010000 0.160330 152.849302 2.931599 15.339319
1.020000 0.161918 154.392162 3.028303 15.521515
1.030000 0.163505 155.935983 3.127737 15.706052
1.040000 0.165093 157.480784 3.229956 15.892969
1.050000 0.166680 159.026581 3.335010 16.082305
1.060000 0.168268 160.573391 3.442952 16.274095
1.070000 0.169855 162.121235 3.553835 16.468377
1.080000 0.171442 163.670128 3.667712 16.665186
1.090000 0.173030 165.220089 3.784636 16.864560
1.100000 0.174617 166.771138 3.904659 17.066533
1.110000 0.176205 168.323292 4.027835 17.271139
1.120000 0.177792 169.876570 4.154218 17.478415
1.130000 0.179380 171.430991 4.283860 17.688393
1.140000 0.180967 172.986574 4.416814 17.901108
1.150000 0.182554 174.543337 4.553136 18.116593
1.160000 0.184142 176.101301 4.692878 18.334880
1.170000 0.185729 177.660485 4.836094 18.556002
1.180000 0.187317 179.220908 4.982839 18.779991
1.190000 0.188904 180.782589 5.133166 19.006879
1.200000 0.190492 182.345549 5.287130 19.236697
1.210000 0.192079 183.909807 5.444786 19.469476
1.220000 0.193666 185.475383 5.606186 19.705246
1.230000 0.195254 187.042298 5.771387 19.944038
1.240000 0.196841 188.610572 5.940443 20.185880
1.250000 0.198429 190.180225 6.113408 20.430803
1.260000 0.200016 191.751277 6.290338 20.678835
1.270000 0.201604 193.323749 6.471288 20.930005
1.280000 0.203191 194.897662 6.656312 21.184341
1.290000 0.204778 196.473037 6.845466 21.441872
1.300000 0.206366 198.049894 7.038805 21.702624
1.310000 0.207953 199.628255 7.236384 21.966625
1.320000 0.209541 201.208140 7.438260 22.233902
1.330000 0.211128 202.789571 7.644486 22.504481
1.340000 0.212716 204.372569 7.855119 22.778389
1.350000 0.214303 205.957156 8.070214 23.055651
1.360000 0.215890 207.543352 8.289826 23.336293
1.370000 0.217478 209.131180 8.514012 23.620340
1.380000 0.219065 210.720662 8.742826 23.907817
1.390000 0.220653 212.311818 8.976325 24.198749
0.010000 0.001636 1.536290 0.001126 1.230470
0.020000 0.003271 3.074432 0.003126 1.796541
0.030000 0.004907 4.613734 0.005626 2.221674
0.040000 0.006543 6.153948 0.008531 2.573585
0.050000 0.008178 7.694939 0.011813 2.879851
0.060000 0.009814 9.236627 0.015468 3.154932
0.070000 0.011450 10.778956 0.019500 3.407463
0.080000 0.013086 12.321889 0.023916 3.643030
0.090000 0.014721 13.865400 0.028724 3.865441
0.100000 0.016357 15.409467 0.033928 4.077392
0.110000 0.017993 16.954074 0.039528 4.280843
0.120000 0.019628 18.499209 0.045523 4.477249
0.130000 0.021264 20.044859 0.051907 4.667703
0.140000 0.022900 21.591015 0.058669 4.853037
0.150000 0.024535 23.137668 0.065800 5.033892
0.160000 0.026171 24.684808 0.073282 5.210758
0.170000 0.027807 26.232426 0.081101 5.384019
0.180000 0.029442 27.780514 0.089236 5.553972
0.190000 0.031078 29.329062 0.097669 5.720850
0.200000 0.032714 30.878062 0.106378 5.884834
0.210000 0.034349 32.427503 0.115342 6.046069
0.220000 0.035985 33.977377 0.124541 6.204669
0.230000 0.037621 35.527674 0.133954 6.360724
0.240000 0.039257 37.078385 0.143560 6.514310
0.250000 0.040892 38.629500 0.153341 6.665491
0.260000 0.042528 40.181009 0.163280 6.814318
0.270000 0.044164 41.732904 0.173359 6.960840
0.280000 0.045799 43.285174 0.183566 7.105101
0.290000 0.047435 44.837811 0.193887 7.247143
0.300000 0.049071 46.390805 0.204313 7.387007
0.310000 0.050706 47.944149 0.214835 7.524733
0.320000 0.052342 49.497834 0.225449 7.660366
0.330000 0.053978 51.051851 0.236150 7.793949
0.340000 0.055613 52.606195 0.246939 7.925530
0.350000 0.057249 54.160857 0.257817 8.055159
0.360000 0.058885 55.715831 0.268788 8.182886
0.370000 0.060521 57.271112 0.279861 8.308769
0.380000 0.062156 58.826693 0.291045 8.432865
0.390000 0.063792 60.382570 0.302351 8.555236
0.400000 0.065428 61.938739 0.313796 8.675946
0.410000 0.067063 63.495196 0.325395 8.795062
0.420000 0.068699 65.051938 0.337170 8.912655
0.430000 0.070335 66.608962 0.349142 9.028798
0.440000 0.071970 68.166268 0.361337 9.143565
0.450000 0.073606 69.723853 0.373780 9.257035
0.460000 0.075242 71.281718 0.386502 9.369286
0.470000 0.076877 72.839863 0.399534 9.480402
0.480000 0.078513 74.398289 0.412910 9.590465
0.490000 0.080149 75.956997 0.426665 9.699560
0.500000 0.081785 77.515990 0.440837 9.807776
0.510000 0.083420 79.075271 0.455466 9.915199
0.520000 0.085056 80.634844 0.470592 10.021919
0.530000 0.086692 82.194712 0.486260 10.128027
0.540000 0.088327 83.754882 0.502515 10.233613
0.550000 0.089963 85.315359 0.519402 10.338770
0.560000 0.091599 86.876148 0.536970 10.443590
0.570000 0.093234 88.437258 0.555268 10.548166
0.580000 0.094870 89.998696 0.574347 10.652590
0.590000 0.096506 91.560470 0.594261 10.756957
0.600000 0.098141 93.122588 0.615061 10.861359
0.610000 0.099777 94.685061 0.636802 10.965891
0.620000 0.101413 96.247899 0.659542 11.070644
0.630000 0.103048 97.811111 0.683335 11.175713
0.640000 0.104684 99.374710 0.708241 11.281190
0.650000 0.106320 100.938707 0.734317 11.387166
0.660000 0.107956 102.503115 0.761624 11.493733
0.670000 0.109591 104.067946 0.790221 11.600983
0.680000 0.111227 105.633214 0.820170 11.709006
0.690000 0.112863 107.198933 0.851532 11.817891
0.700000 0.114498 108.765117 0.884370 11.927727
0.710000 0.116134 110.331780 0.918746 12.038602
0.720000 0.117770 111.898940 0.954724 12.150603
0.730000 0.119405 113.466610 0.992367 12.263816
0.740000 0.121041 115.034807 1.031740 12.378327
0.750000 0.122677 116.603549 1.072908 12.494220
0.760000 0.124312 118.172852 1.115935 12.611576
0.770000 0.125948 119.742734 1.160887 12.730480
0.780000 0.127584 121.313212 1.207828 12.851010
0.790000 0.129220 122.884305 1.256826 12.973248
0.800000 0.130855 124.456032 1.307945 13.097272
0.810000 0.132491 126.028411 1.361253 13.223158
0.820000 0.134127 127.601462 1.416814 13.350983
0.830000 0.135762 129.175205 1.474696 13.480823
0.840000 0.137398 130.749659 1.534966 13.612751
0.850000 0.139034 132.324845 1.597689 13.746840
0.860000 0.140669 133.900784 1.662932 13.883160
0.870000 0.142305 135.477497 1.730763 14.021783
0.880000 0.143941 137.055004 1.801248 14.162777
0.890000 0.145576 138.633328 1.874454 14.306210
0.900000 0.147212 140.212490 1.950448 14.452149
0.910000 0.148848 141.792512 2.029297 14.600659
0.920000 0.150483 143.373416 2.111069 14.751805
0.930000 0.152119 144.955226 2.195830 14.905649
0.940000 0.153755 146.537963 2.283648 15.062254
0.950000 0.155391 148.121651 2.374589 15.221680
0.960000 0.157026 149.706312 2.468723 15.383988
0.970000 0.158662 151.291972 2.566114 15.549236
0.980000 0.160298 152.878652 2.666833 15.717481
0.990000 0.161933 154.466377 2.770945 15.888780
1.000000 0.163569 156.055172 2.878519 16.063189
1.010000 0.165205 157.645059 2.989623 16.240762
1.020000 0.166840 159.236065 3.104324 16.421552
1.030000 0.168476 160.828212 3.222690 16.605613
1.040000 0.170112 162.421527 3.344790 16.792996
1.050000 0.171747 164.016034 3.470693 16.983751
1.060000 0.173383 165.611759 3.600465 17.177929
1.070000 0.175019 167.208726 3.734177 17.375578
1.080000 0.176655 168.806962 3.871897 17.576746
1.090000 0.178290 170.406492 4.013694 17.781481
1.100000 0.179926 172.007341 4.159637 17.989828
1.110000 0.181562 173.609536 4.309794 18.201834
1.120000 0.183197 175.213104 4.464237 18.417543
1.130000 0.184833 176.818069 4.623034 18.637000
1.140000 0.186469 178.424459 4.786256 18.860247
1.150000 0.188104 180.032301 4.953971 19.087328
1.160000 0.189740 181.641621 5.126251 19.318283
1.170000 0.191376 183.252446 5.303165 19.553156
1.180000 0.193011 184.864803 5.484785 19.791985
1.190000 0.194647 186.478719 5.671180 20.034811
1.200000 0.196283 188.094222 5.862421 20.281673
1.210000 0.197919 189.711339 6.058580 20.532611
1.220000 0.199554 191.330098 6.259728 20.787661
1.230000 0.201190 192.950526 6.465935 21.046862
1.240000 0.202826 194.572651 6.677272 21.310250
1.250000 0.204461 196.196501 6.893811 21.577862
1.260000 0.206097 197.822105 7.115624 21.849733
1.270000 0.207733 199.449491 7.342781 22.125899
1.280000 0.209368 201.078686 7.575353 22.406394
1.290000 0.211004 202.709720 7.813413 22.691253
1.300000 0.212640 204.342620 8.057031 22.980509
1.310000 0.214275 205.977416 8.306278 23.274195
1.320000 0.215911 207.614136 8.561225 23.572344
1.330000 0.217547 209.252810 8.821943 23.874988
1.340000 0.219182 210.893466 9.088503 24.182158
1.350000 0.220818 212.536133 9.360974 24.493886
1.360000 0.222454 214.180840 9.639428 24.810201
1.370000 0.224090 215.827617 9.923934 25.131135
1.380000 0.225725 217.476493 10.214562 25.456716
1.390000 0.227361 219.127497 10.511380 25.786973
0.010000 0.001624 1.525063 0.000962 1.130228
0.020000 0.003248 3.051657 0.002500 1.601706
0.030000 0.004872 4.579112 0.004270 1.935398
0.040000 0.006496 6.107193 0.006206 2.198776
0.050000 0.008120 7.635782 0.008309 2.419380
0.060000 0.009743 9.164813 0.010604 2.611701
0.070000 0.011367 10.694245 0.013130 2.784440
0.080000 0.012991 12.224058 0.015929 2.943262
0.090000 0.014615 13.754240 0.019045 3.092060
0.100000 0.016239 15.284787 0.022518 3.233618
0.110000 0.017863 16.815702 0.026391 3.369981
0.120000 0.019487 18.346988 0.030701 3.502684
0.130000 0.021111 19.878653 0.035482 3.632898
0.140000 0.022735 21.410704 0.040767 3.761525
0.150000 0.024359 22.943152 0.046583 3.889266
0.160000 0.025983 24.476005 0.052956 4.016668
0.170000 0.027606 26.009275 0.059909 4.144160
0.180000 0.029230 27.542972 0.067461 4.272074
0.190000 0.030854 29.077104 0.075630 4.400671
0.200000 0.032478 30.611684 0.084428 4.530152
0.210000 0.034102 32.146719 0.093870 4.660669
0.220000 0.035726 33.682219 0.103964 4.792337
0.230000 0.037350 35.218193 0.114718 4.925240
0.240000 0.038974 36.754649 0.126140 5.059435
0.250000 0.040598 38.291594 0.138235 5.194961
0.260000 0.042222 39.829037 0.151005 5.331838
0.270000 0.043846 41.366985 0.164454 5.470075
0.280000 0.045469 42.905442 0.178583 5.609669
0.290000 0.047093 44.444417 0.193394 5.750609
0.300000 0.048717 45.983914 0.208886 5.892876
0.310000 0.050341 47.523939 0.225060 6.036449
0.320000 0.051965 49.064496 0.241916 6.181299
0.330000 0.053589 50.605591 0.259453 6.327398
0.340000 0.055213 52.147227 0.277671 6.474714
0.350000 0.056837 53.689410 0.296569 6.623216
0.360000 0.058461 55.232142 0.316149 6.772870
0.370000 0.060085 56.775427 0.336410 6.923643
0.380000 0.061709 58.319269 0.357354 7.075504
0.390000 0.063332 59.863671 0.378982 7.228422
0.400000 0.064956 61.408637 0.401296 7.382366
0.410000 0.066580 62.954169 0.424299 7.537309
0.420000 0.068204 64.500271 0.447996 7.693223
0.430000 0.069828 66.046945 0.472391 7.850085
0.440000 0.071452 67.594194 0.497489 8.007870
0.450000 0.073076 69.142022 0.523297 8.166558
0.460000 0.074700 70.690432 0.549824 8.326131
0.470000 0.076324 72.239426 0.577077 8.486572
0.480000 0.077948 73.789007 0.605066 8.647867
0.490000 0.079572 75.339180 0.633804 8.810004
0.500000 0.081196 76.889946 0.663301 8.972974
0.510000 0.082819 78.441311 0.693571 9.136769
0.520000 0.084443 79.993276 0.724630 9.301385
0.530000 0.086067 81.545847 0.756492 9.466817
0.540000 0.087691 83.099026 0.789176 9.633066
0.550000 0.089315 84.652819 0.822700 9.800133
0.560000 0.090939 86.207229 0.857083 9.968021
0.570000 0.092563 87.762260 0.892346 10.136735
0.580000 0.094187 89.317918 0.928512 10.306284
0.590000 0.095811 90.874208 0.965605 10.476677
0.600000 0.097435 92.431134 1.003649 10.647924
0.610000 0.099059 93.988702 1.042671 10.820039
0.620000 0.100682 95.546919 1.082698 10.993038
0.630000 0.102306 97.105789 1.123759 11.166935
0.640000 0.103930 98.665319 1.165884 11.341750
0.650000 0.105554 100.225516 1.209106 11.517503
0.660000 0.107178 101.786387 1.253455 11.694214
0.670000 0.108802 103.347938 1.298967 11.871907
0.680000 0.110426 104.910177 1.345677 12.050605
0.690000 0.112050 106.473113 1.393621 12.230335
0.700000 0.113674 108.036752 1.442837 12.411122
0.710000 0.115298 109.601104 1.493365 12.592996
0.720000 0.116922 111.166177 1.545243 12.775985
0.730000 0.118545 112.731980 1.598515 12.960119
0.740000 0.120169 114.298522 1.653223 13.145431
0.750000 0.121793 115.865814 1.709410 13.331953
0.760000 0.123417 117.433865 1.767122 13.519718
0.770000 0.125041 119.002686 1.826405 13.708762
0.780000 0.126665 120.572286 1.887308 13.899118
0.790000 0.128289 122.142679 1.949878 14.090825
0.800000 0.129913 123.713874 2.014166 14.283919
0.810000 0.131537 125.285884 2.080223 14.478437
0.820000 0.133161 126.858720 2.148101 14.674420
0.830000 0.134785 128.432396 2.217853 14.871906
0.840000 0.136408 130.006923 2.289535 15.070935
0.850000 0.138032 131.582316 2.363203 15.271548
0.860000 0.139656 133.158587 2.438912 15.473787
0.870000 0.141280 134.735751 2.516722 15.677694
0.880000 0.142904 136.313821 2.596690 15.883312
0.890000 0.144528 137.892813 2.678879 16.090683
0.900000 0.146152 139.472741 2.763349 16.299851
0.910000 0.147776 141.053620 2.850163 16.510862
0.920000 0.149400 142.635467 2.939385 16.723758
0.930000 0.151024 144.218296 3.031078 16.938586
0.940000 0.152648 145.802125 3.125311 17.155391
0.950000 0.154271 147.386971 3.222148 17.374219
0.960000 0.155895 148.972849 3.321659 17.595117
0.970000 0.157519 150.559779 3.423913 17.818130
0.980000 0.159143 152.147777 3.528979 18.043307
0.990000 0.160767 153.736862 3.636930 18.270695
1.000000 0.162391 155.327052 3.747838 18.500340
1.010000 0.164015 156.918366 3.861776 18.732293
1.020000 0.165639 158.510823 3.978818 18.966599
1.030000 0.167263 160.104444 4.099041 19.203310
1.040000 0.168887 161.699247 4.222521 19.442472
1.050000 0.170511 163.295254 4.349335 19.684136
1.060000 0.172134 164.892484 4.479563 19.928350
1.070000 0.173758 166.490960 4.613283 20.175164
1.080000 0.175382 168.090702 4.750578 20.424628
1.090000 0.177006 169.691732 4.891527 20.676792
1.100000 0.178630 171.294072 5.036213 20.931705
1.110000 0.180254 172.897744 5.184722 21.189418
1.120000 0.181878 174.502772 5.337135 21.449981
1.130000 0.183502 176.109179 5.493540 21.713446
1.140000 0.185126 177.716988 5.654021 21.979861
1.150000 0.186750 179.326222 5.818667 22.249279
1.160000 0.188374 180.936907 5.987565 22.521749
1.170000 0.189997 182.549066 6.160804 22.797323
1.180000 0.191621 184.162725 6.338472 23.076052
1.190000 0.193245 185.777908 6.520661 23.357986
1.200000 0.194869 187.394642 6.707461 23.643177
1.210000 0.196493 189.012952 6.898964 23.931675
1.220000 0.198117 190.632865 7.095261 24.223532
1.230000 0.199741 192.254406 7.296446 24.518798
1.240000 0.201365 193.877603 7.502612 24.817525
1.250000 0.202989 195.502483 7.713852 25.119763
1.260000 0.204613 197.129073 7.930261 25.425564
1.270000 0.206237 198.757402 8.151933 25.734978
1.280000 0.207860 200.387498 8.378963 26.048055
1.290000 0.209484 202.019388 8.611447 26.364846
1.300000 0.211108 203.653102 8.849479 26.685402
1.310000 0.212732 205.288668 9.093156 27.009773
1.320000 0.214356 206.926116 9.342572 27.338008
1.330000 0.215980 208.565476 9.597825 27.670158
1.340000 0.217604 210.206777 9.859008 28.006273
1.350000 0.219228 211.850050 10.126218 28.346400
1.360000 0.220852 213.495325 10.399550 28.690591
1.370000 0.222476 215.142632 10.679100 29.038893
1.380000 0.224100 216.792003 10.964961 29.391354
1.390000 0.225723 218.443468 11.257229 29.748024
0.010000 0.001643 1.542649 0.001091 1.207857
0.020000 0.003285 3.087075 0.002970 1.748720
0.030000 0.004928 4.632578 0.005258 2.147708
0.040000 0.006570 6.178907 0.007859 2.472915
0.050000 0.008213 7.725928 0.010750 2.752176
0.060000 0.009855 9.273557 0.013932 3.000165
0.070000 0.011498 10.821743 0.017418 3.225711
0.080000 0.013140 12.370451 0.021229 3.434574
0.090000 0.014783 13.919657 0.025387 3.630725
0.100000 0.016425 15.469345 0.029910 3.817011
0.110000 0.018068 17.019505 0.034820 3.995533
0.120000 0.019710 18.570129 0.040133 4.167874
0.130000 0.021353 20.121214 0.045863 4.335248
0.140000 0.022995 21.672756 0.052022 4.498596
0.150000 0.024638 23.224753 0.058621 4.658656
0.160000 0.026280 24.777206 0.065664 4.816010
0.170000 0.027923 26.330112 0.073157 4.971121
0.180000 0.029565 27.883472 0.081102 5.124354
0.190000 0.031208 29.437287 0.089498 5.276003
0.200000 0.032850 30.991555 0.098345 5.426301
0.210000 0.034493 32.546277 0.107640 5.575435
0.220000 0.036135 34.101452 0.117377 5.723551
0.230000 0.037778 35.657079 0.127553 5.870770
0.240000 0.039420 37.213159 0.138162 6.017182
0.250000 0.041063 38.769689 0.149196 6.162863
0.260000 0.042705 40.326669 0.160650 6.307871
0.270000 0.044348 41.884098 0.172517 6.452251
0.280000 0.045990 43.441973 0.184791 6.596039
0.290000 0.047633 45.000294 0.197465 6.739264
0.300000 0.049275 46.559060 0.210534 6.881948
0.310000 0.050918 48.118267 0.223994 7.024112
0.320000 0.052560 49.677915 0.237841 7.165770
0.330000 0.054203 51.238001 0.252071 7.306937
0.340000 0.055845 52.798524 0.266683 7.447626
0.350000 0.057488 54.359483 0.281676 7.587848
0.360000 0.059130 55.920876 0.297051 7.727618
0.370000 0.060773 57.482701 0.312811 7.866947
0.380000 0.062415 59.044957 0.328957 8.005852
0.390000 0.064058 60.607644 0.345497 8.144347
0.400000 0.065700 62.170759 0.362436 8.282450
0.410000 0.067343 63.734303 0.379783 8.420180
0.420000 0.068985 65.298275 0.397547 8.557558
0.430000 0.070628 66.862676 0.415741 8.694607
0.440000 0.072270 68.427504 0.434377 8.831352
0.450000 0.073913 69.992761 0.453471 8.967820
0.460000 0.075555 71.558448 0.473039 9.104039
0.470000 0.077198 73.124566 0.493101 9.240042
0.480000 0.078840 74.691115 0.513675 9.375860
0.490000 0.080483 76.258099 0.534785 9.511529
0.500000 0.082125 77.825520 0.556454 9.647087
0.510000 0.083768 79.393379 0.578707 9.782570
0.520000 0.085410 80.961681 0.601571 9.918022
0.530000 0.087053 82.530429 0.625076 10.053482
0.540000 0.088695 84.099626 0.649250 10.188997
0.550000 0.090338 85.669277 0.674127 10.324610
0.560000 0.091980 87.239388 0.699740 10.460370
0.570000 0.093623 88.809962 0.726124 10.596324
0.580000 0.095265 90.381007 0.753315 10.732522
0.590000 0.096908 91.952527 0.781352 10.869016
0.600000 0.098550 93.524530 0.810274 11.005857
0.610000 0.100193 95.097023 0.840122 11.143099
0.620000 0.101835 96.670013 0.870939 11.280796
0.630000 0.103478 98.243508 0.902769 11.419003
0.640000 0.105120 99.817517 0.935656 11.557776
0.650000 0.106763 101.392048 0.969646 11.697173
0.660000 0.108405 102.967111 1.004789 11.837250
0.670000 0.110048 104.542715 1.041132 11.978067
0.680000 0.111690 106.118871 1.078725 12.119680
0.690000 0.113333 107.695589 1.117621 12.262151
0.700000 0.114975 109.272881 1.157870 12.405539
0.710000 0.116618 110.850757 1.199528 12.549904
0.720000 0.118260 112.429231 1.242647 12.695306
0.730000 0.119903 114.008313 1.287284 12.841806
0.740000 0.121545 115.588018 1.333496 12.989466
0.750000 0.123188 117.168359 1.381339 13.138346
0.760000 0.124830 118.749348 1.430873 13.288508
0.770000 0.126473 120.331001 1.482156 13.440013
0.780000 0.128115 121.913331 1.535250 13.592923
0.790000 0.129758 123.496354 1.590214 13.747299
0.800000 0.131400 125.080085 1.647111 13.903203
0.810000 0.133043 126.664540 1.706003 14.060697
0.820000 0.134685 128.249734 1.766954 14.219841
0.830000 0.136328 129.835684 1.830028 14.380697
0.840000 0.137970 131.422407 1.895290 14.543325
0.850000 0.139613 133.009921 1.962805 14.707788
0.860000 0.141255 134.598242 2.032640 14.874144
0.870000 0.142898 136.187389 2.104861 15.042456
0.880000 0.144540 137.777380 2.179536 15.212782
0.890000 0.146183 139.368234 2.256733 15.385183
0.900000 0.147825 140.959970 2.336520 15.559718
0.910000 0.149468 142.552607 2.418966 15.736447
0.920000 0.151110 144.146165 2.504141 15.915428
0.930000 0.152753 145.740664 2.592116 16.096719
0.940000 0.154395 147.336124 2.682960 16.280380
0.950000 0.156038 148.932566 2.776745 16.466467
0.960000 0.157680 150.530012 2.873542 16.655038
0.970000 0.159323 152.128481 2.973423 16.846150
0.980000 0.160965 153.727996 3.076461 17.039860
0.990000 0.162608 155.328579 3.182728 17.236222
1.000000 0.164250 156.930252 3.292297 17.435293
1.010000 0.165893 158.533038 3.405241 17.637129
1.020000 0.167535 160.136958 3.521635 17.841783
1.030000 0.169178 161.742037 3.641552 18.049309
1.040000 0.170820 163.348298 3.765067 18.259762
1.050000 0.172463 164.955764 3.892255 18.473195
1.060000 0.174105 166.564459 4.023189 18.689660
1.070000 0.175748 168.174407 4.157946 18.909209
1.080000 0.177390 169.785633 4.296601 19.131895
1.090000 0.179033 171.398160 4.439229 19.357767
1.100000 0.180675 173.012015 4.585906 19.586878
1.110000 0.182318 174.627222 4.736708 19.819276
1.120000 0.183960 176.243806 4.891712 20.055012
1.130000 0.185603 177.861793 5.050992 20.294135
1.140000 0.187245 179.481209 5.214626 20.536692
1.150000 0.188888 181.102080 5.382690 20.782733
1.160000 0.190530 182.724431 5.555261 21.032305
1.170000 0.192173 184.348290 5.732415 21.285454
1.180000 0.193815 185.973683 5.914228 21.542226
1.190000 0.195458 187.600636 6.100778 21.802669
1.200000 0.197100 189.229178 6.292140 22.066826
1.210000 0.198743 190.859334 6.488391 22.334744
1.220000 0.200385 192.491133 6.689608 22.606465
1.230000 0.202028 194.124601 6.895867 22.882033
1.240000 0.203670 195.759768 7.107244 23.161492
1.250000 0.205313 197.396659 7.323814 23.444884
1.260000 0.206955 199.035305 7.545655 23.732251
1.270000 0.208598 200.675732 7.772841 24.023634
1.280000 0.210240 202.317969 8.005448 24.319073
1.290000 0.211883 203.962045 8.243550 24.618610
1.300000 0.213525 205.607988 8.487224 24.922284
1.310000 0.215168 207.255827 8.736542 25.230133
1.320000 0.216810 208.905591 8.991579 25.542197
1.330000 0.218453 210.557309 9.252409 25.858512
1.340000 0.220095 212.211010 9.519104 26.179116
1.350000 0.221738 213.866723 9.791738 26.504046
1.360000 0.223380 215.524478 10.070382 26.833337
1.370000 0.225023 217.184304 10.355108 27.167026
1.380000 0.226665 218.846231 10.645987 27.505146
1.390000 0.228308 220.510288 10.943090 27.847732
0.010000 0.001445 1.357236 0.000805 1.056080
0.020000 0.002891 2.715756 0.002097 1.500010
0.030000 0.004336 4.074997 0.003575 1.814273
0.040000 0.005781 5.434759 0.005173 2.061551
0.050000 0.007227 6.794937 0.006880 2.267522
0.060000 0.008672 8.155470 0.008710 2.445759
0.070000 0.010117 9.516321 0.010686 2.604461
0.080000 0.011563 10.877466 0.012839 2.748998
0.090000 0.013008 12.238894 0.015201 2.883097
0.100000 0.014453 13.600597 0.017804 3.009442
0.110000 0.015899 14.962574 0.020680 3.130033
0.120000 0.017344 16.324826 0.023862 3.246386
0.130000 0.018789 17.687357 0.027377 3.359677
0.140000 0.020234 19.050172 0.031255 3.470824
0.150000 0.021680 20.413277 0.035522 3.580557
0.160000 0.023125 21.776681 0.040200 3.689459
0.170000 0.024570 23.140390 0.045314 3.797994
0.180000 0.026016 24.504413 0.050882 3.906539
0.190000 0.027461 25.868759 0.056924 4.015396
0.200000 0.028906 27.233435 0.063456 4.124810
0.210000 0.030352 28.598451 0.070493 4.234976
0.220000 0.031797 29.963814 0.078049 4.346050
0.230000 0.033242 31.329532 0.086136 4.458158
0.240000 0.034688 32.695613 0.094765 4.571397
0.250000 0.036133 34.062066 0.103945 4.685842
0.260000 0.037578 35.428897 0.113684 4.801551
0.270000 0.039024 36.796113 0.123989 4.918565
0.280000 0.040469 38.163721 0.134868 5.036913
0.290000 0.041914 39.531729 0.146325 5.156614
0.300000 0.043360 40.900141 0.158365 5.277677
0.310000 0.044805 42.268964 0.170992 5.400104
0.320000 0.046250 43.638204 0.184211 5.523892
0.330000 0.047696 45.007867 0.198023 5.649033
0.340000 0.049141 46.377957 0.212432 5.775512
0.350000 0.050586 47.748480 0.227441 5.903316
0.360000 0.052032 49.119440 0.243051 6.032426
0.370000 0.053477 50.490842 0.259265 6.162822
0.380000 0.054922 51.862690 0.276085 6.294482
0.390000 0.056367 53.234989 0.293513 6.427385
0.400000 0.057813 54.607743 0.311552 6.561507
0.410000 0.059258 55.980955 0.330204 6.696826
0.420000 0.060703 57.354630 0.349471 6.833319
0.430000 0.062149 58.728771 0.369357 6.970963
0.440000 0.063594 60.103381 0.389864 7.109735
0.450000 0.065039 61.478465 0.410996 7.249615
0.460000 0.066485 62.854025 0.432757 7.390582
0.470000 0.067930 64.230065 0.455152 7.532614
0.480000 0.069375 65.606589 0.478184 7.675695
0.490000 0.070821 66.983599 0.501860 7.819805
0.500000 0.072266 68.361098 0.526184 7.964928
0.510000 0.073711 69.739091 0.551164 8.111048
0.520000 0.075157 71.117580 0.576806 8.258152
0.530000 0.076602 72.496569 0.603118 8.406226
0.540000 0.078047 73.876060 0.630107 8.555258
0.550000 0.079493 75.256057 0.657783 8.705238
0.560000 0.080938 76.636564 0.686155 8.856156
0.570000 0.082383 78.017584 0.715232 9.008005
0.580000 0.083829 79.399120 0.745026 9.160777
0.590000 0.085274 80.781177 0.775547 9.314468
0.600000 0.086719 82.163756 0.806807 9.469073
0.610000 0.088165 83.546863 0.838820 9.624590
0.620000 0.089610 84.930501 0.871598 9.781016
0.630000 0.091055 86.314674 0.905155 9.938351
0.640000 0.092500 87.699386 0.939507 10.096595
0.650000 0.093946 89.084641 0.974668 10.255751
0.660000 0.095391 90.470443 1.010655 10.415821
0.670000 0.096836 91.856797 1.047483 10.576809
0.680000 0.098282 93.243707 1.085172 10.738719
0.690000 0.099727 94.631177 1.123738 10.901559
0.700000 0.101172 96.019213 1.163200 11.065334
0.710000 0.102618 97.407819 1.203578 11.230053
0.720000 0.104063 98.797001 1.244892 11.395725
0.730000 0.105508 100.186763 1.287162 11.562358
0.740000 0.106954 101.577110 1.330410 11.729965
0.750000 0.108399 102.968049 1.374658 11.898555
0.760000 0.109844 104.359584 1.419928 12.068141
0.770000 0.111290 105.751722 1.466244 12.238736
0.780000 0.112735 107.144468 1.513630 12.410354
0.790000 0.114180 108.537829 1.562109 12.583009
0.800000 0.115626 109.931811 1.611707 12.756716
0.810000 0.117071 111.326419 1.662450 12.931490
0.820000 0.118516 112.721661 1.714363 13.107348
0.830000 0.119962 114.117544 1.767474 13.284306
0.840000 0.121407 115.514074 1.821810 13.462382
0.850000 0.122852 116.911258 1.877398 13.641593
0.860000 0.124298 118.309104 1.934267 13.821959
0.870000 0.125743 119.707618 1.992445 14.003497
0.880000 0.127188 121.106809 2.051963 14.186227
0.890000 0.128633 122.506683 2.112850 14.370169
0.900000 0.130079 123.907250 2.175136 14.555343
0.910000 0.131524 125.308517 2.238852 14.741769
0.920000 0.132969 126.710492 2.304029 14.929468
0.930000 0.134415 128.113183 2.370700 15.118461
0.940000 0.135860 129.516600 2.438896 15.308770
0.950000 0.137305 130.920750 2.508649 15.500416
0.960000 0.138751 132.325643 2.579994 15.693421
0.970000 0.140196 133.731287 2.652963 15.887807
0.980000 0.141641 135.137692 2.727590 16.083598
0.990000 0.143087 136.544867 2.803909 16.280815
1.000000 0.144532 137.952822 2.881954 16.479482
1.010000 0.145977 139.361566 2.961762 16.679621
1.020000 0.147423 140.771109 3.043366 16.881256
1.030000 0.148868 142.181461 3.126802 17.084410
1.040000 0.150313 143.592632 3.212107 17.289106
1.050000 0.151759 145.004633 3.299315 17.495368
1.060000 0.153204 146.417473 3.388465 17.703219
1.070000 0.154649 147.831163 3.479592 17.912684
1.080000 0.156095 149.245715 3.572734 18.123786
1.090000 0.157540 150.661138 3.667928 18.336549
1.100000 0.158985 152.077445 3.765210 18.550997
1.110000 0.160431 153.494645 3.864620 18.767153
1.120000 0.161876 154.912750 3.966195 18.985042
1.130000 0.163321 156.331773 4.069973 19.204687
1.140000 0.164766 157.751723 4.175993 19.426113
1.150000 0.166212 159.172614 4.284293 19.649343
1.160000 0.167657 160.594456 4.394912 19.874401
1.170000 0.169102 162.017262 4.507888 20.101311
1.180000 0.170548 163.441044 4.623262 20.330096
1.190000 0.171993 164.865814 4.741071 20.560782
1.200000 0.173438 166.291584 4.861356 20.793390
1.210000 0.174884 167.718367 4.984156 21.027944
1.220000 0.176329 169.146175 5.109511 21.264469
1.230000 0.177774 170.575022 5.237459 21.502987
1.240000 0.179220 172.004919 5.368042 21.743522
1.250000 0.180665 173.435880 5.501299 21.986097
1.260000 0.182110 174.867918 5.637269 22.230734
1.270000 0.183556 176.301046 5.775993 22.477457
1.280000 0.185001 177.735278 5.917511 22.726289
1.290000 0.186446 179.170626 6.061863 22.977252
1.300000 0.187892 180.607104 6.209089 23.230369
1.310000 0.189337 182.044725 6.359229 23.485661
1.320000 0.190782 183.483504 6.512324 23.743152
1.330000 0.192228 184.923455 6.668413 24.002863
1.340000 0.193673 186.364590 6.827536 24.264817
1.350000 0.195118 187.806924 6.989735 24.529034
1.360000 0.196564 189.250471 7.155048 24.795536
1.370000 0.198009 190.695245 7.323516 25.064345
1.380000 0.199454 192.141261 7.495179 25.335482
1.390000 0.200899 193.588532 7.670076 25.608967
0.010000 0.001537 1.443301 0.000836 1.062380
0.020000 0.003074 2.887918 0.002118 1.490170
0.030000 0.004611 4.333239 0.003537 1.785646
0.040000 0.006148 5.779055 0.005039 2.013895
0.050000 0.007685 7.225261 0.006630 2.201505
0.060000 0.009222 8.671797 0.008342 2.362481
0.070000 0.010759 10.118633 0.010216 2.505244
0.080000 0.012296 11.565751 0.012300 2.635286
0.090000 0.013833 13.013145 0.014642 2.756391
0.100000 0.015370 14.460815 0.017288 2.871272
0.110000 0.016907 15.908768 0.020286 2.981930
0.120000 0.018444 17.357010 0.023680 3.089873
0.130000 0.019980 18.805553 0.027512 3.196254
0.140000 0.021517 20.254409 0.031820 3.301969
0.150000 0.023054 21.703591 0.036642 3.407717
0.160000 0.024591 23.153111 0.042012 3.514047
0.170000 0.026128 24.602986 0.047960 3.621393
0.180000 0.027665 26.053227 0.054516 3.730096
0.190000 0.029202 27.503851 0.061706 3.840423
0.200000 0.030739 28.954870 0.069553 3.952583
0.210000 0.032276 30.406298 0.078080 4.066739
0.220000 0.033813 31.858148 0.087306 4.183012
0.230000 0.035350 33.310434 0.097249 4.301494
0.240000 0.036887 34.763168 0.107923 4.422248
0.250000 0.038424 36.216362 0.119344 4.545319
0.260000 0.039961 37.670028 0.131523 4.670732
0.270000 0.041498 39.124177 0.144472 4.798496
0.280000 0.043035 40.578821 0.158199 4.928612
0.290000 0.044572 42.033968 0.172715 5.061068
0.300000 0.046109 43.489630 0.188025 5.195844
0.310000 0.047646 44.945815 0.204137 5.332916
0.320000 0.049183 46.402533 0.221056 5.472251
0.330000 0.050720 47.859792 0.238786 5.613815
0.340000 0.052257 49.317601 0.257333 5.757569
0.350000 0.053794 50.775967 0.276699 5.903471
0.360000 0.055331 52.234898 0.296888 6.051480
0.370000 0.056868 53.694402 0.317903 6.201552
0.380000 0.058404 55.154485 0.339747 6.353641
0.390000 0.059941 56.615153 0.362423 6.507702
0.400000 0.061478 58.076414 0.385932 6.663691
0.410000 0.063015 59.538272 0.410278 6.821563
0.420000 0.064552 61.000735 0.435463 6.981275
0.430000 0.066089 62.463807 0.461490 7.142782
0.440000 0.067626 63.927495 0.488362 7.306043
0.450000 0.069163 65.391803 0.516082 7.471018
0.460000 0.070700 66.856736 0.544655 7.637666
0.470000 0.072237 68.322300 0.574083 7.805950
0.480000 0.073774 69.788498 0.604372 7.975833
0.490000 0.075311 71.255337 0.635527 8.147281
0.500000 0.076848 72.722821 0.667553 8.320259
0.510000 0.078385 74.190954 0.700456 8.494737
0.520000 0.079922 75.659741 0.734243 8.670685
0.530000 0.081459 77.129185 0.768922 8.848074
0.540000 0.082996 78.599293 0.804500 9.026880
0.550000 0.084533 80.070068 0.840986 9.207076
0.560000 0.086070 81.541515 0.878391 9.388641
0.570000 0.087607 83.013638 0.916724 9.571554
0.580000 0.089144 84.486441 0.955996 9.755796
0.590000 0.090681 85.959930 0.996220 9.941349
0.600000 0.092218 87.434109 1.037408 10.128198
0.610000 0.093755 88.908982 1.079573 10.316330
0.620000 0.095292 90.384555 1.122732 10.505732
0.630000 0.096828 91.860832 1.166898 10.696394
0.640000 0.098365 93.337818 1.212089 10.888307
0.650000 0.099902 94.815518 1.258321 11.081464
0.660000 0.101439 96.293938 1.305613 11.275859
0.670000 0.102976 97.773082 1.353983 11.471489
0.680000 0.104513 99.252957 1.403453 11.668351
0.690000 0.106050 100.733567 1.454044 11.866444
0.700000 0.107587 102.214918 1.505776 12.065768
0.710000 0.109124 103.697017 1.558674 12.266327
0.720000 0.110661 105.179869 1.612761 12.468121
0.730000 0.112198 106.663481 1.668062 12.671158
0.740000 0.113735 108.147859 1.724604 12.875442
0.750000 0.115272 109.633009 1.782413 13.080981
0.760000 0.116809 111.118939 1.841518 13.287783
0.770000 0.118346 112.605655 1.901947 13.495858
0.780000 0.119883 114.093165 1.963731 13.705218
0.790000 0.121420 115.581476 2.026901 13.915873
0.800000 0.122957 117.070595 2.091488 14.127838
0.810000 0.124494 118.560530 2.157526 14.341127
0.820000 0.126031 120.051290 2.225050 14.555754
0.830000 0.127568 121.542883 2.294093 14.771738
0.840000 0.129105 123.035317 2.364694 14.989094
0.850000 0.130642 124.528600 2.436888 15.207842
0.860000 0.132179 126.022743 2.510714 15.428000
0.870000 0.133716 127.517754 2.586211 15.649590
0.880000 0.135252 129.013642 2.663421 15.872631
0.890000 0.136789 130.510418 2.742383 16.097147
0.900000 0.138326 132.008090 2.823142 16.323161
0.910000 0.139863 133.506671 2.905739 16.550695
0.920000 0.141400 135.006169 2.990220 16.779775
0.930000 0.142937 136.506596 3.076631 17.010425
0.940000 0.144474 138.007962 3.165017 17.242672
0.950000 0.146011 139.510280 3.255427 17.476543
0.960000 0.147548 141.013560 3.347909 17.712066
0.970000 0.149085 142.517815 3.442513 17.949267
0.980000 0.150622 144.023055 3.539290 18.188177
0.990000 0.152159 145.529295 3.638292 18.428824
1.000000 0.153696 147.036546 3.739571 18.671240
1.010000 0.155233 148.544822 3.843181 18.915454
1.020000 0.156770 150.054135 3.949177 19.161498
1.030000 0.158307 151.564499 4.057615 19.409404
1.040000 0.159844 153.075928 4.168553 19.659204
1.050000 0.161381 154.588436 4.282047 19.910933
1.060000 0.162918 156.102038 4.398158 20.164622
1.070000 0.164455 157.616747 4.516944 20.420306
1.080000 0.165992 159.132579 4.638467 20.678020
1.090000 0.167529 160.649549 4.762790 20.937799
1.100000 0.169066 162.167673 4.889974 21.199678
1.110000 0.170603 163.686966 5.020084 21.463693
1.120000 0.172140 165.207445 5.153184 21.729881
1.130000 0.173676 166.729126 5.289341 21.998278
1.140000 0.175213 168.252025 5.428621 22.268922
1.150000 0.176750 169.776160 5.571093 22.541851
1.160000 0.178287 171.301548 5.716824 22.817101
1.170000 0.179824 172.828207 5.865884 23.094712
1.180000 0.181361 174.356154 6.018344 23.374722
1.190000 0.182898 175.885408 6.174275 23.657171
1.200000 0.184435 177.415987 6.333749 23.942097
1.210000 0.185972 178.947910 6.496839 24.229539
1.220000 0.187509 180.481196 6.663618 24.519539
1.230000 0.189046 182.015864 6.834162 24.812136
1.240000 0.190583 183.551935 7.008546 25.107370
1.250000 0.192120 185.089427 7.186845 25.405282
1.260000 0.193657 186.628362 7.369136 25.705913
1.270000 0.195194 188.168759 7.555497 26.009304
1.280000 0.196731 189.710641 7.746006 26.315496
1.290000 0.198268 191.254027 7.940741 26.624531
1.300000 0.199805 192.798939 8.139782 26.936449
1.310000 0.201342 194.345399 8.343207 27.251294
1.320000 0.202879 195.893429 8.551098 27.569105
1.330000 0.204416 197.443051 8.763535 27.889926
1.340000 0.205953 198.994287 8.980600 28.213798
1.350000 0.207490 200.547161 9.202372 28.540763
1.360000 0.209027 202.101695 9.428935 28.870864
1.370000 0.210564 203.657913 9.660370 29.204142
1.380000 0.212100 205.215839 9.896759 29.540639
1.390000 0.213637 206.775495 10.138184 29.880398
0.010000 0.001573 1.476953 0.000987 1.155307
0.020000 0.003145 2.955503 0.002653 1.663035
0.030000 0.004718 4.435002 0.004649 2.033336
0.040000 0.006291 5.915217 0.006892 2.332402
0.050000 0.007863 7.396026 0.009365 2.587314
0.060000 0.009436 8.877355 0.012076 2.812371
0.070000 0.011008 10.359157 0.015046 3.016189
0.080000 0.012581 11.841405 0.018300 3.204404
0.090000 0.014154 13.324079 0.021867 3.380914
0.100000 0.015726 14.807168 0.025775 3.548523
0.110000 0.017299 16.290666 0.030052 3.709305
0.120000 0.018872 17.774571 0.034723 3.864834
0.130000 0.020444 19.258882 0.039813 4.016320
0.140000 0.022017 20.743602 0.045342 4.164708
0.150000 0.023590 22.228732 0.051330 4.310740
0.160000 0.025162 23.714278 0.057793 4.455008
0.170000 0.026735 25.200243 0.064746 4.597981
0.180000 0.028308 26.686631 0.072202 4.740037
0.190000 0.029880 28.173448 0.080171 4.881476
0.200000 0.031453 29.660698 0.088661 5.022540
0.210000 0.033025 31.148385 0.097680 5.163420
0.220000 0.034598 32.636515 0.107231 5.304272
0.230000 0.036171 34.125091 0.117320 5.445214
0.240000 0.037743 35.614117 0.127949 5.586344
0.250000 0.039316 37.103598 0.139119 5.727733
0.260000 0.040889 38.593536 0.150831 5.869438
0.270000 0.042461 40.083935 0.163086 6.011501
0.280000 0.044034 41.574797 0.175883 6.153951
0.290000 0.045607 43.066127 0.189222 6.296811
0.300000 0.047179 44.557926 0.203101 6.440093
0.310000 0.048752 46.050196 0.217520 6.583805
0.320000 0.050324 47.542940 0.232478 6.727950
0.330000 0.051897 49.036161 0.247974 6.872527
0.340000 0.053470 50.529858 0.264008 7.017535
0.350000 0.055042 52.024036 0.280580 7.162968
0.360000 0.056615 53.518694 0.297692 7.308821
0.370000 0.058188 55.013835 0.315343 7.455087
0.380000 0.059760 56.509461 0.333537 7.601760
0.390000 0.061333 58.005573 0.352276 7.748834
0.400000 0.062906 59.502172 0.371564 7.896305
0.410000 0.064478 60.999260 0.391406 8.044168
0.420000 0.066051 62.496839 0.411808 8.192420
0.430000 0.067624 63.994910 0.432776 8.341059
0.440000 0.069196 65.493476 0.454319 8.490085
0.450000 0.070769 66.992538 0.476445 8.639499
0.460000 0.072341 68.492098 0.499165 8.789304
0.470000 0.073914 69.992159 0.522490 8.939506
0.480000 0.075487 71.492722 0.546433 9.090110
0.490000 0.077059 72.993791 0.571009 9.241126
0.500000 0.078632 74.495368 0.596232 9.392563
0.510000 0.080205 75.997456 0.622119 9.544433
0.520000 0.081777 77.500059 0.648689 9.696750
0.530000 0.083350 79.003179 0.675959 9.849530
0.540000 0.084923 80.506820 0.703952 10.002790
0.550000 0.086495 82.010986 0.732689 10.156549
0.560000 0.088068 83.515682 0.762194 10.310829
0.570000 0.089640 85.020912 0.792490 10.465651
0.580000 0.091213 86.526680 0.823605 10.621039
0.590000 0.092786 88.032992 0.855565 10.777020
0.600000 0.094358 89.539854 0.888399 10.933620
0.610000 0.095931 91.047270 0.922138 11.090869
0.620000 0.097504 92.555246 0.956811 11.248795
0.630000 0.099076 94.063790 0.992453 11.407430
0.640000 0.100649 95.572907 1.029096 11.566808
0.650000 0.102222 97.082605 1.066776 11.726961
0.660000 0.103794 98.592890 1.105529 11.887924
0.670000 0.105367 100.103771 1.145393 12.049735
0.680000 0.106940 101.615256 1.186407 12.212430
0.690000 0.108512 103.127353 1.228611 12.376048
0.700000 0.110085 104.640070 1.272046 12.540627
0.710000 0.111657 106.153416 1.316754 12.706208
0.720000 0.113230 107.667402 1.362779 12.872833
0.730000 0.114803 109.182036 1.410166 13.040542
0.740000 0.116375 110.697328 1.458960 13.209378
0.750000 0.117948 112.213290 1.509209 13.379385
0.760000 0.119521 113.729932 1.560961 13.550607
0.770000 0.121093 115.247265 1.614265 13.723089
0.780000 0.122666 116.765300 1.669170 13.896876
0.790000 0.124239 118.284050 1.725729 14.072013
0.800000 0.125811 119.803527 1.783994 14.248548
0.810000 0.127384 121.323742 1.844017 14.426527
0.820000 0.128956 122.844710 1.905853 14.605998
0.830000 0.130529 124.366443 1.969558 14.787008
0.840000 0.132102 125.888956 2.035187 14.969605
0.850000 0.133674 127.412261 2.102798 15.153838
0.860000 0.135247 128.936374 2.172448 15.339757
0.870000 0.136820 130.461308 2.244197 15.527409
0.880000 0.138392 131.987080 2.318104 15.716844
0.890000 0.139965 133.513704 2.394230 15.908112
0.900000 0.141538 135.041196 2.472637 16.101263
0.910000 0.143110 136.569572 2.553386 16.296347
0.920000 0.144683 138.098849 2.636541 16.493414
0.930000 0.146256 139.629043 2.722167 16.692514
0.940000 0.147828 141.160171 2.810327 16.893698
0.950000 0.149401 142.692251 2.901087 17.097015
0.960000 0.150973 144.225300 2.994513 17.302518
0.970000 0.152546 145.759337 3.090673 17.510255
0.980000 0.154119 147.294379 3.189633 17.720279
0.990000 0.155691 148.830445 3.291462 17.932638
1.000000 0.157264 150.367555 3.396230 18.147385
1.010000 0.158837 151.905727 3.504005 18.364570
1.020000 0.160409 153.444982 3.614858 18.584242
1.030000 0.161982 154.985339 3.728859 18.806454
1.040000 0.163555 156.526818 3.846081 19.031254
1.050000 0.165127 158.069440 3.966594 19.258693
1.060000 0.166700 159.613225 4.090472 19.488822
1.070000 0.168272 161.158196 4.217787 19.721690
1.080000 0.169845 162.704372 4.348614 19.957347
1.090000 0.171418 164.251777 4.483025 20.195844
1.100000 0.172990 165.800431 4.621095 20.437228
1.110000 0.174563 167.350358 4.762900 20.681551
1.120000 0.176136 168.901579 4.908514 20.928861
1.130000 0.177708 170.454117 5.058013 21.179207
1.140000 0.179281 172.007996 5.211472 21.432637
1.150000 0.180854 173.563238 5.368969 21.689201
1.160000 0.182426 175.119868 5.530580 21.948946
1.170000 0.183999 176.677909 5.696381 22.211920
1.180000 0.185572 178.237385 5.866449 22.478172
1.190000 0.187144 179.798321 6.040862 22.747747
1.200000 0.188717 181.360741 6.219698 23.020695
1.210000 0.190289 182.924670 6.403033 23.297060
1.220000 0.191862 184.490133 6.590945 23.576891
1.230000 0.193435 186.057155 6.783512 23.860232
1.240000 0.195007 187.625762 6.980812 24.147129
1.250000 0.196580 189.195980 7.182922 24.437629
1.260000 0.198153 190.767833 7.389921 24.731775
1.270000 0.199725 192.341350 7.601885 25.029613
1.280000 0.201298 193.916555 7.818893 25.331187
1.290000 0.202871 195.493475 8.041021 25.636540
1.300000 0.204443 197.072137 8.268347 25.945716
1.310000 0.206016 198.652568 8.500948 26.258758
1.320000 0.207588 200.234795 8.738900 26.575708
1.330000 0.209161 201.818845 8.982279 26.896609
1.340000 0.210734 203.404746 9.231163 27.221501
1.350000 0.212306 204.992525 9.485625 27.550426
1.360000 0.213879 206.582209 9.745742 27.883425
1.370000 0.215452 208.173828 10.011588 28.220537
1.380000 0.217024 209.767407 10.283237 28.561802
1.390000 0.218597 211.362977 10.560763 28.907258
0.010000 0.001679 1.576942 0.001061 1.181562
0.020000 0.003358 3.155593 0.002825 1.690443
0.030000 0.005037 4.735247 0.004932 2.059029
0.040000 0.006716 6.315657 0.007311 2.356107
0.050000 0.008395 7.896700 0.009961 2.609658
0.060000 0.010074 9.478304 0.012904 2.834343
0.070000 0.011753 11.060426 0.016173 3.038909
0.080000 0.013432 12.643040 0.019800 3.229008
0.090000 0.015112 14.226132 0.023821 3.408489
0.100000 0.016791 15.809694 0.028266 3.580074
0.110000 0.018470 17.393724 0.033162 3.745738
0.120000 0.020149 18.978219 0.038531 3.906940
0.130000 0.021828 20.563183 0.044393 4.064775
0.140000 0.023507 22.148616 0.050762 4.220069
0.150000 0.025186 23.734524 0.057649 4.373451
0.160000 0.026865 25.320907 0.065060 4.525399
0.170000 0.028544 26.907771 0.073000 4.676275
0.180000 0.030223 28.495116 0.081469 4.826355
0.190000 0.031902 30.082947 0.090465 4.975844
0.200000 0.033581 31.671266 0.099984 5.124893
0.210000 0.035260 33.260073 0.110021 5.273613
0.220000 0.036939 34.849370 0.120568 5.422081
0.230000 0.038618 36.439158 0.131618 5.570350
0.240000 0.040297 38.029438 0.143160 5.718451
0.250000 0.041977 39.620208 0.155187 5.866403
0.260000 0.043656 41.211469 0.167689 6.014212
0.270000 0.045335 42.803220 0.180656 6.161877
0.280000 0.047014 44.395460 0.194081 6.309391
0.290000 0.048693 45.988187 0.207955 6.456743
0.300000 0.050372 47.581400 0.222272 6.603922
0.310000 0.052051 49.175098 0.237025 6.750914
0.320000 0.053730 50.769278 0.252210 6.897706
0.330000 0.055409 52.363940 0.267824 7.044287
0.340000 0.057088 53.959082 0.283866 7.190648
0.350000 0.058767 55.554701 0.300335 7.336781
0.360000 0.060446 57.150798 0.317234 7.482682
0.370000 0.062125 58.747369 0.334567 7.628348
0.380000 0.063804 60.344415 0.352338 7.773783
0.390000 0.065483 61.941935 0.370557 7.918992
0.400000 0.067162 63.539928 0.389233 8.063982
0.410000 0.068841 65.138393 0.408377 8.208766
0.420000 0.070521 66.737331 0.428005 8.353360
0.430000 0.072200 68.336743 0.448130 8.497784
0.440000 0.073879 69.936628 0.468773 8.642058
0.450000 0.075558 71.536989 0.489954 8.786210
0.460000 0.077237 73.137826 0.511693 8.930268
0.470000 0.078916 74.739142 0.534017 9.074265
0.480000 0.080595 76.340940 0.556952 9.218235
0.490000 0.082274 77.943222 0.580526 9.362216
0.500000 0.083953 79.545992 0.604770 9.506249
0.510000 0.085632 81.149254 0.629716 9.650378
0.520000 0.087311 82.753012 0.655400 9.794647
0.530000 0.088990 84.357272 0.681857 9.939105
0.540000 0.090669 85.962038 0.709126 10.083802
0.550000 0.092348 87.567317 0.737247 10.228790
0.560000 0.094027 89.173115 0.766262 10.374123
0.570000 0.095706 90.779440 0.796216 10.519857
0.580000 0.097385 92.386299 0.827153 10.666050
0.590000 0.099065 93.993700 0.859121 10.812760
0.600000 0.100744 95.601652 0.892169 10.960048
0.610000 0.102423 97.210164 0.926348 11.107975
0.620000 0.104102 98.819246 0.961709 11.256605
0.630000 0.105781 100.428908 0.998307 11.406002
0.640000 0.107460 102.039161 1.036198 11.556231
0.650000 0.109139 103.650017 1.075437 11.707357
0.660000 0.110818 105.261487 1.116083 11.859448
0.670000 0.112497 106.873583 1.158197 12.012571
0.680000 0.114176 108.486320 1.201839 12.166795
0.690000 0.115855 110.099710 1.247072 12.322188
0.700000 0.117534 111.713768 1.293960 12.478820
0.710000 0.119213 113.328508 1.342569 12.636761
0.720000 0.120892 114.943944 1.392965 12.796081
0.730000 0.122571 116.560094 1.445216 12.956850
0.740000 0.124250 118.176972 1.499392 13.119140
0.750000 0.125930 119.794596 1.555564 13.283023
0.760000 0.127609 121.412982 1.613804 13.448568
0.770000 0.129288 123.032149 1.674185 13.615850
0.780000 0.130967 124.652114 1.736781 13.784938
0.790000 0.132646 126.272896 1.801669 13.955905
0.800000 0.134325 127.894514 1.868926 14.128824
0.810000 0.136004 129.516988 1.938630 14.303767
0.820000 0.137683 131.140339 2.010862 14.480805
0.830000 0.139362 132.764586 2.085702 14.660011
0.840000 0.141041 134.389750 2.163233 14.841457
0.850000 0.142720 136.015854 2.243538 15.025216
0.860000 0.144399 137.642920 2.326704 15.211360
0.870000 0.146078 139.270970 2.412815 15.399961
0.880000 0.147757 140.900026 2.501960 15.591092
0.890000 0.149436 142.530114 2.594228 15.784824
0.900000 0.151115 144.161255 2.689710 15.981230
0.910000 0.152794 145.793477 2.788497 16.180382
0.920000 0.154474 147.426802 2.890682 16.382353
0.930000 0.156153 149.061257 2.996360 16.587213
0.940000 0.157832 150.696867 3.105628 16.795036
0.950000 0.159511 152.333659 3.218582 17.005893
0.960000 0.161190 153.971660 3.335322 17.219857
0.970000 0.162869 155.610897 3.455947 17.436998
0.980000 0.164548 157.251398 3.580560 17.657390
0.990000 0.166227 158.893191 3.709264 17.881104
1.000000 0.167906 160.536306 3.842164 18.108211
1.010000 0.169585 162.180770 3.979364 18.338784
1.020000 0.171264 163.826615 4.120974 18.572895
1.030000 0.172943 165.473871 4.267102 18.810614
1.040000 0.174622 167.122567 4.417858 19.052014
1.050000 0.176301 168.772735 4.573354 19.297167
1.060000 0.177980 170.424408 4.733703 19.546144
1.070000 0.179659 172.077616 4.899020 19.799017
1.080000 0.181338 173.732393 5.069421 20.055857
1.090000 0.183018 175.388772 5.245022 20.316737
1.100000 0.184697 177.046786 5.425942 20.581726
1.110000 0.186376 178.706469 5.612301 20.850898
1.120000 0.188055 180.367857 5.804219 21.124324
1.130000 0.189734 182.030983 6.001818 21.402074
1.140000 0.191413 183.695883 6.205221 21.684221
1.150000 0.193092 185.362593 6.414551 21.970835
1.160000 0.194771 187.031150 6.629934 22.261987
1.170000 0.196450 188.701589 6.851495 22.557749
1.180000 0.198129 190.373950 7.079361 22.858191
1.190000 0.199808 192.048268 7.313657 23.163383
1.200000 0.201487 193.724583 7.554512 23.473397
1.210000 0.203166 195.402933 7.802053 23.788303
1.220000 0.204845 197.083356 8.056408 24.108170
1.230000 0.206524 198.765893 8.317706 24.433067
1.240000 0.208203 200.450583 8.586075 24.763066
1.250000 0.209883 202.137465 8.861643 25.098233
1.260000 0.211562 203.826582 9.144538 25.438639
1.270000 0.213241 205.517973 9.434888 25.784351
1.280000 0.214920 207.211680 9.732821 26.135438
1.290000 0.216599 208.907745 10.038462 26.491965
1.300000 0.218278 210.606209 10.351937 26.854001
1.310000 0.219957 212.307115 10.673373 27.221610
1.320000 0.221636 214.010506 11.002891 27.594860
1.330000 0.223315 215.716423 11.340615 27.973814
1.340000 0.224994 217.424912 11.686666 28.358536
1.350000 0.226673 219.136014 12.041164 28.749090
1.360000 0.228352 220.849773 12.404225 29.145538
1.370000 0.230031 222.566234 12.775967 29.547943
1.380000 0.231710 224.285440 13.156503 29.956363
1.390000 0.233389 226.007437 13.545945 30.370860
0.010000 0.001541 1.447297 0.000968 1.150469
0.020000 0.003082 2.896164 0.002611 1.659934
0.030000 0.004623 4.345965 0.004574 2.031943
0.040000 0.006164 5.796470 0.006763 2.331912
0.050000 0.007705 7.247550 0.009147 2.586631
0.060000 0.009246 8.699127 0.011719 2.810259
0.070000 0.010787 10.151151 0.014487 3.011340
0.080000 0.012329 11.603585 0.017462 3.195470
0.090000 0.013870 13.056406 0.020660 3.366522
0.100000 0.015411 14.509595 0.024096 3.527289
0.110000 0.016952 15.963141 0.027785 3.679842
0.120000 0.018493 17.417034 0.031738 3.825754
0.130000 0.020034 18.871268 0.035969 3.966238
0.140000 0.021575 20.325838 0.040486 4.102248
0.150000 0.023116 21.780742 0.045297 4.234534
0.160000 0.024657 23.235976 0.050409 4.363699
0.170000 0.026198 24.691539 0.055825 4.490226
0.180000 0.027739 26.147430 0.061548 4.614505
0.190000 0.029280 27.603648 0.067580 4.736855
0.200000 0.030821 29.060191 0.073920 4.857533
0.210000 0.032362 30.517059 0.080568 4.976752
0.220000 0.033904 31.974250 0.087521 5.094684
0.230000 0.035445 33.431765 0.094777 5.211473
0.240000 0.036986 34.889601 0.102333 5.327236
0.250000 0.038527 36.347759 0.110185 5.442071
0.260000 0.040068 37.806236 0.118331 5.556059
0.270000 0.041609 39.265033 0.126767 5.669267
0.280000 0.043150 40.724147 0.135490 5.781753
0.290000 0.044691 42.183578 0.144497 5.893566
0.300000 0.046232 43.643324 0.153785 6.004748
0.310000 0.047773 45.103385 0.163354 6.115336
0.320000 0.049314 46.563759 0.173203 6.225363
0.330000 0.050855 48.024445 0.183331 6.334860
0.340000 0.052396 49.485442 0.193739 6.443854
0.350000 0.053937 50.946749 0.204430 6.552373
0.360000 0.055479 52.408366 0.215406 6.660442
0.370000 0.057020 53.870292 0.226672 6.768087
0.380000 0.058561 55.332526 0.238233 6.875333
0.390000 0.060102 56.795069 0.250096 6.982208
0.400000 0.061643 58.257919 0.262268 7.088738
0.410000 0.063184 59.721078 0.274760 7.194950
0.420000 0.064725 61.184546 0.287581 7.300873
0.430000 0.066266 62.648323 0.300744 7.406538
0.440000 0.067807 64.112410 0.314261 7.511974
0.450000 0.069348 65.576808 0.328148 7.617214
0.460000 0.070889 67.041519 0.342421 7.722292
0.470000 0.072430 68.506545 0.357096 7.827242
0.480000 0.073971 69.971888 0.372194 7.932100
0.490000 0.075512 71.437550 0.387733 8.036904
0.500000 0.077054 72.903533 0.403735 8.141692
0.510000 0.078595 74.369841 0.420223 8.246504
0.520000 0.080136 75.836478 0.437222 8.351381
0.530000 0.081677 77.303446 0.454755 8.456365
0.540000 0.083218 78.770751 0.472850 8.561499
0.550000 0.084759 80.238396 0.491534 8.666827
0.560000 0.086300 81.706387 0.510837 8.772395
0.570000 0.087841 83.174727 0.530787 8.878247
0.580000 0.089382 84.643424 0.551418 8.984431
0.590000 0.090923 86.112483 0.572759 9.090995
0.600000 0.092464 87.581909 0.594846 9.197986
0.610000 0.094005 89.051710 0.617712 9.305453
0.620000 0.095546 90.521892 0.641392 9.413446
0.630000 0.097087 91.992464 0.665923 9.522015
0.640000 0.098628 93.463431 0.691342 9.631209
0.650000 0.100170 94.934803 0.717686 9.741080
0.660000 0.101711 96.406587 0.744996 9.851679
0.670000 0.103252 97.878793 0.773309 9.963057
0.680000 0.104793 99.351429 0.802668 10.075265
0.690000 0.106334 100.824505 0.833113 10.188356
0.700000 0.107875 102.298030 0.864685 10.302380
0.710000 0.109416 103.772015 0.897428 10.417391
0.720000 0.110957 105.246469 0.931385 10.533439
0.730000 0.112498 106.721403 0.966600 10.650578
0.740000 0.114039 108.196829 1.003116 10.768858
0.750000 0.115580 109.672757 1.040979 10.888331
0.760000 0.117121 111.149199 1.080234 11.009049
0.770000 0.118662 112.626167 1.120927 11.131064
0.780000 0.120203 114.103673 1.163105 11.254426
0.790000 0.121745 115.581729 1.206814 11.379187
0.800000 0.123286 117.060349 1.252101 11.505397
0.810000 0.124827 118.539545 1.299013 11.633106
0.820000 0.126368 120.019330 1.347599 11.762365
0.830000 0.127909 121.499719 1.397906 11.893223
0.840000 0.129450 122.980724 1.449983 12.025729
0.850000 0.130991 124.462359 1.503878 12.159932
0.860000 0.132532 125.944640 1.559639 12.295881
0.870000 0.134073 127.427580 1.617317 12.433623
0.880000 0.135614 128.911194 1.676959 12.573206
0.890000 0.137155 130.395497 1.738615 12.714676
0.900000 0.138696 131.880505 1.802334 12.858081
0.910000 0.140237 133.366232 1.868166 13.003465
0.920000 0.141778 134.852695 1.936160 13.150875
0.930000 0.143320 136.339908 2.006365 13.300355
0.940000 0.144861 137.827889 2.078831 13.451949
0.950000 0.146402 139.316653 2.153608 13.605701
0.960000 0.147943 140.806216 2.230744 13.761653
0.970000 0.149484 142.296595 2.310289 13.919848
0.980000 0.151025 143.787807 2.392293 14.080329
0.990000 0.152566 145.279868 2.476805 14.243135
1.000000 0.154107 146.772796 2.563874 14.408309
1.010000 0.155648 148.266607 2.653550 14.575888
1.020000 0.157189 149.761319 2.745880 14.745913
1.030000 0.158730 151.256950 2.840915 14.918423
1.040000 0.160271 152.753517 2.938702 15.093455
1.050000 0.161812 154.251037 3.039292 15.271047
1.060000 0.163353 155.749529 3.142731 15.451235
1.070000 0.164894 157.249010 3.249068 15.634056
1.080000 0.166436 158.749499 3.358352 15.819545
1.090000 0.167977 160.251014 3.470630 16.007736
1.100000 0.169518 161.753572 3.585950 16.198664
1.110000 0.171059 163.257193 3.704360 16.392362
1.120000 0.172600 164.761894 3.825906 16.588863
1.130000 0.174141 166.267695 3.950637 16.788200
1.140000 0.175682 167.774615 4.078599 16.990404
1.150000 0.177223 169.282670 4.209838 17.195505
1.160000 0.178764 170.791882 4.344402 17.403535
1.170000 0.180305 172.302268 4.482336 17.614522
1.180000 0.181846 173.813847 4.623686 17.828497
1.190000 0.183387 175.326639 4.768499 18.045487
1.200000 0.184928 176.840663 4.916819 18.265520
1.210000 0.186469 178.355937 5.068692 18.488624
1.220000 0.188011 179.872481 5.224163 18.714825
1.230000 0.189552 181.390314 5.383276 18.944149
1.240000 0.191093 182.909456 5.546077 19.176623
1.250000 0.192634 184.429926 5.712609 19.412270
1.260000 0.194175 185.951743 5.882916 19.651115
1.270000 0.195716 187.474927 6.057042 19.893183
1.280000 0.197257 188.999498 6.235031 20.138495
1.290000 0.198798 190.525473 6.416925 20.387076
1.300000 0.200339 192.052875 6.602767 20.638946
1.310000 0.201880 193.581721 6.792600 20.894128
1.320000 0.203421 195.112031 6.986467 21.152643
1.330000 0.204962 196.643826 7.184408 21.414511
1.340000 0.206503 198.177124 7.386467 21.679752
1.350000 0.208044 199.711945 7.592683 21.948387
1.360000 0.209586 201.248310 7.803099 22.220432
1.370000 0.211127 202.786237 8.017755 22.495909
1.380000 0.212668 204.325747 8.236692 22.774833
1.390000 0.214209 205.866859 8.459950 23.057224
0.010000 0.001649 1.548374 0.001007 1.153961
0.020000 0.003297 3.098358 0.002645 1.642488
0.030000 0.004946 4.649265 0.004560 1.991768
0.040000 0.006595 6.200854 0.006681 2.269891
0.050000 0.008243 7.753002 0.009006 2.504613
0.060000 0.009892 9.305640 0.011557 2.710512
0.070000 0.011541 10.858724 0.014365 2.896316
0.080000 0.013190 12.412231 0.017469 3.067688
0.090000 0.014838 13.966146 0.020904 3.228505
0.100000 0.016487 15.520463 0.024704 3.381525
0.110000 0.018136 17.075179 0.028903 3.528764
0.120000 0.019784 18.630296 0.033528 3.671722
0.130000 0.021433 20.185818 0.038604 3.811538
0.140000 0.023082 21.741748 0.044154 3.949078
0.150000 0.024730 23.298091 0.050195 4.085012
0.160000 0.026379 24.854854 0.056742 4.219855
0.170000 0.028028 26.412043 0.063806 4.354005
0.180000 0.029676 27.969662 0.071395 4.487770
0.190000 0.031325 29.527718 0.079517 4.621384
0.200000 0.032974 31.086215 0.088175 4.755026
0.210000 0.034622 32.645158 0.097369 4.888830
0.220000 0.036271 34.204552 0.107102 5.022893
0.230000 0.037920 35.764400 0.117370 5.157286
0.240000 0.039569 37.324707 0.128171 5.292054
0.250000 0.041217 38.885475 0.139502 5.427227
0.260000 0.042866 40.446706 0.151359 5.562821
0.270000 0.044515 42.008403 0.163736 5.698841
0.280000 0.046163 43.570569 0.176629 5.835282
0.290000 0.047812 45.133204 0.190034 5.972135
0.300000 0.049461 46.696310 0.203945 6.109387
0.310000 0.051109 48.259888 0.218358 6.247020
0.320000 0.052758 49.823939 0.233270 6.385017
0.330000 0.054407 51.388463 0.248677 6.523358
0.340000 0.056055 52.953462 0.264579 6.662023
0.350000 0.057704 54.518937 0.280972 6.800995
0.360000 0.059353 56.084886 0.297857 6.940257
0.370000 0.061002 57.651311 0.315236 7.079791
0.380000 0.062650 59.218213 0.333110 7.219586
0.390000 0.064299 60.785592 0.351483 7.359629
0.400000 0.065948 62.353448 0.370359 7.499911
0.410000 0.067596 63.921782 0.389746 7.640425
0.420000 0.069245 65.490596 0.409651 7.781168
0.430000 0.070894 67.059890 0.430083 7.922138
0.440000 0.072542 68.629665 0.451053 8.063336
0.450000 0.074191 70.199923 0.472574 8.204766
0.460000 0.075840 71.770665 0.494659 8.346436
0.470000 0.077488 73.341894 0.517325 8.488354
0.480000 0.079137 74.913611 0.540587 8.630532
0.490000 0.080786 76.485820 0.564466 8.772985
0.500000 0.082434 78.058522 0.588981 8.915729
0.510000 0.084083 79.631721 0.614154 9.058785
0.520000 0.085732 81.205420 0.640009 9.202173
0.530000 0.087381 82.779623 0.666570 9.345918
0.540000 0.089029 84.354335 0.693864 9.490045
0.550000 0.090678 85.929558 0.721919 9.634581
0.560000 0.092327 87.505299 0.750765 9.779558
0.570000 0.093975 89.081562 0.780432 9.925007
0.580000 0.095624 90.658353 0.810952 10.070961
0.590000 0.097273 92.235678 0.842361 10.217455
0.600000 0.098921 93.813543 0.874692 10.364525
0.610000 0.100570 95.391955 0.907983 10.512211
0.620000 0.102219 96.970921 0.942271 10.660551
0.630000 0.103867 98.550448 0.977596 10.809585
0.640000 0.105516 100.130544 1.013997 10.959357
0.650000 0.107165 101.711218 1.051517 11.109909
0.660000 0.108814 103.292477 1.090199 11.261284
0.670000 0.110462 104.874332 1.130087 11.413529
0.680000 0.112111 106.456791 1.171226 11.566689
0.690000 0.113760 108.039865 1.213662 11.720810
0.700000 0.115408 109.623564 1.257444 11.875941
0.710000 0.117057 111.207898 1.302619 12.032129
0.720000 0.118706 112.792878 1.349238 12.189424
0.730000 0.120354 114.378516 1.397352 12.347875
0.740000 0.122003 115.964824 1.447012 12.507532
0.750000 0.123652 117.551813 1.498271 12.668445
0.760000 0.125300 119.139497 1.551184 12.830665
0.770000 0.126949 120.727888 1.605804 12.994244
0.780000 0.128598 122.317000 1.662187 13.159233
0.790000 0.130247 123.906846 1.720391 13.325684
0.800000 0.131895 125.497441 1.780472 13.493649
0.810000 0.133544 127.088799 1.842490 13.663180
0.820000 0.135193 128.680934 1.906504 13.834330
0.830000 0.136841 130.273863 1.972573 14.007152
0.840000 0.138490 131.867601 2.040760 14.181698
0.850000 0.140139 133.462163 2.111125 14.358022
0.860000 0.141787 135.057566 2.183732 14.536176
0.870000 0.143436 136.653827 2.258644 14.716213
0.880000 0.145085 138.250962 2.335926 14.898186
0.890000 0.146733 139.848989 2.415643 15.082149
0.900000 0.148382 141.447926 2.497860 15.268155
0.910000 0.150031 143.047790 2.582646 15.456255
0.920000 0.151679 144.648601 2.670067 15.646504
0.930000 0.153328 146.250376 2.760191 15.838954
0.940000 0.154977 147.853136 2.853089 16.033659
0.950000 0.156626 149.456898 2.948830 16.230669
0.960000 0.158274 151.061684 3.047484 16.430039
0.970000 0.159923 152.667513 3.149124 16.631821
0.980000 0.161572 154.274405 3.253821 16.836067
0.990000 0.163220 155.882382 3.361650 17.042830
1.000000 0.164869 157.491463 3.472682 17.252161
1.010000 0.166518 159.101672 3.586994 17.464113
1.020000 0.168166 160.713028 3.704661 17.678737
1.030000 0.169815 162.325555 3.825758 17.896086
1.040000 0.171464 163.939275 3.950363 18.116210
1.050000 0.173112 165.554210 4.078554 18.339162
1.060000 0.174761 167.170383 4.210408 18.564992
1.070000 0.176410 168.787817 4.346006 18.793752
1.080000 0.178059 170.406537 4.485427 19.025492
1.090000 0.179707 172.026565 4.628751 19.260264
1.100000 0.181356 173.647927 4.776061 19.498118
1.110000 0.183005 175.270646 4.927438 19.739104
1.120000 0.184653 176.894748 5.082966 19.983273
1.130000 0.186302 178.520257 5.242728 20.230676
1.140000 0.187951 180.147198 5.406808 20.481361
1.150000 0.189599 181.775599 5.575291 20.735380
1.160000 0.191248 183.405483 5.748263 20.992780
1.170000 0.192897 185.036879 5.925809 21.253613
1.180000 0.194545 186.669812 6.108018 21.517927
1.190000 0.196194 188.304309 6.294977 21.785771
1.200000 0.197843 189.940397 6.486773 22.057194
1.210000 0.199491 191.578104 6.683494 22.332246
1.220000 0.201140 193.217458 6.885232 22.610973
1.230000 0.202789 194.858485 7.092074 22.893426
1.240000 0.204438 196.501216 7.304110 23.179651
1.250000 0.206086 198.145678 7.521432 23.469697
1.260000 0.207735 199.791899 7.744130 23.763611
1.270000 0.209384 201.439910 7.972296 24.061442
1.280000 0.211032 203.089739 8.206020 24.363235
1.290000 0.212681 204.741416 8.445394 24.669037
1.300000 0.214330 206.394971 8.690510 24.978897
1.310000 0.215978 208.050434 8.941460 25.292859
1.320000 0.217627 209.707835 9.198336 25.610970
1.330000 0.219276 211.367204 9.461231 25.933276
1.340000 0.220924 213.028573 9.730235 26.259822
1.350000 0.222573 214.691973 10.005441 26.590653
1.360000 0.224222 216.357434 10.286941 26.925814
1.370000 0.225871 218.024989 10.574826 27.265350
1.380000 0.227519 219.694668 10.869187 27.609305
1.390000 0.229168 221.366505 11.170115 27.957721
0.010000 0.001582 1.485334 0.000974 1.145360
0.020000 0.003163 2.972235 0.002591 1.641113
0.030000 0.004745 4.460053 0.004505 1.999379
0.040000 0.006326 5.948554 0.006634 2.286587
0.050000 0.007908 7.437616 0.008965 2.529897
0.060000 0.009489 8.927168 0.011508 2.743632
0.070000 0.011071 10.417163 0.014287 2.936413
0.080000 0.012653 11.907575 0.017328 3.113866
0.090000 0.014234 13.398385 0.020662 3.279876
0.100000 0.015816 14.889583 0.024318 3.437226
0.110000 0.017397 16.381164 0.028323 3.587975
0.120000 0.018979 17.873126 0.032703 3.733674
0.130000 0.020561 19.365469 0.037483 3.875512
0.140000 0.022142 20.858196 0.042683 4.014415
0.150000 0.023724 22.351310 0.048321 4.151107
0.160000 0.025305 23.844815 0.054413 4.286158
0.170000 0.026887 25.338715 0.060972 4.420021
0.180000 0.028468 26.833015 0.068010 4.553056
0.190000 0.030050 28.327719 0.075536 4.685546
0.200000 0.031632 29.822833 0.083555 4.817718
0.210000 0.033213 31.318360 0.092075 4.949751
0.220000 0.034795 32.814304 0.101098 5.081782
0.230000 0.036376 34.310670 0.110626 5.213922
0.240000 0.037958 35.807461 0.120660 5.346253
0.250000 0.039539 37.304681 0.131200 5.478838
0.260000 0.041121 38.802333 0.142247 5.611723
0.270000 0.042703 40.300419 0.153797 5.744941
0.280000 0.044284 41.798942 0.165850 5.878513
0.290000 0.045866 43.297905 0.178402 6.012452
0.300000 0.047447 44.797309 0.191453 6.146766
0.310000 0.049029 46.297156 0.204999 6.281456
0.320000 0.050611 47.797448 0.219038 6.416518
0.330000 0.052192 49.298187 0.233569 6.551948
0.340000 0.053774 50.799373 0.248589 6.687738
0.350000 0.055355 52.301009 0.264099 6.823879
0.360000 0.056937 53.803094 0.280097 6.960362
0.370000 0.058518 55.305631 0.296585 7.097178
0.380000 0.060100 56.808620 0.313562 7.234317
0.390000 0.061682 58.312062 0.331031 7.371772
0.400000 0.063263 59.815958 0.348995 7.509534
0.410000 0.064845 61.320310 0.367458 7.647598
0.420000 0.066426 62.825118 0.386424 7.785958
0.430000 0.068008 64.330384 0.405900 7.924613
0.440000 0.069590 65.836108 0.425892 8.063559
0.450000 0.071171 67.342293 0.446408 8.202798
0.460000 0.072753 68.848940 0.467459 8.342330
0.470000 0.074334 70.356050 0.489054 8.482161
0.480000 0.075916 71.863626 0.511205 8.622295
0.490000 0.077497 73.371669 0.533925 8.762740
0.500000 0.079079 74.880182 0.557228 8.903505
0.510000 0.080661 76.389166 0.581129 9.044603
0.520000 0.082242 77.898626 0.605646 9.186044
0.530000 0.083824 79.408562 0.630796 9.327845
0.540000 0.085405 80.918980 0.656598 9.470022
0.550000 0.086987 82.429881 0.683072 9.612593
0.560000 0.088568 83.941270 0.710240 9.755578
0.570000 0.090150 85.453151 0.738125 9.898997
0.580000 0.091732 86.965527 0.766750 10.042874
0.590000 0.093313 88.478403 0.796141 10.187234
0.600000 0.094895 89.991784 0.826324 10.332101
0.610000 0.096476 91.505675 0.857326 10.477503
0.620000 0.098058 93.020081 0.889176 10.623467
0.630000 0.099640 94.535008 0.921903 10.770024
0.640000 0.101221 96.050461 0.955539 10.917204
0.650000 0.102803 97.566448 0.990115 11.065038
0.660000 0.104384 99.082973 1.025663 11.213560
0.670000 0.105966 100.600045 1.062219 11.362803
0.680000 0.107547 102.117670 1.099816 11.512800
0.690000 0.109129 103.635856 1.138491 11.663589
0.700000 0.110711 105.154610 1.178280 11.815204
0.710000 0.112292 106.673941 1.219221 11.967684
0.720000 0.113874 108.193857 1.261354 12.121064
0.730000 0.115455 109.714367 1.304717 12.275385
0.740000 0.117037 111.235479 1.349351 12.430683
0.750000 0.118618 112.757203 1.395298 12.587000
0.760000 0.120200 114.279549 1.442599 12.744374
0.770000 0.121782 115.802526 1.491298 12.902846
0.780000 0.123363 117.326145 1.541439 13.062457
0.790000 0.124945 118.850417 1.593065 13.223248
0.800000 0.126526 120.375351 1.646223 13.385260
0.810000 0.128108 121.900960 1.700958 13.548534
0.820000 0.129690 123.427254 1.757317 13.713114
0.830000 0.131271 124.954246 1.815347 13.879041
0.840000 0.132853 126.481947 1.875097 14.046357
0.850000 0.134434 128.010370 1.936615 14.215105
0.860000 0.136016 129.539527 1.999951 14.385328
0.870000 0.137597 131.069432 2.065154 14.557068
0.880000 0.139179 132.600097 2.132274 14.730369
0.890000 0.140761 134.131536 2.201364 14.905273
0.900000 0.142342 135.663762 2.272475 15.081823
0.910000 0.143924 137.196790 2.345658 15.260062
0.920000 0.145505 138.730634 2.420967 15.440033
0.930000 0.147087 140.265308 2.498454 15.621779
0.940000 0.148669 141.800828 2.578173 15.805343
0.950000 0.150250 143.337207 2.660179 15.990767
0.960000 0.151832 144.874462 2.744526 16.178094
0.970000 0.153413 146.412608 2.831269 16.367367
0.980000 0.154995 147.951660 2.920463 16.558627
0.990000 0.156576 149.491636 3.012164 16.751918
1.000000 0.158158 151.032551 3.106428 16.947281
1.010000 0.159740 152.574421 3.203313 17.144758
1.020000 0.161321 154.117264 3.302874 17.344391
1.030000 0.162903 155.661096 3.405170 17.546221
1.040000 0.164484 157.205935 3.510258 17.750290
1.050000 0.166066 158.751798 3.618195 17.956638
1.060000 0.167647 160.298703 3.729041 18.165307
1.070000 0.169229 161.846667 3.842854 18.376337
1.080000 0.170811 163.395709 3.959692 18.589769
1.090000 0.172392 164.945847 4.079615 18.805643
1.100000 0.173974 166.497100 4.202683 19.023998
1.110000 0.175555 168.049486 4.328955 19.244874
1.120000 0.177137 169.603024 4.458490 19.468310
1.130000 0.178719 171.157734 4.591350 19.694346
1.140000 0.180300 172.713634 4.727594 19.923020
1.150000 0.181882 174.270744 4.867284 20.154371
1.160000 0.183463 175.829085 5.010479 20.388437
1.170000 0.185045 177.388675 5.157242 20.625255
1.180000 0.186626 178.949534 5.307632 20.864863
1.190000 0.188208 180.511684 5.461713 21.107299
1.200000 0.189790 182.075145 5.619544 21.352599
1.210000 0.191371 183.639936 5.781188 21.600800
1.220000 0.192953 185.206079 5.946706 21.851938
1.230000 0.194534 186.773595 6.116161 22.106050
1.240000 0.196116 188.342505 6.289614 22.363170
1.250000 0.197697 189.912830 6.467127 22.623334
1.260000 0.199279 191.484591 6.648763 22.886577
1.270000 0.200861 193.057811 6.834583 23.152934
1.280000 0.202442 194.632510 7.024650 23.422439
1.290000 0.204024 196.208712 7.219025 23.695125
1.300000 0.205605 197.786436 7.417772 23.971027
1.310000 0.207187 199.365707 7.620952 24.250178
1.320000 0.208769 200.946545 7.828628 24.532610
1.330000 0.210350 202.528974 8.040861 24.818357
1.340000 0.211932 204.113017 8.257714 25.107449
1.350000 0.213513 205.698694 8.479249 25.399920
1.360000 0.215095 207.286031 8.705527 25.695800
1.370000 0.216676 208.875049 8.936610 25.995121
1.380000 0.218258 210.465771 9.172560 26.297913
1.390000 0.219840 212.058220 9.413438 26.604207
0.010000 0.001462 1.373264 0.000954 1.157192
0.020000 0.002924 2.748099 0.002656 1.694606
0.030000 0.004387 4.123921 0.004776 2.098600
0.040000 0.005849 5.500513 0.007222 2.432403
0.050000 0.007311 6.877758 0.009963 2.721928
0.060000 0.008773 8.255582 0.012987 2.980880
0.070000 0.010236 9.633935 0.016299 3.217539
0.080000 0.011698 11.012782 0.019906 3.437329
0.090000 0.013160 12.392100 0.023818 3.644012
0.100000 0.014622 13.771870 0.028047 3.840301
0.110000 0.016085 15.152080 0.032602 4.028210
0.120000 0.017547 16.532718 0.037492 4.209271
0.130000 0.019009 17.913779 0.042725 4.384668
0.140000 0.020471 19.295256 0.048306 4.555329
0.150000 0.021933 20.677144 0.054241 4.721990
0.160000 0.023396 22.059439 0.060532 4.885236
0.170000 0.024858 23.442139 0.067178 5.045542
0.180000 0.026320 24.825240 0.074180 5.203290
0.190000 0.027782 26.208740 0.081536 5.358789
0.200000 0.029245 27.592637 0.089242 5.512293
0.210000 0.030707 28.976928 0.097293 5.664008
0.220000 0.032169 30.361610 0.105686 5.814102
0.230000 0.033631 31.746681 0.114412 5.962715
0.240000 0.035094 33.132139 0.123467 6.109959
0.250000 0.036556 34.517980 0.132843 6.255929
0.260000 0.038018 35.904204 0.142533 6.400702
0.270000 0.039480 37.290805 0.152530 6.544341
0.280000 0.040942 38.677783 0.162826 6.686899
0.290000 0.042405 40.065134 0.173415 6.828422
0.300000 0.043867 41.452854 0.184290 6.968948
0.310000 0.045329 42.840942 0.195446 7.108508
0.320000 0.046791 44.229395 0.206875 7.247131
0.330000 0.048254 45.618208 0.218574 7.384842
0.340000 0.049716 47.007381 0.230539 7.521665
0.350000 0.051178 48.396909 0.242765 7.657622
0.360000 0.052640 49.786790 0.255252 7.792732
0.370000 0.054103 51.177021 0.267996 7.927016
0.380000 0.055565 52.567600 0.280997 8.060494
0.390000 0.057027 53.958525 0.294257 8.193187
0.400000 0.058489 55.349794 0.307777 8.325115
0.410000 0.059951 56.741403 0.321559 8.456300
0.420000 0.061414 58.133352 0.335608 8.586765
0.430000 0.062876 59.525639 0.349928 8.716533
0.440000 0.064338 60.918262 0.364527 8.845628
0.450000 0.065800 62.311220 0.379410 8.974078
0.460000 0.067263 63.704512 0.394588 9.101908
0.470000 0.068725 65.098137 0.410070 9.229147
0.480000 0.070187 66.492095 0.425867 9.355826
0.490000 0.071649 67.886385 0.441991 9.481975
0.500000 0.073111 69.281008 0.458457 9.607625
0.510000 0.074574 70.675964 0.475278 9.732812
0.520000 0.076036 72.071253 0.492470 9.857569
0.530000 0.077498 73.466877 0.510051 9.981932
0.540000 0.078960 74.862836 0.528039 10.105938
0.550000 0.080423 76.259132 0.546452 10.229626
0.560000 0.081885 77.655767 0.565312 10.353033
0.570000 0.083347 79.052743 0.584639 10.476201
0.580000 0.084809 80.450062 0.604457 10.599171
0.590000 0.086272 81.847727 0.624789 10.721983
0.600000 0.087734 83.245742 0.645659 10.844680
0.610000 0.089196 84.644108 0.667092 10.967307
0.620000 0.090658 86.042831 0.689116 11.089907
0.630000 0.092120 87.441915 0.711758 11.212524
0.640000 0.093583 88.841362 0.735046 11.335204
0.650000 0.095045 90.241179 0.759010 11.457993
0.660000 0.096507 91.641370 0.783678 11.580936
0.670000 0.097969 93.041940 0.809083 11.704081
0.680000 0.099432 94.442895 0.835256 11.827475
0.690000 0.100894 95.844240 0.862230 11.951165
0.700000 0.102356 97.245983 0.890037 12.075199
0.710000 0.103818 98.648129 0.918712 12.199624
0.720000 0.105281 100.050685 0.948288 12.324489
0.730000 0.106743 101.453658 0.978802 12.449841
0.740000 0.108205 102.857056 1.010289 12.575730
0.750000 0.109667 104.260887 1.042786 12.702204
0.760000 0.111129 105.665157 1.076330 12.829310
0.770000 0.112592 107.069876 1.110958 12.957098
0.780000 0.114054 108.475052 1.146708 13.085616
0.790000 0.115516 109.880693 1.183619 13.214911
0.800000 0.116978 111.286809 1.221730 13.345033
0.810000 0.118441 112.693410 1.261080 13.476029
0.820000 0.119903 114.100504 1.301710 13.607947
0.830000 0.121365 115.508101 1.343659 13.740834
0.840000 0.122827 116.916212 1.386968 13.874739
0.850000 0.124290 118.324847 1.431678 14.009707
0.860000 0.125752 119.734016 1.477829 14.145787
0.870000 0.127214 121.143731 1.525465 14.283024
0.880000 0.128676 122.554002 1.574625 14.421465
0.890000 0.130138 123.964840 1.625352 14.561155
0.900000 0.131601 125.376257 1.677687 14.702141
0.910000 0.133063 126.788265 1.731674 14.844466
0.920000 0.134525 128.200875 1.787354 14.988177
0.930000 0.135987 129.614100 1.844771 15.133316
0.940000 0.137450 131.027952 1.903965 15.279928
0.950000 0.138912 132.442443 1.964980 15.428055
0.960000 0.140374 133.857586 2.027859 15.577742
0.970000 0.141836 135.273394 2.092644 15.729030
0.980000 0.143299 136.689880 2.159377 15.881961
0.990000 0.144761 138.107056 2.228102 16.036576
1.000000 0.146223 139.524938 2.298860 16.192916
1.010000 0.147685 140.943537 2.371695 16.351021
1.020000 0.149147 142.362868 2.446648 16.510932
1.030000 0.150610 143.782944 2.523762 16.672686
1.040000 0.152072 145.203779 2.603079 16.836322
1.050000 0.153534 146.625388 2.684640 17.001880
1.060000 0.154996 148.047785 2.768489 17.169394
1.070000 0.156459 149.470983 2.854665 17.338904
1.080000 0.157921 150.894998 2.943211 17.510444
1.090000 0.159383 152.319844 3.034168 17.684050
1.100000 0.160845 153.745535 3.127577 17.859757
1.110000 0.162308 155.172087 3.223479 18.037600
1.120000 0.163770 156.599514 3.321913 18.217612
1.130000 0.165232 158.027832 3.422921 18.399826
1.140000 0.166694 159.457055 3.526542 18.584275
1.150000 0.168156 160.887198 3.632816 18.770990
1.160000 0.169619 162.318277 3.741782 18.960003
1.170000 0.171081 163.750308 3.853479 19.151344
1.180000 0.172543 165.183305 3.967946 19.345044
1.190000 0.174005 166.617283 4.085222 19.541131
1.200000 0.175468 168.052259 4.205345 19.739634
1.210000 0.176930 169.488249 4.328351 19.940582
1.220000 0.178392 170.925266 4.454280 20.144001
1.230000 0.179854 172.363328 4.583167 20.349920
1.240000 0.181317 173.802450 4.715049 20.558362
1.250000 0.182779 175.242648 4.849964 20.769356
1.260000 0.184241 176.683937 4.987946 20.982925
1.270000 0.185703 178.126334 5.129031 21.199093
1.280000 0.187165 179.569854 5.273256 21.417885
1.290000 0.188628 181.014513 5.420653 21.639324
1.300000 0.190090 182.460327 5.571259 21.863433
1.310000 0.191552 183.907312 5.725108 22.090232
1.320000 0.193014 185.355484 5.882232 22.319745
1.330000 0.194477 186.804858 6.042665 22.551991
1.340000 0.195939 188.255452 6.206441 22.786991
1.350000 0.197401 189.707280 6.373592 23.024765
1.360000 0.198863 191.160359 6.544151 23.265331
1.370000 0.200325 192.614704 6.718148 23.508709
1.380000 0.201788 194.070333 6.895616 23.754916
1.390000 0.203250 195.527260 7.076586 24.003970
0.010000 0.001618 1.519284 0.000894 1.087541
0.020000 0.003236 3.039973 0.002262 1.521698
0.030000 0.004853 4.561415 0.003788 1.821728
0.040000 0.006471 6.083394 0.005433 2.054643
0.050000 0.008089 7.605804 0.007217 2.247666
0.060000 0.009707 9.128590 0.009183 2.415029
0.070000 0.011325 10.651722 0.011382 2.565205
0.080000 0.012943 12.175189 0.013867 2.703650
0.090000 0.014560 13.698986 0.016688 2.834073
0.100000 0.016178 15.223118 0.019895 2.959079
0.110000 0.017796 16.747592 0.023531 3.080553
0.120000 0.019414 18.272417 0.027634 3.199878
0.130000 0.021032 19.797604 0.032241 3.318083
0.140000 0.022650 21.323166 0.037381 3.435937
0.150000 0.024267 22.849115 0.043080 3.554017
0.160000 0.025885 24.375463 0.049360 3.672754
0.170000 0.027503 25.902222 0.056239 3.792466
0.180000 0.029121 27.429403 0.063731 3.913385
0.190000 0.030739 28.957018 0.071848 4.035678
0.200000 0.032357 30.485076 0.080598 4.159456
0.210000 0.033974 32.013588 0.089987 4.284790
0.220000 0.035592 33.542563 0.100018 4.411718
0.230000 0.037210 35.072007 0.110693 4.540254
0.240000 0.038828 36.601930 0.122011 4.670392
0.250000 0.040446 38.132338 0.133972 4.802108
0.260000 0.042064 39.663237 0.146572 4.935369
0.270000 0.043681 41.194633 0.159809 5.070134
0.280000 0.045299 42.726531 0.173679 5.206353
0.290000 0.046917 44.258935 0.188177 5.343975
0.300000 0.048535 45.791850 0.203299 5.482944
0.310000 0.050153 47.325279 0.219042 5.623205
0.320000 0.051771 48.859227 0.235400 5.764700
0.330000 0.053388 50.393695 0.252371 5.907373
0.340000 0.055006 51.928686 0.269952 6.051172
0.350000 0.056624 53.464203 0.288140 6.196042
0.360000 0.058242 55.000249 0.306933 6.341935
0.370000 0.059860 56.536825 0.326332 6.488804
0.380000 0.061478 58.073934 0.346337 6.636603
0.390000 0.063095 59.611577 0.366949 6.785293
0.400000 0.064713 61.149757 0.388172 6.934837
0.410000 0.066331 62.688474 0.410009 7.085200
0.420000 0.067949 64.227732 0.432467 7.236352
0.430000 0.069567 65.767532 0.455551 7.388267
0.440000 0.071185 67.307876 0.479270 7.540922
0.450000 0.072802 68.848767 0.503634 7.694297
0.460000 0.074420 70.390206 0.528655 7.848376
0.470000 0.076038 71.932196 0.554344 8.003147
0.480000 0.077656 73.474740 0.580715 8.158601
0.490000 0.079274 75.017841 0.607786 8.314732
0.500000 0.080891 76.561502 0.635572 8.471537
0.510000 0.082509 78.105725 0.664092 8.629016
0.520000 0.084127 79.650515 0.693368 8.787174
0.530000 0.085745 81.195876 0.723420 8.946015
0.540000 0.087363 82.741811 0.754272 9.105550
0.550000 0.088981 84.288325 0.785949 9.265789
0.560000 0.090598 85.835423 0.818477 9.426748
0.570000 0.092216 87.383109 0.851883 9.588442
0.580000 0.093834 88.931389 0.886198 9.750891
0.590000 0.095452 90.480269 0.921452 9.914115
0.600000 0.097070 92.029754 0.957677 10.078139
0.610000 0.098688 93.579852 0.994906 10.242986
0.620000 0.100305 95.130568 1.033175 10.408684
0.630000 0.101923 96.681911 1.072520 10.575263
0.640000 0.103541 98.233886 1.112978 10.742752
0.650000 0.105159 99.786503 1.154590 10.911185
0.660000 0.106777 101.339769 1.197395 11.080594
0.670000 0.108395 102.893693 1.241435 11.251015
0.680000 0.110012 104.448283 1.286753 11.422485
0.690000 0.111630 106.003550 1.333395 11.595041
0.700000 0.113248 107.559502 1.381405 11.768722
0.710000 0.114866 109.116151 1.430830 11.943570
0.720000 0.116484 110.673505 1.481720 12.119624
0.730000 0.118102 112.231577 1.534123 12.296928
0.740000 0.119719 113.790378 1.588090 12.475525
0.750000 0.121337 115.349918 1.643674 12.655459
0.760000 0.122955 116.910211 1.700929 12.836776
0.770000 0.124573 118.471268 1.759907 13.019521
0.780000 0.126191 120.033103 1.820667 13.203741
0.790000 0.127809 121.595728 1.883264 13.389483
0.800000 0.129426 123.159158 1.947758 13.576796
0.810000 0.131044 124.723406 2.014207 13.765728
0.820000 0.132662 126.288487 2.082674 13.956329
0.830000 0.134280 127.854415 2.153220 14.148649
0.840000 0.135898 129.421206 2.225909 14.342739
0.850000 0.137516 130.988875 2.300805 14.538650
0.860000 0.139133 132.557439 2.377976 14.736433
0.870000 0.140751 134.126914 2.457488 14.936140
0.880000 0.142369 135.697316 2.539411 15.137825
0.890000 0.143987 137.268663 2.623815 15.341540
0.900000 0.145605 138.840973 2.710771 15.547340
0.910000 0.147223 140.414264 2.800353 15.755277
0.920000 0.148840 141.988553 2.892635 15.965407
0.930000 0.150458 143.563861 2.987692 16.177784
0.940000 0.152076 145.140206 3.085603 16.392464
0.950000 0.153694 146.717608 3.186447 16.609502
0.960000 0.155312 148.296088 3.290302 16.828955
0.970000 0.156930 149.875665 3.397252 17.050878
0.980000 0.158547 151.456361 3.507380 17.275330
0.990000 0.160165 153.038198 3.620771 17.502366
1.000000 0.161783 154.621196 3.737511 17.732046
1.010000 0.163401 156.205379 3.857689 17.964426
1.020000 0.165019 157.790770 3.981394 18.199565
1.030000 0.166636 159.377390 4.108718 18.437523
1.040000 0.168254 160.965265 4.239753 18.678357
1.050000 0.169872 162.554418 4.374595 18.922129
1.060000 0.171490 164.144874 4.513340 19.168897
1.070000 0.173108 165.736657 4.656086 19.418722
1.080000 0.174726 167.329793 4.802933 19.671666
1.090000 0.176343 168.924309 4.953981 19.927788
1.100000 0.177961 170.520229 5.109335 20.187150
1.110000 0.179579 172.117582 5.269098 20.449815
1.120000 0.181197 173.716395 5.433377 20.715844
1.130000 0.182815 175.316695 5.602281 20.985301
1.140000 0.184433 176.918510 5.775918 21.258247
1.150000 0.186050 178.521870 5.954400 21.534747
1.160000 0.187668 180.126803 6.137840 21.814864
1.170000 0.189286 181.733339 6.326352 22.098661
1.180000 0.190904 183.341509 6.520051 22.386204
1.190000 0.192522 184.951342 6.719056 22.677557
1.200000 0.194140 186.562870 6.923483 22.972785
1.210000 0.195757 188.176125 7.133454 23.271952
1.220000 0.197375 189.791139 7.349089 23.575125
1.230000 0.198993 191.407943 7.570510 23.882369
1.240000 0.200611 193.026572 7.797841 24.193750
1.250000 0.202229 194.647058 8.031206 24.509334
1.260000 0.203847 196.269435 8.270730 24.829188
1.270000 0.205464 197.893739 8.516539 25.153377
1.280000 0.207082 199.520003 8.768760 25.481969
1.290000 0.208700 201.148262 9.027519 25.815030
1.300000 0.210318 202.778554 9.292944 26.152626
1.310000 0.211936 204.410913 9.565163 26.494825
1.320000 0.213554 206.045376 9.844304 26.841692
1.330000 0.215171 207.681981 10.130496 27.193295
1.340000 0.216789 209.320764 10.423864 27.549700
1.350000 0.218407 210.961764 10.724538 27.910973
1.360000 0.220025 212.605019 11.032645 28.277180
1.370000 0.221643 214.250566 11.348310 28.648388
1.380000 0.223261 215.898446 11.671659 29.024661
1.390000 0.224878 217.548697 12.002818 29.406065
0.010000 0.001494 1.403415 0.000927 1.128650
0.020000 0.002989 2.808343 0.002537 1.634743
0.030000 0.004483 4.214201 0.004535 2.010992
0.040000 0.005978 5.620787 0.006861 2.321037
0.050000 0.007472 7.027999 0.009512 2.590734
0.060000 0.008966 8.435777 0.012504 2.833601
0.070000 0.010461 9.844084 0.015858 3.057675
0.080000 0.011955 11.252897 0.019598 3.268129
0.090000 0.013449 12.662204 0.023745 3.468466
0.100000 0.014944 14.071995 0.028317 3.661147
0.110000 0.016438 15.482265 0.033328 3.847941
0.120000 0.017933 16.893011 0.038788 4.030145
0.130000 0.019427 18.304231 0.044704 4.208716
0.140000 0.020921 19.715924 0.051077 4.384371
0.150000 0.022416 21.128088 0.057907 4.557641
0.160000 0.023910 22.540722 0.065187 4.728925
0.170000 0.025404 23.953826 0.072910 4.898515
0.180000 0.026899 25.367397 0.081066 5.066628
0.190000 0.028393 26.781432 0.089642 5.233417
0.200000 0.029888 28.195930 0.098623 5.398989
0.210000 0.031382 29.610886 0.107995 5.563417
0.220000 0.032876 31.026298 0.117740 5.726744
0.230000 0.034371 32.442161 0.127842 5.888995
0.240000 0.035865 33.858471 0.138281 6.050179
0.250000 0.037359 35.275222 0.149041 6.210292
0.260000 0.038854 36.692410 0.160104 6.369324
0.270000 0.040348 38.110029 0.171453 6.527260
0.280000 0.041843 39.528073 0.183072 6.684082
0.290000 0.043337 40.946537 0.194945 6.839771
0.300000 0.044831 42.365415 0.207058 6.994307
0.310000 0.046326 43.784700 0.219399 7.147672
0.320000 0.047820 45.204387 0.231955 7.299850
0.330000 0.049315 46.624470 0.244717 7.450829
0.340000 0.050809 48.044942 0.257676 7.600597
0.350000 0.052303 49.465798 0.270826 7.749149
0.360000 0.053798 50.887033 0.284162 7.896482
0.370000 0.055292 52.308640 0.297680 8.042597
0.380000 0.056786 53.730616 0.311379 8.187499
0.390000 0.058281 55.152954 0.325261 8.331198
0.400000 0.059775 56.575651 0.339327 8.473706
0.410000 0.061270 57.998702 0.353583 8.615041
0.420000 0.062764 59.422103 0.368035 8.755223
0.430000 0.064258 60.845850 0.382690 8.894277
0.440000 0.065753 62.269941 0.397561 9.032233
0.450000 0.067247 63.694372 0.412658 9.169121
0.460000 0.068741 65.119142 0.427996 9.304976
0.470000 0.070236 66.544247 0.443590 9.439836
0.480000 0.071730 67.969687 0.459459 9.573744
0.490000 0.073225 69.395461 0.475622 9.706742
0.500000 0.074719 70.821568 0.492100 9.838877
0.510000 0.076213 72.248008 0.508915 9.970199
0.520000 0.077708 73.674781 0.526094 10.100758
0.530000 0.079202 75.101888 0.543661 10.230608
0.540000 0.080697 76.529331 0.561644 10.359804
0.550000 0.082191 77.957110 0.580072 10.488403
0.560000 0.083685 79.385229 0.598977 10.616464
0.570000 0.085180 80.813690 0.618389 10.744048
0.580000 0.086674 82.242496 0.638343 10.871216
0.590000 0.088168 83.671651 0.658874 10.998030
0.600000 0.089663 85.101159 0.680016 11.124556
0.610000 0.091157 86.531025 0.701807 11.250857
0.620000 0.092652 87.961254 0.724286 11.377000
0.630000 0.094146 89.391851 0.747492 11.503051
0.640000 0.095640 90.822823 0.771465 11.629077
0.650000 0.097135 92.254175 0.796247 11.755146
0.660000 0.098629 93.685915 0.821881 11.881326
0.670000 0.100123 95.118050 0.848408 12.007685
0.680000 0.101618 96.550588 0.875875 12.134293
0.690000 0.103112 97.983537 0.904326 12.261217
0.700000 0.104607 99.416906 0.933806 12.388528
0.710000 0.106101 100.850703 0.964363 12.516293
0.720000 0.107595 102.284939 0.996043 12.644582
0.730000 0.109090 103.719623 1.028895 12.773463
0.740000 0.110584 105.154765 1.062967 12.903006
0.750000 0.112078 106.590376 1.098308 13.033278
0.760000 0.113573 108.026467 1.134968 13.164347
0.770000 0.115067 109.463049 1.172997 13.296282
0.780000 0.116562 110.900134 1.212447 13.429149
0.790000 0.118056 112.337735 1.253367 13.563016
0.800000 0.119550 113.775863 1.295809 13.697949
0.810000 0.121045 115.214531 1.339826 13.834013
0.820000 0.122539 116.653752 1.385470 13.971275
0.830000 0.124034 118.093541 1.432794 14.109800
0.840000 0.125528 119.533910 1.481850 14.249650
0.850000 0.127022 120.974873 1.532693 14.390891
0.860000 0.128517 122.416446 1.585374 14.533585
0.870000 0.130011 123.858641 1.639949 14.677794
0.880000 0.131505 125.301476 1.696472 14.823580
0.890000 0.133000 126.744963 1.754997 14.971005
0.900000 0.134494 128.189120 1.815579 15.120128
0.910000 0.135989 129.633962 1.878272 15.271009
0.920000 0.137483 131.079505 1.943132 15.423708
0.930000 0.138977 132.525764 2.010214 15.578281
0.940000 0.140472 133.972757 2.079573 15.734788
0.950000 0.141966 135.420500 2.151266 15.893283
0.960000 0.143460 136.869010 2.225348 16.053825
0.970000 0.144955 138.318305 2.301875 16.216467
0.980000 0.146449 139.768401 2.380905 16.381264
0.990000 0.147944 141.219317 2.462492 16.548271
1.000000 0.149438 142.671070 2.546696 16.717540
1.010000 0.150932 144.123678 2.633571 16.889125
1.020000 0.152427 145.577160 2.723177 17.063076
1.030000 0.153921 147.031534 2.815570 17.239445
1.040000 0.155416 148.486819 2.910808 17.418283
1.050000 0.156910 149.943034 3.008949 17.599639
1.060000 0.158404 151.400197 3.110052 17.783562
1.070000 0.159899 152.858328 3.214176 17.970101
1.080000 0.161393 154.317446 3.321378 18.159303
1.090000 0.162887 155.777572 3.431720 18.351217
1.100000 0.164382 157.238724 3.545259 18.545889
1.110000 0.165876 158.700924 3.662057 18.743364
1.120000 0.167371 160.164190 3.782173 18.943688
1.130000 0.168865 161.628544 3.905668 19.146907
1.140000 0.170359 163.094006 4.032604 19.353065
1.150000 0.171854 164.560597 4.163040 19.562206
1.160000 0.173348 166.028337 4.297040 19.774372
1.170000 0.174842 167.497248 4.434665 19.989608
1.180000 0.176337 168.967351 4.575978 20.207955
1.190000 0.177831 170.438668 4.721041 20.429456
1.200000 0.179326 171.911219 4.869918 20.654152
1.210000 0.180820 173.385027 5.022673 20.882084
1.220000 0.182314 174.860114 5.179369 21.113292
1.230000 0.183809 176.336502 5.340072 21.347818
1.240000 0.185303 177.814212 5.504846 21.585701
1.250000 0.186797 179.293268 5.673757 21.826981
1.260000 0.188292 180.773692 5.846870 22.071696
1.270000 0.189786 182.255507 6.024251 22.319885
1.280000 0.191281 183.738735 6.205968 22.571587
1.290000 0.192775 185.223401 6.392086 22.826840
1.300000 0.194269 186.709526 6.582673 23.085681
1.310000 0.195764 188.197135 6.777796 23.348149
1.320000 0.197258 189.686250 6.977524 23.614279
1.330000 0.198753 191.176897 7.181925 23.884109
1.340000 0.200247 192.669098 7.391067 24.157674
1.350000 0.201741 194.162877 7.605019 24.435013
1.360000 0.203236 195.658260 7.823850 24.716159
1.370000 0.204730 197.155269 8.047630 25.001149
1.380000 0.206224 198.653931 8.276426 25.290017
1.390000 0.207719 200.154268 8.510311 25.582799
0.010000 0.001563 1.467533 0.001021 1.178898
0.020000 0.003125 2.936737 0.002810 1.713869
0.030000 0.004688 4.406976 0.005027 2.112699
0.040000 0.006250 5.878020 0.007589 2.441110
0.050000 0.007813 7.349750 0.010479 2.725886
0.060000 0.009375 8.822093 0.013698 2.981083
0.070000 0.010938 10.295002 0.017260 3.215110
0.080000 0.012501 11.768445 0.021180 3.433414
0.090000 0.014063 13.242402 0.025472 3.639715
0.100000 0.015626 14.716857 0.030149 3.836653
0.110000 0.017188 16.191800 0.035222 4.026152
0.120000 0.018751 17.667223 0.040697 4.209642
0.130000 0.020313 19.143118 0.046578 4.388199
0.140000 0.021876 20.619482 0.052865 4.562645
0.150000 0.023439 22.096309 0.059556 4.733611
0.160000 0.025001 23.573596 0.066645 4.901581
0.170000 0.026564 25.051338 0.074124 5.066930
0.180000 0.028126 26.529532 0.081982 5.229950
0.190000 0.029689 28.008172 0.090209 5.390862
0.200000 0.031251 29.487254 0.098791 5.549841
0.210000 0.032814 30.966775 0.107713 5.707017
0.220000 0.034377 32.446728 0.116961 5.862493
0.230000 0.035939 33.927108 0.126520 6.016345
0.240000 0.037502 35.407911 0.136373 6.168631
0.250000 0.039064 36.889130 0.146506 6.319395
0.260000 0.040627 38.370760 0.156904 6.468671
0.270000 0.042189 39.852794 0.167553 6.616486
0.280000 0.043752 41.335228 0.178440 6.762859
0.290000 0.045315 42.818054 0.189553 6.907809
0.300000 0.046877 44.301268 0.200882 7.051351
0.310000 0.048440 45.784862 0.212416 7.193499
0.320000 0.050002 47.268832 0.224149 7.334270
0.330000 0.051565 48.753172 0.236074 7.473678
0.340000 0.053127 50.237876 0.248187 7.611742
0.350000 0.054690 51.722939 0.260487 7.748482
0.360000 0.056253 53.208356 0.272971 7.883920
0.370000 0.057815 54.694122 0.285643 8.018080
0.380000 0.059378 56.180233 0.298506 8.150991
0.390000 0.060940 57.666686 0.311564 8.282683
0.400000 0.062503 59.153476 0.324826 8.413188
0.410000 0.064065 60.640600 0.338302 8.542545
0.420000 0.065628 62.128056 0.352002 8.670791
0.430000 0.067191 63.615840 0.365942 8.797969
0.440000 0.068753 65.103952 0.380135 8.924124
0.450000 0.070316 66.592389 0.394601 9.049303
0.460000 0.071878 68.081151 0.409359 9.173556
0.470000 0.073441 69.570237 0.424430 9.296937
0.480000 0.075003 71.059648 0.439837 9.419499
0.490000 0.076566 72.549383 0.455607 9.541299
0.500000 0.078129 74.039444 0.471766 9.662397
0.510000 0.079691 75.529832 0.488343 9.782853
0.520000 0.081254 77.020549 0.505369 9.902730
0.530000 0.082816 78.511599 0.522875 10.022092
0.540000 0.084379 80.002983 0.540897 10.141004
0.550000 0.085941 81.494707 0.559468 10.259534
0.560000 0.087504 82.986773 0.578626 10.377750
0.570000 0.089066 84.479187 0.598410 10.495721
0.580000 0.090629 85.971954 0.618858 10.613517
0.590000 0.092192 87.465079 0.640013 10.731209
0.600000 0.093754 88.958569 0.661916 10.848870
0.610000 0.095317 90.452431 0.684612 10.966571
0.620000 0.096879 91.946671 0.708144 11.084386
0.630000 0.098442 93.441299 0.732559 11.202387
0.640000 0.100004 94.936321 0.757904 11.320650
0.650000 0.101567 96.431746 0.784228 11.439246
0.660000 0.103130 97.927584 0.811578 11.558252
0.670000 0.104692 99.423845 0.840005 11.677741
0.680000 0.106255 100.920539 0.869561 11.797786
0.690000 0.107817 102.417675 0.900296 11.918463
0.700000 0.109380 103.915266 0.932263 12.039846
0.710000 0.110942 105.413323 0.965516 12.162007
0.720000 0.112505 106.911857 1.000108 12.285021
0.730000 0.114068 108.410882 1.036095 12.408961
0.740000 0.115630 109.910409 1.073530 12.533899
0.750000 0.117193 111.410452 1.112471 12.659908
0.760000 0.118755 112.911025 1.152974 12.787061
0.770000 0.120318 114.412141 1.195095 12.915427
0.780000 0.121880 115.913815 1.238893 13.045079
0.790000 0.123443 117.416062 1.284424 13.176087
0.800000 0.125006 118.918896 1.331747 13.308520
0.810000 0.126568 120.422333 1.380922 13.442447
0.820000 0.128131 121.926389 1.432006 13.577938
0.830000 0.129693 123.431080 1.485060 13.715058
0.840000 0.131256 124.936422 1.540143 13.853877
0.850000 0.132818 126.442432 1.597314 13.994459
0.860000 0.134381 127.949127 1.656636 14.136870
0.870000 0.135944 129.456525 1.718167 14.281176
0.880000 0.137506 130.964643 1.781969 14.427439
0.890000 0.139069 132.473500 1.848103 14.575724
0.900000 0.140631 133.983113 1.916630 14.726092
0.910000 0.142194 135.493500 1.987611 14.878605
0.920000 0.143756 137.004682 2.061109 15.033325
0.930000 0.145319 138.516676 2.137185 15.190310
0.940000 0.146882 140.029502 2.215900 15.349621
0.950000 0.148444 141.543181 2.297318 15.511315
0.960000 0.150007 143.057730 2.381501 15.675450
0.970000 0.151569 144.573171 2.468511 15.842083
0.980000 0.153132 146.089524 2.558410 16.011269
0.990000 0.154694 147.606809 2.651263 16.183065
1.000000 0.156257 149.125048 2.747131 16.357524
1.010000 0.157820 150.644260 2.846078 16.534700
1.020000 0.159382 152.164468 2.948167 16.714645
1.030000 0.160945 153.685691 3.053462 16.897412
1.040000 0.162507 155.207953 3.162027 17.083053
1.050000 0.164070 156.731275 3.273925 17.271617
1.060000 0.165632 158.255679 3.389221 17.463154
1.070000 0.167195 159.781186 3.507978 17.657714
1.080000 0.168758 161.307820 3.630260 17.855345
1.090000 0.170320 162.835603 3.756134 18.056095
1.100000 0.171883 164.364557 3.885662 18.260010
1.110000 0.173445 165.894705 4.018911 18.467137
1.120000 0.175008 167.426071 4.155945 18.677521
1.130000 0.176570 168.958678 4.296829 18.891209
1.140000 0.178133 170.492548 4.441629 19.108243
1.150000 0.179696 172.027706 4.590410 19.328668
1.160000 0.181258 173.564176 4.743239 19.552527
1.170000 0.182821 175.101980 4.900181 19.779862
1.180000 0.184383 176.641144 5.061302 20.010715
1.190000 0.185946 178.181691 5.226668 20.245128
1.200000 0.187508 179.723645 5.396346 20.483141
1.210000 0.189071 181.267032 5.570403 20.724795
1.220000 0.190634 182.811876 5.748905 20.970129
1.230000 0.192196 184.358201 5.931919 21.219182
1.240000 0.193759 185.906032 6.119512 21.471993
1.250000 0.195321 187.455395 6.311751 21.728601
1.260000 0.196884 189.006315 6.508703 21.989041
1.270000 0.198446 190.558817 6.710435 22.253352
1.280000 0.200009 192.112926 6.917015 22.521571
1.290000 0.201572 193.668668 7.128510 22.793732
1.300000 0.203134 195.226069 7.344987 23.069872
1.310000 0.204697 196.785154 7.566513 23.350025
1.320000 0.206259 198.345950 7.793156 23.634227
1.330000 0.207822 199.908483 8.024983 23.922511
1.340000 0.209384 201.472778 8.262061 24.214911
1.350000 0.210947 203.038862 8.504457 24.511460
1.360000 0.212510 204.606762 8.752238 24.812190
1.370000 0.214072 206.176504 9.005470 25.117134
1.380000 0.215635 207.748114 9.264221 25.426324
1.390000 0.217197 209.321619 9.528556 25.739791
0.010000 0.001496 1.405223 0.000920 1.125763
0.020000 0.002993 2.811941 0.002493 1.625343
0.030000 0.004489 4.219559 0.004397 1.992263
0.040000 0.005985 5.627864 0.006558 2.290461
0.050000 0.007482 7.036742 0.008955 2.546016
0.060000 0.008978 8.446124 0.011591 2.772629
0.070000 0.010474 9.855968 0.014477 2.978504
0.080000 0.011970 11.266243 0.017627 3.168962
0.090000 0.013467 12.676930 0.021056 3.347646
0.100000 0.014963 14.088014 0.024776 3.517143
0.110000 0.016459 15.499485 0.028798 3.679345
0.120000 0.017956 16.911336 0.033128 3.835660
0.130000 0.019452 18.323561 0.037772 3.987153
0.140000 0.020948 19.736155 0.042732 4.134639
0.150000 0.022445 21.149115 0.048006 4.278747
0.160000 0.023941 22.562437 0.053591 4.419963
0.170000 0.025437 23.976117 0.059481 4.558665
0.180000 0.026934 25.390153 0.065669 4.695148
0.190000 0.028430 26.804541 0.072146 4.829642
0.200000 0.029926 28.219277 0.078902 4.962326
0.210000 0.031423 29.634358 0.085924 5.093337
0.220000 0.032919 31.049779 0.093203 5.222785
0.230000 0.034415 32.465536 0.100724 5.350751
0.240000 0.035911 33.881626 0.108476 5.477302
0.250000 0.037408 35.298043 0.116447 5.602488
0.260000 0.038904 36.714784 0.124624 5.726347
0.270000 0.040400 38.131842 0.132997 5.848911
0.280000 0.041897 39.549215 0.141555 5.970205
0.290000 0.043393 40.966896 0.150287 6.090250
0.300000 0.044889 42.384881 0.159187 6.209066
0.310000 0.046386 43.803165 0.168245 6.326670
0.320000 0.047882 45.221744 0.177457 6.443078
0.330000 0.049378 46.640614 0.186818 6.558310
0.340000 0.050875 48.059769 0.196324 6.672382
0.350000 0.052371 49.479206 0.205974 6.785316
0.360000 0.053867 50.898921 0.215767 6.897132
0.370000 0.055363 52.318910 0.225706 7.007854
0.380000 0.056860 53.739170 0.235794 7.117509
0.390000 0.058356 55.159697 0.246035 7.226124
0.400000 0.059852 56.580488 0.256437 7.333730
0.410000 0.061349 58.001542 0.267006 7.440359
0.420000 0.062845 59.422856 0.277755 7.546048
0.430000 0.064341 60.844428 0.288693 7.650833
0.440000 0.065838 62.266256 0.299835 7.754755
0.450000 0.067334 63.688341 0.311196 7.857855
0.460000 0.068830 65.110680 0.322791 7.960178
0.470000 0.070327 66.533274 0.334639 8.061769
0.480000 0.071823 67.956123 0.346760 8.162677
0.490000 0.073319 69.379228 0.359175 8.262952
0.500000 0.074815 70.802589 0.371906 8.362645
0.510000 0.076312 72.226208 0.384978 8.461809
0.520000 0.077808 73.650087 0.398416 8.560499
0.530000 0.079304 75.074228 0.412247 8.658770
0.540000 0.080801 76.498635 0.426498 8.756680
0.550000 0.082297 77.923309 0.441199 8.854286
0.560000 0.083793 79.348254 0.456381 8.951647
0.570000 0.085290 80.773476 0.472074 9.048824
0.580000 0.086786 82.198977 0.488313 9.145876
0.590000 0.088282 83.624763 0.505130 9.242866
0.600000 0.089779 85.050839 0.522560 9.339855
0.610000 0.091275 86.477212 0.540639 9.436905
0.620000 0.092771 87.903886 0.559404 9.534079
0.630000 0.094268 89.330868 0.578892 9.631440
0.640000 0.095764 90.758166 0.599142 9.729051
0.650000 0.097260 92.185787 0.620192 9.826975
0.660000 0.098756 93.613737 0.642082 9.925276
0.670000 0.100253 95.042026 0.664853 10.024017
0.680000 0.101749 96.470662 0.688546 10.123260
0.690000 0.103245 97.899653 0.713201 10.223070
0.700000 0.104742 99.329009 0.738863 10.323508
0.710000 0.106238 100.758738 0.765572 10.424638
0.720000 0.107734 102.188852 0.793372 10.526520
0.730000 0.109231 103.619359 0.822307 10.629218
0.740000 0.110727 105.050271 0.852421 10.732792
0.750000 0.112223 106.481598 0.883757 10.837303
0.760000 0.113720 107.913351 0.916359 10.942812
0.770000 0.115216 109.345541 0.950274 11.049377
0.780000 0.116712 110.778181 0.985545 11.157059
0.790000 0.118208 112.211282 1.022217 11.265915
0.800000 0.119705 113.644856 1.060336 11.376004
0.810000 0.121201 115.078916 1.099947 11.487382
0.820000 0.122697 116.513474 1.141095 11.600106
0.830000 0.124194 117.948544 1.183825 11.714232
0.840000 0.125690 119.384138 1.228184 11.829813
0.850000 0.127186 120.820270 1.274215 11.946905
0.860000 0.128683 122.256954 1.321966 12.065560
0.870000 0.130179 123.694203 1.371480 12.185831
0.880000 0.131675 125.132032 1.422803 12.307769
0.890000 0.133172 126.570454 1.475980 12.431425
0.900000 0.134668 128.009485 1.531057 12.556848
0.910000 0.136164 129.449138 1.588077 12.684088
0.920000 0.137661 130.889429 1.647085 12.813193
0.930000 0.139157 132.330372 1.708127 12.944209
0.940000 0.140653 133.771982 1.771245 13.077183
0.950000 0.142149 135.214275 1.836485 13.212160
0.960000 0.143646 136.657266 1.903890 13.349185
0.970000 0.145142 138.100971 1.973504 13.488301
0.980000 0.146638 139.545405 2.045370 13.629551
0.990000 0.148135 140.990584 2.119531 13.772976
1.000000 0.149631 142.436524 2.196031 13.918617
1.010000 0.151127 143.883240 2.274912 14.066515
1.020000 0.152624 145.330750 2.356216 14.216708
1.030000 0.154120 146.779069 2.439987 14.369235
1.040000 0.155616 148.228213 2.526265 14.524133
1.050000 0.157113 149.678199 2.615094 14.681439
1.060000 0.158609 151.129043 2.706513 14.841187
1.070000 0.160105 152.580762 2.800565 15.003414
1.080000 0.161601 154.033372 2.897292 15.168152
1.090000 0.163098 155.486891 2.996732 15.335436
1.100000 0.164594 156.941334 3.098928 15.505298
1.110000 0.166090 158.396720 3.203920 15.677768
1.120000 0.167587 159.853063 3.311748 15.852879
1.130000 0.169083 161.310383 3.422452 16.030661
1.140000 0.170579 162.768694 3.536072 16.211141
1.150000 0.172076 164.228016 3.652647 16.394350
1.160000 0.173572 165.688364 3.772218 16.580315
1.170000 0.175068 167.149756 3.894823 16.769064
1.180000 0.176565 168.612208 4.020502 16.960623
1.190000 0.178061 170.075739 4.149293 17.155017
1.200000 0.179557 171.540366 4.281236 17.352272
1.210000 0.181053 173.006105 4.416368 17.552413
1.220000 0.182550 174.472975 4.554730 17.755464
1.230000 0.184046 175.940991 4.696358 17.961447
1.240000 0.185542 177.410173 4.841293 18.170387
1.250000 0.187039 178.880537 4.989570 18.382304
1.260000 0.188535 180.352101 5.141230 18.597221
1.270000 0.190031 181.824881 5.296309 18.815158
1.280000 0.191528 183.298897 5.454846 19.036136
1.290000 0.193024 184.774165 5.616879 19.260176
1.300000 0.194520 186.250702 5.782444 19.487296
1.310000 0.196017 187.728526 5.951581 19.717516
1.320000 0.197513 189.207656 6.124326 19.950854
1.330000 0.199009 190.688108 6.300716 20.187328
1.340000 0.200506 192.169900 6.480790 20.426956
1.350000 0.202002 193.653049 6.664585 20.669755
1.360000 0.203498 195.137574 6.852138 20.915742
1.370000 0.204994 196.623492 7.043485 21.164933
1.380000 0.206491 198.110821 7.238665 21.417344
1.390000 0.207987 199.599578 7.437715 21.672991
0.010000 0.001572 1.476527 0.001049 1.194877
0.020000 0.003144 2.954777 0.002905 1.742702
0.030000 0.004716 4.434102 0.005221 2.153433
0.040000 0.006288 5.914273 0.007913 2.493131
0.050000 0.007861 7.395164 0.010962 2.788752
0.060000 0.009433 8.876704 0.014370 3.054469
0.070000 0.011005 10.358843 0.018150 3.298777
0.080000 0.012577 11.841551 0.022321 3.527195
0.090000 0.014149 13.324805 0.026898 3.743505
0.100000 0.015721 14.808591 0.031897 3.950401
0.110000 0.017293 16.292900 0.037333 4.149856
0.120000 0.018865 17.777723 0.043216 4.343340
0.130000 0.020438 19.263055 0.049553 4.531970
0.140000 0.022010 20.748892 0.056348 4.716603
0.150000 0.023582 22.235231 0.063603 4.897898
0.160000 0.025154 23.722069 0.071316 5.076368
0.170000 0.026726 25.209403 0.079483 5.252412
0.180000 0.028298 26.697231 0.088099 5.426341
0.190000 0.029870 28.185550 0.097153 5.598397
0.200000 0.031442 29.674357 0.106637 5.768765
0.210000 0.033015 31.163648 0.116540 5.937590
0.220000 0.034587 32.653421 0.126848 6.104983
0.230000 0.036159 34.143671 0.137548 6.271027
0.240000 0.037731 35.634395 0.148627 6.435784
0.250000 0.039303 37.125588 0.160071 6.599302
0.260000 0.040875 38.617246 0.171865 6.761613
0.270000 0.042447 40.109365 0.183997 6.922743
0.280000 0.044019 41.601938 0.196451 7.082708
0.290000 0.045591 43.094962 0.209217 7.241521
0.300000 0.047164 44.588432 0.222282 7.399190
0.310000 0.048736 46.082341 0.235635 7.555723
0.320000 0.050308 47.576686 0.249266 7.711125
0.330000 0.051880 49.071462 0.263168 7.865401
0.340000 0.053452 50.566662 0.277332 8.018559
0.350000 0.055024 52.062283 0.291754 8.170606
0.360000 0.056596 53.558320 0.306428 8.321550
0.370000 0.058168 55.054768 0.321354 8.471403
0.380000 0.059741 56.551623 0.336529 8.620178
0.390000 0.061313 58.048880 0.351955 8.767892
0.400000 0.062885 59.546536 0.367634 8.914560
0.410000 0.064457 61.044587 0.383570 9.060206
0.420000 0.066029 62.543030 0.399771 9.204852
0.430000 0.067601 64.041863 0.416244 9.348523
0.440000 0.069173 65.541081 0.432998 9.491250
0.450000 0.070745 67.040684 0.450046 9.633062
0.460000 0.072318 68.540668 0.467401 9.773995
0.470000 0.073890 70.041034 0.485079 9.914083
0.480000 0.075462 71.541779 0.503095 10.053366
0.490000 0.077034 73.042904 0.521470 10.191884
0.500000 0.078606 74.544407 0.540223 10.329681
0.510000 0.080178 76.046289 0.559378 10.466801
0.520000 0.081750 77.548551 0.578957 10.603292
0.530000 0.083322 79.051194 0.598986 10.739203
0.540000 0.084894 80.554219 0.619493 10.874584
0.550000 0.086467 82.057628 0.640506 11.009488
0.560000 0.088039 83.561424 0.662056 11.143968
0.570000 0.089611 85.065611 0.684174 11.278080
0.580000 0.091183 86.570190 0.706894 11.411880
0.590000 0.092755 88.075167 0.730251 11.545426
0.600000 0.094327 89.580545 0.754280 11.678777
0.610000 0.095899 91.086329 0.779018 11.811993
0.620000 0.097471 92.592525 0.804506 11.945135
0.630000 0.099044 94.099139 0.830781 12.078264
0.640000 0.100616 95.606176 0.857887 12.211443
0.650000 0.102188 97.113643 0.885865 12.344735
0.660000 0.103760 98.621548 0.914758 12.478202
0.670000 0.105332 100.129897 0.944612 12.611911
0.680000 0.106904 101.638700 0.975471 12.745924
0.690000 0.108476 103.147964 1.007383 12.880307
0.700000 0.110048 104.657698 1.040396 13.015124
0.710000 0.111621 106.167913 1.074557 13.150442
0.720000 0.113193 107.678616 1.109917 13.286326
0.730000 0.114765 109.189820 1.146525 13.422841
0.740000 0.116337 110.701534 1.184433 13.560052
0.750000 0.117909 112.213769 1.223692 13.698026
0.760000 0.119481 113.726536 1.264356 13.836828
0.770000 0.121053 115.239849 1.306477 13.976523
0.780000 0.122625 116.753718 1.350111 14.117177
0.790000 0.124197 118.268156 1.395310 14.258854
0.800000 0.125770 119.783177 1.442132 14.401619
0.810000 0.127342 121.298793 1.490631 14.545536
0.820000 0.128914 122.815019 1.540863 14.690671
0.830000 0.130486 124.331869 1.592887 14.837086
0.840000 0.132058 125.849356 1.646759 14.984845
0.850000 0.133630 127.367495 1.702536 15.134011
0.860000 0.135202 128.886303 1.760278 15.284646
0.870000 0.136774 130.405793 1.820043 15.436812
0.880000 0.138347 131.925982 1.881889 15.590572
0.890000 0.139919 133.446886 1.945877 15.745985
0.900000 0.141491 134.968522 2.012065 15.903113
0.910000 0.143063 136.490905 2.080514 16.062015
0.920000 0.144635 138.014053 2.151284 16.222751
0.930000 0.146207 139.537983 2.224435 16.385380
0.940000 0.147779 141.062713 2.300028 16.549959
0.950000 0.149351 142.588260 2.378125 16.716547
0.960000 0.150924 144.114643 2.458785 16.885199
0.970000 0.152496 145.641880 2.542071 17.055974
0.980000 0.154068 147.169989 2.628045 17.228925
0.990000 0.155640 148.698989 2.716766 17.404109
1.000000 0.157212 150.228899 2.808299 17.581579
1.010000 0.158784 151.759739 2.902703 17.761389
1.020000 0.160356 153.291528 3.000042 17.943593
1.030000 0.161928 154.824286 3.100378 18.128242
1.040000 0.163500 156.358033 3.203772 18.315388
1.050000 0.165073 157.892789 3.310288 18.505083
1.060000 0.166645 159.428575 3.419987 18.697377
1.070000 0.168217 160.965411 3.532932 18.892319
1.080000 0.169789 162.503317 3.649186 19.089959
1.090000 0.171361 164.042316 3.768811 19.290344
1.100000 0.172933 165.582428 3.891870 19.493523
1.110000 0.174505 167.123674 4.018426 19.699542
1.120000 0.176077 168.666076 4.148541 19.908448
1.130000 0.177650 170.209657 4.282279 20.120287
1.140000 0.179222 171.754437 4.419701 20.335104
1.150000 0.180794 173.300438 4.560872 20.552943
1.160000 0.182366 174.847684 4.705853 20.773848
1.170000 0.183938 176.396196 4.854708 20.997862
1.180000 0.185510 177.945998 5.007499 21.225027
1.190000 0.187082 179.497111 5.164289 21.455386
1.200000 0.188654 181.049558 5.325141 21.688980
1.210000 0.190227 182.603363 5.490119 21.925849
1.220000 0.191799 184.158549 5.659284 22.166033
1.230000 0.193371 185.715139 5.832699 22.409573
1.240000 0.194943 187.273156 6.010427 22.656506
1.250000 0.196515 188.832624 6.192531 22.906872
1.260000 0.198087 190.393566 6.379073 23.160707
1.270000 0.199659 191.956007 6.570116 23.418049
1.280000 0.201231 193.519970 6.765721 23.678934
1.290000 0.202803 195.085479 6.965952 23.943398
1.300000 0.204376 196.652558 7.170870 24.211477
1.310000 0.205948 198.221232 7.380538 24.483205
1.320000 0.207520 199.791525 7.595016 24.758617
1.330000 0.209092 201.363461 7.814368 25.037746
1.340000 0.210664 202.937064 8.038654 25.320626
1.350000 0.212236 204.512360 8.267936 25.607289
1.360000 0.213808 206.089373 8.502274 25.897767
1.370000 0.215380 207.668128 8.741730 26.192092
1.380000 0.216953 209.248650 8.986364 26.490294
1.390000 0.218525 210.830963 9.236236 26.792404
0.010000 0.001674 1.572157 0.001053 1.178869
0.020000 0.003348 3.146005 0.002783 1.683770
0.030000 0.005022 4.720829 0.004811 2.046341
0.040000 0.006696 6.296374 0.007051 2.335467
0.050000 0.008370 7.872508 0.009488 2.579285
0.060000 0.010044 9.449153 0.012135 2.792614
0.070000 0.011718 11.026258 0.015017 2.984364
0.080000 0.013392 12.603795 0.018163 3.160340
0.090000 0.015066 14.181743 0.021606 3.324543
0.100000 0.016740 15.760091 0.025376 3.479835
0.110000 0.018414 17.338835 0.029503 3.628327
0.120000 0.020088 18.917971 0.034013 3.771606
0.130000 0.021762 20.497499 0.038931 3.910886
0.140000 0.023436 22.077422 0.044278 4.047110
0.150000 0.025110 23.657743 0.050072 4.181011
0.160000 0.026784 25.238466 0.056329 4.313168
0.170000 0.028457 26.819594 0.063062 4.444038
0.180000 0.030131 28.401133 0.070280 4.573981
0.190000 0.031805 29.983086 0.077993 4.703283
0.200000 0.033479 31.565458 0.086205 4.832172
0.210000 0.035153 33.148254 0.094923 4.960824
0.220000 0.036827 34.731476 0.104148 5.089380
0.230000 0.038501 36.315130 0.113883 5.217948
0.240000 0.040175 37.899218 0.124129 5.346613
0.250000 0.041849 39.483743 0.134884 5.475439
0.260000 0.043523 41.068709 0.146149 5.604474
0.270000 0.045197 42.654118 0.157923 5.733753
0.280000 0.046871 44.239972 0.170205 5.863302
0.290000 0.048545 45.826274 0.182993 5.993139
0.300000 0.050219 47.413025 0.196289 6.123275
0.310000 0.051893 49.000229 0.210090 6.253717
0.320000 0.053567 50.587885 0.224398 6.384471
0.330000 0.055241 52.175997 0.239215 6.515537
0.340000 0.056915 53.764565 0.254541 6.646918
0.350000 0.058589 55.353592 0.270380 6.778614
0.360000 0.060263 56.943079 0.286737 6.910625
0.370000 0.061937 58.533027 0.303616 7.042953
0.380000 0.063611 60.123438 0.321025 7.175601
0.390000 0.065285 61.714315 0.338971 7.308571
0.400000 0.066959 63.305659 0.357464 7.441869
0.410000 0.068633 64.897472 0.376515 7.575501
0.420000 0.070307 66.489756 0.396136 7.709478
0.430000 0.071981 68.082515 0.416341 7.843810
0.440000 0.073655 69.675751 0.437147 7.978509
0.450000 0.075329 71.269466 0.458570 8.113592
0.460000 0.077003 72.863665 0.480629 8.249075
0.470000 0.078677 74.458350 0.503345 8.384978
0.480000 0.080351 76.053525 0.526740 8.521323
0.490000 0.082025 77.649196 0.550839 8.658133
0.500000 0.083699 79.245365 0.575667 8.795435
0.510000 0.085372 80.842038 0.601251 8.933257
0.520000 0.087046 82.439221 0.627621 9.071629
0.530000 0.088720 84.036919 0.654807 9.210583
0.540000 0.090394 85.635138 0.682842 9.350153
0.550000 0.092068 87.233883 0.711759 9.490374
0.560000 0.093742 88.833163 0.741595 9.631284
0.570000 0.095416 90.432984 0.772386 9.772923
0.580000 0.097090 92.033354 0.804172 9.915330
0.590000 0.098764 93.634281 0.836994 10.058549
0.600000 0.100438 95.235773 0.870893 10.202622
0.610000 0.102112 96.837840 0.905912 10.347595
0.620000 0.103786 98.440490 0.942098 10.493514
0.630000 0.105460 100.043733 0.979497 10.640427
0.640000 0.107134 101.647580 1.018156 10.788383
0.650000 0.108808 103.252041 1.058126 10.937430
0.660000 0.110482 104.857127 1.099457 11.087621
0.670000 0.112156 106.462850 1.142202 11.239007
0.680000 0.113830 108.069222 1.186415 11.391640
0.690000 0.115504 109.676256 1.232151 11.545575
0.700000 0.117178 111.283963 1.279466 11.700865
0.710000 0.118852 112.892358 1.328418 11.857565
0.720000 0.120526 114.501454 1.379068 12.015731
0.730000 0.122200 116.111266 1.431474 12.175419
0.740000 0.123874 117.721808 1.485698 12.336687
0.750000 0.125548 119.333096 1.541805 12.499591
0.760000 0.127222 120.945144 1.599857 12.664190
0.770000 0.128896 122.557970 1.659921 12.830541
0.780000 0.130570 124.171589 1.722064 12.998703
0.790000 0.132244 125.786018 1.786352 13.168736
0.800000 0.133918 127.401275 1.852855 13.340699
0.810000 0.135592 129.017377 1.921643 13.514651
0.820000 0.137266 130.634343 1.992788 13.690652
0.830000 0.138940 132.252191 2.066362 13.868763
0.840000 0.140613 133.870941 2.142439 14.049043
0.850000 0.142287 135.490612 2.221093 14.231553
0.860000 0.143961 137.111223 2.302401 14.416355
0.870000 0.145635 138.732796 2.386438 14.603508
0.880000 0.147309 140.355351 2.473284 14.793074
0.890000 0.148983 141.978909 2.563016 14.985113
0.900000 0.150657 143.603491 2.655716 15.179687
0.910000 0.152331 145.229121 2.751464 15.376856
0.920000 0.154005 146.855819 2.850343 15.576682
0.930000 0.155679 148.483610 2.952435 15.779226
0.940000 0.157353 150.112516 3.057826 15.984549
0.950000 0.159027 151.742561 3.166599 16.192712
0.960000 0.160701 153.373770 3.278842 16.403776
0.970000 0.162375 155.006166 3.394641 16.617802
0.980000 0.164049 156.639774 3.514084 16.834852
0.990000 0.165723 158.274620 3.637262 17.054985
1.000000 0.167397 159.910730 3.764262 17.278262
1.010000 0.169071 161.548129 3.895178 17.504745
1.020000 0.170745 163.186844 4.030099 17.734495
1.030000 0.172419 164.826901 4.169119 17.967570
1.040000 0.174093 166.468329 4.312331 18.204033
1.050000 0.175767 168.111154 4.459830 18.443942
1.060000 0.177441 169.755405 4.611711 18.687358
1.070000 0.179115 171.401109 4.768069 18.934342
1.080000 0.180789 173.048296 4.929002 19.184952
1.090000 0.182463 174.696995 5.094605 19.439248
1.100000 0.184137 176.347235 5.264978 19.697290
1.110000 0.185811 177.999045 5.440219 19.959136
1.120000 0.187485 179.652457 5.620427 20.224846
1.130000 0.189159 181.307500 5.805702 20.494478
1.140000 0.190833 182.964205 5.996145 20.768091
1.150000 0.192507 184.622604 6.191855 21.045743
1.160000 0.194181 186.282728 6.392934 21.327491
1.170000 0.195855 187.944609 6.599484 21.613393
1.180000 0.197528 189.608279 6.811606 21.903507
1.190000 0.199202 191.273770 7.029403 22.197890
1.200000 0.200876 192.941116 7.252976 22.496597
1.210000 0.202550 194.610350 7.482429 22.799686
1.220000 0.204224 196.281504 7.717863 23.107212
1.230000 0.205898 197.954613 7.959381 23.419231
1.240000 0.207572 199.629710 8.207085 23.735797
1.250000 0.209246 201.306831 8.461078 24.056966
1.260000 0.210920 202.986008 8.721462 24.382791
1.270000 0.212594 204.667278 8.988338 24.713326
1.280000 0.214268 206.350676 9.261807 25.048624
1.290000 0.215942 208.036235 9.541971 25.388739
1.300000 0.217616 209.723993 9.828930 25.733721
1.310000 0.219290 211.413984 10.122784 26.083623
1.320000 0.220964 213.106246 10.423631 26.438495
1.330000 0.222638 214.800813 10.731570 26.798388
1.340000 0.224312 216.497722 11.046698 27.163352
1.350000 0.225986 218.197010 11.369111 27.533435
1.360000 0.227660 219.898714 11.698906 27.908685
1.370000 0.229334 221.602870 12.036176 28.289151
1.380000 0.231008 223.309515 12.381014 28.674879
1.390000 0.232682 225.018687 12.733511 29.065915
0.010000 0.001611 1.512629 0.001075 1.200325
0.020000 0.003221 3.027025 0.002989 1.749008
0.030000 0.004832 4.542539 0.005420 2.163201
0.040000 0.006442 6.058948 0.008304 2.509200
0.050000 0.008053 7.576137 0.011630 2.813651
0.060000 0.009663 9.094038 0.015404 3.090272
0.070000 0.011274 10.612605 0.019628 3.347057
0.080000 0.012884 12.131809 0.024301 3.589024
0.090000 0.014495 13.651626 0.029417 3.819472
0.100000 0.016105 15.172035 0.034962 4.040635
0.110000 0.017716 16.693020 0.040912 4.254056
0.120000 0.019327 18.214563 0.047242 4.460814
0.130000 0.020937 19.736649 0.053918 4.661668
0.140000 0.022548 21.259260 0.060903 4.857151
0.150000 0.024158 22.782380 0.068158 5.047641
0.160000 0.025769 24.305993 0.075641 5.233400
0.170000 0.027379 25.830079 0.083310 5.414614
0.180000 0.028990 27.354620 0.091123 5.591414
0.190000 0.030600 28.879600 0.099040 5.763894
0.200000 0.032211 30.404997 0.107020 5.932123
0.210000 0.033822 31.930795 0.115027 6.096157
0.220000 0.035432 33.456974 0.123028 6.256043
0.230000 0.037043 34.983516 0.130993 6.411829
0.240000 0.038653 36.510404 0.138895 6.563561
0.250000 0.040264 38.037619 0.146712 6.711293
0.260000 0.041874 39.565145 0.154427 6.855084
0.270000 0.043485 41.092965 0.162025 6.994998
0.280000 0.045095 42.621065 0.169500 7.131111
0.290000 0.046706 44.149430 0.176846 7.263505
0.300000 0.048316 45.678045 0.184063 7.392271
0.310000 0.049927 47.206899 0.191158 7.517508
0.320000 0.051538 48.735981 0.198139 7.639324
0.330000 0.053148 50.265279 0.205021 7.757832
0.340000 0.054759 51.794784 0.211821 7.873155
0.350000 0.056369 53.324488 0.218562 7.985421
0.360000 0.057980 54.854385 0.225270 8.094763
0.370000 0.059590 56.384467 0.231976 8.201319
0.380000 0.061201 57.914731 0.238711 8.305235
0.390000 0.062811 59.445174 0.245514 8.406656
0.400000 0.064422 60.975792 0.252425 8.505734
0.410000 0.066033 62.506584 0.259487 8.602623
0.420000 0.067643 64.037552 0.266746 8.697479
0.430000 0.069254 65.568694 0.274250 8.790458
0.440000 0.070864 67.100015 0.282050 8.881721
0.450000 0.072475 68.631517 0.290201 8.971428
0.460000 0.074085 70.163204 0.298757 9.059738
0.470000 0.075696 71.695082 0.307775 9.146812
0.480000 0.077306 73.227158 0.317314 9.232810
0.490000 0.078917 74.759438 0.327435 9.317891
0.500000 0.080527 76.291931 0.338199 9.402214
0.510000 0.082138 77.824646 0.349670 9.485935
0.520000 0.083749 79.357594 0.361910 9.569210
0.530000 0.085359 80.890785 0.374985 9.652193
0.540000 0.086970 82.424231 0.388960 9.735035
0.550000 0.088580 83.957944 0.403901 9.817886
0.560000 0.090191 85.491939 0.419874 9.900892
0.570000 0.091801 87.026228 0.436946 9.984198
0.580000 0.093412 88.560827 0.455183 10.067945
0.590000 0.095022 90.095751 0.474653 10.152274
0.600000 0.096633 91.631016 0.495422 10.237318
0.610000 0.098244 93.166638 0.517556 10.323212
0.620000 0.099854 94.702635 0.541123 10.410085
0.630000 0.101465 96.239023 0.566189 10.498065
0.640000 0.103075 97.775822 0.592819 10.587274
0.650000 0.104686 99.313049 0.621079 10.677833
0.660000 0.106296 100.850725 0.651035 10.769860
0.670000 0.107907 102.388867 0.682751 10.863468
0.680000 0.109517 103.927496 0.716292 10.958769
0.690000 0.111128 105.466632 0.751721 11.055869
0.700000 0.112738 107.006296 0.789103 11.154874
0.710000 0.114349 108.546508 0.828500 11.255886
0.720000 0.115960 110.087289 0.869976 11.359001
0.730000 0.117570 111.628661 0.913593 11.464317
0.740000 0.119181 113.170646 0.959413 11.571926
0.750000 0.120791 114.713265 1.007498 11.681916
0.760000 0.122402 116.256540 1.057909 11.794376
0.770000 0.124012 117.800494 1.110709 11.909389
0.780000 0.125623 119.345150 1.165958 12.027037
0.790000 0.127233 120.890530 1.223719 12.147400
0.800000 0.128844 122.436658 1.284051 12.270554
0.810000 0.130455 123.983556 1.347019 12.396573
0.820000 0.132065 125.531248 1.412682 12.525530
0.830000 0.133676 127.079757 1.481103 12.657495
0.840000 0.135286 128.629108 1.552345 12.792536
0.850000 0.136897 130.179324 1.626470 12.930720
0.860000 0.138507 131.730429 1.703543 13.072110
0.870000 0.140118 133.282447 1.783626 13.216771
0.880000 0.141728 134.835404 1.866786 13.364762
0.890000 0.143339 136.389324 1.953088 13.516144
0.900000 0.144949 137.944231 2.042598 13.670976
0.910000 0.146560 139.500150 2.135385 13.829314
0.920000 0.148171 141.057108 2.231516 13.991215
0.930000 0.149781 142.615129 2.331063 14.156733
0.940000 0.151392 144.174239 2.434096 14.325924
0.950000 0.153002 145.734464 2.540688 14.498839
0.960000 0.154613 147.295830 2.650913 14.675532
0.970000 0.156223 148.858363 2.764846 14.856054
0.980000 0.157834 150.422091 2.882565 15.040457
0.990000 0.159444 151.987039 3.004149 15.228791
1.000000 0.161055 153.553235 3.129678 15.421107
1.010000 0.162666 155.120706 3.259235 15.617455
1.020000 0.164276 156.689480 3.392904 15.817884
1.030000 0.165887 158.259586 3.530772 16.022445
1.040000 0.167497 159.831050 3.672926 16.231187
1.050000 0.169108 161.403903 3.819456 16.444159
1.060000 0.170718 162.978172 3.970456 16.661412
1.070000 0.172329 164.553887 4.126019 16.882994
1.080000 0.173939 166.131077 4.286242 17.108956
1.090000 0.175550 167.709773 4.451224 17.339347
1.100000 0.177160 169.290004 4.621065 17.574218
1.110000 0.178771 170.871803 4.795868 17.813619
1.120000 0.180382 172.455198 4.975738 18.057602
1.130000 0.181992 174.040223 5.160784 18.306217
1.140000 0.183603 175.626908 5.351112 18.559516
1.150000 0.185213 177.215287 5.546837 18.817551
1.160000 0.186824 178.805391 5.748069 19.080375
1.170000 0.188434 180.397254 5.954926 19.348040
1.180000 0.190045 181.990909 6.167525 19.620600
1.190000 0.191655 183.586391 6.385984 19.898109
1.200000 0.193266 185.183734 6.610424 20.180621
1.210000 0.194877 186.782972 6.840969 20.468190
1.220000 0.196487 188.384141 7.077742 20.760873
1.230000 0.198098 189.987277 7.320870 21.058724
1.240000 0.199708 191.592416 7.570479 21.361800
1.250000 0.201319 193.199594 7.826698 21.670157
1.260000 0.202929 194.808849 8.089656 21.983853
1.270000 0.204540 196.420218 8.359484 22.302945
1.280000 0.206150 198.033739 8.636312 22.627490
1.290000 0.207761 199.649451 8.920274 22.957546
1.300000 0.209371 201.267391 9.211500 23.293172
1.310000 0.210982 202.887601 9.510124 23.634427
1.320000 0.212593 204.510118 9.816278 23.981368
1.330000 0.214203 206.134984 10.130095 24.334054
1.340000 0.215814 207.762238 10.451706 24.692545
1.350000 0.217424 209.391922 10.781245 25.056899
1.360000 0.219035 211.024076 11.118840 25.427175
1.370000 0.220645 212.658743 11.464624 25.803432
1.380000 0.222256 214.295964 11.818724 26.185728
1.390000 0.223866 215.935782 12.181267 26.574121
0.010000 0.001619 1.520605 0.001032 1.172365
0.020000 0.003238 3.042886 0.002803 1.690318
0.030000 0.004857 4.566190 0.004993 2.073293
0.040000 0.006476 6.090292 0.007548 2.388212
0.050000 0.008095 7.615083 0.010475 2.662174
0.060000 0.009715 9.140501 0.013801 2.909281
0.070000 0.011334 10.666508 0.017556 3.137875
0.080000 0.012953 12.193085 0.021773 3.353284
0.090000 0.014572 13.720220 0.026478 3.559088
0.100000 0.016191 15.247906 0.031696 3.757773
0.110000 0.017810 16.776139 0.037442 3.951107
0.120000 0.019429 18.304920 0.043728 4.140367
0.130000 0.021048 19.834247 0.050561 4.326480
0.140000 0.022667 21.364121 0.057941 4.510122
0.150000 0.024286 22.894542 0.065865 4.691786
0.160000 0.025905 24.425509 0.074325 4.871825
0.170000 0.027525 25.957021 0.083309 5.050491
0.180000 0.029144 27.489076 0.092803 5.227956
0.190000 0.030763 29.021673 0.102791 5.404336
0.200000 0.032382 30.554808 0.113253 5.579700
0.210000 0.034001 32.088478 0.124169 5.754085
0.220000 0.035620 33.622678 0.135518 5.927504
0.230000 0.037239 35.157403 0.147279 6.099949
0.240000 0.038858 36.692648 0.159430 6.271405
0.250000 0.040477 38.228408 0.171949 6.441845
0.260000 0.042096 39.764675 0.184816 6.611238
0.270000 0.043715 41.301443 0.198011 6.779550
0.280000 0.045335 42.838706 0.211516 6.946749
0.290000 0.046954 44.376457 0.225313 7.112802
0.300000 0.048573 45.914688 0.239387 7.277679
0.310000 0.050192 47.453393 0.253724 7.441355
0.320000 0.051811 48.992564 0.268313 7.603808
0.330000 0.053430 50.532195 0.283144 7.765019
0.340000 0.055049 52.072280 0.298210 7.924977
0.350000 0.056668 53.612810 0.313505 8.083674
0.360000 0.058287 55.153781 0.329028 8.241109
0.370000 0.059906 56.695187 0.344777 8.397284
0.380000 0.061525 58.237021 0.360755 8.552208
0.390000 0.063145 59.779278 0.376967 8.705895
0.400000 0.064764 61.321955 0.393418 8.858364
0.410000 0.066383 62.865046 0.410119 9.009638
0.420000 0.068002 64.408547 0.427081 9.159745
0.430000 0.069621 65.952456 0.444319 9.308718
0.440000 0.071240 67.496768 0.461847 9.456594
0.450000 0.072859 69.041483 0.479687 9.603414
0.460000 0.074478 70.586597 0.497857 9.749221
0.470000 0.076097 72.132111 0.516381 9.894065
0.480000 0.077716 73.678023 0.535285 10.037997
0.490000 0.079335 75.224332 0.554595 10.181070
0.500000 0.080954 76.771040 0.574341 10.323343
0.510000 0.082574 78.318148 0.594554 10.464875
0.520000 0.084193 79.865657 0.615266 10.605728
0.530000 0.085812 81.413569 0.636514 10.745968
0.540000 0.087431 82.961887 0.658333 10.885659
0.550000 0.089050 84.510615 0.680761 11.024870
0.560000 0.090669 86.059757 0.703839 11.163672
0.570000 0.092288 87.609317 0.727608 11.302135
0.580000 0.093907 89.159300 0.752111 11.440331
0.590000 0.095526 90.709712 0.777392 11.578335
0.600000 0.097145 92.260560 0.803496 11.716220
0.610000 0.098764 93.811850 0.830471 11.854062
0.620000 0.100384 95.363589 0.858366 11.991937
0.630000 0.102003 96.915787 0.887228 12.129922
0.640000 0.103622 98.468450 0.917108 12.268093
0.650000 0.105241 100.021588 0.948059 12.406527
0.660000 0.106860 101.575211 0.980133 12.545302
0.670000 0.108479 103.129329 1.013382 12.684496
0.680000 0.110098 104.683953 1.047862 12.824186
0.690000 0.111717 106.239092 1.083627 12.964449
0.700000 0.113336 107.794760 1.120733 13.105363
0.710000 0.114955 109.350968 1.159238 13.247005
0.720000 0.116574 110.907728 1.199199 13.389452
0.730000 0.118194 112.465053 1.240673 13.532780
0.740000 0.119813 114.022958 1.283721 13.677065
0.750000 0.121432 115.581455 1.328400 13.822383
0.760000 0.123051 117.140559 1.374772 13.968809
0.770000 0.124670 118.700284 1.422897 14.116418
0.780000 0.126289 120.260647 1.472837 14.265284
0.790000 0.127908 121.821661 1.524653 14.415479
0.800000 0.129527 123.383343 1.578407 14.567078
0.810000 0.131146 124.945710 1.634162 14.720151
0.820000 0.132765 126.508778 1.691983 14.874771
0.830000 0.134384 128.072564 1.751932 15.031008
0.840000 0.136004 129.637085 1.814075 15.188932
0.850000 0.137623 131.202359 1.878475 15.348612
0.860000 0.139242 132.768405 1.945200 15.510118
0.870000 0.140861 134.335240 2.014314 15.673517
0.880000 0.142480 135.902884 2.085885 15.838877
0.890000 0.144099 137.471355 2.159979 16.006263
0.900000 0.145718 139.040673 2.236665 16.175743
0.910000 0.147337 140.610858 2.316011 16.347380
0.920000 0.148956 142.181929 2.398085 16.521239
0.930000 0.150575 143.753908 2.482959 16.697385
0.940000 0.152194 145.326815 2.570701 16.875879
0.950000 0.153814 146.900671 2.661383 17.056786
0.960000 0.155433 148.475497 2.755077 17.240166
0.970000 0.157052 150.051315 2.851855 17.426082
0.980000 0.158671 151.628147 2.951791 17.614593
0.990000 0.160290 153.206015 3.054959 17.805760
1.000000 0.161909 154.784942 3.161434 17.999642
1.010000 0.163528 156.364951 3.271292 18.196299
1.020000 0.165147 157.946064 3.384610 18.395790
1.030000 0.166766 159.528305 3.501467 18.598172
1.040000 0.168385 161.111698 3.621939 18.803503
1.050000 0.170004 162.696268 3.746109 19.011841
1.060000 0.171624 164.282038 3.874056 19.223243
1.070000 0.173243 165.869033 4.005863 19.437765
1.080000 0.174862 167.457278 4.141614 19.655465
1.090000 0.176481 169.046798 4.281391 19.876397
1.100000 0.178100 170.637620 4.425281 20.100617
1.110000 0.179719 172.229769 4.573371 20.328182
1.120000 0.181338 173.823271 4.725749 20.559146
1.130000 0.182957 175.418153 4.882503 20.793565
1.140000 0.184576 177.014442 5.043724 21.031494
1.150000 0.186195 178.612165 5.209504 21.272986
1.160000 0.187814 180.211350 5.379935 21.518098
1.170000 0.189434 181.812024 5.555113 21.766883
1.180000 0.191053 183.414216 5.735131 22.019396
1.190000 0.192672 185.017955 5.920087 22.275691
1.200000 0.194291 186.623269 6.110078 22.535822
1.210000 0.195910 188.230187 6.305205 22.799844
1.220000 0.197529 189.838740 6.505566 23.067811
1.230000 0.199148 191.448956 6.711263 23.339776
1.240000 0.200767 193.060867 6.922399 23.615794
1.250000 0.202386 194.674503 7.139077 23.895919
1.260000 0.204005 196.289895 7.361402 24.180204
1.270000 0.205624 197.907074 7.589479 24.468704
1.280000 0.207244 199.526072 7.823416 24.761473
1.290000 0.208863 201.146920 8.063318 25.058564
1.300000 0.210482 202.769652 8.309295 25.360031
1.310000 0.212101 204.394300 8.561455 25.665928
1.320000 0.213720 206.020896 8.819908 25.976309
1.330000 0.215339 207.649475 9.084763 26.291227
1.340000 0.216958 209.280069 9.356131 26.610736
1.350000 0.218577 210.912713 9.634123 26.934889
1.360000 0.220196 212.547441 9.918849 27.263739
1.370000 0.221815 214.184288 10.210421 27.597340
1.380000 0.223434 215.823288 10.508949 27.935745
1.390000 0.225054 217.464477 10.814545 28.279006
0.010000 0.001592 1.495231 0.000930 1.114899
0.020000 0.003184 2.991941 0.002415 1.579623
0.030000 0.004777 4.489482 0.004124 1.908378
0.040000 0.006369 5.987628 0.005993 2.167788
0.050000 0.007961 7.486265 0.008024 2.385063
0.060000 0.009553 8.985328 0.010246 2.574536
0.070000 0.011145 10.484780 0.012696 2.744820
0.080000 0.012737 11.984602 0.015419 2.901531
0.090000 0.014330 13.484783 0.018461 3.048537
0.100000 0.015922 14.985323 0.021865 3.188607
0.110000 0.017514 16.486223 0.025676 3.323782
0.120000 0.019106 17.987489 0.029933 3.455600
0.130000 0.020698 19.489129 0.034675 3.585235
0.140000 0.022290 20.991154 0.039937 3.713597
0.150000 0.023883 22.493575 0.045751 3.841394
0.160000 0.025475 23.996402 0.052148 3.969184
0.170000 0.027067 25.499647 0.059153 4.097403
0.180000 0.028659 27.003323 0.066791 4.226396
0.190000 0.030251 28.507442 0.075083 4.356431
0.200000 0.031843 30.012014 0.084048 4.487718
0.210000 0.033436 31.517052 0.093702 4.620419
0.220000 0.035028 33.022566 0.104060 4.754655
0.230000 0.036620 34.528566 0.115135 4.890517
0.240000 0.038212 36.035065 0.126936 5.028068
0.250000 0.039804 37.542070 0.139474 5.167352
0.260000 0.041396 39.049591 0.152755 5.308393
0.270000 0.042989 40.557638 0.166785 5.451203
0.280000 0.044581 42.066218 0.181570 5.595780
0.290000 0.046173 43.575339 0.197114 5.742115
0.300000 0.047765 45.085010 0.213419 5.890190
0.310000 0.049357 46.595237 0.230489 6.039980
0.320000 0.050949 48.106027 0.248324 6.191457
0.330000 0.052542 49.617386 0.266927 6.344589
0.340000 0.054134 51.129320 0.286297 6.499341
0.350000 0.055726 52.641836 0.306437 6.655676
0.360000 0.057318 54.154938 0.327347 6.813557
0.370000 0.058910 55.668631 0.349027 6.972944
0.380000 0.060502 57.182921 0.371478 7.133799
0.390000 0.062095 58.697812 0.394702 7.296083
0.400000 0.063687 60.213308 0.418698 7.459758
0.410000 0.065279 61.729413 0.443471 7.624788
0.420000 0.066871 63.246133 0.469020 7.791135
0.430000 0.068463 64.763469 0.495349 7.958766
0.440000 0.070055 66.281428 0.522461 8.127648
0.450000 0.071648 67.800011 0.550360 8.297748
0.460000 0.073240 69.319223 0.579051 8.469038
0.470000 0.074832 70.839068 0.608538 8.641488
0.480000 0.076424 72.359548 0.638829 8.815074
0.490000 0.078016 73.880668 0.669929 8.989772
0.500000 0.079609 75.402431 0.701847 9.165559
0.510000 0.081201 76.924840 0.734591 9.342415
0.520000 0.082793 78.447900 0.768172 9.520322
0.530000 0.084385 79.971613 0.802599 9.699265
0.540000 0.085977 81.495985 0.837886 9.879230
0.550000 0.087569 83.021017 0.874043 10.060204
0.560000 0.089162 84.546715 0.911087 10.242178
0.570000 0.090754 86.073083 0.949030 10.425144
0.580000 0.092346 87.600124 0.987890 10.609096
0.590000 0.093938 89.127844 1.027684 10.794030
0.600000 0.095530 90.656245 1.068430 10.979943
0.610000 0.097122 92.185334 1.110147 11.166837
0.620000 0.098715 93.715115 1.152856 11.354711
0.630000 0.100307 95.245593 1.196578 11.543570
0.640000 0.101899 96.776773 1.241338 11.733418
0.650000 0.103491 98.308661 1.287158 11.924261
0.660000 0.105083 99.841262 1.334064 12.116109
0.670000 0.106675 101.374582 1.382083 12.308971
0.680000 0.108268 102.908627 1.431242 12.502859
0.690000 0.109860 104.443404 1.481571 12.697785
0.700000 0.111452 105.978918 1.533098 12.893763
0.710000 0.113044 107.515178 1.585856 13.090810
0.720000 0.114636 109.052189 1.639878 13.288942
0.730000 0.116228 110.589960 1.695195 13.488179
0.740000 0.117821 112.128498 1.751844 13.688539
0.750000 0.119413 113.667810 1.809861 13.890044
0.760000 0.121005 115.207905 1.869282 14.092716
0.770000 0.122597 116.748791 1.930147 14.296578
0.780000 0.124189 118.290478 1.992494 14.501655
0.790000 0.125781 119.832973 2.056365 14.707972
0.800000 0.127374 121.376287 2.121801 14.915555
0.810000 0.128966 122.920429 2.188846 15.124433
0.820000 0.130558 124.465408 2.257544 15.334634
0.830000 0.132150 126.011236 2.327941 15.546187
0.840000 0.133742 127.557922 2.400084 15.759124
0.850000 0.135334 129.105478 2.474019 15.973474
0.860000 0.136927 130.653914 2.549797 16.189270
0.870000 0.138519 132.203242 2.627468 16.406546
0.880000 0.140111 133.753474 2.707082 16.625335
0.890000 0.141703 135.304623 2.788693 16.845671
0.900000 0.143295 136.856699 2.872355 17.067590
0.910000 0.144887 138.409717 2.958121 17.291128
0.920000 0.146480 139.963689 3.046049 17.516321
0.930000 0.148072 141.518629 3.136195 17.743206
0.940000 0.149664 143.074550 3.228618 17.971822
0.950000 0.151256 144.631467 3.323377 18.202207
0.960000 0.152848 146.189394 3.420533 18.434401
0.970000 0.154440 147.748345 3.520147 18.668442
0.980000 0.156033 149.308337 3.622283 18.904371
0.990000 0.157625 150.869384 3.727004 19.142229
1.000000 0.159217 152.431502 3.834376 19.382057
1.010000 0.160809 153.994707 3.944464 19.623897
1.020000 0.162401 155.559015 4.057337 19.867791
1.030000 0.163994 157.124445 4.173061 20.113782
1.040000 0.165586 158.691012 4.291708 20.361912
1.050000 0.167178 160.258734 4.413346 20.612226
1.060000 0.168770 161.827629 4.538049 20.864767
1.070000 0.170362 163.397715 4.665888 21.119580
1.080000 0.171954 164.969011 4.796937 21.376708
1.090000 0.173547 166.541535 4.931272 21.636198
1.100000 0.175139 168.115307 5.068966 21.898094
1.110000 0.176731 169.690347 5.210098 22.162442
1.120000 0.178323 171.266673 5.354745 22.429288
1.130000 0.179915 172.844307 5.502984 22.698678
1.140000 0.181507 174.423269 5.654897 22.970658
1.150000 0.183100 176.003580 5.810563 23.245276
1.160000 0.184692 177.585262 5.970064 23.522577
1.170000 0.186284 179.168335 6.133481 23.802610
1.180000 0.187876 180.752821 6.300898 24.085421
1.190000 0.189468 182.338744 6.472398 24.371058
1.200000 0.191060 183.926126 6.648067 24.659569
1.210000 0.192653 185.514988 6.827988 24.951001
1.220000 0.194245 187.105356 7.012249 25.245403
1.230000 0.195837 188.697252 7.200935 25.542822
1.240000 0.197429 190.290701 7.394134 25.843306
1.250000 0.199021 191.885725 7.591934 26.146904
1.260000 0.200613 193.482351 7.794424 26.453664
1.270000 0.202206 195.080603 8.001691 26.763634
1.280000 0.203798 196.680506 8.213826 27.076862
1.290000 0.205390 198.282086 8.430918 27.393397
1.300000 0.206982 199.885368 8.653057 27.713287
1.310000 0.208574 201.490378 8.880333 28.036579
1.320000 0.210166 203.097143 9.112838 28.363323
1.330000 0.211759 204.705689 9.350661 28.693566
1.340000 0.213351 206.316044 9.593894 29.027357
1.350000 0.214943 207.928235 9.842627 29.364742
1.360000 0.216535 209.542289 10.096952 29.705770
1.370000 0.218127 211.158233 10.356959 30.050488
1.380000 0.219719 212.776096 10.622740 30.398943
1.390000 0.221312 214.395907 10.894384 30.751182
0.010000 0.001528 1.435160 0.000972 1.155006
0.020000 0.003056 2.871903 0.002642 1.672612
0.030000 0.004584 4.309601 0.004663 2.053580
0.040000 0.006113 5.748026 0.006944 2.363028
0.050000 0.007641 7.187054 0.009458 2.627677
0.060000 0.009169 8.626611 0.012205 2.861690
0.070000 0.010697 10.066646 0.015199 3.073644
0.080000 0.012225 11.507129 0.018460 3.269185
0.090000 0.013753 12.948038 0.022013 3.452245
0.100000 0.015281 14.389359 0.025883 3.625676
0.110000 0.016810 15.831084 0.030097 3.791614
0.120000 0.018338 17.273209 0.034680 3.951692
0.130000 0.019866 18.715732 0.039657 4.107185
0.140000 0.021394 20.158654 0.045051 4.259102
0.150000 0.022922 21.601977 0.050885 4.408250
0.160000 0.024450 23.045704 0.057179 4.555283
0.170000 0.025978 24.489839 0.063952 4.700732
0.180000 0.027507 25.934386 0.071222 4.845031
0.190000 0.029035 27.379352 0.079005 4.988538
0.200000 0.030563 28.824742 0.087315 5.131547
0.210000 0.032091 30.270560 0.096166 5.274303
0.220000 0.033619 31.716813 0.105569 5.417005
0.230000 0.035147 33.163506 0.115534 5.559820
0.240000 0.036675 34.610644 0.126072 5.702885
0.250000 0.038204 36.058234 0.137190 5.846313
0.260000 0.039732 37.506280 0.148896 5.990195
0.270000 0.041260 38.954787 0.161196 6.134607
0.280000 0.042788 40.403762 0.174097 6.279610
0.290000 0.044316 41.853207 0.187604 6.425253
0.300000 0.045844 43.303130 0.201722 6.571575
0.310000 0.047372 44.753532 0.216454 6.718606
0.320000 0.048900 46.204420 0.231806 6.866370
0.330000 0.050429 47.655798 0.247780 7.014883
0.340000 0.051957 49.107669 0.264381 7.164160
0.350000 0.053485 50.560037 0.281611 7.314208
0.360000 0.055013 52.012907 0.299476 7.465033
0.370000 0.056541 53.466282 0.317978 7.616638
0.380000 0.058069 54.920166 0.337122 7.769024
0.390000 0.059597 56.374562 0.356912 7.922191
0.400000 0.061126 57.829473 0.377352 8.076137
0.410000 0.062654 59.284904 0.398448 8.230860
0.420000 0.064182 60.740857 0.420204 8.386357
0.430000 0.065710 62.197337 0.442627 8.542625
0.440000 0.067238 63.654345 0.465724 8.699661
0.450000 0.068766 65.111886 0.489500 8.857464
0.460000 0.070294 66.569964 0.513964 9.016030
0.470000 0.071823 68.028580 0.539125 9.175359
0.480000 0.073351 69.487739 0.564991 9.335449
0.490000 0.074879 70.947445 0.591573 9.496301
0.500000 0.076407 72.407700 0.618880 9.657915
0.510000 0.077935 73.868509 0.646925 9.820293
0.520000 0.079463 75.329876 0.675719 9.983438
0.530000 0.080991 76.791803 0.705277 10.147353
0.540000 0.082520 78.254295 0.735611 10.312045
0.550000 0.084048 79.717356 0.766737 10.477518
0.560000 0.085576 81.180991 0.798670 10.643780
0.570000 0.087104 82.645203 0.831429 10.810838
0.580000 0.088632 84.109997 0.865029 10.978704
0.590000 0.090160 85.575378 0.899490 11.147386
0.600000 0.091688 87.041350 0.934831 11.316896
0.610000 0.093217 88.507919 0.971072 11.487248
0.620000 0.094745 89.975089 1.008236 11.658455
0.630000 0.096273 91.442866 1.046345 11.830531
0.640000 0.097801 92.911256 1.085422 12.003493
0.650000 0.099329 94.380265 1.125491 12.177358
0.660000 0.100857 95.849897 1.166577 12.352143
0.670000 0.102385 97.320160 1.208707 12.527868
0.680000 0.103914 98.791059 1.251909 12.704552
0.690000 0.105442 100.262602 1.296209 12.882216
0.700000 0.106970 101.734795 1.341637 13.060882
0.710000 0.108498 103.207646 1.388223 13.240572
0.720000 0.110026 104.681160 1.435998 13.421310
0.730000 0.111554 106.155347 1.484994 13.603120
0.740000 0.113082 107.630213 1.535243 13.786027
0.750000 0.114611 109.105767 1.586779 13.970057
0.760000 0.116139 110.582017 1.639636 14.155235
0.770000 0.117667 112.058972 1.693849 14.341590
0.780000 0.119195 113.536639 1.749455 14.529149
0.790000 0.120723 115.015028 1.806491 14.717940
0.800000 0.122251 116.494149 1.864994 14.907992
0.810000 0.123779 117.974010 1.925003 15.099335
0.820000 0.125307 119.454622 1.986557 15.291999
0.830000 0.126836 120.935994 2.049697 15.486015
0.840000 0.128364 122.418136 2.114464 15.681414
0.850000 0.129892 123.901059 2.180899 15.878227
0.860000 0.131420 125.384774 2.249044 16.076486
0.870000 0.132948 126.869291 2.318943 16.276224
0.880000 0.134476 128.354622 2.390641 16.477473
0.890000 0.136004 129.840778 2.464180 16.680267
0.900000 0.137533 131.327771 2.539607 16.884639
0.910000 0.139061 132.815613 2.616967 17.090622
0.920000 0.140589 134.304315 2.696308 17.298252
0.930000 0.142117 135.793891 2.777675 17.507561
0.940000 0.143645 137.284353 2.861117 17.718586
0.950000 0.145173 138.775714 2.946683 17.931359
0.960000 0.146701 140.267987 3.034421 18.145917
0.970000 0.148230 141.761185 3.124380 18.362294
0.980000 0.149758 143.255323 3.216611 18.580526
0.990000 0.151286 144.750413 3.311165 18.800648
1.000000 0.152814 146.246471 3.408091 19.022696
1.010000 0.154342 147.743509 3.507442 19.246705
1.020000 0.155870 149.241544 3.609270 19.472710
1.030000 0.157398 150.740589 3.713627 19.700748
1.040000 0.158927 152.240660 3.820565 19.930854
1.050000 0.160455 153.741772 3.930138 20.163064
1.060000 0.161983 155.243940 4.042400 20.397414
1.070000 0.163511 156.747179 4.157405 20.633939
1.080000 0.165039 158.251507 4.275206 20.872675
1.090000 0.166567 159.756939 4.395858 21.113658
1.100000 0.168095 161.263491 4.519416 21.356923
1.110000 0.169624 162.771179 4.645936 21.602506
1.120000 0.171152 164.280021 4.775472 21.850443
1.130000 0.172680 165.790033 4.908081 22.100768
1.140000 0.174208 167.301232 5.043818 22.353517
1.150000 0.175736 168.813636 5.182739 22.608724
1.160000 0.177264 170.327262 5.324900 22.866426
1.170000 0.178792 171.842127 5.470358 23.126655
1.180000 0.180321 173.358250 5.619168 23.389448
1.190000 0.181849 174.875649 5.771389 23.654838
1.200000 0.183377 176.394341 5.927076 23.922860
1.210000 0.184905 177.914345 6.086286 24.193547
1.220000 0.186433 179.435680 6.249075 24.466933
1.230000 0.187961 180.958364 6.415501 24.743052
1.240000 0.189489 182.482416 6.585620 25.021937
1.250000 0.191018 184.007855 6.759489 25.303620
1.260000 0.192546 185.534700 6.937165 25.588136
1.270000 0.194074 187.062970 7.118703 25.875515
1.280000 0.195602 188.592685 7.304161 26.165790
1.290000 0.197130 190.123865 7.493596 26.458994
1.300000 0.198658 191.656529 7.687062 26.755157
1.310000 0.200186 193.190696 7.884616 27.054310
1.320000 0.201714 194.726387 8.086315 27.356486
1.330000 0.203243 196.263623 8.292213 27.661713
1.340000 0.204771 197.802422 8.502367 27.970023
1.350000 0.206299 199.342805 8.716831 28.281445
1.360000 0.207827 200.884794 8.935660 28.596009
1.370000 0.209355 202.428407 9.158909 28.913744
1.380000 0.210883 203.973666 9.386632 29.234678
1.390000 0.212411 205.520592 9.618883 29.558841
0.010000 0.001648 1.547835 0.001122 1.226114
0.020000 0.003296 3.097507 0.003085 1.783347
0.030000 0.004944 4.648311 0.005504 2.198039
0.040000 0.006592 6.199992 0.008282 2.538476
0.050000 0.008240 7.752413 0.011391 2.832592
0.060000 0.009888 9.305492 0.014833 3.095124
0.070000 0.011536 10.859174 0.018620 3.334951
0.080000 0.013184 12.413424 0.022773 3.557873
0.090000 0.014832 13.968217 0.027312 3.767897
0.100000 0.016480 15.523537 0.032260 3.967901
0.110000 0.018128 17.079373 0.037636 4.160013
0.120000 0.019776 18.635718 0.043458 4.345842
0.130000 0.021424 20.192568 0.049742 4.526624
0.140000 0.023072 21.749919 0.056501 4.703323
0.150000 0.024720 23.307770 0.063747 4.876694
0.160000 0.026368 24.866121 0.071487 5.047337
0.170000 0.028016 26.424971 0.079727 5.215728
0.180000 0.029664 27.984321 0.088472 5.382250
0.190000 0.031312 29.544171 0.097722 5.547206
0.200000 0.032960 31.104520 0.107478 5.710842
0.210000 0.034608 32.665371 0.117738 5.873352
0.220000 0.036256 34.226721 0.128499 6.034894
0.230000 0.037904 35.788572 0.139756 6.195591
0.240000 0.039552 37.350924 0.151505 6.355543
0.250000 0.041200 38.913775 0.163741 6.514828
0.260000 0.042848 40.477125 0.176456 6.673506
0.270000 0.044496 42.040973 0.189645 6.831628
0.280000 0.046144 43.605318 0.203301 6.989228
0.290000 0.047792 45.170160 0.217418 7.146338
0.300000 0.049440 46.735496 0.231990 7.302979
0.310000 0.051088 48.301325 0.247011 7.459168
0.320000 0.052736 49.867646 0.262476 7.614920
0.330000 0.054384 51.434457 0.278381 7.770246
0.340000 0.056032 53.001757 0.294723 7.925156
0.350000 0.057680 54.569543 0.311499 8.079657
0.360000 0.059328 56.137816 0.328708 8.233758
0.370000 0.060976 57.706572 0.346351 8.387469
0.380000 0.062624 59.275811 0.364428 8.540797
0.390000 0.064272 60.845531 0.382941 8.693753
0.400000 0.065920 62.415732 0.401895 8.846348
0.410000 0.067568 63.986413 0.421296 8.998595
0.420000 0.069216 65.557572 0.441149 9.150508
0.430000 0.070864 67.129209 0.461464 9.302103
0.440000 0.072512 68.701324 0.482250 9.453398
0.450000 0.074160 70.273917 0.503519 9.604413
0.460000 0.075808 71.846988 0.525285 9.755169
0.470000 0.077456 73.420537 0.547561 9.905691
0.480000 0.079104 74.994567 0.570366 10.056002
0.490000 0.080752 76.569077 0.593715 10.206132
0.500000 0.082399 78.144069 0.617631 10.356109
0.510000 0.084047 79.719545 0.642133 10.505965
0.520000 0.085695 81.295508 0.667245 10.655733
0.530000 0.087343 82.871960 0.692992 10.805448
0.540000 0.088991 84.448904 0.719400 10.955146
0.550000 0.090639 86.026343 0.746497 11.104865
0.560000 0.092287 87.604281 0.774312 11.254646
0.570000 0.093935 89.182722 0.802877 11.404530
0.580000 0.095583 90.761672 0.832224 11.554560
0.590000 0.097231 92.341134 0.862387 11.704779
0.600000 0.098879 93.921115 0.893402 11.855234
0.610000 0.100527 95.501620 0.925306 12.005970
0.620000 0.102175 97.082656 0.958138 12.157037
0.630000 0.103823 98.664229 0.991937 12.308483
0.640000 0.105471 100.246346 1.026745 12.460358
0.650000 0.107119 101.829016 1.062604 12.612713
0.660000 0.108767 103.412245 1.099560 12.765601
0.670000 0.110415 104.996043 1.137656 12.919073
0.680000 0.112063 106.580418 1.176940 13.073184
0.690000 0.113711 108.165380 1.217460 13.227987
0.700000 0.115359 109.750939 1.259265 13.383538
0.710000 0.117007 111.337104 1.302405 13.539892
0.720000 0.118655 112.923886 1.346932 13.697105
0.730000 0.120303 114.511297 1.392898 13.855234
0.740000 0.121951 116.099347 1.440357 14.014336
0.750000 0.123599 117.688050 1.489364 14.174468
0.760000 0.125247 119.277416 1.539975 14.335687
0.770000 0.126895 120.867459 1.592246 14.498053
0.780000 0.128543 122.458192 1.646236 14.661622
0.790000 0.130191 124.049628 1.702003 14.826453
0.800000 0.131839 125.641782 1.759607 14.992606
0.810000 0.133487 127.234668 1.819109 15.160138
0.820000 0.135135 128.828300 1.880570 15.329109
0.830000 0.136783 130.422694 1.944052 15.499578
0.840000 0.138431 132.017866 2.009619 15.671603
0.850000 0.140079 133.613830 2.077334 15.845243
0.860000 0.141727 135.210605 2.147263 16.020557
0.870000 0.143375 136.808205 2.219471 16.197604
0.880000 0.145023 138.406649 2.294023 16.376442
0.890000 0.146671 140.005953 2.370988 16.557131
0.900000 0.148319 141.606137 2.450431 16.739728
0.910000 0.149967 143.207217 2.532422 16.924291
0.920000 0.151615 144.809212 2.617029 17.110879
0.930000 0.153263 146.412141 2.704322 17.299550
0.940000 0.154911 148.016024 2.794370 17.490360
0.950000 0.156559 149.620880 2.887244 17.683367
0.960000 0.158207 151.226728 2.983014 17.878629
0.970000 0.159855 152.833589 3.081752 18.076201
0.980000 0.161503 154.441484 3.183531 18.276141
0.990000 0.163151 156.050433 3.288422 18.478504
1.000000 0.164799 157.660458 3.396497 18.683345
1.010000 0.166447 159.271580 3.507831 18.890721
1.020000 0.168095 160.883820 3.622497 19.100685
1.030000 0.169743 162.497201 3.740568 19.313294
1.040000 0.171391 164.111745 3.862119 19.528600
1.050000 0.173039 165.727475 3.987223 19.746657
1.060000 0.174687 167.344414 4.115957 19.967519
1.070000 0.176335 168.962584 4.248395 20.191239
1.080000 0.177983 170.582010 4.384611 20.417869
1.090000 0.179631 172.202715 4.524683 20.647460
1.100000 0.181279 173.824723 4.668684 20.880065
1.110000 0.182927 175.448058 4.816692 21.115734
1.120000 0.184575 177.072745 4.968781 21.354519
1.130000 0.186223 178.698808 5.125029 21.596468
1.140000 0.187871 180.326272 5.285511 21.841631
1.150000 0.189519 181.955163 5.450303 22.090058
1.160000 0.191167 183.585506 5.619481 22.341797
1.170000 0.192815 185.217327 5.793123 22.596897
1.180000 0.194463 186.850651 5.971304 22.855403
1.190000 0.196111 188.485504 6.154100 23.117364
1.200000 0.197759 190.121913 6.341588 23.382826
1.210000 0.199407 191.759905 6.533843 23.651834
1.220000 0.201055 193.399505 6.730942 23.924434
1.230000 0.202703 195.040741 6.932960 24.200671
1.240000 0.204351 196.683639 7.139973 24.480588
1.250000 0.205999 198.328227 7.352057 24.764230
1.260000 0.207647 199.974533 7.569286 25.051640
1.270000 0.209295 201.622583 7.791736 25.342859
1.280000 0.210943 203.272405 8.019481 25.637930
1.290000 0.212591 204.924028 8.252596 25.936893
1.300000 0.214239 206.577479 8.491154 26.239791
1.310000 0.215887 208.232785 8.735228 26.546662
1.320000 0.217535 209.889977 8.984893 26.857546
1.330000 0.219183 211.549081 9.240221 27.172482
1.340000 0.220831 213.210126 9.501284 27.491508
1.350000 0.222479 214.873141 9.768153 27.814661
1.360000 0.224127 216.538155 10.040900 28.141979
1.370000 0.225775 218.205196 10.319595 28.473499
1.380000 0.227423 219.874293 10.604309 28.809254
1.390000 0.229071 221.545475 10.895110 29.149281
0.010000 0.001569 1.473381 0.000900 1.099463
0.020000 0.003138 2.948191 0.002325 1.554751
0.030000 0.004707 4.423795 0.003950 1.875148
0.040000 0.006276 5.899971 0.005709 2.126637
0.050000 0.007845 7.376608 0.007603 2.336150
0.060000 0.009414 8.853640 0.009655 2.517857
0.070000 0.010983 10.331030 0.011898 2.680261
0.080000 0.012551 11.808757 0.014371 2.828894
0.090000 0.014120 13.286810 0.017112 2.967557
0.100000 0.015689 14.765184 0.020159 3.098962
0.110000 0.017258 16.243879 0.023547 3.225101
0.120000 0.018827 17.722899 0.027311 3.347468
0.130000 0.020396 19.202249 0.031479 3.467199
0.140000 0.021965 20.681936 0.036079 3.585167
0.150000 0.023534 22.161968 0.041136 3.702051
0.160000 0.025103 23.642353 0.046669 3.818378
0.170000 0.026672 25.123099 0.052698 3.934561
0.180000 0.028241 26.604214 0.059238 4.050918
0.190000 0.029810 28.085707 0.066302 4.167700
0.200000 0.031379 29.567586 0.073900 4.285096
0.210000 0.032948 31.049859 0.082042 4.403252
0.220000 0.034516 32.532532 0.090734 4.522277
0.230000 0.036085 34.015612 0.099981 4.642248
0.240000 0.037654 35.499107 0.109786 4.763219
0.250000 0.039223 36.983022 0.120152 4.885225
0.260000 0.040792 38.467363 0.131079 5.008285
0.270000 0.042361 39.952135 0.142569 5.132405
0.280000 0.043930 41.437342 0.154619 5.257583
0.290000 0.045499 42.922990 0.167230 5.383805
0.300000 0.047068 44.409083 0.180399 5.511056
0.310000 0.048637 45.895624 0.194124 5.639313
0.320000 0.050206 47.382616 0.208404 5.768551
0.330000 0.051775 48.870063 0.223237 5.898741
0.340000 0.053344 50.357969 0.238620 6.029856
0.350000 0.054913 51.846334 0.254552 6.161864
0.360000 0.056481 53.335163 0.271031 6.294736
0.370000 0.058050 54.824457 0.288058 6.428442
0.380000 0.059619 56.314218 0.305631 6.562954
0.390000 0.061188 57.804450 0.323750 6.698242
0.400000 0.062757 59.295152 0.342417 6.834281
0.410000 0.064326 60.786329 0.361634 6.971045
0.420000 0.065895 62.277980 0.381402 7.108511
0.430000 0.067464 63.770109 0.401725 7.246658
0.440000 0.069033 65.262717 0.422607 7.385466
0.450000 0.070602 66.755807 0.444054 7.524917
0.460000 0.072171 68.249379 0.466072 7.664997
0.470000 0.073740 69.743436 0.488667 7.805691
0.480000 0.075309 71.237979 0.511847 7.946990
0.490000 0.076878 72.733012 0.535623 8.088883
0.500000 0.078446 74.228537 0.560003 8.231364
0.510000 0.080015 75.724555 0.584999 8.374428
0.520000 0.081584 77.221069 0.610624 8.518073
0.530000 0.083153 78.718082 0.636891 8.662297
0.540000 0.084722 80.215597 0.663814 8.807101
0.550000 0.086291 81.713617 0.691408 8.952490
0.560000 0.087860 83.212145 0.719691 9.098467
0.570000 0.089429 84.711184 0.748679 9.245040
0.580000 0.090998 86.210738 0.778392 9.392216
0.590000 0.092567 87.710810 0.808849 9.540007
0.600000 0.094136 89.211406 0.840071 9.688424
0.610000 0.095705 90.712528 0.872079 9.837479
0.620000 0.097274 92.214181 0.904897 9.987189
0.630000 0.098843 93.716370 0.938548 10.137569
0.640000 0.100412 95.219101 0.973056 10.288636
0.650000 0.101980 96.722377 1.008448 10.440409
0.660000 0.103549 98.226205 1.044750 10.592908
0.670000 0.105118 99.730590 1.081990 10.746155
0.680000 0.106687 101.235538 1.120196 10.900172
0.690000 0.108256 102.741055 1.159397 11.054981
0.700000 0.109825 104.247147 1.199624 11.210608
0.710000 0.111394 105.753822 1.240908 11.367077
0.720000 0.112963 107.261086 1.283280 11.524414
0.730000 0.114532 108.768945 1.326774 11.682646
0.740000 0.116101 110.277409 1.371423 11.841802
0.750000 0.117670 111.786484 1.417261 12.001908
0.760000 0.119239 113.296178 1.464323 12.162995
0.770000 0.120808 114.806500 1.512645 12.325092
0.780000 0.122377 116.317458 1.562264 12.488229
0.790000 0.123945 117.829060 1.613217 12.652437
0.800000 0.125514 119.341316 1.665542 12.817747
0.810000 0.127083 120.854235 1.719277 12.984191
0.820000 0.128652 122.367826 1.774462 13.151801
0.830000 0.130221 123.882098 1.831137 13.320609
0.840000 0.131790 125.397063 1.889342 13.490649
0.850000 0.133359 126.912731 1.949118 13.661953
0.860000 0.134928 128.429110 2.010507 13.834556
0.870000 0.136497 129.946214 2.073552 14.008490
0.880000 0.138066 131.464051 2.138294 14.183790
0.890000 0.139635 132.982634 2.204778 14.360490
0.900000 0.141204 134.501975 2.273048 14.538624
0.910000 0.142773 136.022083 2.343147 14.718227
0.920000 0.144342 137.542973 2.415122 14.899334
0.930000 0.145910 139.064655 2.489016 15.081978
0.940000 0.147479 140.587142 2.564877 15.266195
0.950000 0.149048 142.110447 2.642751 15.452020
0.960000 0.150617 143.634582 2.722684 15.639487
0.970000 0.152186 145.159561 2.804723 15.828632
0.980000 0.153755 146.685396 2.888918 16.019490
0.990000 0.155324 148.212102 2.975315 16.212094
1.000000 0.156893 149.739692 3.063963 16.406482
1.010000 0.158462 151.268180 3.154912 16.602686
1.020000 0.160031 152.797580 3.248210 16.800742
1.030000 0.161600 154.327906 3.343908 17.000686
1.040000 0.163169 155.859173 3.442055 17.202551
1.050000 0.164738 157.391396 3.542703 17.406372
1.060000 0.166307 158.924590 3.645902 17.612183
1.070000 0.167876 160.458769 3.751704 17.820020
1.080000 0.169444 161.993950 3.860160 18.029917
1.090000 0.171013 163.530147 3.971323 18.241907
1.100000 0.172582 165.067376 4.085244 18.456026
1.110000 0.174151 166.605654 4.201977 18.672306
1.120000 0.175720 168.144997 4.321574 18.890781
1.130000 0.177289 169.685420 4.444089 19.111486
1.140000 0.178858 171.226940 4.569577 19.334455
1.150000 0.180427 172.769575 4.698090 19.559719
1.160000 0.181996 174.313340 4.829684 19.787313
1.170000 0.183565 175.858253 4.964412 20.017270
1.180000 0.185134 177.404332 5.102331 20.249623
1.190000 0.186703 178.951593 5.243496 20.484404
1.200000 0.188272 180.500053 5.387962 20.721646
1.210000 0.189841 182.049732 5.535785 20.961382
1.220000 0.191409 183.600647 5.687022 21.203643
1.230000 0.192978 185.152815 5.841729 21.448463
1.240000 0.194547 186.706255 5.999963 21.695872
1.250000 0.196116 188.260986 6.161781 21.945903
1.260000 0.197685 189.817025 6.327241 22.198587
1.270000 0.199254 191.374393 6.496400 22.453956
1.280000 0.200823 192.933107 6.669316 22.712040
1.290000 0.202392 194.493187 6.846048 22.972871
1.300000 0.203961 196.054652 7.026653 23.236479
1.310000 0.205530 197.617522 7.211190 23.502896
1.320000 0.207099 199.181815 7.399719 23.772151
1.330000 0.208668 200.747551 7.592298 24.044276
1.340000 0.210237 202.314751 7.788986 24.319299
1.350000 0.211806 203.883435 7.989844 24.597251
1.360000 0.213374 205.453621 8.194930 24.878161
1.370000 0.214943 207.025332 8.404304 25.162059
1.380000 0.216512 208.598586 8.618027 25.448975
1.390000 0.218081 210.173406 8.836157 25.738937
0.010000 0.001538 1.444737 0.000903 1.104159
0.020000 0.003077 2.890925 0.002398 1.575982
0.030000 0.004615 4.337964 0.004193 1.917606
0.040000 0.006154 5.785652 0.006244 2.193807
0.050000 0.007692 7.233888 0.008563 2.430865
0.060000 0.009231 8.682619 0.011184 2.642498
0.070000 0.010769 10.131815 0.014143 2.836848
0.080000 0.012307 11.581461 0.017481 3.019144
0.090000 0.013846 13.031550 0.021235 3.192918
0.100000 0.015384 14.482080 0.025436 3.360644
0.110000 0.016923 15.933054 0.030114 3.524094
0.120000 0.018461 17.384476 0.035293 3.684559
0.130000 0.019999 18.836351 0.040992 3.842990
0.140000 0.021538 20.288685 0.047225 4.000089
0.150000 0.023076 21.741483 0.054003 4.156373
0.160000 0.024615 23.194751 0.061333 4.312223
0.170000 0.026153 24.648495 0.069216 4.467913
0.180000 0.027692 26.102719 0.077653 4.623638
0.190000 0.029230 27.557426 0.086640 4.779528
0.200000 0.030768 29.012621 0.096172 4.935668
0.210000 0.032307 30.468306 0.106240 5.092105
0.220000 0.033845 31.924483 0.116835 5.248858
0.230000 0.035384 33.381154 0.127946 5.405923
0.240000 0.036922 34.838318 0.139562 5.563282
0.250000 0.038460 36.295977 0.151669 5.720903
0.260000 0.039999 37.754130 0.164255 5.878748
0.270000 0.041537 39.212776 0.177306 6.036771
0.280000 0.043076 40.671913 0.190809 6.194923
0.290000 0.044614 42.131541 0.204752 6.353155
0.300000 0.046153 43.591657 0.219122 6.511416
0.310000 0.047691 45.052259 0.233909 6.669657
0.320000 0.049229 46.513344 0.249100 6.827830
0.330000 0.050768 47.974911 0.264688 6.985892
0.340000 0.052306 49.436955 0.280664 7.143799
0.350000 0.053845 50.899476 0.297021 7.301514
0.360000 0.055383 52.362469 0.313753 7.459003
0.370000 0.056922 53.825931 0.330856 7.616235
0.380000 0.058460 55.289862 0.348328 7.773184
0.390000 0.059998 56.754256 0.366168 7.929828
0.400000 0.061537 58.219113 0.384376 8.086151
0.410000 0.063075 59.684430 0.402956 8.242139
0.420000 0.064614 61.150205 0.421910 8.397783
0.430000 0.066152 62.616435 0.441246 8.553078
0.440000 0.067690 64.083119 0.460970 8.708024
0.450000 0.069229 65.550257 0.481092 8.862624
0.460000 0.070767 67.017846 0.501624 9.016884
0.470000 0.072306 68.485886 0.522577 9.170817
0.480000 0.073844 69.954376 0.543968 9.324436
0.490000 0.075383 71.423317 0.565811 9.477758
0.500000 0.076921 72.892708 0.588125 9.630805
0.510000 0.078459 74.362550 0.610931 9.783600
0.520000 0.079998 75.832845 0.634248 9.936170
0.530000 0.081536 77.303593 0.658099 10.088545
0.540000 0.083075 78.774796 0.682511 10.240757
0.550000 0.084613 80.246457 0.707507 10.392839
0.560000 0.086152 81.718578 0.733117 10.544830
0.570000 0.087690 83.191161 0.759368 10.696768
0.580000 0.089228 84.664211 0.786291 10.848693
0.590000 0.090767 86.137732 0.813919 11.000649
0.600000 0.092305 87.611726 0.842284 11.152679
0.610000 0.093844 89.086200 0.871420 11.304830
0.620000 0.095382 90.561158 0.901364 11.457150
0.630000 0.096920 92.036606 0.932153 11.609687
0.640000 0.098459 93.512550 0.963824 11.762491
0.650000 0.099997 94.988995 0.996418 11.915614
0.660000 0.101536 96.465949 1.029975 12.069107
0.670000 0.103074 97.943419 1.064536 12.223024
0.680000 0.104613 99.421413 1.100145 12.377420
0.690000 0.106151 100.899939 1.136845 12.532348
0.700000 0.107689 102.379004 1.174682 12.687865
0.710000 0.109228 103.858618 1.213700 12.844025
0.720000 0.110766 105.338791 1.253948 13.000887
0.730000 0.112305 106.819531 1.295472 13.158508
0.740000 0.113843 108.300849 1.338322 13.316943
0.750000 0.115381 109.782755 1.382547 13.476252
0.760000 0.116920 111.265261 1.428197 13.636493
0.770000 0.118458 112.748376 1.475325 13.797724
0.780000 0.119997 114.232114 1.523983 13.960003
0.790000 0.121535 115.716486 1.574222 14.123390
0.800000 0.123074 117.201503 1.626099 14.287942
0.810000 0.124612 118.687180 1.679666 14.453719
0.820000 0.126150 120.173529 1.734980 14.620781
0.830000 0.127689 121.660563 1.792097 14.789184
0.840000 0.129227 123.148296 1.851074 14.958990
0.850000 0.130766 124.636743 1.911969 15.130256
0.860000 0.132304 126.125918 1.974842 15.303041
0.870000 0.133843 127.615835 2.039750 15.477404
0.880000 0.135381 129.106511 2.106755 15.653404
0.890000 0.136919 130.597960 2.175918 15.831098
0.900000 0.138458 132.090199 2.247301 16.010546
0.910000 0.139996 133.583244 2.320966 16.191805
0.920000 0.141535 135.077110 2.396977 16.374934
0.930000 0.143073 136.571816 2.475399 16.559990
0.940000 0.144611 138.067379 2.556297 16.747031
0.950000 0.146150 139.563815 2.639736 16.936116
0.960000 0.147688 141.061144 2.725785 17.127300
0.970000 0.149227 142.559383 2.814510 17.320642
0.980000 0.150765 144.058550 2.905981 17.516198
0.990000 0.152304 145.558665 3.000268 17.714025
1.000000 0.153842 147.059747 3.097441 17.914182
1.010000 0.155380 148.561815 3.197571 18.116723
1.020000 0.156919 150.064890 3.300733 18.321705
1.030000 0.158457 151.568991 3.406999 18.529185
1.040000 0.159996 153.074140 3.516444 18.739220
1.050000 0.161534 154.580356 3.629145 18.951865
1.060000 0.163073 156.087661 3.745177 19.167177
1.070000 0.164611 157.596077 3.864619 19.385211
1.080000 0.166149 159.105625 3.987550 19.606023
1.090000 0.167688 160.616328 4.114050 19.829670
1.100000 0.169226 162.128209 4.244201 20.056207
1.110000 0.170765 163.641289 4.378085 20.285689
1.120000 0.172303 165.155592 4.515785 20.518174
1.130000 0.173841 166.671143 4.657387 20.753715
1.140000 0.175380 168.187964 4.802976 20.992369
1.150000 0.176918 169.706080 4.952639 21.234192
1.160000 0.178457 171.225515 5.106466 21.479239
1.170000 0.179995 172.746295 5.264545 21.727565
1.180000 0.181534 174.268444 5.426968 21.979228
1.190000 0.183072 175.791988 5.593825 22.234281
1.200000 0.184610 177.316954 5.765210 22.492781
1.210000 0.186149 178.843366 5.941218 22.754784
1.220000 0.187687 180.371253 6.121943 23.020345
1.230000 0.189226 181.900641 6.307482 23.289520
1.240000 0.190764 183.431557 6.497932 23.562366
1.250000 0.192302 184.964029 6.693391 23.838937
1.260000 0.193841 186.498085 6.893960 24.119289
1.270000 0.195379 188.033754 7.099737 24.403480
1.280000 0.196918 189.571063 7.310826 24.691564
1.290000 0.198456 191.110043 7.527327 24.983597
1.300000 0.199995 192.650722 7.749343 25.279635
1.310000 0.201533 194.193131 7.976978 25.579735
1.320000 0.203071 195.737299 8.210336 25.883951
1.330000 0.204610 197.283257 8.449522 26.192341
1.340000 0.206148 198.831035 8.694642 26.504959
1.350000 0.207687 200.380665 8.945799 26.821862
1.360000 0.209225 201.932178 9.203101 27.143104
1.370000 0.210764 203.485606 9.466654 27.468742
1.380000 0.212302 205.040981 9.736564 27.798830
1.390000 0.213840 206.598335 10.012936 28.133425
0.010000 0.001602 1.504881 0.000955 1.130329
0.020000 0.003205 3.011285 0.002488 1.605431
0.030000 0.004807 4.518545 0.004245 1.941909
0.040000 0.006410 6.026425 0.006145 2.206799
0.050000 0.008012 7.534800 0.008176 2.427535
0.060000 0.009615 9.043596 0.010352 2.618604
0.070000 0.011217 10.552771 0.012700 2.788739
0.080000 0.012819 12.062296 0.015254 2.943658
0.090000 0.014422 13.572154 0.018048 3.087316
0.100000 0.016024 15.082339 0.021119 3.222562
0.110000 0.017627 16.592845 0.024501 3.351506
0.120000 0.019229 18.103675 0.028228 3.475751
0.130000 0.020831 19.614831 0.032332 3.596531
0.140000 0.022434 21.126317 0.036841 3.714812
0.150000 0.024036 22.638141 0.041783 3.831356
0.160000 0.025639 24.150310 0.047182 3.946768
0.170000 0.027241 25.662830 0.053060 4.061532
0.180000 0.028844 27.175711 0.059439 4.176037
0.190000 0.030446 28.688961 0.066334 4.290594
0.200000 0.032048 30.202587 0.073763 4.405454
0.210000 0.033651 31.716599 0.081740 4.520816
0.220000 0.035253 33.231003 0.090276 4.636840
0.230000 0.036856 34.745808 0.099383 4.753652
0.240000 0.038458 36.261022 0.109070 4.871351
0.250000 0.040061 37.776652 0.119345 4.990013
0.260000 0.041663 39.292704 0.130215 5.109697
0.270000 0.043265 40.809186 0.141687 5.230444
0.280000 0.044868 42.326104 0.153765 5.352285
0.290000 0.046470 43.843465 0.166455 5.475240
0.300000 0.048073 45.361273 0.179761 5.599321
0.310000 0.049675 46.879536 0.193685 5.724531
0.320000 0.051277 48.398257 0.208233 5.850871
0.330000 0.052880 49.917443 0.223408 5.978336
0.340000 0.054482 51.437098 0.239212 6.106918
0.350000 0.056085 52.957227 0.255650 6.236605
0.360000 0.057687 54.477835 0.272725 6.367386
0.370000 0.059290 55.998927 0.290441 6.499248
0.380000 0.060892 57.520505 0.308804 6.632176
0.390000 0.062494 59.042576 0.327817 6.766156
0.400000 0.064097 60.565142 0.347486 6.901174
0.410000 0.065699 62.088209 0.367818 7.037215
0.420000 0.067302 63.611779 0.388819 7.174268
0.430000 0.068904 65.135857 0.410497 7.312319
0.440000 0.070506 66.660448 0.432859 7.451358
0.450000 0.072109 68.185555 0.455916 7.591374
0.460000 0.073711 69.711181 0.479677 7.732359
0.470000 0.075314 71.237332 0.504153 7.874307
0.480000 0.076916 72.764012 0.529356 8.017211
0.490000 0.078519 74.291224 0.555300 8.161066
0.500000 0.080121 75.818974 0.581998 8.305872
0.510000 0.081723 77.347265 0.609465 8.451626
0.520000 0.083326 78.876102 0.637717 8.598329
0.530000 0.084928 80.405490 0.666771 8.745984
0.540000 0.086531 81.935434 0.696646 8.894594
0.550000 0.088133 83.465939 0.727361 9.044166
0.560000 0.089736 84.997010 0.758937 9.194706
0.570000 0.091338 86.528653 0.791395 9.346222
0.580000 0.092940 88.060874 0.824758 9.498726
0.590000 0.094543 89.593677 0.859049 9.652228
0.600000 0.096145 91.127070 0.894295 9.806743
0.610000 0.097748 92.661058 0.930520 9.962283
0.620000 0.099350 94.195648 0.967752 10.118867
0.630000 0.100952 95.730848 1.006020 10.276510
0.640000 0.102555 97.266662 1.045353 10.435231
0.650000 0.104157 98.803100 1.085782 10.595051
0.660000 0.105760 100.340169 1.127339 10.755991
0.670000 0.107362 101.877876 1.170055 10.918072
0.680000 0.108965 103.416229 1.213966 11.081319
0.690000 0.110567 104.955238 1.259106 11.245755
0.700000 0.112169 106.494909 1.305511 11.411406
0.710000 0.113772 108.035253 1.353219 11.578299
0.720000 0.115374 109.576277 1.402267 11.746462
0.730000 0.116977 111.117993 1.452695 11.915922
0.740000 0.118579 112.660409 1.504543 12.086710
0.750000 0.120182 114.203536 1.557853 12.258854
0.760000 0.121784 115.747383 1.612665 12.432387
0.770000 0.123386 117.291962 1.669025 12.607339
0.780000 0.124989 118.837282 1.726975 12.783744
0.790000 0.126591 120.383357 1.786562 12.961633
0.800000 0.128194 121.930196 1.847830 13.141042
0.810000 0.129796 123.477811 1.910828 13.322004
0.820000 0.131398 125.026216 1.975603 13.504554
0.830000 0.133001 126.575421 2.042204 13.688728
0.840000 0.134603 128.125440 2.110680 13.874562
0.850000 0.136206 129.676285 2.181083 14.062092
0.860000 0.137808 131.227970 2.253463 14.251355
0.870000 0.139411 132.780509 2.327874 14.442388
0.880000 0.141013 134.333915 2.404367 14.635229
0.890000 0.142615 135.888202 2.482998 14.829916
0.900000 0.144218 137.443385 2.563820 15.026488
0.910000 0.145820 138.999478 2.646890 15.224983
0.920000 0.147423 140.556497 2.732264 15.425440
0.930000 0.149025 142.114456 2.819998 15.627899
0.940000 0.150627 143.673372 2.910151 15.832399
0.950000 0.152230 145.233260 3.002781 16.038980
0.960000 0.153832 146.794136 3.097947 16.247682
0.970000 0.155435 148.356017 3.195709 16.458545
0.980000 0.157037 149.918920 3.296129 16.671609
0.990000 0.158640 151.482861 3.399266 16.886915
1.000000 0.160242 153.047858 3.505184 17.104503
1.010000 0.161844 154.613928 3.613944 17.324415
1.020000 0.163447 156.181089 3.725610 17.546690
1.030000 0.165049 157.749359 3.840246 17.771370
1.040000 0.166652 159.318757 3.957916 17.998495
1.050000 0.168254 160.889301 4.078684 18.228107
1.060000 0.169857 162.461011 4.202618 18.460246
1.070000 0.171459 164.033905 4.329781 18.694954
1.080000 0.173061 165.608002 4.460242 18.932271
1.090000 0.174664 167.183323 4.594067 19.172238
1.100000 0.176266 168.759888 4.731324 19.414896
1.110000 0.177869 170.337716 4.872080 19.660287
1.120000 0.179471 171.916828 5.016404 19.908450
1.130000 0.181073 173.497244 5.164365 20.159426
1.140000 0.182676 175.078987 5.316032 20.413257
1.150000 0.184278 176.662076 5.471474 20.669982
1.160000 0.185881 178.246534 5.630762 20.929642
1.170000 0.187483 179.832382 5.793967 21.192277
1.180000 0.189086 181.419642 5.961157 21.457927
1.190000 0.190688 183.008335 6.132405 21.726633
1.200000 0.192290 184.598485 6.307782 21.998434
1.210000 0.193893 186.190114 6.487358 22.273370
1.220000 0.195495 187.783244 6.671206 22.551480
1.230000 0.197098 189.377899 6.859397 22.832803
1.240000 0.198700 190.974102 7.052004 23.117380
1.250000 0.200303 192.571877 7.249097 23.405247
1.260000 0.201905 194.171246 7.450750 23.696444
1.270000 0.203507 195.772234 7.657034 23.991010
1.280000 0.205110 197.374864 7.868021 24.288982
1.290000 0.206712 198.979162 8.083785 24.590398
1.300000 0.208315 200.585151 8.304396 24.895296
1.310000 0.209917 202.192856 8.529928 25.203714
1.320000 0.211519 203.802301 8.760451 25.515687
1.330000 0.213122 205.413512 8.996039 25.831252
1.340000 0.214724 207.026513 9.236763 26.150447
1.350000 0.216327 208.641330 9.482693 26.473307
1.360000 0.217929 210.257988 9.733903 26.799867
1.370000 0.219532 211.876514 9.990462 27.130164
1.380000 0.221134 213.496931 10.252441 27.464231
1.390000 0.222736 215.119267 10.519911 27.802103
0.010000 0.001614 1.515708 0.001063 1.193289
0.020000 0.003228 3.033157 0.002934 1.732958
0.030000 0.004842 4.551694 0.005285 2.137374
0.040000 0.006455 6.071094 0.008059 2.473281
0.050000 0.008069 7.591242 0.011253 2.767666
0.060000 0.009683 9.112075 0.014883 3.034539
0.070000 0.011297 10.633552 0.018972 3.282159
0.080000 0.012911 12.155647 0.023539 3.515782
0.090000 0.014525 13.678344 0.028598 3.738919
0.100000 0.016138 15.201630 0.034159 3.953997
0.110000 0.017752 16.725499 0.040226 4.162727
0.120000 0.019366 18.249942 0.046796 4.366336
0.130000 0.020980 19.774953 0.053861 4.565706
0.140000 0.022594 21.300527 0.061408 4.761478
0.150000 0.024208 22.826656 0.069420 4.954109
0.160000 0.025821 24.353334 0.077876 5.143929
0.170000 0.027435 25.880555 0.086752 5.331166
0.180000 0.029049 27.408309 0.096022 5.515980
0.190000 0.030663 28.936589 0.105658 5.698473
0.200000 0.032277 30.465385 0.115631 5.878710
0.210000 0.033891 31.994687 0.125910 6.056728
0.220000 0.035504 33.524486 0.136468 6.232541
0.230000 0.037118 35.054770 0.147274 6.406152
0.240000 0.038732 36.585529 0.158300 6.577554
0.250000 0.040346 38.116752 0.169519 6.746734
0.260000 0.041960 39.648427 0.180906 6.913679
0.270000 0.043574 41.180543 0.192437 7.078377
0.280000 0.045188 42.713088 0.204091 7.240814
0.290000 0.046801 44.246052 0.215848 7.400985
0.300000 0.048415 45.779423 0.227692 7.558883
0.310000 0.050029 47.313189 0.239607 7.714512
0.320000 0.051643 48.847342 0.251583 7.867877
0.330000 0.053257 50.381869 0.263610 8.018991
0.340000 0.054871 51.916761 0.275682 8.167871
0.350000 0.056484 53.452009 0.287795 8.314542
0.360000 0.058098 54.987604 0.299949 8.459032
0.370000 0.059712 56.523537 0.312146 8.601376
0.380000 0.061326 58.059801 0.324391 8.741615
0.390000 0.062940 59.596387 0.336691 8.879794
0.400000 0.064554 61.133290 0.349056 9.015962
0.410000 0.066167 62.670503 0.361499 9.150174
0.420000 0.067781 64.208020 0.374036 9.282489
0.430000 0.069395 65.745837 0.386684 9.412971
0.440000 0.071009 67.283950 0.399464 9.541685
0.450000 0.072623 68.822355 0.412398 9.668701
0.460000 0.074237 70.361049 0.425511 9.794093
0.470000 0.075850 71.900031 0.438830 9.917936
0.480000 0.077464 73.439298 0.452384 10.040309
0.490000 0.079078 74.978851 0.466205 10.161293
0.500000 0.080692 76.518688 0.480325 10.280969
0.510000 0.082306 78.058812 0.494780 10.399424
0.520000 0.083920 79.599222 0.509606 10.516743
0.530000 0.085534 81.139921 0.524841 10.633013
0.540000 0.087147 82.680912 0.540525 10.748323
0.550000 0.088761 84.222198 0.556700 10.862762
0.560000 0.090375 85.763783 0.573409 10.976422
0.570000 0.091989 87.305671 0.590695 11.089392
0.580000 0.093603 88.847867 0.608604 11.201763
0.590000 0.095217 90.390379 0.627182 11.313629
0.600000 0.096830 91.933211 0.646476 11.425079
0.610000 0.098444 93.476371 0.666536 11.536205
0.620000 0.100058 95.019866 0.687410 11.647099
0.630000 0.101672 96.563705 0.709148 11.757852
0.640000 0.103286 98.107896 0.731801 11.868553
0.650000 0.104900 99.652449 0.755421 11.979294
0.660000 0.106513 101.197372 0.780060 12.090164
0.670000 0.108127 102.742677 0.805770 12.201250
0.680000 0.109741 104.288374 0.832604 12.312642
0.690000 0.111355 105.834475 0.860615 12.424426
0.700000 0.112969 107.380990 0.889857 12.536687
0.710000 0.114583 108.927931 0.920384 12.649511
0.720000 0.116196 110.475312 0.952249 12.762982
0.730000 0.117810 112.023146 0.985507 12.877182
0.740000 0.119424 113.571444 1.020213 12.992193
0.750000 0.121038 115.120222 1.056419 13.108094
0.760000 0.122652 116.669493 1.094181 13.224965
0.770000 0.124266 118.219271 1.133553 13.342884
0.780000 0.125880 119.769571 1.174587 13.461926
0.790000 0.127493 121.320408 1.217340 13.582166
0.800000 0.129107 122.871798 1.261863 13.703678
0.810000 0.130721 124.423755 1.308211 13.826534
0.820000 0.132335 125.976296 1.356438 13.950804
0.830000 0.133949 127.529437 1.406595 14.076558
0.840000 0.135563 129.083194 1.458737 14.203863
0.850000 0.137176 130.637584 1.512915 14.332785
0.860000 0.138790 132.192623 1.569183 14.463389
0.870000 0.140404 133.748329 1.627592 14.595739
0.880000 0.142018 135.304719 1.688194 14.729897
0.890000 0.143632 136.861810 1.751042 14.865923
0.900000 0.145246 138.419621 1.816186 15.003876
0.910000 0.146859 139.978168 1.883678 15.143814
0.920000 0.148473 141.537469 1.953568 15.285793
0.930000 0.150087 143.097544 2.025909 15.429869
0.940000 0.151701 144.658410 2.100751 15.576095
0.950000 0.153315 146.220085 2.178143 15.724524
0.960000 0.154929 147.782589 2.258138 15.875207
0.970000 0.156542 149.345940 2.340785 16.028193
0.980000 0.158156 150.910157 2.426134 16.183533
0.990000 0.159770 152.475259 2.514236 16.341272
1.000000 0.161384 154.041264 2.605142 16.501459
1.010000 0.162998 155.608193 2.698902 16.664137
1.020000 0.164612 157.176065 2.795566 16.829353
1.030000 0.166226 158.744898 2.895186 16.997148
1.040000 0.167839 160.314714 2.997811 17.167565
1.050000 0.169453 161.885530 3.103494 17.340646
1.060000 0.171067 163.457368 3.212285 17.516431
1.070000 0.172681 165.030248 3.324235 17.694959
1.080000 0.174295 166.604188 3.439398 17.876271
1.090000 0.175909 168.179210 3.557825 18.060402
1.100000 0.177522 169.755333 3.679568 18.247392
1.110000 0.179136 171.332578 3.804681 18.437275
1.120000 0.180750 172.910966 3.933218 18.630089
1.130000 0.182364 174.490517 4.065232 18.825868
1.140000 0.183978 176.071252 4.200778 19.024646
1.150000 0.185592 177.653191 4.339911 19.226459
1.160000 0.187205 179.236356 4.482687 19.431339
1.170000 0.188819 180.820768 4.629163 19.639320
1.180000 0.190433 182.406448 4.779395 19.850433
1.190000 0.192047 183.993416 4.933441 20.064712
1.200000 0.193661 185.581696 5.091360 20.282187
1.210000 0.195275 187.171308 5.253211 20.502890
1.220000 0.196888 188.762274 5.419055 20.726853
1.230000 0.198502 190.354616 5.588951 20.954105
1.240000 0.200116 191.948355 5.762961 21.184677
1.250000 0.201730 193.543515 5.941148 21.418600
1.260000 0.203344 195.140118 6.123576 21.655903
1.270000 0.204958 196.738185 6.310308 21.896616
1.280000 0.206572 198.337739 6.501409 22.140769
1.290000 0.208185 199.938804 6.696945 22.388390
1.300000 0.209799 201.541402 6.896983 22.639510
1.310000 0.211413 203.145556 7.101590 22.894157
1.320000 0.213027 204.751290 7.310835 23.152361
1.330000 0.214641 206.358626 7.524787 23.414149
1.340000 0.216255 207.967590 7.743516 23.679552
1.350000 0.217868 209.578203 7.967093 23.948598
1.360000 0.219482 211.190491 8.195589 24.221315
1.370000 0.221096 212.804477 8.429077 24.497733
1.380000 0.222710 214.420186 8.667631 24.777880
1.390000 0.224324 216.037642 8.911325 25.061785
0.010000 0.001563 1.467809 0.000930 1.121281
0.020000 0.003126 2.937106 0.002439 1.597243
0.030000 0.004689 4.407248 0.004179 1.936128
0.040000 0.006252 5.878005 0.006071 2.203974
0.050000 0.007815 7.349256 0.008099 2.427851
0.060000 0.009378 8.820928 0.010275 2.622089
0.070000 0.010941 10.292979 0.012625 2.795353
0.080000 0.012504 11.765380 0.015181 2.953337
0.090000 0.014067 13.238115 0.017980 3.099997
0.100000 0.015630 14.711177 0.021058 3.238197
0.110000 0.017193 16.184562 0.024452 3.370076
0.120000 0.018756 17.658271 0.028199 3.497264
0.130000 0.020318 19.132309 0.032333 3.621032
0.140000 0.021881 20.606680 0.036889 3.742379
0.150000 0.023444 22.081393 0.041897 3.862104
0.160000 0.025007 23.556455 0.047389 3.980849
0.170000 0.026570 25.031876 0.053391 4.099133
0.180000 0.028133 26.507666 0.059931 4.217379
0.190000 0.029696 27.983835 0.067034 4.335933
0.200000 0.031259 29.460393 0.074721 4.455075
0.210000 0.032822 30.937350 0.083013 4.575037
0.220000 0.034385 32.414716 0.091931 4.696006
0.230000 0.035948 33.892503 0.101492 4.818135
0.240000 0.037511 35.370719 0.111713 4.941548
0.250000 0.039074 36.849375 0.122609 5.066343
0.260000 0.040637 38.328481 0.134193 5.192600
0.270000 0.042200 39.808046 0.146478 5.320379
0.280000 0.043763 41.288078 0.159476 5.449728
0.290000 0.045326 42.768588 0.173199 5.580682
0.300000 0.046889 44.249584 0.187654 5.713265
0.310000 0.048452 45.731074 0.202853 5.847493
0.320000 0.050015 47.213066 0.218803 5.983376
0.330000 0.051578 48.695568 0.235511 6.120916
0.340000 0.053141 50.178588 0.252987 6.260111
0.350000 0.054704 51.662134 0.271236 6.400955
0.360000 0.056267 53.146211 0.290265 6.543437
0.370000 0.057830 54.630829 0.310081 6.687547
0.380000 0.059392 56.115993 0.330690 6.833269
0.390000 0.060955 57.601709 0.352098 6.980588
0.400000 0.062518 59.087985 0.374313 7.129485
0.410000 0.064081 60.574826 0.397339 7.279943
0.420000 0.065644 62.062239 0.421183 7.431944
0.430000 0.067207 63.550229 0.445853 7.585467
0.440000 0.068770 65.038803 0.471354 7.740495
0.450000 0.070333 66.527965 0.497695 7.897009
0.460000 0.071896 68.017723 0.524882 8.054989
0.470000 0.073459 69.508080 0.552923 8.214418
0.480000 0.075022 70.999044 0.581827 8.375279
0.490000 0.076585 72.490619 0.611603 8.537555
0.500000 0.078148 73.982810 0.642260 8.701231
0.510000 0.079711 75.475623 0.673808 8.866291
0.520000 0.081274 76.969064 0.706257 9.032722
0.530000 0.082837 78.463137 0.739618 9.200511
0.540000 0.084400 79.957849 0.773904 9.369647
0.550000 0.085963 81.453204 0.809126 9.540118
0.560000 0.087526 82.949208 0.845298 9.711917
0.570000 0.089089 84.445867 0.882433 9.885034
0.580000 0.090652 85.943185 0.920547 10.059462
0.590000 0.092215 87.441170 0.959654 10.235197
0.600000 0.093778 88.939825 0.999771 10.412232
0.610000 0.095341 90.439158 1.040915 10.590565
0.620000 0.096904 91.939174 1.083103 10.770194
0.630000 0.098466 93.439879 1.126354 10.951118
0.640000 0.100029 94.941279 1.170688 11.133336
0.650000 0.101592 96.443380 1.216124 11.316851
0.660000 0.103155 97.946189 1.262684 11.501664
0.670000 0.104718 99.449712 1.310390 11.687779
0.680000 0.106281 100.953955 1.359264 11.875202
0.690000 0.107844 102.458926 1.409331 12.063938
0.700000 0.109407 103.964632 1.460614 12.253993
0.710000 0.110970 105.471078 1.513140 12.445377
0.720000 0.112533 106.978274 1.566934 12.638097
0.730000 0.114096 108.486226 1.622023 12.832163
0.740000 0.115659 109.994941 1.678436 13.027588
0.750000 0.117222 111.504428 1.736202 13.224382
0.760000 0.118785 113.014694 1.795350 13.422559
0.770000 0.120348 114.525747 1.855911 13.622131
0.780000 0.121911 116.037597 1.917916 13.823114
0.790000 0.123474 117.550251 1.981398 14.025524
0.800000 0.125037 119.063717 2.046390 14.229376
0.810000 0.126600 120.578006 2.112926 14.434687
0.820000 0.128163 122.093126 2.181040 14.641476
0.830000 0.129726 123.609087 2.250770 14.849761
0.840000 0.131289 125.125897 2.322150 15.059560
0.850000 0.132852 126.643567 2.395219 15.270895
0.860000 0.134415 128.162107 2.470014 15.483786
0.870000 0.135978 129.681527 2.546576 15.698253
0.880000 0.137540 131.201837 2.624942 15.914320
0.890000 0.139103 132.723048 2.705155 16.132008
0.900000 0.140666 134.245171 2.787255 16.351340
0.910000 0.142229 135.768217 2.871284 16.572341
0.920000 0.143792 137.292197 2.957286 16.795034
0.930000 0.145355 138.817123 3.045303 17.019444
0.940000 0.146918 140.343006 3.135381 17.245597
0.950000 0.148481 141.869858 3.227565 17.473517
0.960000 0.150044 143.397692 3.321900 17.703231
0.970000 0.151607 144.926521 3.418432 17.934765
0.980000 0.153170 146.456356 3.517210 18.168146
0.990000 0.154733 147.987210 3.618280 18.403402
1.000000 0.156296 149.519097 3.721691 18.640560
1.010000 0.157859 151.052030 3.827493 18.879648
1.020000 0.159422 152.586023 3.935736 19.120694
1.030000 0.160985 154.121089 4.046469 19.363727
1.040000 0.162548 155.657242 4.159744 19.608775
1.050000 0.164111 157.194497 4.275612 19.855869
1.060000 0.165674 158.732868 4.394127 20.105037
1.070000 0.167237 160.272370 4.515339 20.356308
1.080000 0.168800 161.813017 4.639304 20.609714
1.090000 0.170363 163.354826 4.766074 20.865283
1.100000 0.171926 164.897810 4.895704 21.123046
1.110000 0.173489 166.441986 5.028249 21.383033
1.120000 0.175052 167.987369 5.163764 21.645275
1.130000 0.176614 169.533975 5.302305 21.909803
1.140000 0.178177 171.081822 5.443928 22.176647
1.150000 0.179740 172.630924 5.588690 22.445838
1.160000 0.181303 174.181299 5.736647 22.717407
1.170000 0.182866 175.732963 5.887858 22.991385
1.180000 0.184429 177.285934 6.042380 23.267804
1.190000 0.185992 178.840228 6.200271 23.546694
1.200000 0.187555 180.395864 6.361589 23.828086
1.210000 0.189118 181.952859 6.526394 24.112012
1.220000 0.190681 183.511230 6.694744 24.398504
1.230000 0.192244 185.070995 6.866698 24.687591
1.240000 0.193807 186.632174 7.042316 24.979305
1.250000 0.195370 188.194784 7.221658 25.273677
1.260000 0.196933 189.758843 7.404783 25.570739
1.270000 0.198496 191.324371 7.591752 25.870521
1.280000 0.200059 192.891387 7.782624 26.173055
1.290000 0.201622 194.459909 7.977460 26.478370
1.300000 0.203185 196.029957 8.176319 26.786498
1.310000 0.204748 197.601551 8.379264 27.097470
1.320000 0.206311 199.174709 8.586353 27.411315
1.330000 0.207874 200.749452 8.797648 27.728064
1.340000 0.209437 202.325800 9.013208 28.047747
1.350000 0.211000 203.903772 9.233094 28.370394
1.360000 0.212563 205.483390 9.457366 28.696036
1.370000 0.214126 207.064673 9.686085 29.024701
1.380000 0.215688 208.647641 9.919311 29.356419
1.390000 0.217251 210.232317 10.157102 29.691218
0.010000 0.001542 1.448210 0.000897 1.103350
0.020000 0.003084 2.897850 0.002335 1.567018
0.030000 0.004626 4.348292 0.003974 1.894763
0.040000 0.006168 5.799309 0.005735 2.152046
0.050000 0.007711 7.250784 0.007602 2.365704
0.060000 0.009253 8.702645 0.009587 2.549939
0.070000 0.010795 10.154850 0.011715 2.713339
0.080000 0.012337 11.607371 0.014017 2.861546
0.090000 0.013879 13.060193 0.016527 2.998478
0.100000 0.015421 14.513307 0.019281 3.126973
0.110000 0.016963 15.966711 0.022314 3.249146
0.120000 0.018505 17.420403 0.025660 3.366611
0.130000 0.020048 18.874389 0.029354 3.480622
0.140000 0.021590 20.328674 0.033427 3.592169
0.150000 0.023132 21.783263 0.037909 3.702039
0.160000 0.024674 23.238166 0.042828 3.810866
0.170000 0.026216 24.693391 0.048211 3.919162
0.180000 0.027758 26.148946 0.054083 4.027344
0.190000 0.029300 27.604841 0.060467 4.135750
0.200000 0.030842 29.061087 0.067383 4.244658
0.210000 0.032385 30.517692 0.074852 4.354293
0.220000 0.033927 31.974666 0.082890 4.464840
0.230000 0.035469 33.432018 0.091516 4.576449
0.240000 0.037011 34.889759 0.100743 4.689240
0.250000 0.038553 36.347896 0.110586 4.803309
0.260000 0.040095 37.806440 0.121056 4.918734
0.270000 0.041637 39.265399 0.132167 5.035575
0.280000 0.043179 40.724781 0.143927 5.153877
0.290000 0.044721 42.184595 0.156348 5.273673
0.300000 0.046264 43.644849 0.169437 5.394989
0.310000 0.047806 45.105550 0.183202 5.517838
0.320000 0.049348 46.566706 0.197652 5.642231
0.330000 0.050890 48.028325 0.212793 5.768169
0.340000 0.052432 49.490413 0.228633 5.895650
0.350000 0.053974 50.952977 0.245176 6.024669
0.360000 0.055516 52.416024 0.262430 6.155217
0.370000 0.057058 53.879560 0.280400 6.287281
0.380000 0.058601 55.343591 0.299092 6.420848
0.390000 0.060143 56.808124 0.318512 6.555902
0.400000 0.061685 58.273164 0.338665 6.692429
0.410000 0.063227 59.738717 0.359558 6.830409
0.420000 0.064769 61.204789 0.381196 6.969827
0.430000 0.066311 62.671385 0.403586 7.110664
0.440000 0.067853 64.138510 0.426734 7.252903
0.450000 0.069395 65.606171 0.450648 7.396525
0.460000 0.070938 67.074371 0.475333 7.541515
0.470000 0.072480 68.543116 0.500799 7.687856
0.480000 0.074022 70.012411 0.527053 7.835532
0.490000 0.075564 71.482262 0.554104 7.984528
0.500000 0.077106 72.952673 0.581961 8.134831
0.510000 0.078648 74.423649 0.610633 8.286426
0.520000 0.080190 75.895195 0.640132 8.439302
0.530000 0.081732 77.367317 0.670467 8.593448
0.540000 0.083274 78.840019 0.701650 8.748853
0.550000 0.084817 80.313307 0.733694 8.905510
0.560000 0.086359 81.787184 0.766611 9.063409
0.570000 0.087901 83.261658 0.800415 9.222546
0.580000 0.089443 84.736733 0.835121 9.382913
0.590000 0.090985 86.212413 0.870743 9.544507
0.600000 0.092527 87.688706 0.907296 9.707324
0.610000 0.094069 89.165615 0.944799 9.871364
0.620000 0.095611 90.643148 0.983267 10.036624
0.630000 0.097154 92.121308 1.022719 10.203106
0.640000 0.098696 93.600103 1.063173 10.370810
0.650000 0.100238 95.079537 1.104650 10.539739
0.660000 0.101780 96.559618 1.147169 10.709897
0.670000 0.103322 98.040351 1.190752 10.881289
0.680000 0.104864 99.521743 1.235420 11.053919
0.690000 0.106406 101.003799 1.281197 11.227795
0.700000 0.107948 102.486528 1.328106 11.402925
0.710000 0.109491 103.969934 1.376170 11.579317
0.720000 0.111033 105.454026 1.425416 11.756981
0.730000 0.112575 106.938810 1.475868 11.935926
0.740000 0.114117 108.424293 1.527555 12.116166
0.750000 0.115659 109.910484 1.580502 12.297711
0.760000 0.117201 111.397389 1.634738 12.480575
0.770000 0.118743 112.885016 1.690292 12.664772
0.780000 0.120285 114.373374 1.747193 12.850317
0.790000 0.121827 115.862469 1.805472 13.037224
0.800000 0.123370 117.352312 1.865161 13.225510
0.810000 0.124912 118.842909 1.926290 13.415191
0.820000 0.126454 120.334270 1.988892 13.606286
0.830000 0.127996 121.826404 2.053002 13.798812
0.840000 0.129538 123.319319 2.118652 13.992788
0.850000 0.131080 124.813025 2.185877 14.188234
0.860000 0.132622 126.307532 2.254713 14.385169
0.870000 0.134164 127.802848 2.325196 14.583613
0.880000 0.135707 129.298984 2.397362 14.783588
0.890000 0.137249 130.795950 2.471249 14.985115
0.900000 0.138791 132.293756 2.546895 15.188216
0.910000 0.140333 133.792413 2.624338 15.392914
0.920000 0.141875 135.291930 2.703618 15.599231
0.930000 0.143417 136.792319 2.784774 15.807190
0.940000 0.144959 138.293592 2.867847 16.016815
0.950000 0.146501 139.795758 2.952878 16.228130
0.960000 0.148044 141.298830 3.039909 16.441159
0.970000 0.149586 142.802819 3.128982 16.655928
0.980000 0.151128 144.307737 3.220139 16.872460
0.990000 0.152670 145.813596 3.313425 17.090781
1.000000 0.154212 147.320408 3.408881 17.310917
1.010000 0.155754 148.828186 3.506554 17.532893
1.020000 0.157296 150.336942 3.606488 17.756735
1.030000 0.158838 151.846689 3.708728 17.982470
1.040000 0.160380 153.357440 3.813319 18.210124
1.050000 0.161923 154.869208 3.920309 18.439723
1.060000 0.163465 156.382007 4.029743 18.671295
1.070000 0.165007 157.895849 4.141670 18.904866
1.080000 0.166549 159.410750 4.256136 19.140463
1.090000 0.168091 160.926722 4.373189 19.378113
1.100000 0.169633 162.443781 4.492878 19.617844
1.110000 0.171175 163.961939 4.615252 19.859683
1.120000 0.172717 165.481212 4.740359 20.103657
1.130000 0.174260 167.001615 4.868249 20.349795
1.140000 0.175802 168.523162 4.998972 20.598123
1.150000 0.177344 170.045868 5.132578 20.848669
1.160000 0.178886 171.569749 5.269117 21.101461
1.170000 0.180428 173.094819 5.408640 21.356526
1.180000 0.181970 174.621095 5.551198 21.613892
1.190000 0.183512 176.148592 5.696842 21.873587
1.200000 0.185054 177.677326 5.845623 22.135639
1.210000 0.186597 179.207313 5.997594 22.400075
1.220000 0.188139 180.738570 6.152805 22.666922
1.230000 0.189681 182.271112 6.311309 22.936208
1.240000 0.191223 183.804956 6.473159 23.207960
1.250000 0.192765 185.340119 6.638407 23.482207
1.260000 0.194307 186.876618 6.807104 23.758975
1.270000 0.195849 188.414470 6.979304 24.038291
1.280000 0.197391 189.953691 7.155060 24.320182
1.290000 0.198933 191.494300 7.334425 24.604676
1.300000 0.200476 193.036313 7.517450 24.891799
1.310000 0.202018 194.579748 7.704190 25.181579
1.320000 0.203560 196.124623 7.894697 25.474040
1.330000 0.205102 197.670956 8.089024 25.769211
1.340000 0.206644 199.218764 8.287225 26.067117
1.350000 0.208186 200.768066 8.489352 26.367785
1.360000 0.209728 202.318880 8.695457 26.671240
1.370000 0.211270 203.871224 8.905595 26.977508
1.380000 0.212813 205.425117 9.119818 27.286614
1.390000 0.214355 206.980577 9.338178 27.598585
0.010000 0.001636 1.536342 0.000982 1.141554
0.020000 0.003272 3.074249 0.002559 1.620077
0.030000 0.004908 4.613038 0.004375 1.959314
0.040000 0.006544 6.152471 0.006358 2.227181
0.050000 0.008179 7.692422 0.008505 2.451437
0.060000 0.009815 9.232824 0.010839 2.646720
0.070000 0.011451 10.773633 0.013396 2.821833
0.080000 0.013087 12.314826 0.016219 2.982525
0.090000 0.014723 13.856392 0.019350 3.132763
0.100000 0.016359 15.398324 0.022833 3.275392
0.110000 0.017995 16.940624 0.026709 3.412513
0.120000 0.019631 18.483295 0.031017 3.545713
0.130000 0.021267 20.026345 0.035796 3.676207
0.140000 0.022903 21.569782 0.041078 3.804941
0.150000 0.024538 23.113614 0.046897 3.932656
0.160000 0.026174 24.657853 0.053280 4.059934
0.170000 0.027810 26.202510 0.060253 4.187237
0.180000 0.029446 27.747594 0.067840 4.314932
0.190000 0.031082 29.293117 0.076061 4.443307
0.200000 0.032718 30.839090 0.084935 4.572589
0.210000 0.034354 32.385523 0.094478 4.702958
0.220000 0.035990 33.932427 0.104704 4.834549
0.230000 0.037626 35.479811 0.115625 4.967467
0.240000 0.039262 37.027685 0.127250 5.101790
0.250000 0.040897 38.576058 0.139589 5.237573
0.260000 0.042533 40.124940 0.152649 5.374852
0.270000 0.044169 41.674337 0.166435 5.513648
0.280000 0.045805 43.224259 0.180952 5.653972
0.290000 0.047441 44.774712 0.196204 5.795823
0.300000 0.049077 46.325703 0.212193 5.939192
0.310000 0.050713 47.877240 0.228922 6.084063
0.320000 0.052349 49.429329 0.246392 6.230415
0.330000 0.053985 50.981975 0.264605 6.378225
0.340000 0.055621 52.535184 0.283559 6.527465
0.350000 0.057256 54.088962 0.303257 6.678103
0.360000 0.058892 55.643312 0.323699 6.830110
0.370000 0.060528 57.198241 0.344884 6.983451
0.380000 0.062164 58.753753 0.366814 7.138093
0.390000 0.063800 60.309852 0.389488 7.294004
0.400000 0.065436 61.866541 0.412908 7.451150
0.410000 0.067072 63.423825 0.437074 7.609498
0.420000 0.068708 64.981708 0.461989 7.769018
0.430000 0.070344 66.540193 0.487654 7.929677
0.440000 0.071980 68.099284 0.514072 8.091448
0.450000 0.073615 69.658983 0.541245 8.254300
0.460000 0.075251 71.219295 0.569178 8.418209
0.470000 0.076887 72.780222 0.597875 8.583148
0.480000 0.078523 74.341768 0.627342 8.749095
0.490000 0.080159 75.903936 0.657583 8.916027
0.500000 0.081795 77.466729 0.688607 9.083924
0.510000 0.083431 79.030151 0.720420 9.252769
0.520000 0.085067 80.594204 0.753031 9.422544
0.530000 0.086703 82.158891 0.786449 9.593235
0.540000 0.088339 83.724218 0.820685 9.764828
0.550000 0.089974 85.290185 0.855749 9.937313
0.560000 0.091610 86.856798 0.891654 10.110681
0.570000 0.093246 88.424060 0.928413 10.284922
0.580000 0.094882 89.991974 0.966040 10.460032
0.590000 0.096518 91.560544 1.004549 10.636006
0.600000 0.098154 93.129775 1.043958 10.812841
0.610000 0.099790 94.699670 1.084282 10.990537
0.620000 0.101426 96.270234 1.125540 11.169092
0.630000 0.103062 97.841471 1.167751 11.348511
0.640000 0.104698 99.413385 1.210934 11.528795
0.650000 0.106333 100.985982 1.255111 11.709951
0.660000 0.107969 102.559267 1.300304 11.891983
0.670000 0.109605 104.133244 1.346536 12.074901
0.680000 0.111241 105.707919 1.393829 12.258712
0.690000 0.112877 107.283297 1.442211 12.443428
0.700000 0.114513 108.859385 1.491706 12.629059
0.710000 0.116149 110.436188 1.542340 12.815619
0.720000 0.117785 112.013712 1.594144 13.003120
0.730000 0.119421 113.591964 1.647143 13.191579
0.740000 0.121057 115.170950 1.701370 13.381010
0.750000 0.122692 116.750677 1.756854 13.571431
0.760000 0.124328 118.331153 1.813627 13.762861
0.770000 0.125964 119.912384 1.871721 13.955317
0.780000 0.127600 121.494379 1.931171 14.148819
0.790000 0.129236 123.077145 1.992010 14.343389
0.800000 0.130872 124.660689 2.054273 14.539047
0.810000 0.132508 126.245022 2.117998 14.735817
0.820000 0.134144 127.830150 2.183220 14.933720
0.830000 0.135780 129.416082 2.249978 15.132781
0.840000 0.137416 131.002829 2.318311 15.333025
0.850000 0.139051 132.590398 2.388258 15.534476
0.860000 0.140687 134.178800 2.459860 15.737159
0.870000 0.142323 135.768045 2.533158 15.941103
0.880000 0.143959 137.358142 2.608193 16.146332
0.890000 0.145595 138.949102 2.685010 16.352875
0.900000 0.147231 140.540934 2.763651 16.560760
0.910000 0.148867 142.133652 2.844162 16.770015
0.920000 0.150503 143.727264 2.926586 16.980669
0.930000 0.152139 145.321783 3.010972 17.192751
0.940000 0.153775 146.917219 3.097364 17.406291
0.950000 0.155410 148.513586 3.185811 17.621319
0.960000 0.157046 150.110895 3.276360 17.837866
0.970000 0.158682 151.709158 3.369062 18.055962
0.980000 0.160318 153.308388 3.463964 18.275639
0.990000 0.161954 154.908598 3.561119 18.496928
1.000000 0.163590 156.509801 3.660576 18.719860
1.010000 0.165226 158.112010 3.762388 18.944469
1.020000 0.166862 159.715239 3.866607 19.170786
1.030000 0.168498 161.319502 3.973286 19.398843
1.040000 0.170134 162.924813 4.082478 19.628673
1.050000 0.171769 164.531186 4.194238 19.860310
1.060000 0.173405 166.138635 4.308620 20.093786
1.070000 0.175041 167.747177 4.425681 20.329134
1.080000 0.176677 169.356825 4.545476 20.566388
1.090000 0.178313 170.967595 4.668063 20.805582
1.100000 0.179949 172.579502 4.793497 21.046749
1.110000 0.181585 174.192564 4.921838 21.289922
1.120000 0.183221 175.806794 5.053143 21.535136
1.130000 0.184857 177.422211 5.187472 21.782425
1.140000 0.186493 179.038830 5.324884 22.031822
1.150000 0.188128 180.656668 5.465438 22.283362
1.160000 0.189764 182.275742 5.609196 22.537079
1.170000 0.191400 183.896069 5.756218 22.793007
1.180000 0.193036 185.517667 5.906565 23.051180
1.190000 0.194672 187.140553 6.060300 23.311633
1.200000 0.196308 188.764746 6.217485 23.574399
1.210000 0.197944 190.390263 6.378182 23.839512
1.220000 0.199580 192.017123 6.542455 24.107008
1.230000 0.201216 193.645344 6.710367 24.376919
1.240000 0.202852 195.274946 6.881981 24.649281
1.250000 0.204487 196.905946 7.057364 24.924127
1.260000 0.206123 198.538365 7.236578 25.201492
1.270000 0.207759 200.172222 7.419689 25.481408
1.280000 0.209395 201.807536 7.606762 25.763911
1.290000 0.211031 203.444327 7.797862 26.049034
1.300000 0.212667 205.082615 7.993056 26.336810
1.310000 0.214303 206.722421 8.192409 26.627273
1.320000 0.215939 208.363764 8.395988 26.920457
1.330000 0.217575 210.006666 8.603859 27.216395
1.340000 0.219211 211.651148 8.816088 27.515121
1.350000 0.220846 213.297229 9.032743 27.816667
1.360000 0.222482 214.944932 9.253891 28.121066
1.370000 0.224118 216.594278 9.479598 28.428351
1.380000 0.225754 218.245288 9.709931 28.738555
1.390000 0.227390 219.897984 9.944958 29.051711
0.010000 0.001588 1.491576 0.000919 1.107779
0.020000 0.003177 2.984614 0.002391 1.568452
0.030000 0.004765 4.478479 0.004098 1.895200
0.040000 0.006353 5.972951 0.005992 2.154356
0.050000 0.007941 7.467925 0.008083 2.372910
0.060000 0.009530 8.963340 0.010406 2.565005
0.070000 0.011118 10.459166 0.013001 2.739080
0.080000 0.012706 11.955384 0.015916 2.900592
0.090000 0.014295 13.451990 0.019193 3.053258
0.100000 0.015883 14.948981 0.022875 3.199707
0.110000 0.017471 16.446363 0.026999 3.341846
0.120000 0.019059 17.944140 0.031601 3.481087
0.130000 0.020648 19.442322 0.036710 3.618486
0.140000 0.022236 20.940918 0.042352 3.754840
0.150000 0.023824 22.439936 0.048551 3.890756
0.160000 0.025413 23.939386 0.055324 4.026689
0.170000 0.027001 25.439277 0.062688 4.162985
0.180000 0.028589 26.939620 0.070653 4.299902
0.190000 0.030178 28.440422 0.079228 4.437628
0.200000 0.031766 29.941691 0.088420 4.576297
0.210000 0.033354 31.443435 0.098232 4.716001
0.220000 0.034942 32.945661 0.108665 4.856799
0.230000 0.036531 34.448376 0.119720 4.998720
0.240000 0.038119 35.951585 0.131393 5.141776
0.250000 0.039707 37.455292 0.143682 5.285959
0.260000 0.041296 38.959504 0.156581 5.431250
0.270000 0.042884 40.464223 0.170086 5.577619
0.280000 0.044472 41.969454 0.184190 5.725030
0.290000 0.046060 43.475199 0.198886 5.873440
0.300000 0.047649 44.981460 0.214168 6.022803
0.310000 0.049237 46.488241 0.230028 6.173072
0.320000 0.050825 47.995543 0.246459 6.324196
0.330000 0.052414 49.503367 0.263454 6.476126
0.340000 0.054002 51.011714 0.281008 6.628813
0.350000 0.055590 52.520586 0.299114 6.782209
0.360000 0.057178 54.029983 0.317767 6.936267
0.370000 0.058767 55.539906 0.336962 7.090942
0.380000 0.060355 57.050354 0.356695 7.246193
0.390000 0.061943 58.561329 0.376964 7.401979
0.400000 0.063532 60.072831 0.397766 7.558264
0.410000 0.065120 61.584859 0.419101 7.715014
0.420000 0.066708 63.097414 0.440969 7.872198
0.430000 0.068296 64.610497 0.463371 8.029787
0.440000 0.069885 66.124106 0.486309 8.187757
0.450000 0.071473 67.638243 0.509788 8.346086
0.460000 0.073061 69.152907 0.533812 8.504755
0.470000 0.074650 70.668100 0.558387 8.663749
0.480000 0.076238 72.183822 0.583521 8.823054
0.490000 0.077826 73.700073 0.609223 8.982661
0.500000 0.079415 75.216855 0.635503 9.142562
0.510000 0.081003 76.734168 0.662372 9.302754
0.520000 0.082591 78.252014 0.689843 9.463235
0.530000 0.084179 79.770394 0.717931 9.624005
0.540000 0.085768 81.289310 0.746649 9.785069
0.550000 0.087356 82.808763 0.776016 9.946433
0.560000 0.088944 84.328757 0.806049 10.108105
0.570000 0.090533 85.849293 0.836767 10.270094
0.580000 0.092121 87.370374 0.868190 10.432415
0.590000 0.093709 88.892003 0.900341 10.595081
0.600000 0.095297 90.414183 0.933242 10.758110
0.610000 0.096886 91.936918 0.966918 10.921519
0.620000 0.098474 93.460212 1.001394 11.085330
0.630000 0.100062 94.984068 1.036696 11.249563
0.640000 0.101651 96.508492 1.072852 11.414243
0.650000 0.103239 98.033487 1.109891 11.579394
0.660000 0.104827 99.559059 1.147843 11.745043
0.670000 0.106415 101.085213 1.186739 11.911217
0.680000 0.108004 102.611955 1.226610 12.077946
0.690000 0.109592 104.139291 1.267491 12.245260
0.700000 0.111180 105.667226 1.309416 12.413190
0.710000 0.112769 107.195768 1.352419 12.581768
0.720000 0.114357 108.724924 1.396537 12.751029
0.730000 0.115945 110.254700 1.441807 12.921005
0.740000 0.117533 111.785105 1.488266 13.091732
0.750000 0.119122 113.316145 1.535955 13.263246
0.760000 0.120710 114.847830 1.584913 13.435584
0.770000 0.122298 116.380168 1.635181 13.608783
0.780000 0.123887 117.913167 1.686801 13.782881
0.790000 0.125475 119.446837 1.739814 13.957916
0.800000 0.127063 120.981187 1.794265 14.133928
0.810000 0.128651 122.516226 1.850198 14.310956
0.820000 0.130240 124.051966 1.907658 14.489039
0.830000 0.131828 125.588416 1.966691 14.668220
0.840000 0.133416 127.125587 2.027343 14.848537
0.850000 0.135005 128.663489 2.089661 15.030034
0.860000 0.136593 130.202135 2.153695 15.212750
0.870000 0.138181 131.741536 2.219492 15.396728
0.880000 0.139770 133.281703 2.287103 15.582010
0.890000 0.141358 134.822649 2.356578 15.768637
0.900000 0.142946 136.364386 2.427967 15.956653
0.910000 0.144534 137.906928 2.501323 16.146100
0.920000 0.146123 139.450287 2.576699 16.337021
0.930000 0.147711 140.994476 2.654147 16.529458
0.940000 0.149299 142.539509 2.733721 16.723455
0.950000 0.150888 144.085400 2.815476 16.919054
0.960000 0.152476 145.632164 2.899467 17.116299
0.970000 0.154064 147.179814 2.985750 17.315233
0.980000 0.155652 148.728366 3.074382 17.515900
0.990000 0.157241 150.277834 3.165421 17.718341
1.000000 0.158829 151.828235 3.258923 17.922602
1.010000 0.160417 153.379583 3.354949 18.128725
1.020000 0.162006 154.931894 3.453557 18.336753
1.030000 0.163594 156.485185 3.554807 18.546730
1.040000 0.165182 158.039472 3.658760 18.758699
1.050000 0.166770 159.594772 3.765478 18.972703
1.060000 0.168359 161.151102 3.875023 19.188785
1.070000 0.169947 162.708478 3.987458 19.406990
1.080000 0.171535 164.266920 4.102846 19.627360
1.090000 0.173124 165.826443 4.221251 19.849937
1.100000 0.174712 167.387067 4.342739 20.074766
1.110000 0.176300 168.948809 4.467375 20.301889
1.120000 0.177888 170.511689 4.595226 20.531350
1.130000 0.179477 172.075725 4.726359 20.763190
1.140000 0.181065 173.640936 4.860841 20.997454
1.150000 0.182653 175.207341 4.998741 21.234184
1.160000 0.184242 176.774961 5.140129 21.473423
1.170000 0.185830 178.343815 5.285074 21.715213
1.180000 0.187418 179.913923 5.433647 21.959597
1.190000 0.189007 181.485306 5.585920 22.206618
1.200000 0.190595 183.057985 5.741965 22.456319
1.210000 0.192183 184.631979 5.901854 22.708742
1.220000 0.193771 186.207311 6.065662 22.963929
1.230000 0.195360 187.784002 6.233462 23.221923
1.240000 0.196948 189.362074 6.405330 23.482766
1.250000 0.198536 190.941548 6.581340 23.746501
1.260000 0.200125 192.522448 6.761571 24.013169
1.270000 0.201713 194.104794 6.946098 24.282814
1.280000 0.203301 195.688611 7.134999 24.555476
1.290000 0.204889 197.273921 7.328352 24.831198
1.300000 0.206478 198.860747 7.526237 25.110022
1.310000 0.208066 200.449113 7.728733 25.391991
1.320000 0.209654 202.039043 7.935920 25.677144
1.330000 0.211243 203.630560 8.147878 25.965526
1.340000 0.212831 205.223689 8.364689 26.257176
1.350000 0.214419 206.818455 8.586435 26.552137
1.360000 0.216007 208.414881 8.813196 26.850451
1.370000 0.217596 210.012993 9.045057 27.152158
1.380000 0.219184 211.612817 9.282099 27.457299
1.390000 0.220772 213.214378 9.524406 27.765917
0.010000 0.001610 1.512077 0.000970 1.137174
0.020000 0.003220 3.025708 0.002557 1.620044
0.030000 0.004830 4.540235 0.004425 1.966456
0.040000 0.006440 6.055430 0.006507 2.243311
0.050000 0.008050 7.571176 0.008802 2.477804
0.060000 0.009660 9.087404 0.011327 2.684159
0.070000 0.011270 10.604076 0.014110 2.870846
0.080000 0.012881 12.121165 0.017179 3.043324
0.090000 0.014491 13.638658 0.020561 3.205298
0.100000 0.016101 15.156545 0.024281 3.359375
0.110000 0.017711 16.674822 0.028357 3.507441
0.120000 0.019321 18.193486 0.032806 3.650881
0.130000 0.020931 19.712537 0.037639 3.790727
0.140000 0.022541 21.231975 0.042863 3.927754
0.150000 0.024151 22.751800 0.048483 4.062547
0.160000 0.025761 24.272013 0.054499 4.195547
0.170000 0.027371 25.792614 0.060908 4.327086
0.180000 0.028981 27.313603 0.067706 4.457414
0.190000 0.030591 28.834981 0.074884 4.586715
0.200000 0.032201 30.356747 0.082435 4.715125
0.210000 0.033811 31.878899 0.090348 4.842741
0.220000 0.035422 33.401437 0.098612 4.969630
0.230000 0.037032 34.924357 0.107215 5.095839
0.240000 0.038642 36.447660 0.116146 5.221397
0.250000 0.040252 37.971340 0.125392 5.346319
0.260000 0.041862 39.495397 0.134943 5.470614
0.270000 0.043472 41.019827 0.144788 5.594284
0.280000 0.045082 42.544627 0.154916 5.717325
0.290000 0.046692 44.069793 0.165320 5.839734
0.300000 0.048302 45.595323 0.175991 5.961506
0.310000 0.049912 47.121213 0.186923 6.082635
0.320000 0.051522 48.647460 0.198113 6.203120
0.330000 0.053132 50.174060 0.209556 6.322959
0.340000 0.054742 51.701012 0.221252 6.442154
0.350000 0.056352 53.228310 0.233201 6.560708
0.360000 0.057963 54.755954 0.245406 6.678628
0.370000 0.059573 56.283941 0.257871 6.795927
0.380000 0.061183 57.812268 0.270603 6.912617
0.390000 0.062793 59.340933 0.283609 7.028715
0.400000 0.064403 60.869936 0.296900 7.144244
0.410000 0.066013 62.399275 0.310489 7.259227
0.420000 0.067623 63.928949 0.324389 7.373691
0.430000 0.069233 65.458957 0.338617 7.487667
0.440000 0.070843 66.989301 0.353189 7.601190
0.450000 0.072453 68.519980 0.368127 7.714294
0.460000 0.074063 70.050995 0.383452 7.827021
0.470000 0.075673 71.582348 0.399187 7.939411
0.480000 0.077283 73.114040 0.415357 8.051510
0.490000 0.078893 74.646073 0.431989 8.163363
0.500000 0.080504 76.178451 0.449112 8.275020
0.510000 0.082114 77.711177 0.466755 8.386532
0.520000 0.083724 79.244254 0.484950 8.497950
0.530000 0.085334 80.777686 0.503730 8.609330
0.540000 0.086944 82.311479 0.523130 8.720726
0.550000 0.088554 83.845637 0.543185 8.832196
0.560000 0.090164 85.380165 0.563932 8.943799
0.570000 0.091774 86.915071 0.585410 9.055592
0.580000 0.093384 88.450360 0.607657 9.167637
0.590000 0.094994 89.986039 0.630715 9.279994
0.600000 0.096604 91.522117 0.654624 9.392726
0.610000 0.098214 93.058600 0.679428 9.505894
0.620000 0.099824 94.595498 0.705171 9.619561
0.630000 0.101434 96.132818 0.731895 9.733789
0.640000 0.103044 97.670571 0.759647 9.848644
0.650000 0.104655 99.208766 0.788473 9.964187
0.660000 0.106265 100.747413 0.818419 10.080482
0.670000 0.107875 102.286522 0.849532 10.197593
0.680000 0.109485 103.826104 0.881862 10.315583
0.690000 0.111095 105.366172 0.915455 10.434515
0.700000 0.112705 106.906735 0.950362 10.554453
0.710000 0.114315 108.447807 0.986632 10.675459
0.720000 0.115925 109.989400 1.024316 10.797596
0.730000 0.117535 111.531526 1.063463 10.920925
0.740000 0.119145 113.074198 1.104124 11.045508
0.750000 0.120755 114.617431 1.146352 11.171406
0.760000 0.122365 116.161237 1.190197 11.298679
0.770000 0.123975 117.705631 1.235711 11.427388
0.780000 0.125585 119.250628 1.282947 11.557592
0.790000 0.127196 120.796241 1.331957 11.689349
0.800000 0.128806 122.342486 1.382793 11.822718
0.810000 0.130416 123.889378 1.435509 11.957756
0.820000 0.132026 125.436933 1.490158 12.094519
0.830000 0.133636 126.985166 1.546792 12.233064
0.840000 0.135246 128.534094 1.605465 12.373446
0.850000 0.136856 130.083732 1.666231 12.515718
0.860000 0.138466 131.634098 1.729143 12.659936
0.870000 0.140076 133.185209 1.794255 12.806151
0.880000 0.141686 134.737080 1.861622 12.954416
0.890000 0.143296 136.289730 1.931297 13.104783
0.900000 0.144906 137.843177 2.003335 13.257302
0.910000 0.146516 139.397437 2.077790 13.412022
0.920000 0.148126 140.952528 2.154717 13.568994
0.930000 0.149737 142.508470 2.234171 13.728266
0.940000 0.151347 144.065279 2.316206 13.889885
0.950000 0.152957 145.622976 2.400878 14.053898
0.960000 0.154567 147.181577 2.488243 14.220352
0.970000 0.156177 148.741103 2.578354 14.389292
0.980000 0.157787 150.301573 2.671270 14.560763
0.990000 0.159397 151.863004 2.767045 14.734809
1.000000 0.161007 153.425418 2.865736 14.911474
1.010000 0.162617 154.988834 2.967400 15.090800
1.020000 0.164227 156.553271 3.072092 15.272830
1.030000 0.165837 158.118750 3.179872 15.457605
1.040000 0.167447 159.685290 3.290795 15.645167
1.050000 0.169057 161.252912 3.404920 15.835555
1.060000 0.170667 162.821637 3.522306 16.028811
1.070000 0.172277 164.391484 3.643010 16.224973
1.080000 0.173888 165.962475 3.767092 16.424079
1.090000 0.175498 167.534631 3.894611 16.626170
1.100000 0.177108 169.107973 4.025626 16.831281
1.110000 0.178718 170.682522 4.160200 17.039451
1.120000 0.180328 172.258299 4.298391 17.250718
1.130000 0.181938 173.835327 4.440261 17.465116
1.140000 0.183548 175.413627 4.585872 17.682683
1.150000 0.185158 176.993220 4.735287 17.903454
1.160000 0.186768 178.574130 4.888567 18.127465
1.170000 0.188378 180.156378 5.045777 18.354751
1.180000 0.189988 181.739986 5.206980 18.585346
1.190000 0.191598 183.324978 5.372240 18.819285
1.200000 0.193208 184.911376 5.541623 19.056602
1.210000 0.194818 186.499202 5.715194 19.297331
1.220000 0.196429 188.088481 5.893018 19.541506
1.230000 0.198039 189.679235 6.075163 19.789159
1.240000 0.199649 191.271487 6.261695 20.040324
1.250000 0.201259 192.865262 6.452683 20.295034
1.260000 0.202869 194.460582 6.648194 20.553321
1.270000 0.204479 196.057472 6.848298 20.815218
1.280000 0.206089 197.655957 7.053063 21.080757
1.290000 0.207699 199.256059 7.262559 21.349969
1.300000 0.209309 200.857804 7.476857 21.622887
1.310000 0.210919 202.461216 7.696027 21.899543
1.320000 0.212529 204.066320 7.920141 22.179967
1.330000 0.214139 205.673140 8.149270 22.464191
1.340000 0.215749 207.281703 8.383486 22.752247
1.350000 0.217359 208.892032 8.622863 23.044165
1.360000 0.218970 210.504154 8.867471 23.339975
1.370000 0.220580 212.118094 9.117386 23.639710
1.380000 0.222190 213.733878 9.372680 23.943398
1.390000 0.223800 215.351531 9.633427 24.251071
0.010000 0.001548 1.453555 0.000909 1.110569
0.020000 0.003096 2.908561 0.002371 1.579215
0.030000 0.004643 4.364383 0.004039 1.910995
0.040000 0.006191 5.820790 0.005829 2.171582
0.050000 0.007739 7.277662 0.007722 2.387916
0.060000 0.009287 8.734925 0.009726 2.574273
0.070000 0.010835 10.192534 0.011864 2.739297
0.080000 0.012382 11.650460 0.014164 2.888675
0.090000 0.013930 13.108685 0.016659 3.026368
0.100000 0.015478 14.567201 0.019384 3.155249
0.110000 0.017026 16.026002 0.022374 3.277466
0.120000 0.018574 17.485088 0.025663 3.394664
0.130000 0.020121 18.944461 0.029284 3.508127
0.140000 0.021669 20.404127 0.033270 3.618869
0.150000 0.023217 21.864092 0.037650 3.727704
0.160000 0.024765 23.324362 0.042456 3.835289
0.170000 0.026313 24.784947 0.047713 3.942159
0.180000 0.027860 26.245855 0.053447 4.048750
0.190000 0.029408 27.707095 0.059684 4.155422
0.200000 0.030956 29.168677 0.066446 4.262472
0.210000 0.032504 30.630610 0.073754 4.370142
0.220000 0.034052 32.092905 0.081627 4.478636
0.230000 0.035599 33.555571 0.090085 4.588117
0.240000 0.037147 35.018618 0.099144 4.698722
0.250000 0.038695 36.482054 0.108820 4.810562
0.260000 0.040243 37.945891 0.119127 4.923728
0.270000 0.041791 39.410136 0.130080 5.038292
0.280000 0.043338 40.874799 0.141690 5.154312
0.290000 0.044886 42.339888 0.153970 5.271833
0.300000 0.046434 43.805412 0.166931 5.390890
0.310000 0.047982 45.271380 0.180583 5.511509
0.320000 0.049530 46.737800 0.194935 5.633706
0.330000 0.051077 48.204679 0.209997 5.757495
0.340000 0.052625 49.672025 0.225777 5.882880
0.350000 0.054173 51.139846 0.242284 6.009865
0.360000 0.055721 52.608149 0.259525 6.138446
0.370000 0.057269 54.076941 0.277509 6.268618
0.380000 0.058816 55.546230 0.296242 6.400375
0.390000 0.060364 57.016021 0.315733 6.533706
0.400000 0.061912 58.486322 0.335989 6.668600
0.410000 0.063460 59.957139 0.357016 6.805045
0.420000 0.065008 61.428478 0.378824 6.943028
0.430000 0.066555 62.900346 0.401418 7.082534
0.440000 0.068103 64.372748 0.424808 7.223551
0.450000 0.069651 65.845691 0.449002 7.366062
0.460000 0.071199 67.319181 0.474007 7.510055
0.470000 0.072747 68.793223 0.499833 7.655515
0.480000 0.074294 70.267823 0.526488 7.802428
0.490000 0.075842 71.742988 0.553982 7.950782
0.500000 0.077390 73.218722 0.582325 8.100563
0.510000 0.078938 74.695032 0.611528 8.251760
0.520000 0.080486 76.171922 0.641601 8.404362
0.530000 0.082033 77.649400 0.672555 8.558357
0.540000 0.083581 79.127470 0.704403 8.713738
0.550000 0.085129 80.606138 0.737157 8.870494
0.560000 0.086677 82.085410 0.770831 9.028619
0.570000 0.088225 83.565291 0.805437 9.188105
0.580000 0.089772 85.045788 0.840991 9.348947
0.590000 0.091320 86.526906 0.877508 9.511139
0.600000 0.092868 88.008651 0.915003 9.674679
0.610000 0.094416 89.491030 0.953493 9.839563
0.620000 0.095964 90.974048 0.992994 10.005789
0.630000 0.097511 92.457711 1.033525 10.173357
0.640000 0.099059 93.942026 1.075104 10.342266
0.650000 0.100607 95.426998 1.117751 10.512518
0.660000 0.102155 96.912635 1.161484 10.684115
0.670000 0.103703 98.398943 1.206326 10.857060
0.680000 0.105250 99.885929 1.252297 11.031357
0.690000 0.106798 101.373599 1.299419 11.207011
0.700000 0.108346 102.861961 1.347715 11.384027
0.710000 0.109894 104.351021 1.397210 11.562413
0.720000 0.111442 105.840787 1.447926 11.742176
0.730000 0.112989 107.331266 1.499889 11.923324
0.740000 0.114537 108.822465 1.553126 12.105867
0.750000 0.116085 110.314392 1.607661 12.289814
0.760000 0.117633 111.807056 1.663524 12.475177
0.770000 0.119181 113.300463 1.720741 12.661967
0.780000 0.120728 114.794622 1.779341 12.850197
0.790000 0.122276 116.289542 1.839353 13.039879
0.800000 0.123824 117.785230 1.900808 13.231027
0.810000 0.125372 119.281695 1.963736 13.423656
0.820000 0.126920 120.778947 2.028169 13.617780
0.830000 0.128467 122.276994 2.094138 13.813416
0.840000 0.130015 123.775845 2.161678 14.010579
0.850000 0.131563 125.275510 2.230820 14.209287
0.860000 0.133111 126.775997 2.301599 14.409557
0.870000 0.134659 128.277317 2.374050 14.611406
0.880000 0.136206 129.779480 2.448208 14.814853
0.890000 0.137754 131.282495 2.524109 15.019918
0.900000 0.139302 132.786374 2.601790 15.226619
0.910000 0.140850 134.291125 2.681288 15.434977
0.920000 0.142398 135.796760 2.762641 15.645011
0.930000 0.143945 137.303289 2.845887 15.856742
0.940000 0.145493 138.810724 2.931065 16.070192
0.950000 0.147041 140.319076 3.018215 16.285382
0.960000 0.148589 141.828355 3.107378 16.502333
0.970000 0.150137 143.338574 3.198592 16.721068
0.980000 0.151684 144.849744 3.291900 16.941610
0.990000 0.153232 146.361877 3.387344 17.163980
1.000000 0.154780 147.874985 3.484965 17.388202
1.010000 0.156328 149.389080 3.584807 17.614300
1.020000 0.157876 150.904175 3.686912 17.842296
1.030000 0.159423 152.420282 3.791324 18.072215
1.040000 0.160971 153.937414 3.898087 18.304080
1.050000 0.162519 155.455585 4.007246 18.537917
1.060000 0.164067 156.974806 4.118846 18.773748
1.070000 0.165615 158.495092 4.232932 19.011598
1.080000 0.167162 160.016456 4.349549 19.251493
1.090000 0.168710 161.538911 4.468744 19.493456
1.100000 0.170258 163.062473 4.590564 19.737514
1.110000 0.171806 164.587153 4.715055 19.983690
1.120000 0.173354 166.112968 4.842265 20.232011
1.130000 0.174901 167.639930 4.972241 20.482500
1.140000 0.176449 169.168055 5.105031 20.735184
1.150000 0.177997 170.697357 5.240682 20.990088
1.160000 0.179545 172.227852 5.379244 21.247236
1.170000 0.181093 173.759554 5.520766 21.506656
1.180000 0.182640 175.292478 5.665295 21.768371
1.190000 0.184188 176.826640 5.812882 22.032407
1.200000 0.185736 178.362055 5.963575 22.298791
1.210000 0.187284 179.898739 6.117425 22.567546
1.220000 0.188832 181.436708 6.274480 22.838699
1.230000 0.190379 182.975977 6.434792 23.112274
1.240000 0.191927 184.516563 6.598409 23.388298
1.250000 0.193475 186.058482 6.765383 23.666795
1.260000 0.195023 187.601750 6.935763 23.947790
1.270000 0.196571 189.146384 7.109600 24.231309
1.280000 0.198118 190.692401 7.286944 24.517376
1.290000 0.199666 192.239817 7.467847 24.806016
1.300000 0.201214 193.788650 7.652358 25.097255
1.310000 0.202762 195.338915 7.840528 25.391116
1.320000 0.204310 196.890632 8.032409 25.687624
1.330000 0.205857 198.443816 8.228050 25.986804
1.340000 0.207405 199.998485 8.427502 26.288680
1.350000 0.208953 201.554657 8.630817 26.593275
1.360000 0.210501 203.112350 8.838043 26.900615
1.370000 0.212049 204.671581 9.049233 27.210721
1.380000 0.213596 206.232368 9.264435 27.523619
1.390000 0.215144 207.794729 9.483702 27.839331
0.010000 0.001424 1.336829 0.000826 1.074870
0.020000 0.002847 2.674991 0.002205 1.542936
0.030000 0.004271 4.013935 0.003837 1.881854
0.040000 0.005694 5.353461 0.005650 2.153673
0.050000 0.007118 6.693464 0.007627 2.383796
0.060000 0.008541 8.033880 0.009773 2.585642
0.070000 0.009965 9.374671 0.012102 2.767303
0.080000 0.011388 10.715809 0.014636 2.934074
0.090000 0.012812 12.057278 0.017397 3.089617
0.100000 0.014236 13.399067 0.020406 3.236565
0.110000 0.015659 14.741171 0.023686 3.376872
0.120000 0.017083 16.083586 0.027256 3.512014
0.130000 0.018506 17.426311 0.031135 3.643129
0.140000 0.019930 18.769347 0.035339 3.771107
0.150000 0.021353 20.112695 0.039882 3.896645
0.160000 0.022777 21.456358 0.044776 4.020298
0.170000 0.024201 22.800338 0.050033 4.142509
0.180000 0.025624 24.144638 0.055661 4.263632
0.190000 0.027048 25.489261 0.061666 4.383950
0.200000 0.028471 26.834211 0.068055 4.503690
0.210000 0.029895 28.179489 0.074830 4.623034
0.220000 0.031318 29.525099 0.081995 4.742125
0.230000 0.032742 30.871044 0.089551 4.861077
0.240000 0.034165 32.217325 0.097498 4.979982
0.250000 0.035589 33.563946 0.105837 5.098907
0.260000 0.037013 34.910909 0.114567 5.217908
0.270000 0.038436 36.258214 0.123685 5.337023
0.280000 0.039860 37.605865 0.133190 5.456282
0.290000 0.041283 38.953862 0.143080 5.575705
0.300000 0.042707 40.302206 0.153352 5.695307
0.310000 0.044130 41.650899 0.164004 5.815094
0.320000 0.045554 42.999942 0.175034 5.935072
0.330000 0.046977 44.349335 0.186439 6.055241
0.340000 0.048401 45.699080 0.198218 6.175598
0.350000 0.049825 47.049177 0.210369 6.296141
0.360000 0.051248 48.399626 0.222891 6.416864
0.370000 0.052672 49.750428 0.235783 6.537764
0.380000 0.054095 51.101583 0.249045 6.658833
0.390000 0.055519 52.453093 0.262679 6.780069
0.400000 0.056942 53.804956 0.276684 6.901465
0.410000 0.058366 55.157175 0.291064 7.023019
0.420000 0.059790 56.509749 0.305820 7.144727
0.430000 0.061213 57.862678 0.320957 7.266587
0.440000 0.062637 59.215964 0.336479 7.388600
0.450000 0.064060 60.569608 0.352391 7.510766
0.460000 0.065484 61.923609 0.368698 7.633087
0.470000 0.066907 63.277969 0.385409 7.755566
0.480000 0.068331 64.632689 0.402530 7.878209
0.490000 0.069754 65.987771 0.420071 8.001023
0.500000 0.071178 67.343214 0.438041 8.124014
0.510000 0.072602 68.699021 0.456451 8.247192
0.520000 0.074025 70.055194 0.475312 8.370569
0.530000 0.075449 71.411734 0.494637 8.494157
0.540000 0.076872 72.768642 0.514440 8.617968
0.550000 0.078296 74.125923 0.534733 8.742019
0.560000 0.079719 75.483576 0.555533 8.866325
0.570000 0.081143 76.841606 0.576856 8.990904
0.580000 0.082566 78.200014 0.598719 9.115775
0.590000 0.083990 79.558805 0.621139 9.240957
0.600000 0.085414 80.917980 0.644134 9.366473
0.610000 0.086837 82.277543 0.667726 9.492344
0.620000 0.088261 83.637498 0.691933 9.618592
0.630000 0.089684 84.997848 0.716777 9.745244
0.640000 0.091108 86.358598 0.742280 9.872322
0.650000 0.092531 87.719752 0.768465 9.999855
0.660000 0.093955 89.081314 0.795354 10.127867
0.670000 0.095379 90.443289 0.822973 10.256387
0.680000 0.096802 91.805682 0.851346 10.385444
0.690000 0.098226 93.168498 0.880499 10.515065
0.700000 0.099649 94.531742 0.910458 10.645281
0.710000 0.101073 95.895420 0.941249 10.776122
0.720000 0.102496 97.259537 0.972901 10.907618
0.730000 0.103920 98.624101 1.005442 11.039801
0.740000 0.105343 99.989116 1.038901 11.172702
0.750000 0.106767 101.354590 1.073306 11.306353
0.760000 0.108191 102.720529 1.108688 11.440787
0.770000 0.109614 104.086940 1.145077 11.576036
0.780000 0.111038 105.453830 1.182505 11.712134
0.790000 0.112461 106.821207 1.221002 11.849113
0.800000 0.113885 108.189079 1.260600 11.987008
0.810000 0.115308 109.557452 1.301332 12.125852
0.820000 0.116732 110.926335 1.343231 12.265678
0.830000 0.118155 112.295737 1.386330 12.406521
0.840000 0.119579 113.665665 1.430662 12.548415
0.850000 0.121003 115.036129 1.476261 12.691393
0.860000 0.122426 116.407136 1.523162 12.835491
0.870000 0.123850 117.778697 1.571399 12.980741
0.880000 0.125273 119.150819 1.621008 13.127179
0.890000 0.126697 120.523514 1.672022 13.274838
0.900000 0.128120 121.896790 1.724478 13.423753
0.910000 0.129544 123.270657 1.778412 13.573957
0.920000 0.130968 124.645124 1.833858 13.725484
0.930000 0.132391 126.020203 1.890855 13.878368
0.940000 0.133815 127.395903 1.949436 14.032642
0.950000 0.135238 128.772235 2.009640 14.188340
0.960000 0.136662 130.149209 2.071503 14.345495
0.970000 0.138085 131.526837 2.135062 14.504140
0.980000 0.139509 132.905129 2.200353 14.664308
0.990000 0.140932 134.284095 2.267413 14.826032
1.000000 0.142356 135.663749 2.336280 14.989342
1.010000 0.143780 137.044100 2.406990 15.154273
1.020000 0.145203 138.425160 2.479581 15.320855
1.030000 0.146627 139.806942 2.554091 15.489119
1.040000 0.148050 141.189456 2.630555 15.659098
1.050000 0.149474 142.572715 2.709013 15.830822
1.060000 0.150897 143.956731 2.789500 16.004321
1.070000 0.152321 145.341516 2.872054 16.179625
1.080000 0.153744 146.727082 2.956712 16.356766
1.090000 0.155168 148.113442 3.043512 16.535771
1.100000 0.156592 149.500609 3.132491 16.716671
1.110000 0.158015 150.888594 3.223686 16.899494
1.120000 0.159439 152.277411 3.317133 17.084268
1.130000 0.160862 153.667072 3.412870 17.271022
1.140000 0.162286 155.057591 3.510933 17.459783
1.150000 0.163709 156.448980 3.611359 17.650579
1.160000 0.165133 157.841253 3.714186 17.843437
1.170000 0.166557 159.234423 3.819448 18.038383
1.180000 0.167980 160.628504 3.927183 18.235443
1.190000 0.169404 162.023507 4.037427 18.434643
1.200000 0.170827 163.419448 4.150217 18.636009
1.210000 0.172251 164.816340 4.265587 18.839565
1.220000 0.173674 166.214195 4.383573 19.045336
1.230000 0.175098 167.613029 4.504213 19.253347
1.240000 0.176521 169.012854 4.627539 19.463620
1.250000 0.177945 170.413685 4.753589 19.676180
1.260000 0.179369 171.815535 4.882398 19.891049
1.270000 0.180792 173.218419 5.013999 20.108250
1.280000 0.182216 174.622350 5.148428 20.327804
1.290000 0.183639 176.027342 5.285720 20.549735
1.300000 0.185063 177.433410 5.425908 20.774062
1.310000 0.186486 178.840567 5.569028 21.000807
1.320000 0.187910 180.248828 5.715112 21.229991
1.330000 0.189333 181.658207 5.864195 21.461634
1.340000 0.190757 183.068719 6.016311 21.695755
1.350000 0.192181 184.480377 6.171492 21.932374
1.360000 0.193604 185.893195 6.329772 22.171509
1.370000 0.195028 187.307190 6.491183 22.413180
1.380000 0.196451 188.722374 6.655759 22.657404
1.390000 0.197875 190.138762 6.823532 22.904199
0.010000 0.001413 1.326749 0.000821 1.071625
0.020000 0.002826 2.654828 0.002214 1.542460
0.030000 0.004238 3.983704 0.003905 1.887505
0.040000 0.005651 5.313192 0.005841 2.168300
0.050000 0.007064 6.643197 0.008019 2.409946
0.060000 0.008477 7.973665 0.010459 2.625638
0.070000 0.009890 9.304564 0.013187 2.823277
0.080000 0.011303 10.635875 0.016233 3.007993
0.090000 0.012715 11.967588 0.019626 3.183301
0.100000 0.014128 13.299699 0.023396 3.351699
0.110000 0.015541 14.632207 0.027567 3.515014
0.120000 0.016954 15.965114 0.032164 3.674606
0.130000 0.018367 17.298422 0.037207 3.831504
0.140000 0.019780 18.632135 0.042713 3.986492
0.150000 0.021192 19.966259 0.048698 4.140174
0.160000 0.022605 21.300798 0.055172 4.293011
0.170000 0.024018 22.635757 0.062145 4.445361
0.180000 0.025431 23.971141 0.069624 4.597495
0.190000 0.026844 25.306954 0.077613 4.749619
0.200000 0.028257 26.643202 0.086114 4.901885
0.210000 0.029669 27.979887 0.095126 5.054406
0.220000 0.031082 29.317013 0.104649 5.207259
0.230000 0.032495 30.654584 0.114679 5.360496
0.240000 0.033908 31.992602 0.125212 5.514147
0.250000 0.035321 33.331070 0.136243 5.668225
0.260000 0.036734 34.669988 0.147763 5.822729
0.270000 0.038146 36.009359 0.159767 5.977648
0.280000 0.039559 37.349183 0.172246 6.132962
0.290000 0.040972 38.689461 0.185191 6.288647
0.300000 0.042385 40.030193 0.198595 6.444672
0.310000 0.043798 41.371380 0.212447 6.601003
0.320000 0.045211 42.713021 0.226740 6.757605
0.330000 0.046623 44.055115 0.241464 6.914440
0.340000 0.048036 45.397662 0.256610 7.071473
0.350000 0.049449 46.740660 0.272170 7.228664
0.360000 0.050862 48.084109 0.288137 7.385978
0.370000 0.052275 49.428006 0.304502 7.543379
0.380000 0.053688 50.772352 0.321259 7.700833
0.390000 0.055100 52.117143 0.338401 7.858309
0.400000 0.056513 53.462379 0.355923 8.015774
0.410000 0.057926 54.808058 0.373819 8.173202
0.420000 0.059339 56.154177 0.392087 8.330565
0.430000 0.060752 57.500736 0.410722 8.487841
0.440000 0.062165 58.847733 0.429721 8.645008
0.450000 0.063577 60.195166 0.449085 8.802046
0.460000 0.064990 61.543032 0.468811 8.958940
0.470000 0.066403 62.891332 0.488901 9.115676
0.480000 0.067816 64.240063 0.509355 9.272240
0.490000 0.069229 65.589224 0.530177 9.428625
0.500000 0.070642 66.938814 0.551368 9.584824
0.510000 0.072054 68.288831 0.572934 9.740831
0.520000 0.073467 69.639275 0.594880 9.896644
0.530000 0.074880 70.990145 0.617212 10.052263
0.540000 0.076293 72.341439 0.639937 10.207689
0.550000 0.077706 73.693158 0.663064 10.362928
0.560000 0.079118 75.045302 0.686602 10.517984
0.570000 0.080531 76.397869 0.710561 10.672864
0.580000 0.081944 77.750861 0.734952 10.827580
0.590000 0.083357 79.104277 0.759787 10.982142
0.600000 0.084770 80.458117 0.785080 11.136563
0.610000 0.086183 81.812383 0.810844 11.290858
0.620000 0.087595 83.167076 0.837095 11.445042
0.630000 0.089008 84.522196 0.863849 11.599134
0.640000 0.090421 85.877744 0.891121 11.753152
0.650000 0.091834 87.233723 0.918930 11.907117
0.660000 0.093247 88.590134 0.947295 12.061050
0.670000 0.094660 89.946980 0.976234 12.214974
0.680000 0.096072 91.304261 1.005768 12.368912
0.690000 0.097485 92.661981 1.035918 12.522890
0.700000 0.098898 94.020143 1.066705 12.676932
0.710000 0.100311 95.378749 1.098153 12.831067
0.720000 0.101724 96.737803 1.130283 12.985322
0.730000 0.103137 98.097309 1.163121 13.139724
0.740000 0.104549 99.457268 1.196691 13.294304
0.750000 0.105962 100.817687 1.231018 13.449090
0.760000 0.107375 102.178569 1.266129 13.604114
0.770000 0.108788 103.539918 1.302050 13.759407
0.780000 0.110201 104.901738 1.338809 13.915000
0.790000 0.111614 106.264036 1.376433 14.070926
0.800000 0.113026 107.626815 1.414951 14.227217
0.810000 0.114439 108.990082 1.454393 14.383906
0.820000 0.115852 110.353841 1.494787 14.541027
0.830000 0.117265 111.718099 1.536165 14.698614
0.840000 0.118678 113.082862 1.578556 14.856700
0.850000 0.120091 114.448135 1.621993 15.015321
0.860000 0.121503 115.813926 1.666507 15.174510
0.870000 0.122916 117.180240 1.712129 15.334303
0.880000 0.124329 118.547086 1.758893 15.494734
0.890000 0.125742 119.914470 1.806832 15.655839
0.900000 0.127155 121.282399 1.855978 15.817653
0.910000 0.128568 122.650880 1.906367 15.980211
0.920000 0.129980 124.019923 1.958031 16.143549
0.930000 0.131393 125.389534 2.011006 16.307703
0.940000 0.132806 126.759722 2.065326 16.472707
0.950000 0.134219 128.130496 2.121027 16.638596
0.960000 0.135632 129.501863 2.178143 16.805408
0.970000 0.137045 130.873832 2.236711 16.973176
0.980000 0.138457 132.246413 2.296766 17.141936
0.990000 0.139870 133.619614 2.358345 17.311723
1.000000 0.141283 134.993445 2.421484 17.482573
1.010000 0.142696 136.367916 2.486220 17.654520
1.020000 0.144109 137.743036 2.552590 17.827599
1.030000 0.145521 139.118814 2.620630 18.001844
1.040000 0.146934 140.495261 2.690378 18.177291
1.050000 0.148347 141.872387 2.761871 18.353972
1.060000 0.149760 143.250203 2.835146 18.531923
1.070000 0.151173 144.628718 2.910242 18.711177
1.080000 0.152586 146.007944 2.987196 18.891768
1.090000 0.153998 147.387891 3.066045 19.073729
1.100000 0.155411 148.768570 3.146829 19.257092
1.110000 0.156824 150.149993 3.229583 19.441892
1.120000 0.158237 151.532170 3.314348 19.628160
1.130000 0.159650 152.915113 3.401161 19.815929
1.140000 0.161063 154.298834 3.490059 20.005231
1.150000 0.162475 155.683343 3.581082 20.196097
1.160000 0.163888 157.068654 3.674268 20.388559
1.170000 0.165301 158.454777 3.769655 20.582648
1.180000 0.166714 159.841725 3.867280 20.778394
1.190000 0.168127 161.229510 3.967184 20.975829
1.200000 0.169540 162.618144 4.069403 21.174982
1.210000 0.170952 164.007640 4.173976 21.375883
1.220000 0.172365 165.398010 4.280942 21.578562
1.230000 0.173778 166.789266 4.390339 21.783048
1.240000 0.175191 168.181422 4.502205 21.989369
1.250000 0.176604 169.574490 4.616578 22.197555
1.260000 0.178017 170.968484 4.733497 22.407633
1.270000 0.179429 172.363415 4.853000 22.619631
1.280000 0.180842 173.759298 4.975124 22.833576
1.290000 0.182255 175.156145 5.099910 23.049497
1.300000 0.183668 176.553970 5.227393 23.267419
1.310000 0.185081 177.952786 5.357613 23.487369
1.320000 0.186494 179.352606 5.490607 23.709373
1.330000 0.187906 180.753445 5.626414 23.933457
1.340000 0.189319 182.155315 5.765071 24.159647
1.350000 0.190732 183.558231 5.906616 24.387967
1.360000 0.192145 184.962207 6.051087 24.618442
1.370000 0.193558 186.367255 6.198522 24.851097
1.380000 0.194971 187.773390 6.348959 25.085956
1.390000 0.196383 189.180627 6.502434 25.323043
0.010000 0.001627 1.528363 0.000995 1.150127
0.020000 0.003255 3.058324 0.002629 1.640652
0.030000 0.004882 4.589207 0.004556 1.993271
0.040000 0.006510 6.120780 0.006710 2.275519
0.050000 0.008137 7.652923 0.009091 2.514935
0.060000 0.009764 9.185568 0.011722 2.725997
0.070000 0.011392 10.718676 0.014640 2.917379
0.080000 0.013019 12.252225 0.017884 3.094714
0.090000 0.014647 13.786201 0.021493 3.261867
0.100000 0.016274 15.320600 0.025505 3.421589
0.110000 0.017901 16.855423 0.029957 3.575894
0.120000 0.019529 18.390671 0.034881 3.726288
0.130000 0.021156 19.926350 0.040305 3.873911
0.140000 0.022783 21.462466 0.046256 4.019638
0.150000 0.024411 22.999027 0.052755 4.164141
0.160000 0.026038 24.536040 0.059823 4.307943
0.170000 0.027666 26.073512 0.067474 4.451447
0.180000 0.029293 27.611452 0.075722 4.594965
0.190000 0.030920 29.149867 0.084575 4.738735
0.200000 0.032548 30.688764 0.094043 4.882939
0.210000 0.034175 32.228150 0.104130 5.027711
0.220000 0.035803 33.768031 0.114839 5.173150
0.230000 0.037430 35.308413 0.126171 5.319325
0.240000 0.039057 36.849301 0.138128 5.466280
0.250000 0.040685 38.390700 0.150707 5.614042
0.260000 0.042312 39.932615 0.163905 5.762622
0.270000 0.043940 41.475049 0.177720 5.912018
0.280000 0.045567 43.018006 0.192148 6.062221
0.290000 0.047194 44.561490 0.207184 6.213214
0.300000 0.048822 46.105502 0.222823 6.364973
0.310000 0.050449 47.650046 0.239061 6.517472
0.320000 0.052076 49.195122 0.255893 6.670682
0.330000 0.053704 50.740735 0.273314 6.824573
0.340000 0.055331 52.286883 0.291320 6.979113
0.350000 0.056959 53.833570 0.309909 7.134270
0.360000 0.058586 55.380797 0.329075 7.290013
0.370000 0.060213 56.928564 0.348818 7.446313
0.380000 0.061841 58.476872 0.369136 7.603141
0.390000 0.063468 60.025722 0.390028 7.760470
0.400000 0.065096 61.575116 0.411495 7.918274
0.410000 0.066723 63.125053 0.433537 8.076532
0.420000 0.068350 64.675535 0.456157 8.235222
0.430000 0.069978 66.226563 0.479360 8.394327
0.440000 0.071605 67.778136 0.503149 8.553830
0.450000 0.073233 69.330258 0.527532 8.713719
0.460000 0.074860 70.882927 0.552514 8.873983
0.470000 0.076487 72.436147 0.578106 9.034614
0.480000 0.078115 73.989917 0.604317 9.195607
0.490000 0.079742 75.544241 0.631158 9.356959
0.500000 0.081369 77.099118 0.658642 9.518668
0.510000 0.082997 78.654552 0.686784 9.680738
0.520000 0.084624 80.210544 0.715598 9.843172
0.530000 0.086252 81.767096 0.745102 10.005978
0.540000 0.087879 83.324212 0.775314 10.169164
0.550000 0.089506 84.881895 0.806253 10.332742
0.560000 0.091134 86.440146 0.837941 10.496724
0.570000 0.092761 87.998970 0.870400 10.661127
0.580000 0.094389 89.558371 0.903654 10.825966
0.590000 0.096016 91.118352 0.937728 10.991263
0.600000 0.097643 92.678917 0.972648 11.157037
0.610000 0.099271 94.240072 1.008443 11.323312
0.620000 0.100898 95.801821 1.045141 11.490111
0.630000 0.102526 97.364170 1.082772 11.657462
0.640000 0.104153 98.927123 1.121369 11.825390
0.650000 0.105780 100.490687 1.160964 11.993927
0.660000 0.107408 102.054868 1.201592 12.163100
0.670000 0.109035 103.619673 1.243288 12.332943
0.680000 0.110663 105.185108 1.286088 12.503489
0.690000 0.112290 106.751181 1.330031 12.674770
0.700000 0.113917 108.317900 1.375156 12.846823
0.710000 0.115545 109.885271 1.421502 13.019683
0.720000 0.117172 111.453304 1.469112 13.193388
0.730000 0.118799 113.022008 1.518027 13.367976
0.740000 0.120427 114.591391 1.568291 13.543485
0.750000 0.122054 116.161462 1.619949 13.719956
0.760000 0.123682 117.732232 1.673046 13.897429
0.770000 0.125309 119.303709 1.727630 14.075945
0.780000 0.126936 120.875906 1.783748 14.255546
0.790000 0.128564 122.448832 1.841449 14.436274
0.800000 0.130191 124.022499 1.900783 14.618173
0.810000 0.131819 125.596918 1.961801 14.801287
0.820000 0.133446 127.172101 2.024555 14.985659
0.830000 0.135073 128.748060 2.089097 15.171335
0.840000 0.136701 130.324808 2.155481 15.358359
0.850000 0.138328 131.902357 2.223763 15.546776
0.860000 0.139956 133.480721 2.293997 15.736633
0.870000 0.141583 135.059914 2.366241 15.927975
0.880000 0.143210 136.639948 2.440552 16.120850
0.890000 0.144838 138.220839 2.516988 16.315303
0.900000 0.146465 139.802601 2.595609 16.511382
0.910000 0.148092 141.385249 2.676475 16.709134
0.920000 0.149720 142.968798 2.759647 16.908606
0.930000 0.151347 144.553264 2.845187 17.109847
0.940000 0.152975 146.138662 2.933158 17.312903
0.950000 0.154602 147.725010 3.023623 17.517823
0.960000 0.156229 149.312323 3.116647 17.724655
0.970000 0.157857 150.900619 3.212296 17.933447
0.980000 0.159484 152.489915 3.310635 18.144247
0.990000 0.161112 154.080228 3.411732 18.357104
1.000000 0.162739 155.671577 3.515654 18.572066
1.010000 0.164366 157.263979 3.622471 18.789181
1.020000 0.165994 158.857453 3.732251 19.008498
1.030000 0.167621 160.452019 3.845065 19.230065
1.040000 0.169249 162.047694 3.960984 19.453932
1.050000 0.170876 163.644500 4.080080 19.680146
1.060000 0.172503 165.242455 4.202426 19.908756
1.070000 0.174131 166.841580 4.328095 20.139811
1.080000 0.175758 168.441895 4.457161 20.373360
1.090000 0.177386 170.043421 4.589699 20.609450
1.100000 0.179013 171.646179 4.725785 20.848131
1.110000 0.180640 173.250191 4.865496 21.089451
1.120000 0.182268 174.855478 5.008908 21.333458
1.130000 0.183895 176.462063 5.156100 21.580200
1.140000 0.185522 178.069967 5.307150 21.829726
1.150000 0.187150 179.679213 5.462138 22.082085
1.160000 0.188777 181.289824 5.621143 22.337323
1.170000 0.190405 182.901823 5.784247 22.595490
1.180000 0.192032 184.515235 5.951530 22.856633
1.190000 0.193659 186.130082 6.123076 23.120801
1.200000 0.195287 187.746388 6.298965 23.388040
1.210000 0.196914 189.364179 6.479282 23.658399
1.220000 0.198542 190.983478 6.664110 23.931925
1.230000 0.200169 192.604312 6.853533 24.208666
1.240000 0.201796 194.226704 7.047637 24.488668
1.250000 0.203424 195.850681 7.246506 24.771980
1.260000 0.205051 197.476268 7.450226 25.058647
1.270000 0.206679 199.103491 7.658884 25.348718
1.280000 0.208306 200.732377 7.872565 25.642238
1.290000 0.209933 202.362952 8.091358 25.939253
1.300000 0.211561 203.995243 8.315348 26.239811
1.310000 0.213188 205.629278 8.544623 26.543958
1.320000 0.214815 207.265083 8.779271 26.851738
1.330000 0.216443 208.902686 9.019380 27.163199
1.340000 0.218070 210.542116 9.265037 27.478384
1.350000 0.219698 212.183400 9.516331 27.797340
1.360000 0.221325 213.826566 9.773350 28.120111
1.370000 0.222952 215.471643 10.036181 28.446743
1.380000 0.224580 217.118660 10.304913 28.777278
1.390000 0.226207 218.767647 10.579633 29.111762
0.010000 0.001549 1.455019 0.000984 1.157959
0.020000 0.003099 2.911640 0.002678 1.675165
0.030000 0.004648 4.369233 0.004743 2.056623
0.040000 0.006197 5.827572 0.007100 2.367820
0.050000 0.007746 7.286539 0.009732 2.635529
0.060000 0.009296 8.746062 0.012649 2.873869
0.070000 0.010845 10.206098 0.015870 3.091340
0.080000 0.012394 11.666617 0.019422 3.293491
0.090000 0.013944 13.127603 0.023329 3.484151
0.100000 0.015493 14.589043 0.027619 3.666068
0.110000 0.017042 16.050934 0.032317 3.841272
0.120000 0.018591 17.513270 0.037446 4.011294
0.130000 0.020141 18.976053 0.043027 4.177308
0.140000 0.021690 20.439283 0.049079 4.340228
0.150000 0.023239 21.902963 0.055616 4.500767
0.160000 0.024788 23.367095 0.062654 4.659489
0.170000 0.026338 24.831683 0.070202 4.816841
0.180000 0.027887 26.296730 0.078270 4.973177
0.190000 0.029436 27.762239 0.086864 5.128778
0.200000 0.030986 29.228215 0.095990 5.283867
0.210000 0.032535 30.694661 0.105649 5.438618
0.220000 0.034084 32.161579 0.115845 5.593171
0.230000 0.035633 33.628973 0.126576 5.747630
0.240000 0.037183 35.096845 0.137842 5.902078
0.250000 0.038732 36.565198 0.149642 6.056577
0.260000 0.040281 38.034033 0.161971 6.211172
0.270000 0.041831 39.503353 0.174829 6.365895
0.280000 0.043380 40.973158 0.188210 6.520767
0.290000 0.044929 42.443451 0.202111 6.675801
0.300000 0.046478 43.914232 0.216528 6.831005
0.310000 0.048028 45.385502 0.231457 6.986379
0.320000 0.049577 46.857261 0.246896 7.141923
0.330000 0.051126 48.329512 0.262840 7.297630
0.340000 0.052676 49.802253 0.279287 7.453496
0.350000 0.054225 51.275485 0.296235 7.609512
0.360000 0.055774 52.749208 0.313684 7.765670
0.370000 0.057323 54.223423 0.331631 7.921964
0.380000 0.058873 55.698130 0.350078 8.078386
0.390000 0.060422 57.173329 0.369027 8.234929
0.400000 0.061971 58.649020 0.388479 8.391589
0.410000 0.063520 60.125204 0.408438 8.548363
0.420000 0.065070 61.601881 0.428909 8.705249
0.430000 0.066619 63.079051 0.449899 8.862246
0.440000 0.068168 64.556716 0.471414 9.019357
0.450000 0.069718 66.034876 0.493463 9.176586
0.460000 0.071267 67.513531 0.516056 9.333938
0.470000 0.072816 68.992684 0.539204 9.491422
0.480000 0.074365 70.472336 0.562921 9.649048
0.490000 0.075915 71.952487 0.587220 9.806829
0.500000 0.077464 73.433141 0.612117 9.964778
0.510000 0.079013 74.914298 0.637630 10.122913
0.520000 0.080563 76.395962 0.663777 10.281252
0.530000 0.082112 77.878135 0.690578 10.439816
0.540000 0.083661 79.360820 0.718055 10.598627
0.550000 0.085210 80.844021 0.746231 10.757710
0.560000 0.086760 82.327740 0.775130 10.917091
0.570000 0.088309 83.811982 0.804778 11.076798
0.580000 0.089858 85.296751 0.835204 11.236863
0.590000 0.091408 86.782051 0.866435 11.397316
0.600000 0.092957 88.267887 0.898503 11.558190
0.610000 0.094506 89.754266 0.931438 11.719521
0.620000 0.096055 91.241191 0.965276 11.881345
0.630000 0.097605 92.728670 1.000049 12.043700
0.640000 0.099154 94.216708 1.035795 12.206626
0.650000 0.100703 95.705313 1.072550 12.370162
0.660000 0.102252 97.194491 1.110354 12.534351
0.670000 0.103802 98.684250 1.149247 12.699236
0.680000 0.105351 100.174598 1.189271 12.864860
0.690000 0.106900 101.665543 1.230468 13.031270
0.700000 0.108450 103.157094 1.272882 13.198511
0.710000 0.109999 104.649260 1.316560 13.366631
0.720000 0.111548 106.142050 1.361547 13.535678
0.730000 0.113097 107.635474 1.407893 13.705701
0.740000 0.114647 109.129543 1.455646 13.876749
0.750000 0.116196 110.624267 1.504856 14.048874
0.760000 0.117745 112.119657 1.555577 14.222127
0.770000 0.119295 113.615724 1.607859 14.396559
0.780000 0.120844 115.112481 1.661758 14.572224
0.790000 0.122393 116.609939 1.717329 14.749174
0.800000 0.123942 118.108112 1.774628 14.927464
0.810000 0.125492 119.607012 1.833712 15.107147
0.820000 0.127041 121.106653 1.894640 15.288278
0.830000 0.128590 122.607049 1.957473 15.470912
0.840000 0.130140 124.108213 2.022270 15.655105
0.850000 0.131689 125.610160 2.089093 15.840913
0.860000 0.133238 127.112906 2.158005 16.028391
0.870000 0.134787 128.616466 2.229070 16.217597
0.880000 0.136337 130.120855 2.302353 16.408586
0.890000 0.137886 131.626090 2.377920 16.601417
0.900000 0.139435 133.132186 2.455836 16.796146
0.910000 0.140984 134.639162 2.536171 16.992831
0.920000 0.142534 136.147035 2.618993 17.191528
0.930000 0.144083 137.655821 2.704370 17.392297
0.940000 0.145632 139.165540 2.792374 17.595193
0.950000 0.147182 140.676208 2.883076 17.800276
0.960000 0.148731 142.187847 2.976548 18.007603
0.970000 0.150280 143.700473 3.072862 18.217233
0.980000 0.151829 145.214107 3.172094 18.429222
0.990000 0.153379 146.728770 3.274316 18.643629
1.000000 0.154928 148.244480 3.379605 18.860512
1.010000 0.156477 149.761258 3.488037 19.079929
1.020000 0.158027 151.279126 3.599688 19.301938
1.030000 0.159576 152.798105 3.714636 19.526596
1.040000 0.161125 154.318216 3.832960 19.753960
1.050000 0.162674 155.839481 3.954737 19.984090
1.060000 0.164224 157.361923 4.080048 20.217042
1.070000 0.165773 158.885563 4.208972 20.452872
1.080000 0.167322 160.410426 4.341591 20.691640
1.090000 0.168872 161.936535 4.477985 20.933400
1.100000 0.170421 163.463912 4.618237 21.178211
1.110000 0.171970 164.992582 4.762428 21.426129
1.120000 0.173519 166.522569 4.910642 21.677209
1.130000 0.175069 168.053897 5.062961 21.931509
1.140000 0.176618 169.586592 5.219469 22.189084
1.150000 0.178167 171.120679 5.380251 22.449989
1.160000 0.179716 172.656182 5.545389 22.714281
1.170000 0.181266 174.193128 5.714970 22.982013
1.180000 0.182815 175.731543 5.889077 23.253241
1.190000 0.184364 177.271453 6.067796 23.528019
1.200000 0.185914 178.812884 6.251211 23.806402
1.210000 0.187463 180.355863 6.439410 24.088442
1.220000 0.189012 181.900418 6.632476 24.374193
1.230000 0.190561 183.446575 6.830496 24.663709
1.240000 0.192111 184.994363 7.033554 24.957041
1.250000 0.193660 186.543809 7.241737 25.254242
1.260000 0.195209 188.094941 7.455129 25.555364
1.270000 0.196759 189.647788 7.673817 25.860457
1.280000 0.198308 191.202378 7.897885 26.169572
1.290000 0.199857 192.758739 8.127418 26.482761
1.300000 0.201406 194.316902 8.362500 26.800072
1.310000 0.202956 195.876894 8.603216 27.121554
1.320000 0.204505 197.438745 8.849649 27.447258
1.330000 0.206054 199.002485 9.101884 27.777230
1.340000 0.207604 200.568144 9.360002 28.111518
1.350000 0.209153 202.135751 9.624086 28.450170
1.360000 0.210702 203.705337 9.894217 28.793232
1.370000 0.212251 205.276931 10.170477 29.140749
1.380000 0.213801 206.850565 10.452946 29.492767
1.390000 0.215350 208.426268 10.741704 29.849330
0.010000 0.001546 1.452061 0.001039 1.194733
0.020000 0.003092 2.905832 0.002890 1.747814
0.030000 0.004638 4.360677 0.005203 2.163743
0.040000 0.006184 5.816365 0.007885 2.507985
0.050000 0.007730 7.272770 0.010906 2.807309
0.060000 0.009276 8.729814 0.014263 3.075832
0.070000 0.010822 10.187448 0.017961 3.322048
0.080000 0.012369 11.645636 0.022011 3.551503
0.090000 0.013915 13.104353 0.026427 3.768018
0.100000 0.015461 14.563582 0.031221 3.974334
0.110000 0.017007 16.023310 0.036403 4.172471
0.120000 0.018553 17.483527 0.041982 4.363955
0.130000 0.020099 18.944226 0.047965 4.549952
0.140000 0.021645 20.405401 0.054356 4.731368
0.150000 0.023191 21.867047 0.061157 4.908912
0.160000 0.024737 23.329160 0.068367 5.083145
0.170000 0.026283 24.791737 0.075984 5.254511
0.180000 0.027829 26.254773 0.084003 5.423364
0.190000 0.029375 27.718267 0.092418 5.589984
0.200000 0.030921 29.182213 0.101222 5.754600
0.210000 0.032467 30.646609 0.110405 5.917389
0.220000 0.034014 32.111451 0.119959 6.078498
0.230000 0.035560 33.576736 0.129872 6.238041
0.240000 0.037106 35.042459 0.140134 6.396111
0.250000 0.038652 36.508617 0.150734 6.552782
0.260000 0.040198 37.975206 0.161661 6.708113
0.270000 0.041744 39.442221 0.172904 6.862153
0.280000 0.043290 40.909658 0.184451 7.014940
0.290000 0.044836 42.377513 0.196294 7.166508
0.300000 0.046382 43.845781 0.208422 7.316882
0.310000 0.047928 45.314458 0.220827 7.466087
0.320000 0.049474 46.783540 0.233502 7.614145
0.330000 0.051020 48.253022 0.246440 7.761073
0.340000 0.052566 49.722900 0.259636 7.906892
0.350000 0.054112 51.193170 0.273085 8.051621
0.360000 0.055659 52.663828 0.286784 8.195277
0.370000 0.057205 54.134869 0.300734 8.337881
0.380000 0.058751 55.606291 0.314933 8.479455
0.390000 0.060297 57.078090 0.329383 8.620021
0.400000 0.061843 58.550263 0.344088 8.759602
0.410000 0.063389 60.022807 0.359052 8.898225
0.420000 0.064935 61.495719 0.374283 9.035918
0.430000 0.066481 62.968997 0.389787 9.172710
0.440000 0.068027 64.442639 0.405574 9.308633
0.450000 0.069573 65.916642 0.421657 9.443719
0.460000 0.071119 67.391007 0.438047 9.578006
0.470000 0.072665 68.865732 0.454760 9.711529
0.480000 0.074211 70.340815 0.471812 9.844329
0.490000 0.075757 71.816258 0.489220 9.976447
0.500000 0.077303 73.292059 0.507005 10.107924
0.510000 0.078850 74.768220 0.525186 10.238807
0.520000 0.080396 76.244742 0.543787 10.369140
0.530000 0.081942 77.721626 0.562831 10.498972
0.540000 0.083488 79.198873 0.582344 10.628352
0.550000 0.085034 80.676487 0.602354 10.757330
0.560000 0.086580 82.154468 0.622888 10.885959
0.570000 0.088126 83.632822 0.643977 11.014290
0.580000 0.089672 85.111550 0.665651 11.142379
0.590000 0.091218 86.590658 0.687943 11.270280
0.600000 0.092764 88.070148 0.710887 11.398050
0.610000 0.094310 89.550027 0.734518 11.525745
0.620000 0.095856 91.030299 0.758872 11.653423
0.630000 0.097402 92.510970 0.783987 11.781144
0.640000 0.098948 93.992046 0.809901 11.908965
0.650000 0.100495 95.473533 0.836654 12.036948
0.660000 0.102041 96.955439 0.864288 12.165151
0.670000 0.103587 98.437770 0.892843 12.293636
0.680000 0.105133 99.920534 0.922362 12.422463
0.690000 0.106679 101.403740 0.952890 12.551695
0.700000 0.108225 102.887396 0.984471 12.681392
0.710000 0.109771 104.371511 1.017151 12.811616
0.720000 0.111317 105.856094 1.050976 12.942430
0.730000 0.112863 107.341155 1.085993 13.073895
0.740000 0.114409 108.826704 1.122250 13.206073
0.750000 0.115955 110.312752 1.159796 13.339026
0.760000 0.117501 111.799309 1.198681 13.472816
0.770000 0.119047 113.286387 1.238955 13.607505
0.780000 0.120593 114.773997 1.280668 13.743155
0.790000 0.122140 116.262152 1.323871 13.879826
0.800000 0.123686 117.750863 1.368617 14.017580
0.810000 0.125232 119.240143 1.414958 14.156478
0.820000 0.126778 120.730006 1.462947 14.296581
0.830000 0.128324 122.220464 1.512637 14.437949
0.840000 0.129870 123.711531 1.564081 14.580641
0.850000 0.131416 125.203221 1.617335 14.724717
0.860000 0.132962 126.695549 1.672452 14.870237
0.870000 0.134508 128.188528 1.729487 15.017258
0.880000 0.136054 129.682175 1.788496 15.165839
0.890000 0.137600 131.176503 1.849534 15.316038
0.900000 0.139146 132.671529 1.912656 15.467911
0.910000 0.140692 134.167268 1.977919 15.621516
0.920000 0.142238 135.663736 2.045378 15.776907
0.930000 0.143785 137.160950 2.115089 15.934141
0.940000 0.145331 138.658925 2.187110 16.093272
0.950000 0.146877 140.157680 2.261496 16.254355
0.960000 0.148423 141.657230 2.338305 16.417443
0.970000 0.149969 143.157592 2.417592 16.582588
0.980000 0.151515 144.658786 2.499414 16.749844
0.990000 0.153061 146.160827 2.583829 16.919262
1.000000 0.154607 147.663734 2.670893 17.090892
1.010000 0.156153 149.167525 2.760663 17.264786
1.020000 0.157699 150.672219 2.853195 17.440992
1.030000 0.159245 152.177834 2.948546 17.619560
1.040000 0.160791 153.684388 3.046773 17.800537
1.050000 0.162337 155.191901 3.147933 17.983972
1.060000 0.163883 156.700391 3.252082 18.169911
1.070000 0.165429 158.209879 3.359276 18.358400
1.080000 0.166976 159.720382 3.469571 18.549485
1.090000 0.168522 161.231921 3.583025 18.743210
1.100000 0.170068 162.744516 3.699692 18.939619
1.110000 0.171614 164.258186 3.819629 19.138755
1.120000 0.173160 165.772952 3.942892 19.340662
1.130000 0.174706 167.288833 4.069535 19.545381
1.140000 0.176252 168.805850 4.199615 19.752952
1.150000 0.177798 170.324024 4.333187 19.963418
1.160000 0.179344 171.843374 4.470306 20.176816
1.170000 0.180890 173.363922 4.611026 20.393187
1.180000 0.182436 174.885688 4.755402 20.612568
1.190000 0.183982 176.408693 4.903489 20.834997
1.200000 0.185528 177.932958 5.055341 21.060512
1.210000 0.187074 179.458505 5.211011 21.289148
1.220000 0.188621 180.985354 5.370554 21.520942
1.230000 0.190167 182.513527 5.534022 21.755927
1.240000 0.191713 184.043045 5.701470 21.994139
1.250000 0.193259 185.573929 5.872949 22.235610
1.260000 0.194805 187.106202 6.048513 22.480374
1.270000 0.196351 188.639884 6.228214 22.728463
1.280000 0.197897 190.174998 6.412105 22.979909
1.290000 0.199443 191.711565 6.600236 23.234743
1.300000 0.200989 193.249607 6.792660 23.492994
1.310000 0.202535 194.789146 6.989427 23.754694
1.320000 0.204081 196.330203 7.190589 24.019870
1.330000 0.205627 197.872802 7.396197 24.288551
1.340000 0.207173 199.416963 7.606300 24.560765
1.350000 0.208719 200.962708 7.820948 24.836540
1.360000 0.210266 202.510061 8.040191 25.115901
1.370000 0.211812 204.059043 8.264079 25.398876
1.380000 0.213358 205.609676 8.492660 25.685489
1.390000 0.214904 207.161983 8.725982 25.975765
0.010000 0.001435 1.347332 0.000768 1.031526
0.020000 0.002870 2.695880 0.001972 1.455262
0.030000 0.004304 4.045093 0.003324 1.751251
0.040000 0.005739 5.394781 0.004768 1.981811
0.050000 0.007174 6.744844 0.006304 2.172447
0.060000 0.008609 8.095226 0.007952 2.336628
0.070000 0.010044 9.445895 0.009745 2.482476
0.080000 0.011478 10.796834 0.011722 2.615306
0.090000 0.012913 12.148032 0.013920 2.738797
0.100000 0.014348 13.499490 0.016379 2.855598
0.110000 0.015783 14.851208 0.019139 2.967673
0.120000 0.017218 16.203191 0.022237 3.076513
0.130000 0.018653 17.555448 0.025710 3.183266
0.140000 0.020087 18.907988 0.029591 3.288831
0.150000 0.021522 20.260820 0.033912 3.393917
0.160000 0.022957 21.613956 0.038704 3.499088
0.170000 0.024392 22.967407 0.043994 3.604791
0.180000 0.025827 24.321184 0.049810 3.711389
0.190000 0.027261 25.675299 0.056174 3.819167
0.200000 0.028696 27.029763 0.063109 3.928357
0.210000 0.030131 28.384590 0.070635 4.039141
0.220000 0.031566 29.739789 0.078771 4.151662
0.230000 0.033001 31.095371 0.087534 4.266033
0.240000 0.034435 32.451349 0.096939 4.382338
0.250000 0.035870 33.807732 0.107000 4.500641
0.260000 0.037305 35.164531 0.117729 4.620988
0.270000 0.038740 36.521756 0.129138 4.743407
0.280000 0.040175 37.879415 0.141237 4.867916
0.290000 0.041609 39.237520 0.154035 4.994520
0.300000 0.043044 40.596077 0.167540 5.123218
0.310000 0.044479 41.955097 0.181758 5.254000
0.320000 0.045914 43.314587 0.196696 5.386849
0.330000 0.047349 44.674554 0.212360 5.521743
0.340000 0.048784 46.035008 0.228754 5.658659
0.350000 0.050218 47.395955 0.245883 5.797567
0.360000 0.051653 48.757401 0.263750 5.938435
0.370000 0.053088 50.119354 0.282359 6.081231
0.380000 0.054523 51.481820 0.301712 6.225920
0.390000 0.055958 52.844805 0.321813 6.372466
0.400000 0.057392 54.208315 0.342664 6.520832
0.410000 0.058827 55.572356 0.364267 6.670981
0.420000 0.060262 56.936933 0.386624 6.822876
0.430000 0.061697 58.302051 0.409738 6.976479
0.440000 0.063132 59.667715 0.433611 7.131754
0.450000 0.064566 61.033931 0.458244 7.288665
0.460000 0.066001 62.400702 0.483641 7.447176
0.470000 0.067436 63.768034 0.509803 7.607252
0.480000 0.068871 65.135931 0.536734 7.768859
0.490000 0.070306 66.504397 0.564436 7.931963
0.500000 0.071740 67.873436 0.592912 8.096534
0.510000 0.073175 69.243052 0.622166 8.262540
0.520000 0.074610 70.613249 0.652201 8.429952
0.530000 0.076045 71.984032 0.683022 8.598741
0.540000 0.077480 73.355404 0.714634 8.768880
0.550000 0.078915 74.727368 0.747040 8.940343
0.560000 0.080349 76.099929 0.780246 9.113106
0.570000 0.081784 77.473090 0.814259 9.287146
0.580000 0.083219 78.846855 0.849084 9.462439
0.590000 0.084654 80.221227 0.884728 9.638967
0.600000 0.086089 81.596210 0.921199 9.816709
0.610000 0.087523 82.971808 0.958504 9.995647
0.620000 0.088958 84.348025 0.996651 10.175766
0.630000 0.090393 85.724864 1.035650 10.357048
0.640000 0.091828 87.102328 1.075511 10.539482
0.650000 0.093263 88.480422 1.116242 10.723052
0.660000 0.094697 89.859150 1.157855 10.907749
0.670000 0.096132 91.238515 1.200361 11.093561
0.680000 0.097567 92.618521 1.243771 11.280479
0.690000 0.099002 93.999172 1.288099 11.468495
0.700000 0.100437 95.380472 1.333357 11.657603
0.710000 0.101872 96.762425 1.379558 11.847796
0.720000 0.103306 98.145036 1.426718 12.039070
0.730000 0.104741 99.528309 1.474851 12.231422
0.740000 0.106176 100.912248 1.523972 12.424848
0.750000 0.107611 102.296857 1.574098 12.619348
0.760000 0.109046 103.682141 1.625245 12.814920
0.770000 0.110480 105.068105 1.677431 13.011566
0.780000 0.111915 106.454754 1.730674 13.209286
0.790000 0.113350 107.842092 1.784991 13.408084
0.800000 0.114785 109.230125 1.840404 13.607961
0.810000 0.116220 110.618857 1.896930 13.808923
0.820000 0.117654 112.008295 1.954592 14.010974
0.830000 0.119089 113.398442 2.013409 14.214120
0.840000 0.120524 114.789305 2.073404 14.418367
0.850000 0.121959 116.180889 2.134599 14.623723
0.860000 0.123394 117.573201 2.197016 14.830196
0.870000 0.124828 118.966245 2.260680 15.037795
0.880000 0.126263 120.360028 2.325614 15.246528
0.890000 0.127698 121.754557 2.391842 15.456407
0.900000 0.129133 123.149837 2.459391 15.667441
0.910000 0.130568 124.545876 2.528286 15.879642
0.920000 0.132003 125.942678 2.598554 16.093023
0.930000 0.133437 127.340252 2.670220 16.307595
0.940000 0.134872 128.738605 2.743314 16.523372
0.950000 0.136307 130.137742 2.817862 16.740368
0.960000 0.137742 131.537673 2.893895 16.958597
0.970000 0.139177 132.938403 2.971439 17.178072
0.980000 0.140611 134.339940 3.050527 17.398811
0.990000 0.142046 135.742292 3.131187 17.620827
1.000000 0.143481 137.145467 3.213451 17.844138
1.010000 0.144916 138.549473 3.297349 18.068760
1.020000 0.146351 139.954318 3.382914 18.294709
1.030000 0.147785 141.360010 3.470178 18.522004
1.040000 0.149220 142.766558 3.559174 18.750661
1.050000 0.150655 144.173969 3.649934 18.980699
1.060000 0.152090 145.582254 3.742494 19.212135
1.070000 0.153525 146.991420 3.836886 19.444990
1.080000 0.154959 148.401478 3.933147 19.679282
1.090000 0.156394 149.812435 4.031310 19.915030
1.100000 0.157829 151.224302 4.131412 20.152253
1.110000 0.159264 152.637088 4.233489 20.390973
1.120000 0.160699 154.050802 4.337577 20.631208
1.130000 0.162134 155.465455 4.443713 20.872979
1.140000 0.163568 156.881056 4.551934 21.116307
1.150000 0.165003 158.297616 4.662279 21.361213
1.160000 0.166438 159.715145 4.774786 21.607718
1.170000 0.167873 161.133653 4.889493 21.855842
1.180000 0.169308 162.553151 5.006438 22.105608
1.190000 0.170742 163.973649 5.125663 22.357037
1.200000 0.172177 165.395160 5.247205 22.610151
1.210000 0.173612 166.817692 5.371105 22.864972
1.220000 0.175047 168.241259 5.497404 23.121521
1.230000 0.176482 169.665871 5.626143 23.379821
1.240000 0.177916 171.091540 5.757362 23.639894
1.250000 0.179351 172.518277 5.891103 23.901762
1.260000 0.180786 173.946094 6.027408 24.165449
1.270000 0.182221 175.375003 6.166318 24.430976
1.280000 0.183656 176.805016 6.307876 24.698367
1.290000 0.185090 178.236146 6.452125 24.967643
1.300000 0.186525 179.668404 6.599107 25.238829
1.310000 0.187960 181.101804 6.748865 25.511946
1.320000 0.189395 182.536358 6.901443 25.787017
1.330000 0.190830 183.972078 7.056885 26.064066
1.340000 0.192265 185.408978 7.215234 26.343115
1.350000 0.193699 186.847071 7.376535 26.624188
1.360000 0.195134 188.286369 7.540831 26.907306
1.370000 0.196569 189.726887 7.708166 27.192494
1.380000 0.198004 191.168637 7.878587 27.479775
1.390000 0.199439 192.611634 8.052136 27.769170
0.010000 0.001554 1.459308 0.000967 1.144414
0.020000 0.003108 2.920186 0.002618 1.649561
0.030000 0.004662 4.382012 0.004637 2.021272
0.040000 0.006215 5.844571 0.006961 2.324960
0.050000 0.007769 7.307751 0.009589 2.587250
0.060000 0.009323 8.771491 0.012542 2.822095
0.070000 0.010877 10.235753 0.015847 3.037823
0.080000 0.012431 11.700514 0.019537 3.239816
0.090000 0.013985 13.165763 0.023640 3.431741
0.100000 0.015539 14.631491 0.028184 3.616188
0.110000 0.017093 16.097697 0.033194 3.795037
0.120000 0.018646 17.564381 0.038689 3.969676
0.130000 0.020200 19.031543 0.044685 4.141145
0.140000 0.021754 20.499186 0.051196 4.310226
0.150000 0.023308 21.967313 0.058230 4.477514
0.160000 0.024862 23.435926 0.065792 4.643458
0.170000 0.026416 24.905028 0.073884 4.808397
0.180000 0.027970 26.374622 0.082506 4.972586
0.190000 0.029524 27.844710 0.091655 5.136212
0.200000 0.031077 29.315292 0.101324 5.299410
0.210000 0.032631 30.786372 0.111505 5.462274
0.220000 0.034185 32.257947 0.122191 5.624867
0.230000 0.035739 33.730020 0.133369 5.787227
0.240000 0.037293 35.202590 0.145030 5.949371
0.250000 0.038847 36.675655 0.157159 6.111304
0.260000 0.040401 38.149214 0.169745 6.273016
0.270000 0.041954 39.623267 0.182774 6.434492
0.280000 0.043508 41.097809 0.196233 6.595710
0.290000 0.045062 42.572840 0.210109 6.756642
0.300000 0.046616 44.048357 0.224390 6.917261
0.310000 0.048170 45.524356 0.239063 7.077537
0.320000 0.049724 47.000834 0.254118 7.237439
0.330000 0.051278 48.477789 0.269544 7.396939
0.340000 0.052832 49.955217 0.285330 7.556009
0.350000 0.054385 51.433114 0.301470 7.714622
0.360000 0.055939 52.911478 0.317956 7.872756
0.370000 0.057493 54.390304 0.334781 8.030390
0.380000 0.059047 55.869589 0.351941 8.187506
0.390000 0.060601 57.349331 0.369434 8.344088
0.400000 0.062155 58.829525 0.387256 8.500127
0.410000 0.063709 60.310169 0.405409 8.655612
0.420000 0.065263 61.791259 0.423892 8.810539
0.430000 0.066816 63.272794 0.442710 8.964906
0.440000 0.068370 64.754770 0.461866 9.118715
0.450000 0.069924 66.237186 0.481366 9.271970
0.460000 0.071478 67.720039 0.501218 9.424679
0.470000 0.073032 69.203327 0.521431 9.576852
0.480000 0.074586 70.687049 0.542016 9.728504
0.490000 0.076140 72.171204 0.562985 9.879651
0.500000 0.077693 73.655791 0.584351 10.030311
0.510000 0.079247 75.140810 0.606131 10.180508
0.520000 0.080801 76.626260 0.628341 10.330265
0.530000 0.082355 78.112141 0.650999 10.479608
0.540000 0.083909 79.598454 0.674125 10.628568
0.550000 0.085463 81.085200 0.697740 10.777175
0.560000 0.087017 82.572379 0.721868 10.925461
0.570000 0.088571 84.059995 0.746533 11.073463
0.580000 0.090124 85.548048 0.771759 11.221217
0.590000 0.091678 87.036541 0.797573 11.368761
0.600000 0.093232 88.525476 0.824004 11.516135
0.610000 0.094786 90.014858 0.851081 11.663382
0.620000 0.096340 91.504689 0.878835 11.810542
0.630000 0.097894 92.994973 0.907297 11.957662
0.640000 0.099448 94.485715 0.936500 12.104785
0.650000 0.101002 95.976919 0.966478 12.251959
0.660000 0.102555 97.468590 0.997266 12.399230
0.670000 0.104109 98.960734 1.028901 12.546647
0.680000 0.105663 100.453357 1.061420 12.694258
0.690000 0.107217 101.946465 1.094860 12.842114
0.700000 0.108771 103.440065 1.129262 12.990264
0.710000 0.110325 104.934163 1.164664 13.138760
0.720000 0.111879 106.428767 1.201108 13.287653
0.730000 0.113433 107.923884 1.238637 13.436995
0.740000 0.114986 109.419523 1.277291 13.586837
0.750000 0.116540 110.915693 1.317115 13.737234
0.760000 0.118094 112.412401 1.358154 13.888237
0.770000 0.119648 113.909658 1.400451 14.039899
0.780000 0.121202 115.407472 1.444052 14.192274
0.790000 0.122756 116.905854 1.489004 14.345415
0.800000 0.124310 118.404814 1.535354 14.499376
0.810000 0.125863 119.904362 1.583149 14.654209
0.820000 0.127417 121.404509 1.632437 14.809969
0.830000 0.128971 122.905267 1.683267 14.966708
0.840000 0.130525 124.406646 1.735688 15.124481
0.850000 0.132079 125.908660 1.789750 15.283339
0.860000 0.133633 127.411319 1.845503 15.443336
0.870000 0.135187 128.914636 1.902998 15.604525
0.880000 0.136741 130.418625 1.962286 15.766958
0.890000 0.138294 131.923298 2.023418 15.930689
0.900000 0.139848 133.428668 2.086447 16.095767
0.910000 0.141402 134.934750 2.151425 16.262247
0.920000 0.142956 136.441556 2.218405 16.430179
0.930000 0.144510 137.949101 2.287440 16.599614
0.940000 0.146064 139.457400 2.358583 16.770603
0.950000 0.147618 140.966468 2.431889 16.943197
0.960000 0.149172 142.476318 2.507412 17.117446
0.970000 0.150725 143.986967 2.585206 17.293400
0.980000 0.152279 145.498430 2.665327 17.471107
0.990000 0.153833 147.010722 2.747829 17.650618
1.000000 0.155387 148.523861 2.832768 17.831980
1.010000 0.156941 150.037860 2.920199 18.015242
1.020000 0.158495 151.552739 3.010180 18.200451
1.030000 0.160049 153.068512 3.102766 18.387656
1.040000 0.161602 154.585196 3.198013 18.576902
1.050000 0.163156 156.102810 3.295980 18.768236
1.060000 0.164710 157.621369 3.396723 18.961705
1.070000 0.166264 159.140893 3.500300 19.157353
1.080000 0.167818 160.661398 3.606769 19.355227
1.090000 0.169372 162.182902 3.716187 19.555371
1.100000 0.170926 163.705424 3.828613 19.757829
1.110000 0.172480 165.228982 3.944106 19.962645
1.120000 0.174033 166.753594 4.062725 20.169863
1.130000 0.175587 168.279279 4.184529 20.379526
1.140000 0.177141 169.806057 4.309578 20.591676
1.150000 0.178695 171.333946 4.437931 20.806356
1.160000 0.180249 172.862966 4.569649 21.023607
1.170000 0.181803 174.393135 4.704792 21.243471
1.180000 0.183357 175.924475 4.843420 21.465989
1.190000 0.184911 177.457005 4.985596 21.691201
1.200000 0.186464 178.990744 5.131379 21.919148
1.210000 0.188018 180.525714 5.280832 22.149870
1.220000 0.189572 182.061934 5.434017 22.383406
1.230000 0.191126 183.599425 5.590996 22.619795
1.240000 0.192680 185.138207 5.751831 22.859076
1.250000 0.194234 186.678303 5.916585 23.101288
1.260000 0.195788 188.219733 6.085321 23.346468
1.270000 0.197341 189.762518 6.258103 23.594653
1.280000 0.198895 191.306679 6.434994 23.845882
1.290000 0.200449 192.852238 6.616059 24.100192
1.300000 0.202003 194.399218 6.801360 24.357618
1.310000 0.203557 195.947639 6.990964 24.618197
1.320000 0.205111 197.497525 7.184933 24.881966
1.330000 0.206665 199.048896 7.383334 25.148959
1.340000 0.208219 200.601776 7.586232 25.419213
1.350000 0.209772 202.156187 7.793691 25.692762
1.360000 0.211326 203.712152 8.005778 25.969640
1.370000 0.212880 205.269694 8.222557 26.249883
1.380000 0.214434 206.828835 8.444096 26.533524
1.390000 0.215988 208.389599 8.670459 26.820598
0.010000 0.001545 1.450755 0.000892 1.096906
0.020000 0.003090 2.902935 0.002340 1.558423
0.030000 0.004635 4.355932 0.004041 1.888409
0.040000 0.006179 5.809538 0.005949 2.152024
0.050000 0.007724 7.263651 0.008075 2.375795
0.060000 0.009269 8.718215 0.010452 2.573632
0.070000 0.010814 10.173200 0.013123 2.753843
0.080000 0.012359 11.628590 0.016132 2.921805
0.090000 0.013904 13.084380 0.019524 3.081187
0.100000 0.015448 14.540569 0.023340 3.234587
0.110000 0.016993 15.997163 0.027620 3.383894
0.120000 0.018538 17.454169 0.032399 3.530509
0.130000 0.020083 18.911594 0.037709 3.675483
0.140000 0.021628 20.369450 0.043577 3.819611
0.150000 0.023173 21.827745 0.050028 3.963498
0.160000 0.024717 23.286489 0.057083 4.107603
0.170000 0.026262 24.745695 0.064758 4.252275
0.180000 0.027807 26.205369 0.073067 4.397773
0.190000 0.029352 27.665524 0.082022 4.544290
0.200000 0.030897 29.126167 0.091630 4.691962
0.210000 0.032442 30.587306 0.101898 4.840884
0.220000 0.033986 32.048951 0.112828 4.991116
0.230000 0.035531 33.511107 0.124422 5.142690
0.240000 0.037076 34.973781 0.136679 5.295616
0.250000 0.038621 36.436980 0.149598 5.449889
0.260000 0.040166 37.900709 0.163175 5.605487
0.270000 0.041711 39.364973 0.177405 5.762380
0.280000 0.043256 40.829776 0.192284 5.920527
0.290000 0.044800 42.295121 0.207803 6.079885
0.300000 0.046345 43.761013 0.223958 6.240402
0.310000 0.047890 45.227453 0.240740 6.402026
0.320000 0.049435 46.694445 0.258142 6.564702
0.330000 0.050980 48.161991 0.276156 6.728373
0.340000 0.052525 49.630091 0.294774 6.892984
0.350000 0.054069 51.098748 0.313989 7.058479
0.360000 0.055614 52.567962 0.333795 7.224804
0.370000 0.057159 54.037735 0.354183 7.391904
0.380000 0.058704 55.508066 0.375147 7.559729
0.390000 0.060249 56.978956 0.396682 7.728230
0.400000 0.061794 58.450406 0.418783 7.897359
0.410000 0.063338 59.922416 0.441444 8.067072
0.420000 0.064883 61.394985 0.464663 8.237326
0.430000 0.066428 62.868113 0.488436 8.408084
0.440000 0.067973 64.341801 0.512762 8.579308
0.450000 0.069518 65.816048 0.537639 8.750965
0.460000 0.071063 67.290854 0.563068 8.923024
0.470000 0.072607 68.766218 0.589048 9.095458
0.480000 0.074152 70.242142 0.615583 9.268241
0.490000 0.075697 71.718624 0.642676 9.441351
0.500000 0.077242 73.195664 0.670330 9.614769
0.510000 0.078787 74.673263 0.698550 9.788478
0.520000 0.080332 76.151422 0.727344 9.962464
0.530000 0.081877 77.630139 0.756719 10.136716
0.540000 0.083421 79.109417 0.786683 10.311224
0.550000 0.084966 80.589254 0.817246 10.485982
0.560000 0.086511 82.069653 0.848418 10.660986
0.570000 0.088056 83.550614 0.880213 10.836233
0.580000 0.089601 85.032139 0.912643 11.011725
0.590000 0.091146 86.514228 0.945722 11.187464
0.600000 0.092690 87.996883 0.979465 11.363454
0.610000 0.094235 89.480107 1.013890 11.539702
0.620000 0.095780 90.963900 1.049014 11.716216
0.630000 0.097325 92.448266 1.084856 11.893006
0.640000 0.098870 93.933207 1.121434 12.070085
0.650000 0.100415 95.418725 1.158771 12.247466
0.660000 0.101959 96.904823 1.196888 12.425163
0.670000 0.103504 98.391505 1.235808 12.603195
0.680000 0.105049 99.878774 1.275555 12.781578
0.690000 0.106594 101.366633 1.316154 12.960333
0.700000 0.108139 102.855088 1.357631 13.139480
0.710000 0.109684 104.344141 1.400012 13.319041
0.720000 0.111228 105.833798 1.443327 13.499040
0.730000 0.112773 107.324063 1.487603 13.679500
0.740000 0.114318 108.814941 1.532870 13.860448
0.750000 0.115863 110.306438 1.579159 14.041909
0.760000 0.117408 111.798559 1.626502 14.223911
0.770000 0.118953 113.291310 1.674932 14.406483
0.780000 0.120498 114.784697 1.724480 14.589652
0.790000 0.122042 116.278727 1.775183 14.773450
0.800000 0.123587 117.773406 1.827074 14.957907
0.810000 0.125132 119.268741 1.880190 15.143053
0.820000 0.126677 120.764740 1.934568 15.328921
0.830000 0.128222 122.261410 1.990244 15.515544
0.840000 0.129767 123.758759 2.047258 15.702954
0.850000 0.131311 125.256794 2.105647 15.891185
0.860000 0.132856 126.755525 2.165453 16.080272
0.870000 0.134401 128.254959 2.226715 16.270248
0.880000 0.135946 129.755107 2.289475 16.461150
0.890000 0.137491 131.255976 2.353774 16.653012
0.900000 0.139036 132.757576 2.419656 16.845870
0.910000 0.140580 134.259917 2.487163 17.039760
0.920000 0.142125 135.763010 2.556341 17.234719
0.930000 0.143670 137.266863 2.627233 17.430784
0.940000 0.145215 138.771488 2.699884 17.627991
0.950000 0.146760 140.276896 2.774342 17.826378
0.960000 0.148305 141.783097 2.850653 18.025982
0.970000 0.149849 143.290103 2.928863 18.226840
0.980000 0.151394 144.797925 3.009022 18.428992
0.990000 0.152939 146.306575 3.091177 18.632473
1.000000 0.154484 147.816066 3.175378 18.837324
1.010000 0.156029 149.326408 3.261674 19.043581
1.020000 0.157574 150.837616 3.350116 19.251283
1.030000 0.159119 152.349701 3.440756 19.460469
1.040000 0.160663 153.862678 3.533644 19.671176
1.050000 0.162208 155.376558 3.628833 19.883445
1.060000 0.163753 156.891356 3.726376 20.097312
1.070000 0.165298 158.407086 3.826325 20.312817
1.080000 0.166843 159.923761 3.928736 20.529999
1.090000 0.168388 161.441396 4.033662 20.748896
1.100000 0.169932 162.960006 4.141159 20.969547
1.110000 0.171477 164.479604 4.251283 21.191990
1.120000 0.173022 166.000207 4.364089 21.416264
1.130000 0.174567 167.521829 4.479634 21.642408
1.140000 0.176112 169.044486 4.597976 21.870461
1.150000 0.177657 170.568193 4.719173 22.100461
1.160000 0.179201 172.092967 4.843283 22.332447
1.170000 0.180746 173.618824 4.970366 22.566457
1.180000 0.182291 175.145779 5.100480 22.802531
1.190000 0.183836 176.673851 5.233687 23.040705
1.200000 0.185381 178.203055 5.370047 23.281020
1.210000 0.186926 179.733408 5.509620 23.523512
1.220000 0.188470 181.264929 5.652470 23.768221
1.230000 0.190015 182.797634 5.798658 24.015185
1.240000 0.191560 184.331541 5.948247 24.264442
1.250000 0.193105 185.866669 6.101301 24.516030
1.260000 0.194650 187.403035 6.257884 24.769987
1.270000 0.196195 188.940658 6.418059 25.026351
1.280000 0.197740 190.479556 6.581893 25.285160
1.290000 0.199284 192.019749 6.749450 25.546452
1.300000 0.200829 193.561256 6.920797 25.810265
1.310000 0.202374 195.104095 7.096000 26.076636
1.320000 0.203919 196.648286 7.275125 26.345602
1.330000 0.205464 198.193850 7.458241 26.617202
1.340000 0.207009 199.740806 7.645415 26.891473
1.350000 0.208553 201.289174 7.836716 27.168451
1.360000 0.210098 202.838974 8.032211 27.448175
1.370000 0.211643 204.390227 8.231971 27.730680
1.380000 0.213188 205.942955 8.436065 28.016005
1.390000 0.214733 207.497177 8.644562 28.304186
0.010000 0.001569 1.474029 0.001038 1.189228
0.020000 0.003139 2.949757 0.002853 1.730328
0.030000 0.004708 4.426531 0.005088 2.132920
0.040000 0.006278 5.904115 0.007648 2.463181
0.050000 0.007847 7.382380 0.010507 2.748213
0.060000 0.009417 8.861249 0.013665 3.002337
0.070000 0.010986 10.340672 0.017133 3.234194
0.080000 0.012556 11.820613 0.020929 3.449446
0.090000 0.014125 13.301051 0.025074 3.652012
0.100000 0.015695 14.781970 0.029588 3.844717
0.110000 0.017264 16.263360 0.034491 4.029657
0.120000 0.018834 17.745214 0.039802 4.208422
0.130000 0.020403 19.227528 0.045538 4.382242
0.140000 0.021973 20.710301 0.051714 4.552077
0.150000 0.023542 22.193530 0.058341 4.718688
0.160000 0.025112 23.677217 0.065432 4.882680
0.170000 0.026681 25.161361 0.072993 5.044537
0.180000 0.028250 26.645965 0.081033 5.204652
0.190000 0.029820 28.131028 0.089554 5.363338
0.200000 0.031389 29.616553 0.098562 5.520851
0.210000 0.032959 31.102540 0.108056 5.677397
0.220000 0.034528 32.588991 0.118038 5.833141
0.230000 0.036098 34.075907 0.128507 5.988218
0.240000 0.037667 35.563288 0.139460 6.142735
0.250000 0.039237 37.051136 0.150895 6.296778
0.260000 0.040806 38.539451 0.162809 6.450415
0.270000 0.042376 40.028233 0.175197 6.603701
0.280000 0.043945 41.517483 0.188057 6.756678
0.290000 0.045515 43.007200 0.201384 6.909379
0.300000 0.047084 44.497385 0.215173 7.061830
0.310000 0.048654 45.988037 0.229422 7.214050
0.320000 0.050223 47.479156 0.244125 7.366054
0.330000 0.051793 48.970742 0.259281 7.517855
0.340000 0.053362 50.462794 0.274886 7.669460
0.350000 0.054931 51.955311 0.290938 7.820877
0.360000 0.056501 53.448294 0.307436 7.972112
0.370000 0.058070 54.941741 0.324380 8.123171
0.380000 0.059640 56.435651 0.341769 8.274059
0.390000 0.061209 57.930026 0.359606 8.424781
0.400000 0.062779 59.424863 0.377891 8.575344
0.410000 0.064348 60.920163 0.396630 8.725754
0.420000 0.065918 62.415926 0.415826 8.876020
0.430000 0.067487 63.912152 0.435485 9.026150
0.440000 0.069057 65.408840 0.455614 9.176156
0.450000 0.070626 66.905990 0.476221 9.326049
0.460000 0.072196 68.403605 0.497315 9.475843
0.470000 0.073765 69.901683 0.518908 9.625552
0.480000 0.075335 71.400226 0.541012 9.775193
0.490000 0.076904 72.899235 0.563639 9.924786
0.500000 0.078473 74.398711 0.586804 10.074348
0.510000 0.080043 75.898656 0.610524 10.223903
0.520000 0.081612 77.399072 0.634816 10.373472
0.530000 0.083182 78.899960 0.659698 10.523081
0.540000 0.084751 80.401324 0.685190 10.672756
0.550000 0.086321 81.903165 0.711315 10.822524
0.560000 0.087890 83.405488 0.738093 10.972415
0.570000 0.089460 84.908294 0.765551 11.122459
0.580000 0.091029 86.411589 0.793712 11.272688
0.590000 0.092599 87.915375 0.822603 11.423136
0.600000 0.094168 89.419657 0.852252 11.573836
0.610000 0.095738 90.924440 0.882688 11.724825
0.620000 0.097307 92.429729 0.913942 11.876140
0.630000 0.098877 93.935528 0.946044 12.027817
0.640000 0.100446 95.441844 0.979028 12.179896
0.650000 0.102016 96.948683 1.012928 12.332418
0.660000 0.103585 98.456050 1.047777 12.485423
0.670000 0.105154 99.963952 1.083614 12.638952
0.680000 0.106724 101.472397 1.120474 12.793048
0.690000 0.108293 102.981392 1.158396 12.947754
0.700000 0.109863 104.490945 1.197419 13.103115
0.710000 0.111432 106.001062 1.237584 13.259175
0.720000 0.113002 107.511754 1.278932 13.415980
0.730000 0.114571 109.023029 1.321506 13.573574
0.740000 0.116141 110.534895 1.365349 13.732005
0.750000 0.117710 112.047363 1.410504 13.891319
0.760000 0.119280 113.560442 1.457019 14.051563
0.770000 0.120849 115.074142 1.504937 14.212786
0.780000 0.122419 116.588473 1.554307 14.375034
0.790000 0.123988 118.103447 1.605176 14.538357
0.800000 0.125558 119.619075 1.657592 14.702803
0.810000 0.127127 121.135368 1.711606 14.868420
0.820000 0.128697 122.652338 1.767266 15.035257
0.830000 0.130266 124.169997 1.824625 15.203364
0.840000 0.131835 125.688357 1.883733 15.372790
0.850000 0.133405 127.207432 1.944642 15.543583
0.860000 0.134974 128.727234 2.007406 15.715794
0.870000 0.136544 130.247777 2.072078 15.889472
0.880000 0.138113 131.769074 2.138713 16.064665
0.890000 0.139683 133.291140 2.207364 16.241424
0.900000 0.141252 134.813989 2.278087 16.419798
0.910000 0.142822 136.337636 2.350939 16.599836
0.920000 0.144391 137.862095 2.425974 16.781587
0.930000 0.145961 139.387381 2.503251 16.965100
0.940000 0.147530 140.913511 2.582826 17.150424
0.950000 0.149100 142.440500 2.664757 17.337608
0.960000 0.150669 143.968364 2.749103 17.526700
0.970000 0.152239 145.497120 2.835921 17.717748
0.980000 0.153808 147.026783 2.925271 17.910801
0.990000 0.155378 148.557371 3.017212 18.105906
1.000000 0.156947 150.088902 3.111804 18.303111
1.010000 0.158516 151.621391 3.209106 18.502464
1.020000 0.160086 153.154858 3.309179 18.704011
1.030000 0.161655 154.689320 3.412084 18.907798
1.040000 0.163225 156.224794 3.517880 19.113873
1.050000 0.164794 157.761300 3.626630 19.322282
1.060000 0.166364 159.298856 3.738393 19.533070
1.070000 0.167933 160.837481 3.853233 19.746282
1.080000 0.169503 162.377194 3.971209 19.961963
1.090000 0.171072 163.918014 4.092385 20.180159
1.100000 0.172642 165.459960 4.216821 20.400913
1.110000 0.174211 167.003053 4.344579 20.624270
1.120000 0.175781 168.547311 4.475723 20.850272
1.130000 0.177350 170.092756 4.610313 21.078962
1.140000 0.178920 171.639408 4.748412 21.310384
1.150000 0.180489 173.187286 4.890082 21.544579
1.160000 0.182059 174.736412 5.035385 21.781589
1.170000 0.183628 176.286807 5.184384 22.021456
1.180000 0.185197 177.838491 5.337140 22.264219
1.190000 0.186767 179.391486 5.493716 22.509921
1.200000 0.188336 180.945813 5.654174 22.758599
1.210000 0.189906 182.501493 5.818576 23.010295
1.220000 0.191475 184.058548 5.986983 23.265046
1.230000 0.193045 185.617001 6.159458 23.522892
1.240000 0.194614 187.176872 6.336063 23.783870
1.250000 0.196184 188.738184 6.516857 24.048018
1.260000 0.197753 190.300960 6.701904 24.315373
1.270000 0.199323 191.865221 6.891264 24.585970
1.280000 0.200892 193.430991 7.084997 24.859847
1.290000 0.202462 194.998291 7.283165 25.137039
1.300000 0.204031 196.567145 7.485828 25.417581
1.310000 0.205601 198.137575 7.693047 25.701507
1.320000 0.207170 199.709605 7.904880 25.988851
1.330000 0.208740 201.283257 8.121388 26.279646
1.340000 0.210309 202.858555 8.342629 26.573926
1.350000 0.211878 204.435521 8.568663 26.871723
1.360000 0.213448 206.014180 8.799549 27.173069
1.370000 0.215017 207.594555 9.035344 27.477995
1.380000 0.216587 209.176668 9.276105 27.786531
1.390000 0.218156 210.760545 9.521892 28.098709
0.010000 0.001412 1.326262 0.000740 1.012794
0.020000 0.002825 2.653695 0.001905 1.427649
0.030000 0.004237 3.981778 0.003240 1.719233
0.040000 0.005650 5.310335 0.004709 1.948908
0.050000 0.007062 6.639280 0.006326 2.141632
0.060000 0.008474 7.968567 0.008124 2.310472
0.070000 0.009887 9.298172 0.010141 2.463219
0.080000 0.011299 10.628083 0.012419 2.604901
0.090000 0.012712 11.958297 0.014997 2.738939
0.100000 0.014124 13.288816 0.017912 2.867745
0.110000 0.015536 14.619645 0.021198 2.993066
0.120000 0.016949 15.950790 0.024888 3.116189
0.130000 0.018361 17.282260 0.029007 3.238075
0.140000 0.019774 18.614065 0.033580 3.359443
0.150000 0.021186 19.946213 0.038628 3.480836
0.160000 0.022598 21.278713 0.044166 3.602662
0.170000 0.024011 22.611576 0.050210 3.725223
0.180000 0.025423 23.944809 0.056769 3.848741
0.190000 0.026836 25.278420 0.063853 3.973375
0.200000 0.028248 26.612419 0.071467 4.099235
0.210000 0.029660 27.946811 0.079614 4.226391
0.220000 0.031073 29.281604 0.088296 4.354881
0.230000 0.032485 30.616804 0.097513 4.484719
0.240000 0.033898 31.952416 0.107263 4.615900
0.250000 0.035310 33.288446 0.117542 4.748403
0.260000 0.036722 34.624897 0.128347 4.882196
0.270000 0.038135 35.961773 0.139671 5.017238
0.280000 0.039547 37.299079 0.151509 5.153480
0.290000 0.040960 38.636816 0.163855 5.290870
0.300000 0.042372 39.974988 0.176700 5.429351
0.310000 0.043784 41.313596 0.190037 5.568864
0.320000 0.045197 42.652642 0.203859 5.709350
0.330000 0.046609 43.992128 0.218158 5.850749
0.340000 0.048022 45.332054 0.232927 5.993002
0.350000 0.049434 46.672421 0.248158 6.136051
0.360000 0.050846 48.013230 0.263843 6.279839
0.370000 0.052259 49.354481 0.279977 6.424312
0.380000 0.053671 50.696174 0.296552 6.569417
0.390000 0.055084 52.038308 0.313564 6.715104
0.400000 0.056496 53.380885 0.331008 6.861326
0.410000 0.057908 54.723903 0.348878 7.008038
0.420000 0.059321 56.067362 0.367171 7.155198
0.430000 0.060733 57.411261 0.385884 7.302767
0.440000 0.062146 58.755601 0.405016 7.450710
0.450000 0.063558 60.100380 0.424564 7.598993
0.460000 0.064970 61.445598 0.444528 7.747587
0.470000 0.066383 62.791255 0.464910 7.896463
0.480000 0.067795 64.137350 0.485709 8.045599
0.490000 0.069208 65.483882 0.506930 8.194972
0.500000 0.070620 66.830852 0.528574 8.344563
0.510000 0.072032 68.178259 0.550646 8.494357
0.520000 0.073445 69.526104 0.573151 8.644340
0.530000 0.074857 70.874385 0.596095 8.794501
0.540000 0.076270 72.223103 0.619486 8.944832
0.550000 0.077682 73.572258 0.643331 9.095326
0.560000 0.079094 74.921852 0.667639 9.245980
0.570000 0.080507 76.271883 0.692420 9.396792
0.580000 0.081919 77.622354 0.717685 9.547762
0.590000 0.083332 78.973264 0.743446 9.698892
0.600000 0.084744 80.324616 0.769714 9.850188
0.610000 0.086156 81.676409 0.796504 10.001655
0.620000 0.087569 83.028646 0.823830 10.153302
0.630000 0.088981 84.381328 0.851708 10.305136
0.640000 0.090394 85.734457 0.880152 10.457171
0.650000 0.091806 87.088035 0.909180 10.609419
0.660000 0.093218 88.442065 0.938811 10.761892
0.670000 0.094631 89.796548 0.969061 10.914608
0.680000 0.096043 91.151487 0.999951 11.067583
0.690000 0.097456 92.506885 1.031501 11.220834
0.700000 0.098868 93.862745 1.063731 11.374381
0.710000 0.100280 95.219071 1.096663 11.528244
0.720000 0.101693 96.575866 1.130319 11.682444
0.730000 0.103105 97.933133 1.164721 11.837003
0.740000 0.104518 99.290877 1.199894 11.991943
0.750000 0.105930 100.649101 1.235861 12.147289
0.760000 0.107342 102.007811 1.272648 12.303065
0.770000 0.108755 103.367010 1.310279 12.459297
0.780000 0.110167 104.726703 1.348781 12.616009
0.790000 0.111580 106.086896 1.388180 12.773230
0.800000 0.112992 107.447593 1.428503 12.930985
0.810000 0.114404 108.808800 1.469779 13.089302
0.820000 0.115817 110.170523 1.512034 13.248209
0.830000 0.117229 111.532767 1.555297 13.407736
0.840000 0.118642 112.895538 1.599598 13.567909
0.850000 0.120054 114.258843 1.644967 13.728760
0.860000 0.121466 115.622689 1.691432 13.890317
0.870000 0.122879 116.987081 1.739026 14.052610
0.880000 0.124291 118.352027 1.787777 14.215669
0.890000 0.125704 119.717534 1.837718 14.379524
0.900000 0.127116 121.083608 1.888881 14.544206
0.910000 0.128528 122.450258 1.941296 14.709745
0.920000 0.129941 123.817491 1.994997 14.876173
0.930000 0.131353 125.185315 2.050017 15.043519
0.940000 0.132766 126.553737 2.106387 15.211815
0.950000 0.134178 127.922767 2.164141 15.381092
0.960000 0.135590 129.292412 2.223314 15.551381
0.970000 0.137003 130.662681 2.283938 15.722713
0.980000 0.138415 132.033582 2.346048 15.895118
0.990000 0.139828 133.405125 2.409679 16.068628
1.000000 0.141240 134.777319 2.474865 16.243274
1.010000 0.142652 136.150172 2.541640 16.419087
1.020000 0.144065 137.523694 2.610041 16.596097
1.030000 0.145477 138.897895 2.680102 16.774335
1.040000 0.146890 140.272785 2.751859 16.953832
1.050000 0.148302 141.648373 2.825348 17.134618
1.060000 0.149714 143.024669 2.900606 17.316724
1.070000 0.151127 144.401683 2.977667 17.500180
1.080000 0.152539 145.779426 3.056569 17.685016
1.090000 0.153952 147.157909 3.137349 17.871263
1.100000 0.155364 148.537141 3.220043 18.058949
1.110000 0.156776 149.917134 3.304688 18.248105
1.120000 0.158189 151.297898 3.391322 18.438761
1.130000 0.159601 152.679445 3.479982 18.630944
1.140000 0.161014 154.061786 3.570706 18.824686
1.150000 0.162426 155.444931 3.663531 19.020014
1.160000 0.163838 156.828893 3.758496 19.216958
1.170000 0.165251 158.213683 3.855639 19.415545
1.180000 0.166663 159.599313 3.954999 19.615806
1.190000 0.168076 160.985794 4.056613 19.817766
1.200000 0.169488 162.373139 4.160521 20.021456
1.210000 0.170900 163.761359 4.266762 20.226902
1.220000 0.172313 165.150467 4.375375 20.434132
1.230000 0.173725 166.540476 4.486400 20.643174
1.240000 0.175138 167.931396 4.599876 20.854055
1.250000 0.176550 169.323242 4.715842 21.066802
1.260000 0.177962 170.716026 4.834340 21.281442
1.270000 0.179375 172.109760 4.955410 21.498001
1.280000 0.180787 173.504458 5.079091 21.716506
1.290000 0.182200 174.900133 5.205426 21.936983
1.300000 0.183612 176.296797 5.334454 22.159459
1.310000 0.185024 177.694464 5.466217 22.383959
1.320000 0.186437 179.093148 5.600757 22.610509
1.330000 0.187849 180.492861 5.738115 22.839135
1.340000 0.189262 181.893618 5.878334 23.069861
1.350000 0.190674 183.295432 6.021455 23.302715
1.360000 0.192086 184.698317 6.167522 23.537719
1.370000 0.193499 186.102287 6.316576 23.774900
1.380000 0.194911 187.507356 6.468662 24.014282
1.390000 0.196324 188.913539 6.623822 24.255890
0.010000 0.001674 1.572375 0.001186 1.258253
0.020000 0.003348 3.146705 0.003312 1.842299
0.030000 0.005022 4.722273 0.005993 2.283580
0.040000 0.006696 6.298823 0.009131 2.650737
0.050000 0.008370 7.876215 0.012693 2.971660
0.060000 0.010044 9.454363 0.016672 3.260927
0.070000 0.011718 11.033211 0.021067 3.527207
0.080000 0.013392 12.612717 0.025879 3.776080
0.090000 0.015067 14.192851 0.031106 4.011330
0.100000 0.016741 15.773589 0.036744 4.235614
0.110000 0.018415 17.354912 0.042785 4.450852
0.120000 0.020089 18.936801 0.049216 4.658454
0.130000 0.021763 20.519243 0.056021 4.859474
0.140000 0.023437 22.102222 0.063179 5.054705
0.150000 0.025111 23.685724 0.070669 5.244752
0.160000 0.026785 25.269736 0.078465 5.430077
0.170000 0.028459 26.854245 0.086540 5.611036
0.180000 0.030133 28.439236 0.094866 5.787906
0.190000 0.031807 30.024696 0.103415 5.960904
0.200000 0.033481 31.610611 0.112158 6.130200
0.210000 0.035155 33.196968 0.121066 6.295931
0.220000 0.036829 34.783753 0.130114 6.458211
0.230000 0.038503 36.370952 0.139275 6.617132
0.240000 0.040177 37.958551 0.148525 6.772776
0.250000 0.041851 39.546537 0.157842 6.925215
0.260000 0.043526 41.134897 0.167208 7.074516
0.270000 0.045200 42.723618 0.176605 7.220744
0.280000 0.046874 44.312687 0.186020 7.363962
0.290000 0.048548 45.902093 0.195441 7.504233
0.300000 0.050222 47.491823 0.204860 7.641622
0.310000 0.051896 49.081868 0.214273 7.776196
0.320000 0.053570 50.672216 0.223678 7.908026
0.330000 0.055244 52.262858 0.233077 8.037186
0.340000 0.056918 53.853785 0.242476 8.163753
0.350000 0.058592 55.444989 0.251881 8.287807
0.360000 0.060266 57.036461 0.261305 8.409433
0.370000 0.061940 58.628196 0.270763 8.528718
0.380000 0.063614 60.220187 0.280273 8.645754
0.390000 0.065288 61.812429 0.289855 8.760635
0.400000 0.066962 63.404918 0.299534 8.873459
0.410000 0.068636 64.997651 0.309337 8.984327
0.420000 0.070311 66.590624 0.319292 9.093342
0.430000 0.071985 68.183837 0.329434 9.200609
0.440000 0.073659 69.777288 0.339797 9.306237
0.450000 0.075333 71.370977 0.350419 9.410334
0.460000 0.077007 72.964906 0.361339 9.513013
0.470000 0.078681 74.559075 0.372602 9.614385
0.480000 0.080355 76.153489 0.384250 9.714566
0.490000 0.082029 77.748149 0.396331 9.813670
0.500000 0.083703 79.343061 0.408894 9.911813
0.510000 0.085377 80.938229 0.421989 10.009111
0.520000 0.087051 82.533660 0.435669 10.105681
0.530000 0.088725 84.129359 0.449988 10.201641
0.540000 0.090399 85.725336 0.465003 10.297106
0.550000 0.092073 87.321597 0.480769 10.392194
0.560000 0.093747 88.918152 0.497345 10.487020
0.570000 0.095421 90.515011 0.514792 10.581702
0.580000 0.097095 92.112184 0.533171 10.676355
0.590000 0.098770 93.709682 0.552543 10.771092
0.600000 0.100444 95.307518 0.572971 10.866028
0.610000 0.102118 96.905703 0.594520 10.961277
0.620000 0.103792 98.504251 0.617254 11.056948
0.630000 0.105466 100.103176 0.641240 11.153153
0.640000 0.107140 101.702491 0.666542 11.250002
0.650000 0.108814 103.302213 0.693227 11.347603
0.660000 0.110488 104.902356 0.721364 11.446061
0.670000 0.112162 106.502937 0.751020 11.545483
0.680000 0.113836 108.103973 0.782262 11.645971
0.690000 0.115510 109.705479 0.815160 11.747629
0.700000 0.117184 111.307475 0.849781 11.850557
0.710000 0.118858 112.909978 0.886196 11.954853
0.720000 0.120532 114.513008 0.924473 12.060614
0.730000 0.122206 116.116582 0.964681 12.167937
0.740000 0.123880 117.720720 1.006890 12.276916
0.750000 0.125554 119.325443 1.051170 12.387641
0.760000 0.127229 120.930770 1.097590 12.500205
0.770000 0.128903 122.536722 1.146219 12.614695
0.780000 0.130577 124.143321 1.197128 12.731198
0.790000 0.132251 125.750587 1.250386 12.849800
0.800000 0.133925 127.358543 1.306063 12.970584
0.810000 0.135599 128.967210 1.364229 13.093632
0.820000 0.137273 130.576610 1.424954 13.219025
0.830000 0.138947 132.186768 1.488306 13.346840
0.840000 0.140621 133.797704 1.554357 13.477154
0.850000 0.142295 135.409443 1.623176 13.610043
0.860000 0.143969 137.022009 1.694833 13.745581
0.870000 0.145643 138.635424 1.769398 13.883839
0.880000 0.147317 140.249714 1.846941 14.024888
0.890000 0.148991 141.864902 1.927532 14.168798
0.900000 0.150665 143.481013 2.011241 14.315634
0.910000 0.152339 145.098072 2.098139 14.465465
0.920000 0.154014 146.716103 2.188296 14.618354
0.930000 0.155688 148.335132 2.281784 14.774366
0.940000 0.157362 149.955185 2.378672 14.933561
0.950000 0.159036 151.576287 2.479033 15.096002
0.960000 0.160710 153.198463 2.582938 15.261747
0.970000 0.162384 154.821741 2.690458 15.430856
0.980000 0.164058 156.446146 2.801666 15.603385
0.990000 0.165732 158.071705 2.916633 15.779391
1.000000 0.167406 159.698445 3.035434 15.958929
1.010000 0.169080 161.326392 3.158140 16.142052
1.020000 0.170754 162.955574 3.284826 16.328815
1.030000 0.172428 164.586017 3.415566 16.519269
1.040000 0.174102 166.217749 3.550433 16.713465
1.050000 0.175776 167.850799 3.689503 16.911455
1.060000 0.177450 169.485193 3.832852 17.113287
1.070000 0.179124 171.120960 3.980554 17.319010
1.080000 0.180798 172.758128 4.132688 17.528673
1.090000 0.182473 174.396725 4.289328 17.742322
1.100000 0.184147 176.036781 4.450553 17.960004
1.110000 0.185821 177.678323 4.616442 18.181765
1.120000 0.187495 179.321381 4.787071 18.407650
1.130000 0.189169 180.965984 4.962520 18.637704
1.140000 0.190843 182.612161 5.142869 18.871971
1.150000 0.192517 184.259941 5.328198 19.110494
1.160000 0.194191 185.909355 5.518587 19.353316
1.170000 0.195865 187.560433 5.714117 19.600479
1.180000 0.197539 189.213204 5.914869 19.852026
1.190000 0.199213 190.867699 6.120926 20.107998
1.200000 0.200887 192.523947 6.332369 20.368435
1.210000 0.202561 194.181981 6.549282 20.633378
1.220000 0.204235 195.841830 6.771746 20.902867
1.230000 0.205909 197.503525 6.999847 21.176942
1.240000 0.207583 199.167098 7.233666 21.455641
1.250000 0.209257 200.832580 7.473289 21.739003
1.260000 0.210932 202.500003 7.718799 22.027067
1.270000 0.212606 204.169397 7.970280 22.319871
1.280000 0.214280 205.840796 8.227817 22.617451
1.290000 0.215954 207.514230 8.491495 22.919845
1.300000 0.217628 209.189732 8.761397 23.227089
1.310000 0.219302 210.867335 9.037608 23.539221
1.320000 0.220976 212.547071 9.320212 23.856274
1.330000 0.222650 214.228971 9.609294 24.178285
1.340000 0.224324 215.913070 9.904937 24.505289
1.350000 0.225998 217.599400 10.207225 24.837321
1.360000 0.227672 219.287994 10.516242 25.174413
1.370000 0.229346 220.978886 10.832069 25.516601
1.380000 0.231020 222.672107 11.154789 25.863916
1.390000 0.232694 224.367692 11.484485 26.216392
0.010000 0.001624 1.525167 0.001161 1.252442
0.020000 0.003248 3.052265 0.003298 1.846707
0.030000 0.004871 4.580621 0.006061 2.303168
0.040000 0.006495 6.109999 0.009368 2.688743
0.050000 0.008119 7.640273 0.013194 3.030434
0.060000 0.009743 9.171365 0.017530 3.342219
0.070000 0.011367 10.703224 0.022370 3.632306
0.080000 0.012990 12.235810 0.027705 3.905891
0.090000 0.014614 13.769093 0.033523 4.166427
0.100000 0.016238 15.303050 0.039803 4.416286
0.110000 0.017862 16.837657 0.046520 4.657132
0.120000 0.019486 18.372893 0.053644 4.890153
0.130000 0.021110 19.908740 0.061138 5.116202
0.140000 0.022733 21.445176 0.068963 5.335899
0.150000 0.024357 22.982181 0.077076 5.549693
0.160000 0.025981 24.519736 0.085434 5.757914
0.170000 0.027605 26.057821 0.093991 5.960803
0.180000 0.029229 27.596413 0.102702 6.158540
0.190000 0.030852 29.135493 0.111522 6.351260
0.200000 0.032476 30.675039 0.120408 6.539067
0.210000 0.034100 32.215031 0.129319 6.722045
0.220000 0.035724 33.755447 0.138215 6.900265
0.230000 0.037348 35.296266 0.147061 7.073792
0.240000 0.038971 36.837468 0.155824 7.242687
0.250000 0.040595 38.379034 0.164475 7.407014
0.260000 0.042219 39.920943 0.172990 7.566837
0.270000 0.043843 41.463176 0.181346 7.722225
0.280000 0.045467 43.005716 0.189527 7.873253
0.290000 0.047090 44.548545 0.197521 8.020002
0.300000 0.048714 46.091646 0.205319 8.162559
0.310000 0.050338 47.635004 0.212916 8.301018
0.320000 0.051962 49.178604 0.220313 8.435478
0.330000 0.053586 50.722432 0.227514 8.566047
0.340000 0.055210 52.266476 0.234527 8.692837
0.350000 0.056833 53.810723 0.241364 8.815966
0.360000 0.058457 55.355163 0.248042 8.935558
0.370000 0.060081 56.899787 0.254581 9.051740
0.380000 0.061705 58.444586 0.261004 9.164646
0.390000 0.063329 59.989552 0.267339 9.274412
0.400000 0.064952 61.534681 0.273615 9.381178
0.410000 0.066576 63.079966 0.279867 9.485087
0.420000 0.068200 64.625403 0.286131 9.586286
0.430000 0.069824 66.170990 0.292447 9.684921
0.440000 0.071448 67.716725 0.298857 9.781143
0.450000 0.073071 69.262608 0.305406 9.875102
0.460000 0.074695 70.808637 0.312143 9.966952
0.470000 0.076319 72.354816 0.319116 10.056844
0.480000 0.077943 73.901146 0.326378 10.144932
0.490000 0.079567 75.447631 0.333982 10.231370
0.500000 0.081190 76.994275 0.341984 10.316310
0.510000 0.082814 78.541083 0.350441 10.399905
0.520000 0.084438 80.088062 0.359413 10.482308
0.530000 0.086062 81.635219 0.368960 10.563668
0.540000 0.087686 83.182562 0.379143 10.644136
0.550000 0.089310 84.730100 0.390025 10.723861
0.560000 0.090933 86.277843 0.401669 10.802989
0.570000 0.092557 87.825801 0.414140 10.881666
0.580000 0.094181 89.373985 0.427503 10.960034
0.590000 0.095805 90.922408 0.441824 11.038235
0.600000 0.097429 92.471082 0.457169 11.116409
0.610000 0.099052 94.020021 0.473604 11.194692
0.620000 0.100676 95.569239 0.491196 11.273219
0.630000 0.102300 97.118750 0.510012 11.352122
0.640000 0.103924 98.668570 0.530118 11.431530
0.650000 0.105548 100.218714 0.551582 11.511571
0.660000 0.107171 101.769200 0.574471 11.592368
0.670000 0.108795 103.320043 0.598850 11.674044
0.680000 0.110419 104.871262 0.624786 11.756717
0.690000 0.112043 106.422874 0.652345 11.840503
0.700000 0.113667 107.974898 0.681593 11.925516
0.710000 0.115291 109.527352 0.712593 12.011866
0.720000 0.116914 111.080255 0.745411 12.099660
0.730000 0.118538 112.633627 0.780111 12.189003
0.740000 0.120162 114.187487 0.816757 12.279997
0.750000 0.121786 115.741856 0.855410 12.372742
0.760000 0.123410 117.296754 0.896134 12.467333
0.770000 0.125033 118.852202 0.938990 12.563864
0.780000 0.126657 120.408221 0.984040 12.662425
0.790000 0.128281 121.964832 1.031345 12.763106
0.800000 0.129905 123.522055 1.080963 12.865991
0.810000 0.131529 125.079914 1.132956 12.971163
0.820000 0.133152 126.638430 1.187381 13.078703
0.830000 0.134776 128.197624 1.244299 13.188688
0.840000 0.136400 129.757520 1.303767 13.301193
0.850000 0.138024 131.318139 1.365842 13.416293
0.860000 0.139648 132.879503 1.430583 13.534056
0.870000 0.141271 134.441637 1.498047 13.654553
0.880000 0.142895 136.004561 1.568290 13.777849
0.890000 0.144519 137.568300 1.641369 13.904008
0.900000 0.146143 139.132876 1.717342 14.033093
0.910000 0.147767 140.698313 1.796263 14.165164
0.920000 0.149391 142.264633 1.878191 14.300279
0.930000 0.151014 143.831860 1.963181 14.438494
0.940000 0.152638 145.400018 2.051290 14.579866
0.950000 0.154262 146.969130 2.142575 14.724446
0.960000 0.155886 148.539219 2.237092 14.872287
0.970000 0.157510 150.110311 2.334898 15.023438
0.980000 0.159133 151.682428 2.436052 15.177949
0.990000 0.160757 153.255594 2.540611 15.335867
1.000000 0.162381 154.829834 2.648632 15.497238
1.010000 0.164005 156.405171 2.760175 15.662106
1.020000 0.165629 157.981631 2.875298 15.830516
1.030000 0.167252 159.559237 2.994062 16.002511
1.040000 0.168876 161.138014 3.116526 16.178131
1.050000 0.170500 162.717986 3.242752 16.357418
1.060000 0.172124 164.299179 3.372801 16.540412
1.070000 0.173748 165.881617 3.506735 16.727152
1.080000 0.175371 167.465325 3.644617 16.917676
1.090000 0.176995 169.050328 3.786512 17.112021
1.100000 0.178619 170.636651 3.932484 17.310226
1.110000 0.180243 172.224321 4.082597 17.512325
1.120000 0.181867 173.813361 4.236920 17.718355
1.130000 0.183491 175.403798 4.395518 17.928352
1.140000 0.185114 176.995659 4.558461 18.142349
1.150000 0.186738 178.588967 4.725816 18.360382
1.160000 0.188362 180.183750 4.897655 18.582485
1.170000 0.189986 181.780035 5.074048 18.808692
1.180000 0.191610 183.377846 5.255067 19.039035
1.190000 0.193233 184.977212 5.440784 19.273549
1.200000 0.194857 186.578158 5.631274 19.512265
1.210000 0.196481 188.180711 5.826611 19.755218
1.220000 0.198105 189.784899 6.026871 20.002439
1.230000 0.199729 191.390749 6.232129 20.253960
1.240000 0.201352 192.998288 6.442465 20.509815
1.250000 0.202976 194.607545 6.657955 20.770035
1.260000 0.204600 196.218546 6.878678 21.034652
1.270000 0.206224 197.831320 7.104715 21.303698
1.280000 0.207848 199.445894 7.336146 21.577205
1.290000 0.209471 201.062298 7.573052 21.855205
1.300000 0.211095 202.680560 7.815516 22.137730
1.310000 0.212719 204.300709 8.063619 22.424810
1.320000 0.214343 205.922774 8.317445 22.716479
1.330000 0.215967 207.546783 8.577077 23.012766
1.340000 0.217591 209.172766 8.842601 23.313704
1.350000 0.219214 210.800753 9.114099 23.619325
1.360000 0.220838 212.430774 9.391658 23.929658
1.370000 0.222462 214.062858 9.675361 24.244737
1.380000 0.224086 215.697036 9.965296 24.564591
1.390000 0.225710 217.333337 10.261546 24.889253
0.010000 0.001630 1.530485 0.001014 1.161205
0.020000 0.003259 3.062605 0.002705 1.662688
0.030000 0.004889 4.595686 0.004727 2.026458
0.040000 0.006519 6.129495 0.007012 2.319940
0.050000 0.008148 7.663910 0.009555 2.570529
0.060000 0.009778 9.198863 0.012372 2.792549
0.070000 0.011407 10.734311 0.015488 2.994523
0.080000 0.013037 12.270227 0.018928 3.181939
0.090000 0.014667 13.806595 0.022717 3.358517
0.100000 0.016296 15.343405 0.026876 3.526874
0.110000 0.017926 16.880650 0.031422 3.688896
0.120000 0.019556 18.418326 0.036366 3.845971
0.130000 0.021185 19.956431 0.041717 3.999127
0.140000 0.022815 21.494964 0.047478 4.149137
0.150000 0.024444 23.033922 0.053650 4.296582
0.160000 0.026074 24.573306 0.060230 4.441901
0.170000 0.027704 26.113114 0.067211 4.585422
0.180000 0.029333 27.653344 0.074585 4.727391
0.190000 0.030963 29.193994 0.082341 4.867992
0.200000 0.032593 30.735063 0.090466 5.007358
0.210000 0.034222 32.276546 0.098947 5.145585
0.220000 0.035852 33.818442 0.107771 5.282740
0.230000 0.037481 35.360746 0.116923 5.418871
0.240000 0.039111 36.903455 0.126387 5.554007
0.250000 0.040741 38.446565 0.136150 5.688166
0.260000 0.042370 39.990071 0.146199 5.821359
0.270000 0.044000 41.533969 0.156521 5.953591
0.280000 0.045630 43.078254 0.167103 6.084862
0.290000 0.047259 44.622921 0.177936 6.215174
0.300000 0.048889 46.167967 0.189012 6.344525
0.310000 0.050519 47.713385 0.200322 6.472917
0.320000 0.052148 49.259172 0.211862 6.600353
0.330000 0.053778 50.805323 0.223627 6.726837
0.340000 0.055407 52.351834 0.235617 6.852378
0.350000 0.057037 53.898701 0.247832 6.976986
0.360000 0.058667 55.445921 0.260275 7.100675
0.370000 0.060296 56.993489 0.272949 7.223465
0.380000 0.061926 58.541403 0.285862 7.345375
0.390000 0.063556 60.089660 0.299023 7.466431
0.400000 0.065185 61.638258 0.312443 7.586663
0.410000 0.066815 63.187194 0.326135 7.706101
0.420000 0.068444 64.736468 0.340113 7.824781
0.430000 0.070074 66.286079 0.354396 7.942742
0.440000 0.071704 67.836025 0.369003 8.060026
0.450000 0.073333 69.386308 0.383955 8.176676
0.460000 0.074963 70.936926 0.399274 8.292741
0.470000 0.076593 72.487882 0.414987 8.408271
0.480000 0.078222 74.039176 0.431119 8.523317
0.490000 0.079852 75.590812 0.447701 8.637934
0.500000 0.081482 77.142790 0.464761 8.752179
0.510000 0.083111 78.695115 0.482333 8.866109
0.520000 0.084741 80.247789 0.500449 8.979786
0.530000 0.086370 81.800818 0.519144 9.093270
0.540000 0.088000 83.354205 0.538456 9.206625
0.550000 0.089630 84.907955 0.558422 9.319914
0.560000 0.091259 86.462075 0.579081 9.433204
0.570000 0.092889 88.016570 0.600475 9.546560
0.580000 0.094519 89.571447 0.622643 9.660049
0.590000 0.096148 91.126713 0.645631 9.773739
0.600000 0.097778 92.682377 0.669480 9.887697
0.610000 0.099407 94.238445 0.694237 10.001993
0.620000 0.101037 95.794926 0.719946 10.116696
0.630000 0.102667 97.351831 0.746655 10.231873
0.640000 0.104296 98.909167 0.774411 10.347595
0.650000 0.105926 100.466946 0.803263 10.463931
0.660000 0.107556 102.025177 0.833259 10.580949
0.670000 0.109185 103.583872 0.864449 10.698718
0.680000 0.110815 105.143041 0.896883 10.817308
0.690000 0.112444 106.702697 0.930612 10.936786
0.700000 0.114074 108.262852 0.965688 11.057220
0.710000 0.115704 109.823517 1.002161 11.178678
0.720000 0.117333 111.384706 1.040085 11.301227
0.730000 0.118963 112.946432 1.079513 11.424932
0.740000 0.120593 114.508709 1.120496 11.549861
0.750000 0.122222 116.071551 1.163088 11.676078
0.760000 0.123852 117.634971 1.207343 11.803647
0.770000 0.125482 119.198985 1.253315 11.932633
0.780000 0.127111 120.763607 1.301057 12.063098
0.790000 0.128741 122.328853 1.350625 12.195104
0.800000 0.130370 123.894738 1.402072 12.328714
0.810000 0.132000 125.461279 1.455453 12.463988
0.820000 0.133630 127.028490 1.510823 12.600985
0.830000 0.135259 128.596390 1.568237 12.739764
0.840000 0.136889 130.164993 1.627750 12.880385
0.850000 0.138519 131.734318 1.689417 13.022903
0.860000 0.140148 133.304381 1.753294 13.167375
0.870000 0.141778 134.875200 1.819435 13.313858
0.880000 0.143407 136.446792 1.887898 13.462405
0.890000 0.145037 138.019176 1.958737 13.613071
0.900000 0.146667 139.592369 2.032008 13.765908
0.910000 0.148296 141.166390 2.107768 13.920968
0.920000 0.149926 142.741258 2.186073 14.078303
0.930000 0.151556 144.316991 2.266978 14.237963
0.940000 0.153185 145.893608 2.350541 14.399998
0.950000 0.154815 147.471128 2.436818 14.564457
0.960000 0.156444 149.049571 2.525866 14.731387
0.970000 0.158074 150.628956 2.617742 14.900836
0.980000 0.159704 152.209303 2.712505 15.072850
0.990000 0.161333 153.790633 2.810210 15.247475
1.000000 0.162963 155.372964 2.910916 15.424757
1.010000 0.164593 156.956317 3.014682 15.604739
1.020000 0.166222 158.540713 3.121566 15.787465
1.030000 0.167852 160.126172 3.231627 15.972978
1.040000 0.169482 161.712716 3.344923 16.161320
1.050000 0.171111 163.300365 3.461516 16.352534
1.060000 0.172741 164.889140 3.581463 16.546660
1.070000 0.174370 166.479063 3.704827 16.743740
1.080000 0.176000 168.070154 3.831668 16.943812
1.090000 0.177630 169.662437 3.962047 17.146916
1.100000 0.179259 171.255932 4.096026 17.353092
1.110000 0.180889 172.850662 4.233668 17.562379
1.120000 0.182519 174.446648 4.375035 17.774813
1.130000 0.184148 176.043913 4.520190 17.990433
1.140000 0.185778 177.642480 4.669198 18.209276
1.150000 0.187407 179.242372 4.822123 18.431379
1.160000 0.189037 180.843610 4.979030 18.656779
1.170000 0.190667 182.446218 5.139985 18.885510
1.180000 0.192296 184.050219 5.305053 19.117610
1.190000 0.193926 185.655637 5.474303 19.353114
1.200000 0.195556 187.262495 5.647801 19.592056
1.210000 0.197185 188.870817 5.825615 19.834472
1.220000 0.198815 190.480626 6.007815 20.080396
1.230000 0.200444 192.091947 6.194469 20.329863
1.240000 0.202074 193.704803 6.385647 20.582906
1.250000 0.203704 195.319220 6.581420 20.839560
1.260000 0.205333 196.935222 6.781859 21.099857
1.270000 0.206963 198.552833 6.987036 21.363833
1.280000 0.208593 200.172078 7.197023 21.631519
1.290000 0.210222 201.792983 7.411893 21.902950
1.300000 0.211852 203.415573 7.631719 22.178157
1.310000 0.213482 205.039873 7.856576 22.457173
1.320000 0.215111 206.665909 8.086537 22.740032
1.330000 0.216741 208.293707 8.321678 23.026766
1.340000 0.218370 209.923292 8.562074 23.317406
1.350000 0.220000 211.554691 8.807801 23.611984
1.360000 0.221630 213.187931 9.058934 23.910534
1.370000 0.223259 214.823036 9.315551 24.213086
1.380000 0.224889 216.460036 9.577728 24.519672
1.390000 0.226519 218.098955 9.845543 24.830324
0.010000 0.001686 1.583184 0.001048 1.173825
0.020000 0.003371 3.168044 0.002749 1.670945
0.030000 0.005057 4.753859 0.004725 2.025539
0.040000 0.006743 6.340376 0.006894 2.306849
0.050000 0.008429 7.927462 0.009248 2.543171
0.060000 0.010114 9.515040 0.011805 2.749426
0.070000 0.011800 11.103065 0.014600 2.934590
0.080000 0.013486 12.691509 0.017669 3.104523
0.090000 0.015171 14.280356 0.021054 3.263270
0.100000 0.016857 15.869599 0.024794 3.413731
0.110000 0.018543 17.459235 0.028928 3.558050
0.120000 0.020229 19.049266 0.033492 3.697845
0.130000 0.021914 20.639696 0.038520 3.834357
0.140000 0.023600 22.230532 0.044043 3.968552
0.150000 0.025286 23.821781 0.050090 4.101185
0.160000 0.026972 25.413451 0.056685 4.232854
0.170000 0.028657 27.005551 0.063851 4.364031
0.180000 0.030343 28.598090 0.071608 4.495092
0.190000 0.032029 30.191076 0.079973 4.626335
0.200000 0.033714 31.784519 0.088962 4.757995
0.210000 0.035400 33.378427 0.098587 4.890259
0.220000 0.037086 34.972809 0.108860 5.023270
0.230000 0.038772 36.567672 0.119789 5.157140
0.240000 0.040457 38.163025 0.131383 5.291956
0.250000 0.042143 39.758876 0.143647 5.427778
0.260000 0.043829 41.355230 0.156587 5.564653
0.270000 0.045514 42.952094 0.170207 5.702610
0.280000 0.047200 44.549476 0.184511 5.841667
0.290000 0.048886 46.147381 0.199500 5.981834
0.300000 0.050572 47.745815 0.215178 6.123111
0.310000 0.052257 49.344782 0.231547 6.265493
0.320000 0.053943 50.944289 0.248608 6.408971
0.330000 0.055629 52.544340 0.266362 6.553532
0.340000 0.057314 54.144939 0.284813 6.699160
0.350000 0.059000 55.746092 0.303962 6.845838
0.360000 0.060686 57.347801 0.323811 6.993547
0.370000 0.062372 58.950071 0.344365 7.142268
0.380000 0.064057 60.552907 0.365626 7.291983
0.390000 0.065743 62.156311 0.387598 7.442672
0.400000 0.067429 63.760288 0.410288 7.594318
0.410000 0.069115 65.364841 0.433700 7.746904
0.420000 0.070800 66.969974 0.457842 7.900415
0.430000 0.072486 68.575691 0.482722 8.054837
0.440000 0.074172 70.181995 0.508347 8.210156
0.450000 0.075857 71.788889 0.534729 8.366363
0.460000 0.077543 73.396379 0.561879 8.523449
0.470000 0.079229 75.004467 0.589808 8.681406
0.480000 0.080915 76.613158 0.618531 8.840229
0.490000 0.082600 78.222456 0.648062 8.999915
0.500000 0.084286 79.832364 0.678417 9.160464
0.510000 0.085972 81.442888 0.709614 9.321876
0.520000 0.087657 83.054033 0.741671 9.484153
0.530000 0.089343 84.665802 0.774609 9.647301
0.540000 0.091029 86.278201 0.808449 9.811327
0.550000 0.092715 87.891235 0.843214 9.976239
0.560000 0.094400 89.504910 0.878928 10.142048
0.570000 0.096086 91.119231 0.915617 10.308767
0.580000 0.097772 92.734205 0.953308 10.476409
0.590000 0.099457 94.349837 0.992029 10.644991
0.600000 0.101143 95.966135 1.031812 10.814530
0.610000 0.102829 97.583104 1.072686 10.985047
0.620000 0.104515 99.200753 1.114684 11.156562
0.630000 0.106200 100.819089 1.157842 11.329098
0.640000 0.107886 102.438119 1.202194 11.502680
0.650000 0.109572 104.057851 1.247778 11.677332
0.660000 0.111258 105.678295 1.294632 11.853082
0.670000 0.112943 107.299458 1.342795 12.029958
0.680000 0.114629 108.921350 1.392309 12.207991
0.690000 0.116315 110.543981 1.443217 12.387211
0.700000 0.118000 112.167359 1.495562 12.567650
0.710000 0.119686 113.791496 1.549391 12.749342
0.720000 0.121372 115.416402 1.604749 12.932322
0.730000 0.123058 117.042087 1.661684 13.116625
0.740000 0.124743 118.668564 1.720247 13.302288
0.750000 0.126429 120.295843 1.780487 13.489349
0.760000 0.128115 121.923937 1.842457 13.677845
0.770000 0.129800 123.552857 1.906211 13.867818
0.780000 0.131486 125.182618 1.971803 14.059306
0.790000 0.133172 126.813232 2.039288 14.252351
0.800000 0.134858 128.444712 2.108725 14.446996
0.810000 0.136543 130.077072 2.180172 14.643283
0.820000 0.138229 131.710327 2.253689 14.841255
0.830000 0.139915 133.344492 2.329337 15.040957
0.840000 0.141600 134.979581 2.407179 15.242433
0.850000 0.143286 136.615611 2.487277 15.445729
0.860000 0.144972 138.252596 2.569698 15.650891
0.870000 0.146658 139.890553 2.654507 15.857965
0.880000 0.148343 141.529500 2.741771 16.066999
0.890000 0.150029 143.169452 2.831560 16.278040
0.900000 0.151715 144.810427 2.923943 16.491137
0.910000 0.153401 146.452444 3.018991 16.706337
0.920000 0.155086 148.095520 3.116777 16.923690
0.930000 0.156772 149.739674 3.217373 17.143246
0.940000 0.158458 151.384925 3.320855 17.365054
0.950000 0.160143 153.031293 3.427297 17.589164
0.960000 0.161829 154.678797 3.536778 17.815627
0.970000 0.163515 156.327457 3.649375 18.044494
0.980000 0.165201 157.977295 3.765168 18.275816
0.990000 0.166886 159.628331 3.884236 18.509644
1.000000 0.168572 161.280586 4.006661 18.746030
1.010000 0.170258 162.934083 4.132525 18.985026
1.020000 0.171943 164.588843 4.261913 19.226685
1.030000 0.173629 166.244890 4.394908 19.471058
1.040000 0.175315 167.902245 4.531597 19.718198
1.050000 0.177001 169.560933 4.672065 19.968159
1.060000 0.178686 171.220977 4.816401 20.220992
1.070000 0.180372 172.882401 4.964693 20.476752
1.080000 0.182058 174.545230 5.117031 20.735491
1.090000 0.183743 176.209488 5.273505 20.997263
1.100000 0.185429 177.875202 5.434206 21.262121
1.110000 0.187115 179.542395 5.599227 21.530119
1.120000 0.188801 181.211096 5.768661 21.801310
1.130000 0.190486 182.881328 5.942601 22.075748
1.140000 0.192172 184.553121 6.121142 22.353487
1.150000 0.193858 186.226500 6.304380 22.634580
1.160000 0.195544 187.901493 6.492410 22.919082
1.170000 0.197229 189.578128 6.685329 23.207044
1.180000 0.198915 191.256434 6.883234 23.498522
1.190000 0.200601 192.936437 7.086223 23.793569
1.200000 0.202286 194.618169 7.294395 24.092238
1.210000 0.203972 196.301657 7.507846 24.394582
1.220000 0.205658 197.986931 7.726678 24.700656
1.230000 0.207344 199.674021 7.950989 25.010511
1.240000 0.209029 201.362957 8.180878 25.324201
1.250000 0.210715 203.053770 8.416446 25.641778
1.260000 0.212401 204.746491 8.657793 25.963295
1.270000 0.214086 206.441150 8.905018 26.288805
1.280000 0.215772 208.137780 9.158222 26.618359
1.290000 0.217458 209.836411 9.417505 26.952009
1.300000 0.219144 211.537076 9.682967 27.289806
1.310000 0.220829 213.239807 9.954706 27.631802
1.320000 0.222515 214.944637 10.232824 27.978048
1.330000 0.224201 216.651598 10.517418 28.328594
1.340000 0.225886 218.360723 10.808587 28.683489
1.350000 0.227572 220.072046 11.106430 29.042784
1.360000 0.229258 221.785601 11.411043 29.406527
1.370000 0.230944 223.501420 11.722524 29.774768
1.380000 0.232629 225.219538 12.040969 30.147554
1.390000 0.234315 226.939990 12.366473 30.524933
0.010000 0.001590 1.493412 0.001007 1.164258
0.020000 0.003180 2.988457 0.002719 1.677667
0.030000 0.004770 4.484481 0.004792 2.054044
0.040000 0.006361 5.981254 0.007155 2.359971
0.050000 0.007951 7.478656 0.009796 2.622642
0.060000 0.009541 8.976617 0.012734 2.856376
0.070000 0.011131 10.475095 0.015994 3.069774
0.080000 0.012721 11.974065 0.019610 3.268439
0.090000 0.014311 13.473510 0.023614 3.456227
0.100000 0.015902 14.973424 0.028039 3.635894
0.110000 0.017492 16.473802 0.032915 3.809467
0.120000 0.019082 17.974646 0.038270 3.978471
0.130000 0.020672 19.475956 0.044128 4.144065
0.140000 0.022262 20.977737 0.050513 4.307147
0.150000 0.023852 22.479993 0.057443 4.468413
0.160000 0.025442 23.982730 0.064933 4.628409
0.170000 0.027033 25.485953 0.072999 4.787560
0.180000 0.028623 26.989667 0.081649 4.946201
0.190000 0.030213 28.493879 0.090893 5.104591
0.200000 0.031803 29.998592 0.100736 5.262935
0.210000 0.033393 31.503813 0.111182 5.421386
0.220000 0.034983 33.009546 0.122233 5.580062
0.230000 0.036573 34.515794 0.133890 5.739050
0.240000 0.038164 36.022563 0.146151 5.898413
0.250000 0.039754 37.529855 0.159014 6.058193
0.260000 0.041344 39.037673 0.172476 6.218418
0.270000 0.042934 40.546021 0.186534 6.379100
0.280000 0.044524 42.054900 0.201181 6.540244
0.290000 0.046114 43.564313 0.216414 6.701846
0.300000 0.047705 45.074261 0.232227 6.863895
0.310000 0.049295 46.584746 0.248615 7.026376
0.320000 0.050885 48.095769 0.265571 7.189271
0.330000 0.052475 49.607330 0.283092 7.352560
0.340000 0.054065 51.119431 0.301172 7.516221
0.350000 0.055655 52.632072 0.319807 7.680232
0.360000 0.057245 54.145253 0.338993 7.844569
0.370000 0.058836 55.658974 0.358728 8.009211
0.380000 0.060426 57.173237 0.379008 8.174136
0.390000 0.062016 58.688040 0.399833 8.339325
0.400000 0.063606 60.203384 0.421201 8.504759
0.410000 0.065196 61.719269 0.443114 8.670422
0.420000 0.066786 63.235696 0.465574 8.836298
0.430000 0.068376 64.752663 0.488582 9.002375
0.440000 0.069967 66.270172 0.512142 9.168642
0.450000 0.071557 67.788223 0.536261 9.335091
0.460000 0.073147 69.306816 0.560944 9.501716
0.470000 0.074737 70.825952 0.586199 9.668514
0.480000 0.076327 72.345631 0.612035 9.835482
0.490000 0.077917 73.865855 0.638463 10.002621
0.500000 0.079508 75.386624 0.665493 10.169936
0.510000 0.081098 76.907940 0.693140 10.337431
0.520000 0.082688 78.429804 0.721417 10.505115
0.530000 0.084278 79.952219 0.750341 10.672996
0.540000 0.085868 81.475185 0.779929 10.841088
0.550000 0.087458 82.998705 0.810200 11.009404
0.560000 0.089048 84.522782 0.841173 11.177961
0.570000 0.090639 86.047419 0.872870 11.346776
0.580000 0.092229 87.572618 0.905314 11.515870
0.590000 0.093819 89.098383 0.938529 11.685265
0.600000 0.095409 90.624718 0.972541 11.854985
0.610000 0.096999 92.151626 1.007377 12.025054
0.620000 0.098589 93.679113 1.043065 12.195499
0.630000 0.100179 95.207182 1.079635 12.366350
0.640000 0.101770 96.735839 1.117117 12.537637
0.650000 0.103360 98.265089 1.155545 12.709390
0.660000 0.104950 99.794937 1.194951 12.881643
0.670000 0.106540 101.325391 1.235371 13.054429
0.680000 0.108130 102.856455 1.276841 13.227785
0.690000 0.109720 104.388137 1.319398 13.401746
0.700000 0.111311 105.920444 1.363080 13.576351
0.710000 0.112901 107.453383 1.407929 13.751638
0.720000 0.114491 108.986962 1.453984 13.927647
0.730000 0.116081 110.521190 1.501288 14.104418
0.740000 0.117671 112.056074 1.549884 14.281992
0.750000 0.119261 113.591624 1.599817 14.460414
0.760000 0.120851 115.127849 1.651133 14.639724
0.770000 0.122442 116.664758 1.703878 14.819968
0.780000 0.124032 118.202362 1.758100 15.001190
0.790000 0.125622 119.740671 1.813848 15.183434
0.800000 0.127212 121.279696 1.871173 15.366748
0.810000 0.128802 122.819447 1.930124 15.551177
0.820000 0.130392 124.359936 1.990754 15.736768
0.830000 0.131982 125.901175 2.053117 15.923569
0.840000 0.133573 127.443176 2.117266 16.111627
0.850000 0.135163 128.985952 2.183256 16.300991
0.860000 0.136753 130.529515 2.251143 16.491709
0.870000 0.138343 132.073878 2.320984 16.683831
0.880000 0.139933 133.619056 2.392837 16.877404
0.890000 0.141523 135.165062 2.466761 17.072480
0.900000 0.143114 136.711911 2.542814 17.269108
0.910000 0.144704 138.259617 2.621058 17.467337
0.920000 0.146294 139.808195 2.701554 17.667219
0.930000 0.147884 141.357660 2.784365 17.868803
0.940000 0.149474 142.908028 2.869552 18.072140
0.950000 0.151064 144.459316 2.957180 18.277280
0.960000 0.152654 146.011539 3.047313 18.484275
0.970000 0.154245 147.564714 3.140017 18.693176
0.980000 0.155835 149.118859 3.235358 18.904032
0.990000 0.157425 150.673990 3.333402 19.116896
1.000000 0.159015 152.230125 3.434218 19.331818
1.010000 0.160605 153.787283 3.537874 19.548850
1.020000 0.162195 155.345481 3.644438 19.768041
1.030000 0.163785 156.904739 3.753980 19.989444
1.040000 0.165376 158.465074 3.866570 20.213109
1.050000 0.166966 160.026507 3.982281 20.439086
1.060000 0.168556 161.589058 4.101182 20.667428
1.070000 0.170146 163.152745 4.223347 20.898184
1.080000 0.171736 164.717590 4.348848 21.131405
1.090000 0.173326 166.283612 4.477758 21.367142
1.100000 0.174917 167.850833 4.610152 21.605445
1.110000 0.176507 169.419273 4.746105 21.846365
1.120000 0.178097 170.988955 4.885690 22.089950
1.130000 0.179687 172.559899 5.028984 22.336252
1.140000 0.181277 174.132128 5.176062 22.585320
1.150000 0.182867 175.705664 5.327001 22.837204
1.160000 0.184457 177.280530 5.481879 23.091953
1.170000 0.186048 178.856748 5.640771 23.349616
1.180000 0.187638 180.434341 5.803757 23.610242
1.190000 0.189228 182.013334 5.970913 23.873880
1.200000 0.190818 183.593748 6.142318 24.140579
1.210000 0.192408 185.175610 6.318051 24.410387
1.220000 0.193998 186.758941 6.498192 24.683351
1.230000 0.195588 188.343767 6.682818 24.959519
1.240000 0.197179 189.930113 6.872009 25.238940
1.250000 0.198769 191.518004 7.065846 25.521659
1.260000 0.200359 193.107463 7.264407 25.807724
1.270000 0.201949 194.698518 7.467773 26.097182
1.280000 0.203539 196.291193 7.676023 26.390078
1.290000 0.205129 197.885514 7.889238 26.686459
1.300000 0.206720 199.481508 8.107497 26.986370
1.310000 0.208310 201.079200 8.330880 27.289855
1.320000 0.209900 202.678617 8.559468 27.596961
1.330000 0.211490 204.279786 8.793339 27.907731
1.340000 0.213080 205.882733 9.032574 28.222209
1.350000 0.214670 207.487486 9.277253 28.540440
1.360000 0.216260 209.094072 9.527453 28.862465
1.370000 0.217851 210.702518 9.783254 29.188328
1.380000 0.219441 212.312852 10.044735 29.518072
1.390000 0.221031 213.925101 10.311973 29.851737
0.010000 0.001602 1.504943 0.001147 1.251220
0.020000 0.003205 3.011792 0.003248 1.845684
0.030000 0.004807 4.519871 0.005929 2.299861
0.040000 0.006409 6.028935 0.009089 2.680593
0.050000 0.008011 7.538848 0.012688 3.015099
0.060000 0.009614 9.049526 0.016711 3.317645
0.070000 0.011216 10.560911 0.021150 3.596749
0.080000 0.012818 12.072960 0.026000 3.857911
0.090000 0.014421 13.585642 0.031256 4.104883
0.100000 0.016023 15.098930 0.036908 4.340313
0.110000 0.017625 16.612803 0.042947 4.566128
0.120000 0.019227 18.127242 0.049356 4.783754
0.130000 0.020830 19.642230 0.056119 4.994266
0.140000 0.022432 21.157752 0.063214 5.198481
0.150000 0.024034 22.673792 0.070619 5.397027
0.160000 0.025636 24.190335 0.078307 5.590392
0.170000 0.027239 25.707367 0.086253 5.778956
0.180000 0.028841 27.224874 0.094428 5.963017
0.190000 0.030443 28.742841 0.102803 6.142813
0.200000 0.032046 30.261253 0.111350 6.318533
0.210000 0.033648 31.780096 0.120039 6.490331
0.220000 0.035250 33.299356 0.128844 6.658334
0.230000 0.036852 34.819018 0.137737 6.822648
0.240000 0.038455 36.339069 0.146692 6.983365
0.250000 0.040057 37.859494 0.155687 7.140564
0.260000 0.041659 39.380279 0.164699 7.294319
0.270000 0.043262 40.901411 0.173707 7.444699
0.280000 0.044864 42.422876 0.182696 7.591769
0.290000 0.046466 43.944662 0.191648 7.735594
0.300000 0.048068 45.466755 0.200552 7.876237
0.310000 0.049671 46.989145 0.209399 8.013764
0.320000 0.051273 48.511819 0.218179 8.148242
0.330000 0.052875 50.034766 0.226889 8.279740
0.340000 0.054478 51.557976 0.235528 8.408329
0.350000 0.056080 53.081440 0.244096 8.534083
0.360000 0.057682 54.605147 0.252596 8.657078
0.370000 0.059284 56.129089 0.261036 8.777394
0.380000 0.060887 57.653259 0.269425 8.895112
0.390000 0.062489 59.177649 0.277773 9.010318
0.400000 0.064091 60.702253 0.286097 9.123099
0.410000 0.065693 62.227065 0.294413 9.233544
0.420000 0.067296 63.752080 0.302741 9.341746
0.430000 0.068898 65.277293 0.311103 9.447798
0.440000 0.070500 66.802702 0.319522 9.551797
0.450000 0.072103 68.328303 0.328027 9.653841
0.460000 0.073705 69.854094 0.336646 9.754028
0.470000 0.075307 71.380074 0.345409 9.852461
0.480000 0.076909 72.906242 0.354351 9.949240
0.490000 0.078512 74.432599 0.363506 10.044469
0.500000 0.080114 75.959145 0.372911 10.138252
0.510000 0.081716 77.485882 0.382606 10.230694
0.520000 0.083319 79.012812 0.392631 10.321900
0.530000 0.084921 80.539938 0.403028 10.411976
0.540000 0.086523 82.067265 0.413841 10.501027
0.550000 0.088125 83.594796 0.425115 10.589160
0.560000 0.089728 85.122536 0.436898 10.676480
0.570000 0.091330 86.650492 0.449237 10.763093
0.580000 0.092932 88.178669 0.462182 10.849106
0.590000 0.094535 89.707075 0.475783 10.934622
0.600000 0.096137 91.235718 0.490091 11.019747
0.610000 0.097739 92.764605 0.505160 11.104585
0.620000 0.099341 94.293746 0.521042 11.189239
0.630000 0.100944 95.823150 0.537793 11.273812
0.640000 0.102546 97.352827 0.555467 11.358405
0.650000 0.104148 98.882788 0.574119 11.443119
0.660000 0.105750 100.413043 0.593807 11.528054
0.670000 0.107353 101.943605 0.614587 11.613308
0.680000 0.108955 103.474486 0.636516 11.698979
0.690000 0.110557 105.005698 0.659653 11.785164
0.700000 0.112160 106.537254 0.684054 11.871956
0.710000 0.113762 108.069168 0.709780 11.959450
0.720000 0.115364 109.601455 0.736888 12.047738
0.730000 0.116966 111.134127 0.765436 12.136910
0.740000 0.118569 112.667201 0.795484 12.227057
0.750000 0.120171 114.200691 0.827091 12.318265
0.760000 0.121773 115.734614 0.860314 12.410622
0.770000 0.123376 117.268984 0.895214 12.504211
0.780000 0.124978 118.803819 0.931847 12.599117
0.790000 0.126580 120.339135 0.970273 12.695420
0.800000 0.128182 121.874949 1.010550 12.793201
0.810000 0.129785 123.411278 1.052735 12.892538
0.820000 0.131387 124.948141 1.096886 12.993508
0.830000 0.132989 126.485553 1.143061 13.096185
0.840000 0.134592 128.023535 1.191315 13.200644
0.850000 0.136194 129.562104 1.241706 13.306955
0.860000 0.137796 131.101278 1.294290 13.415189
0.870000 0.139398 132.641077 1.349122 13.525415
0.880000 0.141001 134.181519 1.406258 13.637698
0.890000 0.142603 135.722623 1.465752 13.752105
0.900000 0.144205 137.264410 1.527659 13.868698
0.910000 0.145807 138.806898 1.592032 13.987540
0.920000 0.147410 140.350107 1.658925 14.108690
0.930000 0.149012 141.894058 1.728390 14.232207
0.940000 0.150614 143.438769 1.800480 14.358149
0.950000 0.152217 144.984261 1.875247 14.486571
0.960000 0.153819 146.530555 1.952743 14.617527
0.970000 0.155421 148.077670 2.033017 14.751069
0.980000 0.157023 149.625627 2.116120 14.887249
0.990000 0.158626 151.174447 2.202103 15.026115
1.000000 0.160228 152.724150 2.291015 15.167717
1.010000 0.161830 154.274757 2.382905 15.312100
1.020000 0.163433 155.826289 2.477822 15.459310
1.030000 0.165035 157.378767 2.575813 15.609392
1.040000 0.166637 158.932210 2.676927 15.762387
1.050000 0.168239 160.486642 2.781212 15.918336
1.060000 0.169842 162.042081 2.888713 16.077281
1.070000 0.171444 163.598550 2.999479 16.239260
1.080000 0.173046 165.156070 3.113554 16.404310
1.090000 0.174649 166.714662 3.230987 16.572468
1.100000 0.176251 168.274346 3.351821 16.743770
1.110000 0.177853 169.835144 3.476102 16.918249
1.120000 0.179455 171.397078 3.603877 17.095939
1.130000 0.181058 172.960169 3.735189 17.276873
1.140000 0.182660 174.524437 3.870084 17.461080
1.150000 0.184262 176.089904 4.008606 17.648591
1.160000 0.185864 177.656592 4.150798 17.839435
1.170000 0.187467 179.224521 4.296706 18.033641
1.180000 0.189069 180.793714 4.446374 18.231236
1.190000 0.190671 182.364191 4.599844 18.432246
1.200000 0.192274 183.935974 4.757160 18.636698
1.210000 0.193876 185.509084 4.918366 18.844615
1.220000 0.195478 187.083542 5.083506 19.056022
1.230000 0.197080 188.659370 5.252622 19.270942
1.240000 0.198683 190.236590 5.425757 19.489398
1.250000 0.200285 191.815222 5.602954 19.711411
1.260000 0.201887 193.395288 5.784257 19.937004
1.270000 0.203490 194.976809 5.969708 20.166195
1.280000 0.205092 196.559807 6.159349 20.399005
1.290000 0.206694 198.144303 6.353223 20.635453
1.300000 0.208296 199.730318 6.551373 20.875559
1.310000 0.209899 201.317874 6.753841 21.119339
1.320000 0.211501 202.906993 6.960669 21.366811
1.330000 0.213103 204.497695 7.171899 21.617993
1.340000 0.214706 206.090001 7.387575 21.872901
1.350000 0.216308 207.683934 7.607737 22.131550
1.360000 0.217910 209.279515 7.832427 22.393956
1.370000 0.219512 210.876764 8.061688 22.660134
1.380000 0.221115 212.475704 8.295562 22.930098
1.390000 0.222717 214.076355 8.534090 23.203863
0.010000 0.001503 1.411370 0.000856 1.079175
0.020000 0.003006 2.824110 0.002251 1.534887
0.030000 0.004509 4.237639 0.003898 1.861630
0.040000 0.006012 5.651757 0.005748 2.123222
0.050000 0.007515 7.066368 0.007808 2.345565
0.060000 0.009018 8.481414 0.010103 2.542180
0.070000 0.010521 9.896865 0.012663 2.721095
0.080000 0.012023 11.312704 0.015521 2.887469
0.090000 0.013526 12.728920 0.018707 3.044785
0.100000 0.015029 14.145509 0.022247 3.195485
0.110000 0.016532 15.562471 0.026162 3.341320
0.120000 0.018035 16.979806 0.030470 3.483568
0.130000 0.019538 18.397518 0.035185 3.623169
0.140000 0.021041 19.815608 0.040316 3.760821
0.150000 0.022544 21.234079 0.045869 3.897043
0.160000 0.024047 22.652935 0.051844 4.032215
0.170000 0.025550 24.072177 0.058242 4.166617
0.180000 0.027053 25.491809 0.065057 4.300452
0.190000 0.028556 26.911830 0.072284 4.433859
0.200000 0.030059 28.332242 0.079914 4.566933
0.210000 0.031562 29.753045 0.087938 4.699735
0.220000 0.033064 31.174240 0.096345 4.832298
0.230000 0.034567 32.595825 0.105123 4.964632
0.240000 0.036070 34.017800 0.114259 5.096738
0.250000 0.037573 35.440163 0.123742 5.228600
0.260000 0.039076 36.862912 0.133559 5.360198
0.270000 0.040579 38.286045 0.143698 5.491507
0.280000 0.042082 39.709559 0.154148 5.622498
0.290000 0.043585 41.133451 0.164897 5.753141
0.300000 0.045088 42.557720 0.175937 5.883409
0.310000 0.046591 43.982361 0.187259 6.013272
0.320000 0.048094 45.407372 0.198856 6.142706
0.330000 0.049597 46.832749 0.210720 6.271687
0.340000 0.051100 48.258490 0.222849 6.400196
0.350000 0.052603 49.684592 0.235239 6.528216
0.360000 0.054105 51.111051 0.247889 6.655736
0.370000 0.055608 52.537865 0.260799 6.782747
0.380000 0.057111 53.965032 0.273970 6.909244
0.390000 0.058614 55.392549 0.287408 7.035228
0.400000 0.060117 56.820414 0.301117 7.160701
0.410000 0.061620 58.248625 0.315105 7.285673
0.420000 0.063123 59.677180 0.329380 7.410153
0.430000 0.064626 61.106080 0.343954 7.534158
0.440000 0.066129 62.535321 0.358839 7.657705
0.450000 0.067632 63.964905 0.374049 7.780818
0.460000 0.069135 65.394830 0.389601 7.903522
0.470000 0.070638 66.825098 0.405511 8.025845
0.480000 0.072141 68.255708 0.421799 8.147819
0.490000 0.073644 69.686661 0.438485 8.269477
0.500000 0.075146 71.117959 0.455593 8.390858
0.510000 0.076649 72.549604 0.473145 8.512000
0.520000 0.078152 73.981597 0.491167 8.632945
0.530000 0.079655 75.413942 0.509686 8.753736
0.540000 0.081158 76.846640 0.528729 8.874418
0.550000 0.082661 78.279697 0.548326 8.995040
0.560000 0.084164 79.713115 0.568508 9.115650
0.570000 0.085667 81.146899 0.589305 9.236299
0.580000 0.087170 82.581054 0.610752 9.357037
0.590000 0.088673 84.015584 0.632882 9.477918
0.600000 0.090176 85.450495 0.655730 9.598996
0.610000 0.091679 86.885794 0.679332 9.720326
0.620000 0.093182 88.321485 0.703725 9.841963
0.630000 0.094685 89.757577 0.728947 9.963964
0.640000 0.096188 91.194076 0.755037 10.086385
0.650000 0.097690 92.630989 0.782035 10.209284
0.660000 0.099193 94.068325 0.809980 10.332719
0.670000 0.100696 95.506092 0.838914 10.456748
0.680000 0.102199 96.944299 0.868879 10.581429
0.690000 0.103702 98.382954 0.899918 10.706821
0.700000 0.105205 99.822066 0.932072 10.832982
0.710000 0.106708 101.261647 0.965386 10.959971
0.720000 0.108211 102.701704 0.999904 11.087846
0.730000 0.109714 104.142250 1.035671 11.216666
0.740000 0.111217 105.583295 1.072731 11.346489
0.750000 0.112720 107.024849 1.111131 11.477372
0.760000 0.114223 108.466925 1.150915 11.609373
0.770000 0.115726 109.909533 1.192132 11.742551
0.780000 0.117229 111.352687 1.234826 11.876960
0.790000 0.118731 112.796397 1.279046 12.012659
0.800000 0.120234 114.240677 1.324839 12.149703
0.810000 0.121737 115.685539 1.372252 12.288147
0.820000 0.123240 117.130997 1.421333 12.428048
0.830000 0.124743 118.577064 1.472132 12.569459
0.840000 0.126246 120.023753 1.524695 12.712435
0.850000 0.127749 121.471079 1.579073 12.857028
0.860000 0.129252 122.919056 1.635314 13.003293
0.870000 0.130755 124.367697 1.693468 13.151281
0.880000 0.132258 125.817018 1.753584 13.301045
0.890000 0.133761 127.267034 1.815712 13.452635
0.900000 0.135264 128.717759 1.879902 13.606103
0.910000 0.136767 130.169209 1.946205 13.761498
0.920000 0.138270 131.621400 2.014672 13.918869
0.930000 0.139772 133.074347 2.085352 14.078266
0.940000 0.141275 134.528066 2.158299 14.239737
0.950000 0.142778 135.982573 2.233562 14.403330
0.960000 0.144281 137.437884 2.311195 14.569091
0.970000 0.145784 138.894017 2.391249 14.737068
0.980000 0.147287 140.350988 2.473777 14.907306
0.990000 0.148790 141.808814 2.558832 15.079850
1.000000 0.150293 143.267512 2.646467 15.254747
1.010000 0.151796 144.727100 2.736736 15.432039
1.020000 0.153299 146.187594 2.829694 15.611772
1.030000 0.154802 147.649013 2.925394 15.793989
1.040000 0.156305 149.111375 3.023891 15.978732
1.050000 0.157808 150.574697 3.125243 16.166044
1.060000 0.159311 152.038999 3.229503 16.355967
1.070000 0.160814 153.504298 3.336730 16.548543
1.080000 0.162316 154.970613 3.446980 16.743814
1.090000 0.163819 156.437963 3.560312 16.941819
1.100000 0.165322 157.906368 3.676782 17.142601
1.110000 0.166825 159.375845 3.796451 17.346198
1.120000 0.168328 160.846416 3.919378 17.552651
1.130000 0.169831 162.318098 4.045623 17.762000
1.140000 0.171334 163.790913 4.175247 17.974283
1.150000 0.172837 165.264880 4.308312 18.189540
1.160000 0.174340 166.740019 4.444881 18.407809
1.170000 0.175843 168.216350 4.585015 18.629130
1.180000 0.177346 169.693895 4.728779 18.853540
1.190000 0.178849 171.172674 4.876239 19.081078
1.200000 0.180352 172.652707 5.027457 19.311781
1.210000 0.181855 174.134017 5.182502 19.545688
1.220000 0.183357 175.616624 5.341440 19.782836
1.230000 0.184860 177.100550 5.504339 20.023263
1.240000 0.186363 178.585816 5.671267 20.267006
1.250000 0.187866 180.072446 5.842293 20.514102
1.260000 0.189369 181.560460 6.017487 20.764589
1.270000 0.190872 183.049881 6.196920 21.018503
1.280000 0.192375 184.540732 6.380664 21.275882
1.290000 0.193878 186.033035 6.568791 21.536763
1.300000 0.195381 187.526814 6.761375 21.801182
1.310000 0.196884 189.022092 6.958488 22.069177
1.320000 0.198387 190.518892 7.160206 22.340784
1.330000 0.199890 192.017238 7.366604 22.616040
1.340000 0.201393 193.517153 7.577757 22.894982
1.350000 0.202896 195.018662 7.793742 23.177646
1.360000 0.204398 196.521790 8.014637 23.464069
1.370000 0.205901 198.026559 8.240519 23.754288
1.380000 0.207404 199.532996 8.471466 24.048340
1.390000 0.208907 201.041125 8.707557 24.346259
0.010000 0.001618 1.519863 0.001046 1.183883
0.020000 0.003237 3.041425 0.002835 1.708975
0.030000 0.004855 4.564011 0.005009 2.095078
0.040000 0.006473 6.087384 0.007488 2.409512
0.050000 0.008091 7.611416 0.010258 2.679741
0.060000 0.009710 9.136034 0.013328 2.920208
0.070000 0.011328 10.661192 0.016721 3.139574
0.080000 0.012946 12.186859 0.020460 3.343465
0.090000 0.014565 13.713016 0.024572 3.535743
0.100000 0.016183 15.239653 0.029081 3.719159
0.110000 0.017801 16.766761 0.034009 3.895728
0.120000 0.019419 18.294338 0.039375 4.066957
0.130000 0.021038 19.822380 0.045194 4.233992
0.140000 0.022656 21.350887 0.051478 4.397709
0.150000 0.024274 22.879861 0.058239 4.558788
0.160000 0.025892 24.409301 0.065481 4.717757
0.170000 0.027511 25.939209 0.073208 4.875026
0.180000 0.029129 27.469586 0.081421 5.030916
0.190000 0.030747 29.000432 0.090120 5.185676
0.200000 0.032366 30.531749 0.099301 5.339497
0.210000 0.033984 32.063537 0.108959 5.492528
0.220000 0.035602 33.595797 0.119088 5.644881
0.230000 0.037220 35.128527 0.129682 5.796641
0.240000 0.038839 36.661727 0.140731 5.947869
0.250000 0.040457 38.195398 0.152228 6.098610
0.260000 0.042075 39.729537 0.164163 6.248894
0.270000 0.043694 41.264144 0.176528 6.398742
0.280000 0.045312 42.799216 0.189314 6.548167
0.290000 0.046930 44.334752 0.202512 6.697174
0.300000 0.048548 45.870751 0.216115 6.845766
0.310000 0.050167 47.407209 0.230114 6.993942
0.320000 0.051785 48.944126 0.244505 7.141700
0.330000 0.053403 50.481498 0.259282 7.289038
0.340000 0.055022 52.019324 0.274440 7.435952
0.350000 0.056640 53.557601 0.289976 7.582441
0.360000 0.058258 55.096328 0.305890 7.728504
0.370000 0.059876 56.635501 0.322180 7.874141
0.380000 0.061495 58.175121 0.338848 8.019357
0.390000 0.063113 59.715183 0.355898 8.164154
0.400000 0.064731 61.255688 0.373333 8.308542
0.410000 0.066349 62.796634 0.391159 8.452529
0.420000 0.067968 64.338019 0.409385 8.596129
0.430000 0.069586 65.879844 0.428020 8.739355
0.440000 0.071204 67.422106 0.447075 8.882225
0.450000 0.072823 68.964806 0.466563 9.024760
0.460000 0.074441 70.507945 0.486499 9.166982
0.470000 0.076059 72.051521 0.506899 9.308915
0.480000 0.077677 73.595537 0.527783 9.450589
0.490000 0.079296 75.139993 0.549168 9.592032
0.500000 0.080914 76.684891 0.571078 9.733276
0.510000 0.082532 78.230233 0.593536 9.874357
0.520000 0.084151 79.776020 0.616566 10.015311
0.530000 0.085769 81.322256 0.640195 10.156175
0.540000 0.087387 82.868944 0.664452 10.296992
0.550000 0.089005 84.416087 0.689366 10.437802
0.560000 0.090624 85.963689 0.714969 10.578651
0.570000 0.092242 87.511755 0.741294 10.719583
0.580000 0.093860 89.060289 0.768376 10.860646
0.590000 0.095479 90.609297 0.796250 11.001889
0.600000 0.097097 92.158784 0.824954 11.143361
0.610000 0.098715 93.708757 0.854527 11.285113
0.620000 0.100333 95.259222 0.885009 11.427198
0.630000 0.101952 96.810186 0.916441 11.569669
0.640000 0.103570 98.361657 0.948867 11.712581
0.650000 0.105188 99.913643 0.982331 11.855988
0.660000 0.106806 101.466152 1.016878 11.999947
0.670000 0.108425 103.019192 1.052554 12.144514
0.680000 0.110043 104.572774 1.089408 12.289748
0.690000 0.111661 106.126907 1.127489 12.435706
0.700000 0.113280 107.681601 1.166846 12.582446
0.710000 0.114898 109.236866 1.207530 12.730028
0.720000 0.116516 110.792714 1.249594 12.878511
0.730000 0.118134 112.349156 1.293091 13.027954
0.740000 0.119753 113.906205 1.338075 13.178419
0.750000 0.121371 115.463871 1.384601 13.329965
0.760000 0.122989 117.022168 1.432725 13.482653
0.770000 0.124608 118.581109 1.482505 13.636543
0.780000 0.126226 120.140708 1.533997 13.791696
0.790000 0.127844 121.700978 1.587260 13.948173
0.800000 0.129462 123.261934 1.642354 14.106035
0.810000 0.131081 124.823590 1.699340 14.265342
0.820000 0.132699 126.385962 1.758277 14.426156
0.830000 0.134317 127.949065 1.819228 14.588536
0.840000 0.135936 129.512914 1.882256 14.752544
0.850000 0.137554 131.077527 1.947423 14.918239
0.860000 0.139172 132.642919 2.014793 15.085682
0.870000 0.140790 134.209107 2.084432 15.254934
0.880000 0.142409 135.776109 2.156403 15.426052
0.890000 0.144027 137.343943 2.230773 15.599098
0.900000 0.145645 138.912626 2.307608 15.774130
0.910000 0.147263 140.482177 2.386976 15.951207
0.920000 0.148882 142.052614 2.468943 16.130388
0.930000 0.150500 143.623956 2.553579 16.311732
0.940000 0.152118 145.196223 2.640951 16.495296
0.950000 0.153737 146.769434 2.731130 16.681138
0.960000 0.155355 148.343610 2.824184 16.869315
0.970000 0.156973 149.918770 2.920185 17.059884
0.980000 0.158591 151.494935 3.019204 17.252902
0.990000 0.160210 153.072127 3.121311 17.448426
1.000000 0.161828 154.650366 3.226579 17.646510
1.010000 0.163446 156.229673 3.335079 17.847210
1.020000 0.165065 157.810071 3.446886 18.050582
1.030000 0.166683 159.391582 3.562072 18.256681
1.040000 0.168301 160.974227 3.680711 18.465559
1.050000 0.169919 162.558030 3.802877 18.677271
1.060000 0.171538 164.143014 3.928645 18.891871
1.070000 0.173156 165.729201 4.058090 19.109412
1.080000 0.174774 167.316616 4.191288 19.329946
1.090000 0.176393 168.905282 4.328315 19.553525
1.100000 0.178011 170.495222 4.469247 19.780201
1.110000 0.179629 172.086462 4.614160 20.010025
1.120000 0.181247 173.679025 4.763132 20.243049
1.130000 0.182866 175.272937 4.916241 20.479323
1.140000 0.184484 176.868223 5.073564 20.718897
1.150000 0.186102 178.464907 5.235179 20.961820
1.160000 0.187720 180.063015 5.401166 21.208142
1.170000 0.189339 181.662574 5.571601 21.457912
1.180000 0.190957 183.263608 5.746566 21.711178
1.190000 0.192575 184.866145 5.926138 21.967987
1.200000 0.194194 186.470210 6.110398 22.228388
1.210000 0.195812 188.075831 6.299425 22.492428
1.220000 0.197430 189.683033 6.493300 22.760152
1.230000 0.199048 191.291845 6.692102 23.031609
1.240000 0.200667 192.902294 6.895911 23.306842
1.250000 0.202285 194.514406 7.104808 23.585898
1.260000 0.203903 196.128210 7.318873 23.868821
1.270000 0.205522 197.743734 7.538187 24.155656
1.280000 0.207140 199.361006 7.762830 24.446447
1.290000 0.208758 200.980054 7.992883 24.741237
1.300000 0.210376 202.600906 8.228425 25.040070
1.310000 0.211995 204.223591 8.469537 25.342988
1.320000 0.213613 205.848139 8.716300 25.650033
1.330000 0.215231 207.474577 8.968793 25.961247
1.340000 0.216850 209.102936 9.227095 26.276671
1.350000 0.218468 210.733244 9.491287 26.596345
1.360000 0.220086 212.365532 9.761446 26.920310
1.370000 0.221704 213.999827 10.037653 27.248606
1.380000 0.223323 215.636162 10.319985 27.581271
1.390000 0.224941 217.274564 10.608519 27.918345
0.010000 0.001675 1.573514 0.001024 1.159171
0.020000 0.003351 3.148665 0.002686 1.647569
0.030000 0.005026 4.724753 0.004636 1.996770
0.040000 0.006702 6.301538 0.006811 2.275368
0.050000 0.008377 7.878898 0.009212 2.511209
0.060000 0.010053 9.456765 0.011865 2.718835
0.070000 0.011728 11.035098 0.014801 2.906884
0.080000 0.013404 12.613873 0.018055 3.080912
0.090000 0.015079 14.193076 0.021657 3.244677
0.100000 0.016755 15.772701 0.025635 3.400816
0.110000 0.018430 17.352743 0.030012 3.551226
0.120000 0.020105 18.933202 0.034806 3.697295
0.130000 0.021781 20.514078 0.040030 3.840051
0.140000 0.023456 22.095373 0.045693 3.980261
0.150000 0.025132 23.677088 0.051799 4.118499
0.160000 0.026807 25.259225 0.058349 4.255195
0.170000 0.028483 26.841785 0.065341 4.390666
0.180000 0.030158 28.424769 0.072770 4.525151
0.190000 0.031834 30.008178 0.080628 4.658819
0.200000 0.033509 31.592012 0.088907 4.791795
0.210000 0.035184 33.176270 0.097595 4.924164
0.220000 0.036860 34.760951 0.106682 5.055983
0.230000 0.038535 36.346054 0.116156 5.187287
0.240000 0.040211 37.931578 0.126004 5.318097
0.250000 0.041886 39.517519 0.136216 5.448421
0.260000 0.043562 41.103876 0.146780 5.578260
0.270000 0.045237 42.690645 0.157685 5.707608
0.280000 0.046913 44.277825 0.168923 5.836460
0.290000 0.048588 45.865412 0.180487 5.964806
0.300000 0.050264 47.453403 0.192368 6.092639
0.310000 0.051939 49.041796 0.204564 6.219951
0.320000 0.053614 50.630587 0.217070 6.346737
0.330000 0.055290 52.219773 0.229887 6.472996
0.340000 0.056965 53.809353 0.243015 6.598729
0.350000 0.058641 55.399324 0.256457 6.723941
0.360000 0.060316 56.989683 0.270219 6.848639
0.370000 0.061992 58.580429 0.284309 6.972837
0.380000 0.063667 60.171560 0.298735 7.096550
0.390000 0.065343 61.763076 0.313509 7.219799
0.400000 0.067018 63.354975 0.328647 7.342607
0.410000 0.068693 64.947257 0.344163 7.465001
0.420000 0.070369 66.539922 0.360078 7.587014
0.430000 0.072044 68.132971 0.376410 7.708680
0.440000 0.073720 69.726405 0.393183 7.830037
0.450000 0.075395 71.320226 0.410422 7.951125
0.460000 0.077071 72.914435 0.428153 8.071990
0.470000 0.078746 74.509035 0.446404 8.192677
0.480000 0.080422 76.104029 0.465207 8.313237
0.490000 0.082097 77.699421 0.484594 8.433720
0.500000 0.083773 79.295215 0.504599 8.554182
0.510000 0.085448 80.891415 0.525258 8.674677
0.520000 0.087123 82.488028 0.546609 8.795265
0.530000 0.088799 84.085057 0.568689 8.916003
0.540000 0.090474 85.682511 0.591541 9.036955
0.550000 0.092150 87.280395 0.615206 9.158181
0.560000 0.093825 88.878717 0.639727 9.279745
0.570000 0.095501 90.477485 0.665150 9.401713
0.580000 0.097176 92.076707 0.691520 9.524149
0.590000 0.098852 93.676392 0.718884 9.647119
0.600000 0.100527 95.276550 0.747291 9.770692
0.610000 0.102202 96.877190 0.776790 9.894933
0.620000 0.103878 98.478324 0.807431 10.019911
0.630000 0.105553 100.079960 0.839266 10.145694
0.640000 0.107229 101.682112 0.872347 10.272350
0.650000 0.108904 103.284791 0.906727 10.399948
0.660000 0.110580 104.888009 0.942461 10.528555
0.670000 0.112255 106.491780 0.979602 10.658240
0.680000 0.113931 108.096115 1.018206 10.789072
0.690000 0.115606 109.701029 1.058329 10.921118
0.700000 0.117282 111.306536 1.100029 11.054446
0.710000 0.118957 112.912650 1.143362 11.189123
0.720000 0.120632 114.519386 1.188386 11.325216
0.730000 0.122308 116.126760 1.235160 11.462792
0.740000 0.123983 117.734787 1.283743 11.601917
0.750000 0.125659 119.343482 1.334195 11.742656
0.760000 0.127334 120.952863 1.386576 11.885075
0.770000 0.129010 122.562947 1.440947 12.029237
0.780000 0.130685 124.173750 1.497368 12.175207
0.790000 0.132361 125.785289 1.555901 12.323049
0.800000 0.134036 127.397583 1.616608 12.472824
0.810000 0.135711 129.010650 1.679553 12.624594
0.820000 0.137387 130.624508 1.744797 12.778422
0.830000 0.139062 132.239176 1.812406 12.934368
0.840000 0.140738 133.854673 1.882442 13.092491
0.850000 0.142413 135.471019 1.954970 13.252852
0.860000 0.144089 137.088232 2.030056 13.415509
0.870000 0.145764 138.706334 2.107765 13.580521
0.880000 0.147440 140.325345 2.188163 13.747944
0.890000 0.149115 141.945285 2.271318 13.917837
0.900000 0.150791 143.566174 2.357296 14.090255
0.910000 0.152466 145.188035 2.446167 14.265254
0.920000 0.154141 146.810889 2.537997 14.442889
0.930000 0.155817 148.434758 2.632858 14.623215
0.940000 0.157492 150.059663 2.730819 14.806286
0.950000 0.159168 151.685627 2.831951 14.992156
0.960000 0.160843 153.312672 2.936326 15.180877
0.970000 0.162519 154.940822 3.044017 15.372503
0.980000 0.164194 156.570099 3.155095 15.567086
0.990000 0.165870 158.200527 3.269637 15.764676
1.000000 0.167545 159.832130 3.387717 15.965327
1.010000 0.169220 161.464932 3.509410 16.169088
1.020000 0.170896 163.098957 3.634795 16.376011
1.030000 0.172571 164.734230 3.763948 16.586145
1.040000 0.174247 166.370775 3.896950 16.799541
1.050000 0.175922 168.008618 4.033879 17.016249
1.060000 0.177598 169.647783 4.174818 17.236318
1.070000 0.179273 171.288298 4.319848 17.459797
1.080000 0.180949 172.930187 4.469052 17.686735
1.090000 0.182624 174.573478 4.622516 17.917182
1.100000 0.184300 176.218196 4.780324 18.151185
1.110000 0.185975 177.864369 4.942564 18.388794
1.120000 0.187650 179.512024 5.109323 18.630057
1.130000 0.189326 181.161188 5.280690 18.875022
1.140000 0.191001 182.811889 5.456756 19.123738
1.150000 0.192677 184.464156 5.637611 19.376253
1.160000 0.194352 186.118017 5.823350 19.632614
1.170000 0.196028 187.773500 6.014064 19.892870
1.180000 0.197703 189.430634 6.209850 20.157069
1.190000 0.199379 191.089450 6.410802 20.425258
1.200000 0.201054 192.749976 6.617019 20.697487
1.210000 0.202729 194.412243 6.828598 20.973802
1.220000 0.204405 196.076281 7.045638 21.254251
1.230000 0.206080 197.742121 7.268240 21.538884
1.240000 0.207756 199.409794 7.496505 21.827746
1.250000 0.209431 201.079330 7.730535 22.120888
1.260000 0.211107 202.750762 7.970432 22.418355
1.270000 0.212782 204.424122 8.216300 22.720197
1.280000 0.214458 206.099441 8.468244 23.026460
1.290000 0.216133 207.776752 8.726369 23.337194
1.300000 0.217809 209.456089 8.990780 23.652445
1.310000 0.219484 211.137485 9.261584 23.972261
1.320000 0.221159 212.820972 9.538887 24.296691
1.330000 0.222835 214.506585 9.822795 24.625781
1.340000 0.224510 216.194357 10.113417 24.959580
1.350000 0.226186 217.884324 10.410860 25.298134
1.360000 0.227861 219.576520 10.715230 25.641491
1.370000 0.229537 221.270979 11.026635 25.989697
1.380000 0.231212 222.967738 11.345182 26.342801
1.390000 0.232888 224.666831 11.670978 26.700847
0.010000 0.001515 1.422776 0.000953 1.144974
0.020000 0.003030 2.847105 0.002591 1.657056
0.030000 0.004545 4.272370 0.004576 2.034033
0.040000 0.006060 5.698351 0.006824 2.340556
0.050000 0.007575 7.124927 0.009310 2.603099
0.060000 0.009090 8.552027 0.012035 2.835655
0.070000 0.010605 9.979602 0.015014 3.046668
0.080000 0.012120 11.407623 0.018264 3.241668
0.090000 0.013635 12.836069 0.021808 3.424485
0.100000 0.015150 14.264926 0.025665 3.597878
0.110000 0.016665 15.694185 0.029858 3.763897
0.120000 0.018180 17.123841 0.034406 3.924095
0.130000 0.019695 18.553892 0.039326 4.079671
0.140000 0.021210 19.984336 0.044634 4.231566
0.150000 0.022725 21.415174 0.050344 4.380521
0.160000 0.024240 22.846405 0.056468 4.527127
0.170000 0.025754 24.278033 0.063015 4.671858
0.180000 0.027269 25.710059 0.069994 4.815095
0.190000 0.028784 27.142484 0.077411 4.957146
0.200000 0.030299 28.575312 0.085270 5.098257
0.210000 0.031814 30.008543 0.093575 5.238631
0.220000 0.033329 31.442181 0.102327 5.378427
0.230000 0.034844 32.876226 0.111527 5.517776
0.240000 0.036359 34.310682 0.121175 5.656781
0.250000 0.037874 35.745548 0.131270 5.795526
0.260000 0.039389 37.180827 0.141810 5.934076
0.270000 0.040904 38.616521 0.152793 6.072481
0.280000 0.042419 40.052629 0.164217 6.210783
0.290000 0.043934 41.489153 0.176079 6.349011
0.300000 0.045449 42.926093 0.188376 6.487189
0.310000 0.046964 44.363451 0.201106 6.625333
0.320000 0.048479 45.801226 0.214266 6.763458
0.330000 0.049994 47.239419 0.227855 6.901572
0.340000 0.051509 48.678031 0.241870 7.039680
0.350000 0.053024 50.117060 0.256311 7.177790
0.360000 0.054539 51.556509 0.271177 7.315903
0.370000 0.056054 52.996376 0.286468 7.454022
0.380000 0.057569 54.436663 0.302185 7.592151
0.390000 0.059084 55.877368 0.318331 7.730292
0.400000 0.060599 57.318494 0.334907 7.868449
0.410000 0.062114 58.760039 0.351917 8.006625
0.420000 0.063629 60.202004 0.369366 8.144825
0.430000 0.065144 61.644390 0.387260 8.283057
0.440000 0.066659 63.087197 0.405604 8.421326
0.450000 0.068174 64.530426 0.424408 8.559641
0.460000 0.069689 65.974079 0.443680 8.698014
0.470000 0.071204 67.418155 0.463430 8.836454
0.480000 0.072719 68.862657 0.483669 8.974977
0.490000 0.074234 70.307586 0.504410 9.113595
0.500000 0.075749 71.752944 0.525665 9.252325
0.510000 0.077263 73.198731 0.547451 9.391186
0.520000 0.078778 74.644951 0.569783 9.530195
0.530000 0.080293 76.091606 0.592678 9.669374
0.540000 0.081808 77.538699 0.616153 9.808746
0.550000 0.083323 78.986232 0.640230 9.948333
0.560000 0.084838 80.434208 0.664928 10.088161
0.570000 0.086353 81.882631 0.690270 10.228256
0.580000 0.087868 83.331504 0.716277 10.368646
0.590000 0.089383 84.780831 0.742975 10.509360
0.600000 0.090898 86.230617 0.770388 10.650427
0.610000 0.092413 87.680866 0.798544 10.791880
0.620000 0.093928 89.131583 0.827468 10.933750
0.630000 0.095443 90.582773 0.857189 11.076072
0.640000 0.096958 92.034441 0.887738 11.218878
0.650000 0.098473 93.486593 0.919145 11.362205
0.660000 0.099988 94.939235 0.951440 11.506089
0.670000 0.101503 96.392373 0.984658 11.650568
0.680000 0.103018 97.846014 1.018830 11.795678
0.690000 0.104533 99.300165 1.053992 11.941458
0.700000 0.106048 100.754833 1.090179 12.087948
0.710000 0.107563 102.210025 1.127427 12.235187
0.720000 0.109078 103.665750 1.165774 12.383217
0.730000 0.110593 105.122015 1.205257 12.532077
0.740000 0.112108 106.578828 1.245915 12.681810
0.750000 0.113623 108.036200 1.287787 12.832457
0.760000 0.115138 109.494138 1.330915 12.984061
0.770000 0.116653 110.952652 1.375339 13.136664
0.780000 0.118168 112.411751 1.421101 13.290310
0.790000 0.119683 113.871446 1.468244 13.445042
0.800000 0.121198 115.331747 1.516811 13.600902
0.810000 0.122713 116.792664 1.566846 13.757936
0.820000 0.124228 118.254207 1.618393 13.916187
0.830000 0.125743 119.716389 1.671498 14.075698
0.840000 0.127257 121.179221 1.726207 14.236515
0.850000 0.128772 122.642713 1.782566 14.398682
0.860000 0.130287 124.106878 1.840621 14.562242
0.870000 0.131802 125.571729 1.900421 14.727240
0.880000 0.133317 127.037277 1.962012 14.893721
0.890000 0.134832 128.503535 2.025445 15.061729
0.900000 0.136347 129.970517 2.090767 15.231308
0.910000 0.137862 131.438235 2.158027 15.402502
0.920000 0.139377 132.906703 2.227277 15.575356
0.930000 0.140892 134.375934 2.298565 15.749912
0.940000 0.142407 135.845944 2.371942 15.926216
0.950000 0.143922 137.316745 2.447459 16.104311
0.960000 0.145437 138.788353 2.525167 16.284240
0.970000 0.146952 140.260782 2.605118 16.466046
0.980000 0.148467 141.734047 2.687363 16.649773
0.990000 0.149982 143.208163 2.771955 16.835463
1.000000 0.151497 144.683145 2.858945 17.023159
1.010000 0.153012 146.159010 2.948387 17.212903
1.020000 0.154527 147.635772 3.040334 17.404738
1.030000 0.156042 149.113449 3.134837 17.598704
1.040000 0.157557 150.592055 3.231951 17.794843
1.050000 0.159072 152.071608 3.331728 17.993196
1.060000 0.160587 153.552124 3.434222 18.193805
1.070000 0.162102 155.033620 3.539487 18.396709
1.080000 0.163617 156.516113 3.647577 18.601948
1.090000 0.165132 157.999620 3.758544 18.809563
1.100000 0.166647 159.484159 3.872444 19.019592
1.110000 0.168162 160.969746 3.989330 19.232075
1.120000 0.169677 162.456400 4.109256 19.447050
1.130000 0.171192 163.944139 4.232275 19.664555
1.140000 0.172707 165.432980 4.358444 19.884628
1.150000 0.174222 166.922942 4.487814 20.107306
1.160000 0.175737 168.414043 4.620441 20.332627
1.170000 0.177251 169.906301 4.756378 20.560626
1.180000 0.178766 171.399736 4.895680 20.791341
1.190000 0.180281 172.894365 5.038400 21.024806
1.200000 0.181796 174.390209 5.184592 21.261057
1.210000 0.183311 175.887285 5.334311 21.500129
1.220000 0.184826 177.385613 5.487609 21.742055
1.230000 0.186341 178.885213 5.644541 21.986871
1.240000 0.187856 180.386104 5.805160 22.234610
1.250000 0.189371 181.888305 5.969519 22.485304
1.260000 0.190886 183.391835 6.137672 22.738986
1.270000 0.192401 184.896716 6.309672 22.995688
1.280000 0.193916 186.402966 6.485571 23.255443
1.290000 0.195431 187.910606 6.665423 23.518280
1.300000 0.196946 189.419656 6.849279 23.784232
1.310000 0.198461 190.930135 7.037193 24.053328
1.320000 0.199976 192.442064 7.229216 24.325598
1.330000 0.201491 193.955464 7.425401 24.601071
1.340000 0.203006 195.470355 7.625798 24.879777
1.350000 0.204521 196.986757 7.830459 25.161743
1.360000 0.206036 198.504691 8.039436 25.446998
1.370000 0.207551 200.024177 8.252779 25.735570
1.380000 0.209066 201.545237 8.470538 26.027484
1.390000 0.210581 203.067891 8.692764 26.322769
0.010000 0.001638 1.538219 0.000957 1.124046
0.020000 0.003276 3.077959 0.002477 1.588011
0.030000 0.004914 4.618548 0.004229 1.915620
0.040000 0.006552 6.159760 0.006162 2.174493
0.050000 0.008190 7.701482 0.008287 2.392096
0.060000 0.009828 9.243653 0.010636 2.582782
0.070000 0.011466 10.786237 0.013253 2.755090
0.080000 0.013103 12.329217 0.016178 2.914515
0.090000 0.014741 13.872585 0.019454 3.064784
0.100000 0.016379 15.416337 0.023118 3.208515
0.110000 0.018017 16.960477 0.027202 3.347595
0.120000 0.019655 18.505008 0.031735 3.483409
0.130000 0.021293 20.049936 0.036741 3.616984
0.140000 0.022931 21.595268 0.042239 3.749086
0.150000 0.024569 23.141010 0.048244 3.880289
0.160000 0.026207 24.687170 0.054766 4.011022
0.170000 0.027845 26.233755 0.061814 4.141600
0.180000 0.029483 27.780769 0.069390 4.272256
0.190000 0.031121 29.328218 0.077496 4.403155
0.200000 0.032759 30.876109 0.086131 4.534412
0.210000 0.034397 32.424444 0.095290 4.666100
0.220000 0.036034 33.973227 0.104968 4.798263
0.230000 0.037672 35.522462 0.115158 4.930919
0.240000 0.039310 37.072151 0.125852 5.064071
0.250000 0.040948 38.622296 0.137042 5.197705
0.260000 0.042586 40.172899 0.148718 5.331799
0.270000 0.044224 41.723959 0.160870 5.466322
0.280000 0.045862 43.275479 0.173490 5.601240
0.290000 0.047500 44.827457 0.186567 5.736514
0.300000 0.049138 46.379894 0.200094 5.872105
0.310000 0.050776 47.932790 0.214061 6.007973
0.320000 0.052414 49.486142 0.228462 6.144080
0.330000 0.054052 51.039952 0.243290 6.280387
0.340000 0.055690 52.594217 0.258541 6.416860
0.350000 0.057328 54.148937 0.274208 6.553466
0.360000 0.058965 55.704111 0.290291 6.690176
0.370000 0.060603 57.259737 0.306787 6.826962
0.380000 0.062241 58.815815 0.323696 6.963801
0.390000 0.063879 60.372343 0.341020 7.100675
0.400000 0.065517 61.929320 0.358762 7.237567
0.410000 0.067155 63.486747 0.376926 7.374464
0.420000 0.068793 65.044621 0.395518 7.511358
0.430000 0.070431 66.602944 0.414546 7.648243
0.440000 0.072069 68.161714 0.434019 7.785118
0.450000 0.073707 69.720932 0.453948 7.921984
0.460000 0.075345 71.280597 0.474346 8.058846
0.470000 0.076983 72.840712 0.495227 8.195712
0.480000 0.078621 74.401276 0.516606 8.332593
0.490000 0.080259 75.962291 0.538501 8.469504
0.500000 0.081897 77.523758 0.560930 8.606459
0.510000 0.083534 79.085679 0.583913 8.743480
0.520000 0.085172 80.648056 0.607473 8.880588
0.530000 0.086810 82.210893 0.631632 9.017807
0.540000 0.088448 83.774190 0.656415 9.155163
0.550000 0.090086 85.337953 0.681847 9.292686
0.560000 0.091724 86.902184 0.707957 9.430404
0.570000 0.093362 88.466888 0.734772 9.568352
0.580000 0.095000 90.032069 0.762323 9.706561
0.590000 0.096638 91.597731 0.790640 9.845069
0.600000 0.098276 93.163880 0.819755 9.983912
0.610000 0.099914 94.730521 0.849702 10.123128
0.620000 0.101552 96.297659 0.880514 10.262756
0.630000 0.103190 97.865303 0.912229 10.402838
0.640000 0.104828 99.433456 0.944880 10.543415
0.650000 0.106465 101.002128 0.978507 10.684530
0.660000 0.108103 102.571325 1.013147 10.826225
0.670000 0.109741 104.141054 1.048839 10.968545
0.680000 0.111379 105.711324 1.085624 11.111535
0.690000 0.113017 107.282144 1.123542 11.255240
0.700000 0.114655 108.853521 1.162635 11.399705
0.710000 0.116293 110.425465 1.202944 11.544977
0.720000 0.117931 111.997986 1.244513 11.691103
0.730000 0.119569 113.571094 1.287386 11.838129
0.740000 0.121207 115.144797 1.331607 11.986102
0.750000 0.122845 116.719108 1.377220 12.135070
0.760000 0.124483 118.294036 1.424272 12.285080
0.770000 0.126121 119.869594 1.472808 12.436179
0.780000 0.127759 121.445791 1.522874 12.588414
0.790000 0.129396 123.022640 1.574519 12.741834
0.800000 0.131034 124.600154 1.627788 12.896485
0.810000 0.132672 126.178343 1.682731 13.052415
0.820000 0.134310 127.757221 1.739396 13.209670
0.830000 0.135948 129.336801 1.797831 13.368298
0.840000 0.137586 130.917096 1.858086 13.528346
0.850000 0.139224 132.498120 1.920211 13.689859
0.860000 0.140862 134.079885 1.984255 13.852884
0.870000 0.142500 135.662407 2.050269 14.017468
0.880000 0.144138 137.245699 2.118304 14.183655
0.890000 0.145776 138.829775 2.188411 14.351491
0.900000 0.147414 140.414652 2.260641 14.521022
0.910000 0.149052 142.000343 2.335047 14.692292
0.920000 0.150690 143.586863 2.411681 14.865345
0.930000 0.152327 145.174229 2.490595 15.040226
0.940000 0.153965 146.762456 2.571843 15.216978
0.950000 0.155603 148.351560 2.655477 15.395645
0.960000 0.157241 149.941557 2.741552 15.576270
0.970000 0.158879 151.532464 2.830121 15.758895
0.980000 0.160517 153.124296 2.921240 15.943563
0.990000 0.162155 154.717072 3.014963 16.130316
1.000000 0.163793 156.310808 3.111345 16.319195
1.010000 0.165431 157.905521 3.210443 16.510241
1.020000 0.167069 159.501229 3.312313 16.703496
1.030000 0.168707 161.097949 3.417011 16.899001
1.040000 0.170345 162.695700 3.524594 17.096794
1.050000 0.171983 164.294499 3.635120 17.296917
1.060000 0.173621 165.894366 3.748648 17.499408
1.070000 0.175259 167.495317 3.865236 17.704308
1.080000 0.176896 169.097373 3.984943 17.911654
1.090000 0.178534 170.700552 4.107829 18.121487
1.100000 0.180172 172.304873 4.233955 18.333844
1.110000 0.181810 173.910355 4.363381 18.548763
1.120000 0.183448 175.517018 4.496170 18.766282
1.130000 0.185086 177.124883 4.632383 18.986440
1.140000 0.186724 178.733968 4.772083 19.209273
1.150000 0.188362 180.344294 4.915334 19.434818
1.160000 0.190000 181.955881 5.062200 19.663114
1.170000 0.191638 183.568751 5.212746 19.894196
1.180000 0.193276 185.182922 5.367038 20.128101
1.190000 0.194914 186.798418 5.525143 20.364866
1.200000 0.196552 188.415258 5.687126 20.604527
1.210000 0.198190 190.033465 5.853057 20.847120
1.220000 0.199827 191.653059 6.023004 21.092681
1.230000 0.201465 193.274063 6.197036 21.341247
1.240000 0.203103 194.896499 6.375224 21.592853
1.250000 0.204741 196.520389 6.557638 21.847534
1.260000 0.206379 198.145755 6.744351 22.105327
1.270000 0.208017 199.772620 6.935434 22.366267
1.280000 0.209655 201.401008 7.130962 22.630389
1.290000 0.211293 203.030940 7.331008 22.897729
1.300000 0.212931 204.662441 7.535647 23.168322
1.310000 0.214569 206.295534 7.744956 23.442204
1.320000 0.216207 207.930243 7.959009 23.719409
1.330000 0.217845 209.566591 8.177886 23.999974
1.340000 0.219483 211.204604 8.401662 24.283932
1.350000 0.221121 212.844305 8.630418 24.571320
1.360000 0.222758 214.485719 8.864231 24.862172
1.370000 0.224396 216.128871 9.103183 25.156523
1.380000 0.226034 217.773787 9.347354 25.454408
1.390000 0.227672 219.420491 9.596824 25.755863


==> anc/Fig4/Fig4_posterior.out <==
#n_sat(fm^-3) E_sat(MeV) K_sat(MeV) E_sym(MeV) L_sym(MeV) m*/m U_sigma U_cascade Y_param Radius(1.4Msol)  tidal deformability(1.4Msol)  Radius(2Msol) tidal deformability(2Msol)
0.158107	-15.86095	270.470636	31.033339	57.843152	0.627461	11.51745	29.899856	0.322937	13.202400109529025	718.7918378970429	12.93131153846154	58.285611538461495
0.147897	-16.118674	231.598853	29.310103	40.879973	0.651473	37.510842	-13.255351	0.069576	13.046067515364355	696.0683204565412	12.84556511627907	57.350119767441875
0.167904	-15.869102	259.058906	30.570429	53.089369	0.584089	37.697193	-5.534328	0.79281	12.988977617801048	710.9741603403144	13.126777419354838	73.83267741935488
0.156192	-16.014521	213.231519	33.78553	60.434636	0.59183	-38.649298	15.398855	0.319514	12.943069866071427	573.3865647321429	12.581717529880477	45.32667649402387
0.161094	-15.97687	243.573427	29.796564	45.78967	0.618718	-7.488514	13.399584	0.878778	12.873305333333333	659.9805173333335	12.511127027027026	46.47185405405405
0.142837	-16.03371	280.77635	30.825206	55.121153	0.651886	-36.784724	-33.495708	0.073809	13.315824569640062	702.3580046948357	12.714288481675393	47.13858743455496
0.162186	-15.894958	224.8063	31.67011	60.429351	0.579302	-30.791124	25.937949	0.874721	13.1301	681.9978181818184	12.771513194444445	52.30465659722219
0.159821	-15.844445	224.598443	33.253449	58.023986	0.628665	4.678935	9.014762	0.614371	12.994357234726689	622.3980401929263	12.367467346938774	38.58333333333329
0.160684	-15.854289	258.237045	30.60746	51.573348	0.605418	-32.528423	6.007612	0.096393	12.8371	600.4812988505751	12.436957777777776	43.03239511111109
0.147242	-16.07022	211.876945	29.439144	44.659415	0.656033	29.871377	-36.897642	0.387672	13.014663909774436	657.3075263157896	12.288733027522936	36.63648256880732
0.164909	-15.933629	272.381523	30.436635	46.855328	0.619774	-15.80177	7.152119	0.72838	12.786940682788051	627.2737311522052	12.304575308641976	39.99962716049383
0.156844	-15.979076	243.925409	30.967084	53.824706	0.615902	-8.994815	-20.159751	0.094597	13.129252477763659	693.3787966963152	12.745212612612614	51.50481081081078
0.152453	-15.801872	265.495146	32.949596	56.396494	0.637428	-22.816503	-18.245039	0.248817	13.138648435171385	652.078755588674	12.491617647058824	41.16164588235292
0.147003	-15.871802	201.771255	30.273521	42.753168	0.634922	-5.925481	-28.577441	0.461034	13.09240139103555	692.8026816074193	12.663678947368421	49.00703789473685
0.160841	-16.081482	220.709168	31.42407	57.55746	0.605567	34.014587	33.970912	0.643212	13.12180610687023	693.3007519083974	13.029419391634981	63.997932319391644
0.15756	-16.116348	248.200048	32.245381	51.414173	0.626214	-22.945965	3.358728	0.337125	12.8911	598.4687655571639	12.279040119760479	37.020042514970086
0.150491	-16.054837	206.664416	32.630672	59.700504	0.621128	-8.463989	0.228467	0.246586	13.2751	691.3415329428991	12.75536605504587	49.0162348623853
0.165536	-15.932834	291.691754	32.20311	50.592555	0.635413	-6.537266	-4.916857	0.543792	12.809831811697576	607.2051554921544	12.19388048780488	35.680248780487815
0.149021	-16.062963	248.525331	32.166739	49.054774	0.641559	-10.451065	13.871121	0.100713	13.179160563380282	692.0928985915496	12.67601256830601	47.81757431693991
0.160735	-15.838212	230.739756	32.655848	57.674509	0.611187	10.068638	17.287296	0.066542	13.10304859241126	673.635922888617	12.75857465437788	51.83512442396317
0.168571	-16.056371	276.026868	31.148177	61.728451	0.580483	-19.581559	25.046219	0.671473	13.089622262334537	700.5717220216607	12.784583146067416	54.21342397003744
0.15614	-16.124186	226.891076	32.293304	59.400826	0.578511	-34.994685	38.138669	0.032849	13.143529158110884	664.5475441478442	12.933789655172413	58.252609482758594
0.156571	-16.027163	290.81661	29.675756	46.20654	0.62941	-24.110308	18.592205	0.073613	12.981122630834511	675.6154922206508	12.565532989690722	47.06971030927833
0.15733	-15.900406	255.952791	32.522249	50.814028	0.63679	39.721899	-20.477285	0.139157	13.030848663101603	660.1826791443855	12.664975816993463	49.03830849673202
0.167837	-15.971897	276.313305	30.452149	53.312014	0.605618	14.741897	36.13274	0.044908	12.924140941658138	669.895972364381	12.780610917030568	56.55703144104804
0.158823	-16.075733	298.70092	31.359239	50.213895	0.666296	21.430764	29.433881	0.702516	12.895907228915663	624.7013765060245	12.470293277310924	43.43666302521008
0.162725	-15.850686	208.275065	33.038881	67.492223	0.599664	1.576792	35.902252	0.692579	13.192813068181819	680.9048096590913	12.730915668202766	49.23313502304148
0.161007	-15.865192	266.523966	30.403479	53.942888	0.615666	-3.092085	-32.364848	0.423185	13.089836972704715	702.6529652605462	12.751006735751295	52.68420880829017
0.152032	-16.169512	260.592367	32.139095	51.108197	0.643492	-15.237473	-31.211163	0.006124	13.0631	647.9490351906162	12.457206666666666	41.09394466666665
0.163863	-16.116058	218.602848	30.6409	52.529897	0.623783	13.09788	18.549506	0.134064	12.79622573964497	597.8766834319529	12.300477483443709	38.884213245033074
0.167505	-16.004107	223.435425	32.270668	56.687124	0.584727	-18.453884	-38.361955	0.257603	12.850401974448316	604.805274099884	12.478997435897435	44.33046666666669
0.149092	-16.099003	298.72939	30.918657	51.012979	0.679279	38.540251	37.104939	0.014854	13.196066907962772	709.3387425025854	12.905973493975903	57.056750602409664
0.151429	-15.989392	263.356518	32.77256	56.699459	0.652051	15.570025	-19.521211	0.105399	13.248685336538461	703.5426069711539	12.752894326241135	49.444263829787225
0.152042	-16.163086	218.544257	29.876736	44.926226	0.629526	32.885338	22.387215	0.652616	13.065980813953487	701.5678372093028	12.999965546218487	64.40913193277308
0.168405	-15.82342	281.077583	30.369207	55.550333	0.616971	21.705589	-12.763291	0.001273	12.893649854791867	645.7114840271058	12.658356983240223	51.188170391061426
0.146517	-16.127059	202.204256	33.457346	55.546602	0.653662	20.060687	38.345181	0.601302	13.142744042232277	641.8675475113124	12.532869230769231	41.93740769230772
0.149323	-15.952744	253.863263	33.946173	62.705868	0.626796	-28.435436	12.901518	0.205083	13.269843801652893	664.2080330578516	12.693488888888888	46.14189444444443
0.147853	-15.884562	234.821753	30.999557	48.556616	0.64653	33.508307	27.1622	0.709392	13.22468	719.2656360000005	13.056320183486239	63.58058440366969
0.169065	-16.068531	232.643854	33.567624	62.203207	0.555642	-7.261956	-34.619418	0.005944	13.138209195402299	709.5972931034488	13.02186023391813	64.05291812865492
0.143386	-15.856568	216.836965	29.610065	42.212902	0.649134	-11.977559	31.264141	0.005857	13.1201	688.3587349926796	12.610320994475138	46.43404033149173
0.169282	-15.968857	289.496966	30.266121	53.529295	0.585364	36.976759	20.00463	0.37343	12.981727490039841	716.8275019920319	13.142753614457831	75.29652409638555
0.160854	-16.103641	287.407555	31.528513	54.519156	0.616773	-39.555459	-14.534435	0.418348	12.830649857549858	581.0938760683762	12.2671	37.1589
0.145245	-15.965687	211.338366	29.345427	43.333945	0.606945	-38.992347	10.768287	0.577362	13.125367065868263	705.1873329341319	12.885743835616438	58.087109589041084
0.140903	-15.933499	220.954193	30.230538	47.417586	0.642701	-33.770142	5.8202	0.38561	13.152845937961596	654.7651255539145	12.590705263157895	44.39388631578946
0.160292	-15.972099	299.895209	29.253893	46.173993	0.640559	-1.346183	-20.54465	0.254664	12.927348382923673	677.0224799482536	12.591632467532467	48.88889870129866
0.16769	-16.009211	216.133727	32.135771	59.665179	0.568235	-7.911469	31.789315	0.984509	13.119471244635193	716.0997553648073	12.947483333333333	61.11525300000001
0.155258	-16.015454	281.776447	31.249128	55.474728	0.644308	1.05031	-17.503084	0.127331	13.177454497354498	704.3514126984127	12.712986075949367	49.45247088607596
0.163462	-16.123865	213.132691	32.478578	55.019482	0.586919	-27.655364	-0.955927	0.721693	12.891124771838331	609.6748370273797	12.489917073170732	44.1598048780488
0.165434	-16.017756	276.207489	33.819951	67.247701	0.626601	-3.247223	-31.633833	0.438545	13.0381	631.5419689703809	12.248795652173913	34.68710869565219
0.149163	-15.836821	264.649557	28.652735	46.310182	0.651756	-25.547243	-24.410666	0.272936	13.0741	680.2839269480522	12.448619480519481	41.48956168831167
0.16703	-16.06242	230.671887	33.897249	64.065541	0.573002	-20.728291	25.357103	0.942453	13.147804784130688	686.7378354725793	12.787627272727272	52.65332909090908
0.166591	-15.934697	256.484534	33.917315	66.676985	0.604405	-31.370576	-34.23272	0.116172	12.733700775193798	518.1328010335919	12.120372727272727	32.736336363636376
0.14369	-16.078494	230.078446	31.56082	50.051758	0.640523	-31.629002	29.053425	0.321692	13.133160382916053	642.5124874815909	12.547703174603173	42.91916031746031
0.147944	-15.937735	244.027814	28.546856	42.187062	0.637546	-23.897445	-38.84193	0.386847	13.091869461077845	710.0483952095811	12.646020634920635	48.92905555555556
0.167508	-16.03918	283.278006	30.828645	45.889063	0.645483	33.637198	13.401148	0.705244	12.617984281581485	570.0549431051109	12.294753543307086	40.772124409448836
0.161007	-16.049563	260.664843	32.003899	50.003778	0.632596	7.420358	-21.625233	0.600975	12.92174482306684	638.9106854521629	12.486813286713286	43.972892307692334
0.164644	-15.87481	209.505566	30.685042	61.280854	0.550621	-35.07038	6.005927	0.127325	13.034960356138708	671.1952305529526	12.929089795918367	60.97497244897958
0.149022	-16.074975	279.500284	33.126797	55.92506	0.665046	31.553934	11.052027	0.940635	13.293553488372092	715.7272596899227	12.981020000000001	58.28762800000003
0.154372	-15.8303	280.115919	31.310704	47.591994	0.652516	-14.937514	-29.952212	0.331692	12.999980434782609	652.2120869565222	12.329193220338983	38.06170508474574
0.162707	-15.98343	220.22967	33.857175	56.219519	0.608814	-11.553785	36.945212	0.515305	12.9101	600.2364085365856	12.336022651933702	38.472438674033164
0.167813	-15.838143	245.716754	31.961053	62.930764	0.581788	-9.533515	32.358212	0.552173	13.115090751445086	693.6041745664745	12.805306106870228	54.22471374045802
0.158275	-15.941172	259.734287	33.017089	64.945753	0.656712	32.029559	31.188718	0.654271	13.05878493150685	626.6016301369867	12.444478151260505	40.01292521008401
0.162458	-16.141986	274.549006	29.921267	48.834085	0.598626	-27.451692	14.956777	0.4937	12.919235483870969	673.9436129032262	12.619241129032257	50.35973669354839
0.169978	-16.011132	290.572188	32.815723	58.356828	0.608579	-1.778533	10.243471	0.188114	12.903088847583643	629.1821412639408	12.471407692307691	43.66306153846153
0.161105	-15.973335	211.723822	31.049886	51.74024	0.619367	-6.827623	5.921055	0.553966	12.847398387096774	604.339483870968	12.259396296296297	37.14704074074075
0.152091	-15.863631	296.112291	33.323027	62.218424	0.663159	-13.366154	-6.584783	0.891306	13.323987147335423	719.1061410658309	12.521296428571429	40.56834642857141
0.151836	-16.139885	284.265916	32.002663	51.33585	0.626345	-36.784002	21.982281	0.536217	13.146361695906434	679.6882324561408	12.633142253521127	46.67452676056337
0.162087	-16.054619	282.91506	30.397163	51.506826	0.634728	28.532885	27.1057	0.395005	12.948165476190477	659.501869047619	12.778535897435898	55.50871794871798
0.156858	-16.17306	211.332878	32.549358	52.85335	0.614949	13.994812	38.47239	0.920521	13.096405194805195	679.1242792207793	12.858440909090909	56.19179409090912
0.155059	-16.129656	222.373234	32.222212	48.777011	0.639616	11.431135	-21.659899	0.10747	12.939863803680982	625.131147239264	12.384350000000001	39.9672
0.150152	-15.924722	270.226138	28.977104	40.800591	0.66336	38.526347	6.436997	0.76084	13.019171495766697	695.2433414863598	12.900012087912089	60.578870329670316
0.156516	-15.971314	245.572107	31.049702	53.946216	0.646488	18.57936	7.019595	0.09678	13.007301646090536	643.7161604938273	12.529272413793104	44.123303448275855
0.150992	-16.121589	256.125089	29.745696	49.048484	0.655148	9.186613	13.379802	0.757876	13.116863736263735	695.6979752747255	12.756329299363058	51.95696305732488
0.16262	-15.880153	216.274368	33.631613	59.009876	0.618167	-2.587538	-12.321792	0.576097	12.9281	599.9158442622954	12.260197402597402	35.886670129870176
0.155933	-16.137665	278.07087	32.945352	67.673427	0.655831	-3.112664	0.766182	0.119108	13.188598442367601	661.4012616822431	12.298035185185185	34.77608240740741
0.165962	-15.983108	261.396333	33.929859	57.297745	0.629739	-4.076182	-8.340177	0.553108	12.835402400000001	583.3024928000002	12.073755172413794	31.578599999999984
0.14539	-16.033657	243.642232	31.75291	54.883526	0.625758	-30.888741	36.038258	0.196255	13.314418548387096	704.9045645161291	12.861083870967741	52.80202943548389
0.154263	-15.860987	280.935319	32.550895	60.051209	0.650045	39.430768	6.077442	0.949492	13.257608644222021	709.8145086442225	12.98152780748663	58.996664705882395
0.163003	-15.938338	296.730826	29.671587	48.029346	0.638526	-16.882808	8.887228	0.585036	12.828775799086758	631.5414429223747	12.22363488372093	36.917860465116306
0.164915	-15.897756	255.189474	33.859987	62.834071	0.611786	-5.79329	9.588624	0.77787	13.06641616595136	651.1144406294709	12.511448571428572	42.81415885714288
0.148774	-16.12901	217.836009	31.555621	53.133068	0.639383	14.154929	19.390087	0.36902	13.236608403361345	706.8309957983195	12.865678124999999	54.32609218749996
0.168952	-16.183528	291.623815	31.116624	57.591201	0.60897	16.433294	36.629541	0.423722	12.956553435114504	665.4181099236645	12.78410462962963	55.755017129629636
0.164585	-16.114435	275.815273	31.494415	60.314681	0.618304	16.867684	3.343417	0.740186	13.064061904761903	677.1646158730161	12.829499014778325	55.60722610837439
0.145079	-15.994648	204.257707	32.175014	62.375926	0.618849	-19.204061	24.993813	0.065712	13.410419803198032	712.8467207872081	12.94785478927203	54.540738697318
0.163491	-15.910764	252.374671	29.437444	43.740181	0.626565	39.935831	-19.331528	0.794979	12.74223036437247	631.2928194331987	12.554615527950311	49.714606832298145
0.159593	-16.130364	248.775459	32.11225	61.231732	0.616282	-6.145792	-17.098628	0.480371	13.172326315789475	689.9088684210528	12.682902030456852	48.10623654822332
0.154792	-15.874753	204.381752	30.299511	50.709624	0.629049	34.703583	-21.87127	0.730901	13.022887842669846	660.1311513706797	12.68666395348837	50.046446511627884
0.14397	-16.16072	204.063394	28.205593	40.217544	0.656856	11.557551	-9.847516	0.88326	13.029208808290155	681.8992538860108	12.649648387096773	49.17249935483873
0.165733	-16.078496	288.085557	31.644008	53.960744	0.631364	-18.770475	37.552568	0.089968	12.7391	567.9773059701494	12.026059349593496	31.276275609756084
0.155813	-15.806765	282.256586	31.618364	49.707257	0.670489	25.963931	39.538531	0.895963	12.933639256198347	625.3051466942152	12.492259663865546	43.581474789915966
0.161825	-16.18651	212.027398	31.318327	58.700649	0.597248	7.336235	36.077878	0.148291	13.122867058823529	693.8351964705884	12.85811204819277	56.22790722891566
0.169211	-16.101667	270.87357	30.945196	58.061523	0.600962	24.946509	35.281341	0.624885	12.96617658643326	668.4987461706787	12.88093950617284	59.99130370370366
0.158996	-16.000909	244.865591	29.600308	49.74409	0.603971	-16.117236	-31.486001	0.128908	13.027075278121139	695.0328059332509	12.746071544715447	53.80207113821141
0.152099	-16.010268	277.197619	29.367533	41.989382	0.650997	-29.966708	-22.385046	0.943742	12.9711	671.3165876288663	12.304239705882352	38.23001470588231
0.156451	-15.899897	238.982376	30.77717	48.655693	0.626559	25.563081	-8.238805	0.751336	13.053277405119152	688.1025948808475	12.928604761904761	60.71466380952379
0.165199	-15.883099	234.753294	33.146287	63.747888	0.57134	-37.28486	9.478803	0.34261	12.934893836344315	595.1334973432522	12.622342105263158	47.6913252631579
0.15896	-16.163035	223.791414	32.808032	52.23315	0.634192	35.774521	12.977271	0.767168	12.901193023255814	609.0378449612404	12.560041176470587	46.17606705882352
0.161162	-16.173137	249.945317	30.287628	48.800659	0.602514	22.532498	-10.640196	0.983611	13.037770160726764	719.878071278826	13.103337037037038	71.28723185185186
0.157643	-16.167881	241.668112	29.224231	48.286338	0.608653	-18.458327	-5.667869	0.00434	12.98308356510746	679.8053678887487	12.67735	51.458439999999996
0.16051	-16.181174	289.393969	33.843038	63.444255	0.607348	-25.46489	-2.474436	0.017625	13.091386438529785	640.8386223067179	12.630737554585153	46.42537336244541
0.160252	-16.105935	288.064501	29.500294	49.688019	0.631913	-11.237292	20.72918	0.939164	13.002215384615385	690.239605769231	12.598165476190475	48.06987202380953
0.157595	-15.807326	273.861697	32.057192	49.13492	0.642743	8.675997	36.783741	0.258418	13.008204218362284	661.5334094292807	12.616124844720497	47.75498447204968
0.160636	-16.188198	231.58418	29.910273	46.184899	0.637875	23.115233	-14.70201	0.440532	12.756814456391876	602.7248160095581	12.34506875	40.948987499999994
0.159634	-16.147147	247.398669	33.886798	62.082603	0.634493	9.041763	3.902111	0.579909	13.076677677224737	641.2411085972853	12.472183333333334	41.00154444444442
0.163429	-16.10521	245.737657	33.274106	66.636082	0.626742	20.696814	-13.111584	0.091397	13.05436404494382	635.6608483146069	12.481635211267605	41.53634507042252
0.151737	-16.109172	210.635943	31.20185	58.054774	0.595062	-28.604974	-7.889109	0.410628	13.2881	713.1640162412997	12.958303278688524	57.69216786885243
0.162699	-16.178858	284.104767	31.277795	54.011603	0.622905	19.521086	0.296332	0.952731	13.030096006389776	681.9270343450482	12.900030232558139	59.77155488372095
0.165796	-16.176634	251.304288	33.87023	67.136619	0.596055	-13.420581	-37.225441	0.195824	13.0611	635.1823308823533	12.55622077294686	44.11165748792268
0.159863	-15.941277	209.112495	31.048384	56.442245	0.609518	33.95867	-26.726389	0.157819	13.08709687825182	680.102803329865	12.801477450980393	53.99458333333337
0.150949	-15.879041	273.780767	31.666867	48.813992	0.657213	-8.826696	28.183976	0.1136	13.109035916542474	676.126412816692	12.502617985611511	42.4515784172662
0.157388	-16.102415	255.941069	32.538296	52.80511	0.639474	19.114973	-5.936179	0.833826	13.031987567567567	654.1329859459463	12.70294375	50.317556249999974
0.158635	-15.856247	244.534925	30.432083	49.938802	0.616764	-12.879461	25.495007	0.002737	12.970912987012987	655.0023363636368	12.56829806763285	46.72685797101451
0.156356	-15.931318	244.548401	32.825997	64.917243	0.635525	32.439391	-19.750748	0.367611	13.233698574821853	687.8075843230406	12.730402631578947	48.421401315789495
0.166349	-16.128782	211.965003	33.35955	66.399571	0.598862	8.579416	-25.185348	0.938685	13.069559422283357	649.623009628611	12.632706382978723	46.87929202127658
0.155842	-15.969339	245.267397	33.933246	63.965607	0.599719	-29.897937	-5.043661	0.373529	13.220681595092024	664.9874503067489	12.769274904942966	49.85655513307982
0.160579	-15.866826	298.22314	29.466216	42.355881	0.663152	20.382302	14.173473	0.375472	12.743005882352941	614.7952470588237	12.415293548387098	43.966841935483885
0.14634	-16.044111	253.172954	28.93378	43.427673	0.647283	-26.211878	-27.253178	0.419852	13.1311	705.8403116057236	12.588712359550563	45.976041011235935
0.157767	-16.077866	253.500925	30.673494	53.222567	0.637415	27.695495	-1.832656	0.828002	13.036232129277566	667.0844496197719	12.802453932584271	54.7777275280899
0.158594	-16.070262	204.424757	33.058319	60.453181	0.591325	-28.809134	7.442389	0.796356	13.0981	642.8552970027251	12.638598054474707	46.69450233463033
0.160902	-16.054107	299.617832	32.112163	64.72471	0.638241	-11.126726	-2.813826	0.361847	13.1351	673.3068125000002	12.433471428571428	39.78055428571426
0.153244	-16.16571	207.746843	29.210023	42.784124	0.626885	-6.894489	-12.409499	0.366986	12.912242857142857	659.5481428571429	12.503613089005235	45.553041884816764
0.157214	-15.991308	274.855825	31.704949	59.943915	0.62949	-38.817645	8.7368	0.302448	12.87796036036036	565.8052612612615	12.18028309859155	33.64871549295776
0.144813	-16.054847	202.016998	30.184211	49.999501	0.643403	26.271575	38.854341	0.197559	13.25669659781288	719.0525528554074	12.992687677725119	59.77222227488149
0.161786	-15.877241	200.160817	32.44478	60.686916	0.599804	23.946921	-37.476736	0.213744	13.125160957910014	676.952789550073	12.720261764705882	49.9602794117647
0.15348	-15.826113	238.655569	32.750223	60.107027	0.621999	-38.52295	22.672637	0.332989	12.90979918699187	556.2836951219514	12.306449112426035	36.52594615384618
0.161549	-16.036303	231.938568	33.875143	64.824375	0.62641	17.574854	-8.361383	0.527932	13.0617446991404	632.5155702005734	12.513333333333334	42.36819933333336
0.156139	-15.956219	245.742638	31.091889	52.499272	0.604064	-31.177482	37.460906	0.181066	13.0181	645.5574188351924	12.657508560311284	49.00777665369651
0.164705	-15.932698	217.258847	29.887743	53.466309	0.606052	37.893155	-5.98269	0.842583	12.915735014836795	652.4608456973294	12.818117699115044	57.8088495575221
0.157471	-16.145904	219.055782	31.785701	48.532616	0.646907	30.256618	27.775444	0.292779	12.786679545454545	579.9470340909095	12.2760296875	37.741977343750015
0.168714	-16.034644	205.798002	31.692605	60.161963	0.585855	38.889494	-20.216025	0.241915	12.989536241610738	660.0327372962608	12.8406625	57.22538750000001
0.149604	-15.88649	224.789851	29.177604	43.6029	0.629655	-19.494401	6.854235	0.302485	13.045383497884343	685.1644062059243	12.617616908212561	48.07271932367149
0.142644	-15.9749	225.108429	29.398972	41.330773	0.668446	8.163443	-24.376244	0.581844	13.114231805157592	693.3232979942695	12.590067213114754	45.588993442622964
0.164469	-15.88857	228.396413	32.636093	59.097059	0.564302	-30.086474	27.106084	0.054053	12.994678421578422	642.4816623376624	12.811911764705881	55.61723764705884
0.147886	-16.117531	210.44307	33.029521	52.446337	0.663264	27.543466	-0.442419	0.552843	13.004653429027114	607.1135231259972	12.3361990990991	37.054351351351364
0.15769	-16.001066	219.850289	33.79886	63.06244	0.63646	36.079534	-24.325282	0.981556	13.057323448275863	622.6371862068967	12.353862711864407	37.143739830508494
0.158967	-15.832474	213.539138	30.749106	50.64896	0.61269	-1.052967	-20.124664	0.590203	13.003428275862069	668.1695958620692	12.637246341463415	48.96948585365853
0.155948	-15.843587	294.193223	29.416974	47.913047	0.630526	-25.764306	3.167028	0.144489	13.037885714285714	688.1262500000001	12.602202040816326	47.69481224489791
0.145247	-15.906497	208.470898	30.514848	50.884786	0.648559	7.594403	-11.288049	0.333135	13.235408176100629	704.327534591195	12.740396511627907	49.360627325581355
0.161538	-16.072039	229.557247	33.098454	54.561948	0.599583	-13.846546	21.98507	0.764154	13.051192715231789	666.147450331126	12.641580176211454	48.24812070484581
0.15654	-16.143481	255.716211	33.519233	62.165286	0.625169	-38.265868	1.509409	0.034413	12.76562537722908	515.1609026063101	12.140301342281878	32.779857718120816
0.167319	-16.029224	245.580418	30.743283	51.029922	0.588469	22.582597	-30.272227	0.30873	12.92423101604278	689.9823602941179	12.885238775510205	62.07492938775514
0.169994	-16.064126	294.184195	32.103139	58.513301	0.581906	7.107844	-29.899515	0.007426	13.067761386138613	711.6633168316837	12.96306183206107	62.957574809160334
0.145717	-15.915566	206.703137	29.656743	48.382177	0.66601	26.649197	26.009078	0.643121	13.020872382397572	635.667770864947	12.470764062499999	41.70374921874995
0.167878	-16.001778	286.978082	31.855414	58.365591	0.591855	-23.308469	-29.395578	0.443191	12.966611949685536	650.8116603773586	12.577984615384615	47.0955846153846
0.155273	-16.099889	272.58669	31.80545	49.508177	0.638401	-9.358398	-36.123246	0.343062	13.076387729196052	680.0570423131174	12.537380821917807	44.25329589041095
0.163163	-16.028167	248.889534	32.132909	56.557259	0.627488	23.54534	36.228268	0.734022	12.94322770809578	628.7941106043334	12.60774534883721	47.694493023255845
0.150779	-16.0436	294.751522	32.920564	66.742415	0.630044	-38.625153	-1.373762	0.348687	13.31332882615156	685.0018543833581	12.673880612244897	45.325430102040826
0.155841	-16.031898	296.606962	33.131385	67.040773	0.623762	-35.79907	-16.302443	0.38686	13.19942892804699	657.2757650513951	12.546336842105262	42.20285263157892
0.150613	-15.859285	218.341168	31.86528	58.003559	0.593927	-32.559482	-33.732961	0.428673	13.3241	717.3317846506302	13.00785	59.199049999999986
0.166385	-16.157437	253.586255	33.427445	59.539427	0.625954	-0.620651	4.32089	0.521753	12.859671653543307	590.6313212598426	12.141433333333334	33.21615555555555
0.163763	-16.068645	289.549941	32.045359	62.861804	0.589066	-32.082522	12.942984	0.906994	13.202694033722437	715.0522944228279	12.791753846153846	52.613016153846175
0.15338	-16.103078	244.937124	30.52461	45.370076	0.613427	-37.944201	1.004377	0.460845	12.8971	623.8108145695367	12.511639170506912	45.2716207373272
0.140373	-15.820095	234.024437	30.561075	48.298456	0.677706	-14.850688	-11.968875	0.995033	13.2671	705.2290759493673	12.356550980392157	36.207174509803934
0.166577	-16.022865	260.376078	30.433969	56.016705	0.564972	-25.201982	-22.123881	0.422598	13.034076164680389	717.245288190683	12.905129585798816	61.545917455621286
0.16671	-16.199578	252.766237	31.331468	53.014846	0.602613	1.184993	36.308835	0.920994	12.925390322580645	661.2488387096773	12.668663380281691	51.481284507042204
0.152998	-16.044789	259.561822	32.973767	57.159518	0.660165	23.459842	30.982397	0.848476	13.123082565379827	656.1275666251557	12.64202700729927	46.37440364963506
0.148483	-15.931489	201.265498	28.956982	43.263388	0.634227	-17.051581	7.463009	0.756061	12.996385234899329	663.3868657718126	12.459874725274725	42.70861428571428
0.165809	-16.105916	237.72231	31.702813	58.004059	0.616976	31.328534	13.101061	0.53798	12.913550331125828	624.729033112583	12.644664766839378	49.596345595854906
0.157101	-15.988587	239.498025	33.210049	64.583825	0.640094	-1.989963	9.985459	0.293445	13.0931	630.2813859060404	12.272596062992125	34.685930708661424
0.158354	-16.122277	278.820918	33.918025	64.849133	0.648708	38.745921	5.093181	0.644156	13.158348803827751	663.7070574162681	12.730133333333333	49.22618733333335
0.168363	-15.908546	297.487818	30.221466	45.973405	0.6407	6.963323	31.851922	0.198813	12.647164935064936	588.7992077922081	12.169396610169493	36.798876271186444
0.158443	-16.008436	239.84025	31.742267	50.997122	0.612238	-28.902484	34.478948	0.286043	12.851040476190477	590.6393809523814	12.369066019417476	40.24850436893204
0.141622	-15.883103	248.80395	31.76344	59.195187	0.689861	35.821283	14.201759	0.384741	13.36643095577746	708.6960684736094	12.743947457627119	47.1320669491525
0.169256	-15.93577	259.906157	31.268378	53.658929	0.606519	3.894411	6.464845	0.786392	12.849279696616103	634.5839824970828	12.531851322751322	46.894372486772504
0.147943	-16.182661	212.474921	31.657466	53.871101	0.63789	-9.542467	32.013942	0.352166	13.1861	673.4546252019389	12.569614124293786	43.46877118644069
0.162288	-15.825709	287.03194	31.975657	60.588472	0.605705	-30.249569	-5.982188	0.23847	13.0181	634.7115111695143	12.537986363636364	44.294468181818154
0.146652	-15.875518	207.664703	28.944221	40.085506	0.640581	29.496117	-4.258327	0.249555	13.075319640971488	713.413252375924	12.985685253456221	63.83361705069123
0.155985	-16.141672	234.513825	30.083726	51.919624	0.630168	13.623615	29.406546	0.099711	13.075430275229358	685.1633302752294	12.7671	53.04109999999997
0.147586	-15.930018	231.447314	31.301393	58.436486	0.660293	-0.979905	30.126939	0.217537	13.215937328767124	672.4839109589042	12.399140983606559	37.51844016393444
0.157836	-16.017898	286.817311	33.977624	63.908417	0.625263	-24.001791	28.985031	0.252006	13.140945050215208	647.0356972740317	12.502762983425415	41.388062983425414
0.168288	-15.926589	228.697787	33.572467	62.87988	0.557567	-21.082561	-19.991237	0.011757	13.04281568627451	656.2474656862751	12.854215044247788	56.79439115044249
0.165922	-15.849179	233.919131	33.435005	66.653146	0.601823	33.945163	-5.102375	0.607823	13.125133402922756	668.9620845511483	12.90167142857143	57.091314285714276
0.148521	-16.01977	261.021613	29.140016	40.351162	0.658904	-16.61153	-14.083364	0.502964	13.025312903225807	688.9062258064516	12.445628985507247	42.27886521739132
0.141276	-16.169444	232.664544	32.790918	51.524891	0.683974	11.758047	22.491811	0.205645	13.2041	662.9227155477033	12.38044375	36.79517499999997
0.162126	-16.039404	280.459807	30.980878	44.706916	0.654956	25.973781	18.856656	0.86972	12.721575227502528	592.2433538928211	12.368242857142857	42.07561428571427
0.159592	-16.008778	221.752141	31.366052	55.54402	0.63269	3.354061	-1.343226	0.333513	12.91405631067961	609.4928252427184	12.253237681159419	36.04905362318838
0.143935	-16.015637	227.902035	31.836187	52.115143	0.628335	-24.34249	33.766205	0.094825	13.313490501319261	709.154646437995	12.880827642276422	53.732784959349566
0.163819	-16.05507	240.309887	30.487785	48.495155	0.633106	19.749927	-12.341154	0.34859	12.74571738002594	595.9057574578474	12.315787022900762	40.03616106870231
0.162874	-15.881424	292.425415	30.468077	54.402198	0.618437	30.469323	0.265138	0.382099	13.078208003108003	706.91443978244	13.043904979253112	66.44186348547717
0.153946	-16.113673	240.254838	29.346002	45.069979	0.652378	36.065661	23.250568	0.146947	12.912103348214286	643.5960892857144	12.652836526946109	50.56945149700597
0.152831	-15.802606	294.789679	30.194093	43.607189	0.669022	6.943751	-19.350517	0.984254	13.003866309639728	676.8916407010712	12.630143478260871	48.67559304347828
0.141753	-15.833539	245.599445	30.063688	42.057487	0.668271	-17.030162	-11.68264	0.573916	13.208343243243243	716.4253243243246	12.541705839416059	43.140453284671565
0.159678	-16.01351	280.540379	31.61075	50.346781	0.624113	-4.096083	-9.103346	0.539465	13.061927191867852	694.3419250317662	12.731232653061225	52.213632653061225
0.157939	-16.013236	283.699314	32.542302	59.065066	0.638654	-21.132265	-39.377618	0.614824	13.0921	654.4089255150557	12.296468852459016	35.88486065573774
0.159159	-16.08292	220.235287	31.463348	50.808007	0.646727	36.472836	31.914872	0.299499	12.767302020202019	571.6722929292931	12.249495161290323	37.025849999999984
0.168367	-16.156654	276.160831	32.638001	62.463106	0.618881	4.793772	19.537179	0.607429	12.95261442910916	631.5829874529486	12.44386923076923	41.857506410256384
0.169516	-16.038053	259.603108	31.274744	49.860381	0.608603	-23.652203	22.589951	0.408689	12.5911	547.9544000000002	12.022433333333334	32.6387
0.164979	-16.067378	299.915183	32.591433	55.805097	0.633128	6.329711	-34.381012	0.897626	12.951485077186964	642.7945849056608	12.389011504424777	40.192730973451354
0.166885	-16.144265	277.686881	33.231019	56.936472	0.617746	-12.746451	21.7974	0.745087	12.900370538243626	617.8992719546744	12.28638476821192	37.44590596026488
0.147679	-16.054383	243.172848	31.961004	53.005626	0.62634	-32.377383	-10.748928	0.579441	13.240288841201716	690.2557854077254	12.710015178571428	48.045534821428575
0.150833	-16.077605	297.874983	30.426944	49.591922	0.64624	-38.203101	31.99165	0.955447	13.1781	709.8247777777783	12.497127210884354	42.133263945578236
0.146054	-16.101577	260.077279	33.29725	62.709656	0.669068	-6.318465	-3.954895	0.412481	13.383412602291326	713.453788870704	12.492143859649124	38.78420877192984
0.148024	-15.915441	278.714371	32.688655	57.361706	0.649453	-32.341841	33.2057	0.714514	13.311911544991512	705.4348794567068	12.526688235294117	40.92046666666666
0.152869	-15.810738	206.560338	32.732254	65.547986	0.636629	0.726738	-33.738658	0.889801	13.2261	666.3949245960505	12.392178125	36.99570781250003
0.149738	-16.093416	222.800341	31.761721	61.216993	0.611354	-32.524284	6.047613	0.791487	13.345585868102289	712.2892745625846	12.8165	50.70408800000001
0.162331	-15.823832	221.691926	29.81394	50.066885	0.585459	-7.201205	-9.824901	0.24704	13.003778492239467	715.9740798226163	12.878289003436425	60.89100481099651
0.159361	-15.977423	256.263483	30.573209	53.623327	0.631214	-6.022579	39.708097	0.096577	12.982003713892711	646.4259821182947	12.441708695652174	41.816395652173945
0.163533	-15.992655	223.223174	32.595022	55.084862	0.582045	-14.237616	-9.461818	0.764184	13.084962108922364	695.3681900347626	12.819081884057972	55.56865724637679
0.146275	-16.155441	271.536659	31.711102	51.450575	0.680104	3.091122	23.38306	0.854273	13.214820881427073	695.7269370409238	12.606852293577981	44.47979082568804
0.163642	-15.925281	269.581692	30.800877	50.028559	0.62566	26.77598	17.678744	0.700068	12.898177047850771	648.6530567721009	12.753930845771144	55.23216915422882
0.162044	-15.816813	214.628853	31.562994	55.04234	0.594537	29.574439	-37.225476	0.19914	13.107747655259823	703.5999100126744	12.883462068965517	57.91296034482757
0.167818	-15.852537	252.13061	33.235849	61.615834	0.60214	-10.351938	-36.530119	0.96008	13.003236557610242	643.547766714083	12.453543786982248	41.71870177514795
0.148949	-15.868155	266.771037	33.410154	57.219111	0.671936	36.280321	18.677759	0.67769	13.23083962264151	680.7492452830191	12.772208843537415	49.950778231292524
0.164488	-15.901102	277.036679	33.789684	61.743183	0.615082	0.074608	-26.401008	0.50066	13.098437905236908	668.8425062344141	12.622958823529412	46.582835294117636
0.143661	-16.077537	242.42312	32.578286	53.911478	0.647914	-23.621033	26.510346	0.572305	13.34815750798722	714.4106900958468	12.661242045454545	44.98794488636361
0.164536	-15.840605	210.607298	32.262695	54.464305	0.615597	24.860464	-28.130114	0.092003	12.851369767441861	603.7211100775195	12.33433287671233	39.169602739726045
0.147485	-15.930688	203.950909	32.646063	62.436875	0.64594	32.926072	3.954688	0.742003	13.299797183098592	686.629133802817	12.842886516853932	51.541391011235966
0.161406	-15.964234	249.527136	30.837689	54.892764	0.6122	-33.520619	32.393513	0.956215	12.901037317784256	610.487867346939	12.281726506024096	37.3010891566265
0.164629	-15.905505	264.110131	29.681945	46.413856	0.616411	37.684182	-34.955297	0.785147	12.832454888375674	659.7264765204003	12.59479642857143	50.31770178571433
0.163103	-16.057998	252.536164	33.333491	65.684367	0.602012	-14.337936	27.333679	0.196185	13.1081	650.3553111668759	12.607730136986303	45.55270000000004
0.145244	-16.025339	243.054058	32.318163	62.522578	0.657546	-27.017678	-23.037083	0.956733	13.37672962962963	706.75662962963	12.361288034188034	35.158595726495754
0.153572	-16.13207	204.837927	33.181738	63.225667	0.58979	-29.993532	-20.411615	0.03477	13.164279324894514	640.7583037974684	12.853687096774195	53.52118580645159
0.150356	-15.966386	297.606992	32.615913	55.62734	0.654326	-16.162096	23.431218	0.178809	13.2771	713.4882360060517	12.654777419354838	45.86623548387097
0.154739	-15.891477	261.053261	32.022416	60.019523	0.640521	34.905159	12.845267	0.380139	13.24643599202393	708.4006141575276	12.989075609756098	59.50499024390242
0.146554	-16.10164	229.7286	31.605261	59.291404	0.664248	16.528429	28.180527	0.779684	13.257265254237288	684.5591991525426	12.643946153846153	44.85041692307691
0.143313	-16.138686	270.713352	30.429865	43.509594	0.682597	22.423997	-4.248517	0.605812	13.202862886597938	718.4608092783509	12.913471428571428	57.45708285714284
0.168712	-16.179911	259.394392	32.817779	61.770411	0.606817	-1.969221	-36.132435	0.718638	12.962109345794392	635.9855794392528	12.404606493506494	40.53754285714285
0.165976	-15.9305	227.989539	33.735535	69.146971	0.598013	5.446274	-9.010124	0.071697	13.12218203125	655.5490312500002	12.66173888888889	47.276268055555526
0.158678	-16.031846	229.492331	33.123662	62.199984	0.626182	-8.824406	-34.519777	0.366401	13.03706103896104	618.9170779220779	12.287553237410071	35.63028057553959
0.165626	-15.921323	227.925531	32.672889	63.825771	0.601386	28.870205	-19.742144	0.384107	13.088184016393443	666.4940061475412	12.80876504854369	53.82909563106796
0.163087	-15.983491	236.229222	30.236181	45.690512	0.621697	12.070992	-8.634612	0.310561	12.78231879021879	627.6065225225226	12.491893103448277	46.50051724137933
0.166216	-15.993184	239.369174	33.038767	58.278985	0.626018	15.626076	2.522173	0.582103	12.842919383259911	589.9537298091043	12.284326277372262	37.41703503649636
0.162641	-16.005245	274.302252	32.647635	60.957038	0.58203	-38.716184	-4.766764	0.547061	13.0681	651.8125924617202	12.718251943462898	50.570168197879845
0.159189	-16.161387	287.171062	30.282813	53.996308	0.634593	36.967836	-16.40866	0.271306	13.094037080536912	701.0294320469801	12.901238888888889	58.85702388888888
0.151775	-15.882708	240.901192	29.623542	41.950832	0.642162	7.235094	25.034912	0.607636	13.018309545983703	694.4641722933644	12.763962637362637	54.42013461538458
0.161462	-15.914444	224.083953	33.794134	65.217684	0.612648	-10.533363	-38.080993	0.849563	13.1131	646.5017059773833	12.411467088607596	38.82986139240508
0.150412	-16.061774	282.641941	30.691088	51.786904	0.668371	14.025978	34.646937	0.700222	13.17625960591133	702.7188512315274	12.80841506849315	53.030297260273976
0.152141	-16.049252	267.766768	32.976427	63.916151	0.667492	9.375362	30.669947	0.482775	13.2301	676.0256401869162	12.44658076923077	38.666432692307716
0.151582	-16.178812	230.118032	29.745645	45.851131	0.6366	-11.612972	-23.876001	0.250277	13.014721037463977	666.6891383285307	12.507579768786128	44.05681849710981
0.162745	-15.805145	262.465234	33.635442	62.175667	0.615451	34.679615	21.627155	0.704304	13.15003675889328	682.0894920948618	12.966748068669528	59.91597253218887
0.147598	-15.970369	259.414935	32.813399	69.319702	0.663283	-15.86923	-4.409867	0.457734	13.408517406749556	709.1762806394321	12.360481818181817	34.73833181818182
0.162859	-16.193741	264.957612	33.374155	64.133886	0.620883	39.792567	-34.229032	0.355985	13.130350728862973	672.5871049562686	12.573242857142858	44.25733809523813
0.148579	-15.98456	268.637064	33.715182	57.659218	0.659438	-25.042504	-26.998947	0.025618	13.064680327868853	602.7656295081972	12.222057983193276	33.16693361344536
0.14471	-15.92282	216.915772	30.023075	47.401742	0.650099	5.359078	-33.106628	0.387368	13.232083870967742	719.4962580645162	12.717801298701298	48.9276558441558
0.166064	-16.004635	225.685003	32.066263	53.182644	0.602124	39.208559	-19.392626	0.380216	12.907407537688442	642.6770070351761	12.722757004830918	53.43057874396138
0.14364	-16.004017	227.773958	31.091899	42.612894	0.676236	32.439558	38.565992	0.318454	13.036573314606741	648.9033019662926	12.59255864661654	45.99724360902254
0.163196	-16.038145	277.560336	32.231978	56.524343	0.609381	2.776166	19.874188	0.267356	13.106437962962962	698.2693865740744	12.834117699115044	55.69197168141591
0.155138	-15.923555	206.949697	32.821568	51.316829	0.637885	20.810829	-21.213267	0.567084	12.941324657534247	612.481367123288	12.372054545454546	39.165990909090894
0.150593	-16.190816	260.383803	31.191175	56.804634	0.605252	-36.900591	-2.38173	0.064425	13.2421	697.0113268998798	12.922771140939599	56.67191208053695
0.168334	-15.930839	252.163859	33.897872	67.346736	0.592675	0.924198	-20.916218	0.859029	13.140212923462986	680.9220037641156	12.773913953488371	51.852779069767465
0.14444	-16.030786	252.010906	31.408317	43.850055	0.676167	35.671498	34.11523	0.873204	13.133402180685358	684.6582492211843	12.824075	54.141093124999976
0.159719	-15.852618	245.021093	30.790705	57.43535	0.619336	32.255181	35.964739	0.340024	13.131970270270271	696.4369063063064	12.987845762711865	61.858323728813566
0.158929	-15.903807	278.091714	30.66848	55.979926	0.632237	-19.881526	-19.559104	0.886785	13.09027737003058	681.4311743119271	12.464291082802548	41.66509617834392
0.169502	-15.899657	272.938614	31.08592	54.295543	0.603473	4.951037	31.839108	0.046644	12.87828493150685	646.2083424657538	12.600822488038277	49.39431052631575
0.162736	-16.017487	298.041403	33.561961	69.461958	0.588371	-39.557257	37.191729	0.020022	13.03495300925926	611.8934143518521	12.661171684587814	47.73879892473114
0.158288	-16.047104	291.081705	29.182235	41.487943	0.6407	-12.168074	14.201385	0.916359	12.8911	681.502	12.522125316455696	47.098906329113966
0.164076	-16.186431	257.429798	31.430409	52.143299	0.614661	-12.179365	6.915095	0.622374	12.896791256830602	635.1776625683062	12.405659322033898	41.7442661016949
0.159207	-16.17112	224.750387	32.476739	56.296573	0.628286	-9.803183	-39.81445	0.496077	12.9151	597.8482242833054	12.121173170731709	32.198043902439046
0.141845	-15.826766	260.362236	29.296472	43.049671	0.691306	24.031834	20.975052	0.28235	13.172553754080523	705.1575723612623	12.802408270676692	53.008824060150395
0.156319	-16.089289	249.556197	31.309838	55.086917	0.639711	-24.080297	-1.361337	0.016505	12.826685889570552	561.6606702453989	12.070964661654136	31.26664812030078
0.159935	-15.93167	221.100173	29.17568	47.059723	0.615003	1.70362	26.300317	0.077898	12.897186479902558	662.4421425091354	12.600080676328503	49.498552173913055
0.165868	-15.80977	276.137777	32.852505	63.645764	0.637831	12.902225	35.134065	0.10941	12.939664606741573	611.22370505618	12.270391666666667	36.153075
0.166924	-15.922142	240.651916	32.991913	53.072457	0.631892	25.312456	20.656993	0.645051	12.71415974025974	562.2991584415587	12.207830158730157	36.28637460317458
0.155627	-16.189152	210.144033	31.557998	45.571522	0.630933	31.986978	26.957709	0.480839	12.90229198055893	633.9047800729041	12.676419587628866	51.405113402061886
0.150649	-15.854388	227.545195	30.888401	52.396537	0.597593	-31.813342	-15.823246	0.289934	13.2451	717.8431305361308	12.976413099041533	59.6651501597444
0.150008	-16.033445	214.462241	29.286019	45.589451	0.607153	-34.545408	14.082328	0.670107	13.052039470365699	683.3606784363178	12.73586923076923	52.62140769230769
0.150213	-15.842037	216.49098	29.775616	47.589005	0.641281	32.981881	21.144416	0.225173	13.096436426914153	687.6370997679819	12.892831707317072	58.05059853658532
0.149832	-16.158176	294.679977	29.910977	41.424937	0.657227	-30.07944	6.933064	0.63033	13.042569696969696	691.0651666666669	12.423078723404256	41.3601936170213
0.169511	-16.057398	200.246417	32.218112	52.136776	0.594484	39.183474	-1.050026	0.088741	12.761611254019293	606.1545401929261	12.6341625	51.79728749999998
0.150109	-15.865949	200.646879	33.459699	57.575094	0.631968	13.0294	-7.450836	0.880159	13.243195541401274	685.4466496815289	12.814948958333334	51.46172083333338
0.141898	-16.035404	217.408105	29.451908	43.660545	0.647206	-27.423627	-25.922896	0.474357	13.10976302652106	666.8259547581905	12.511275824175824	42.734419780219795
0.149674	-16.083065	218.58334	32.16921	60.095822	0.601909	-31.418721	-20.083885	0.182048	13.266057225433526	680.0615005780347	12.909143771043771	54.97451784511785
0.159644	-15.9341	260.354969	30.100083	48.881447	0.625111	-17.992681	18.185936	0.38955	12.911539655172414	642.1316120689659	12.397730057803468	41.457279190751464
0.140695	-15.950435	206.705017	31.277602	53.739234	0.634523	-35.6509	5.33401	0.566455	13.213966868381242	646.2135945537067	12.6419	44.87105999999999
0.167951	-16.057439	295.707546	32.42754	63.688157	0.626836	-14.391746	-12.388217	0.122706	12.856224269005848	586.3600175438597	12.103832283464568	32.235918897637816
0.154393	-16.0135	284.754402	33.729044	63.682432	0.652273	37.963918	39.476834	0.157742	13.291035694315005	707.2165088536817	12.935442391304347	56.107592934782616
0.163143	-16.032792	281.897392	31.083546	52.358904	0.598928	-36.49781	38.53253	0.344455	12.846476440460947	611.4975364916776	12.463809956709957	44.10894718614716
0.152083	-16.127556	208.34667	33.332165	61.624292	0.622402	-4.35238	-7.477293	0.308072	13.257351141552512	682.3771872146124	12.696331527093596	46.88849556650249
0.163529	-16.066329	279.929984	30.848644	50.70354	0.601862	6.437038	-8.529939	0.241481	13.048687682672233	719.4494645093948	12.970003846153846	64.06795192307688
0.145591	-16.071282	270.543601	29.706651	50.439086	0.67717	-18.68258	16.703839	0.222433	13.164634513274336	682.7259964601772	12.295169306930694	35.45356138613864
0.169184	-16.037464	214.842164	30.588528	53.991095	0.599847	39.264791	-10.448802	0.768607	12.802340206185567	620.1581257731963	12.65601304347826	52.240069565217375
0.164042	-16.147945	267.422049	31.248733	56.948681	0.620092	-10.752396	38.39262	0.28689	12.939673793103447	632.417347586207	12.384177844311377	40.30091017964075
0.161195	-15.842635	292.846477	33.270313	68.126897	0.628185	-9.156071	4.009531	0.145987	13.188687168758717	674.9132189679221	12.54876265060241	42.74032048192772
0.15985	-16.142624	231.59353	30.303377	52.044318	0.632364	-6.559609	-25.556034	0.581763	12.8746872	614.5194816000002	12.203580620155039	35.295872868217074
0.16051	-15.808174	222.636469	33.838432	58.619238	0.613941	15.502917	30.891983	0.723154	13.094690604026846	659.7912718120805	12.75774705882353	51.44428235294116
0.169889	-16.012417	262.54547	33.00406	62.588627	0.607854	1.024413	34.8071	0.698907	12.942427421555253	627.9083724420194	12.443041176470588	41.93652588235293
0.149102	-16.164742	247.38508	28.542449	42.409377	0.648421	-14.30848	-15.044789	0.179764	13.036661270801815	691.1540196671713	12.53586219512195	45.29734512195119
0.154247	-16.070455	285.432253	33.001192	62.043249	0.6358	-39.73691	18.432484	0.397074	13.01305	593.2705000000004	12.263589361702127	34.80554042553192
0.141563	-15.989783	216.229887	30.686936	47.309056	0.661938	24.549704	16.481894	0.836074	13.253034615384616	710.9845346153846	12.926094350282487	56.62789491525429
0.158141	-16.172588	219.568521	30.891647	55.637277	0.616964	-5.540121	14.237118	0.550676	13.0664994211288	667.1696570188134	12.582219170984455	45.764895336787575
0.160471	-16.08293	295.506373	30.573878	59.042807	0.595861	-36.156474	7.413661	0.469645	13.1421	697.5986035805629	12.774044444444444	52.66096333333329
0.167711	-15.833834	294.994648	30.933525	60.004192	0.560919	-33.673669	14.626488	0.135423	13.043408823529413	693.6351470588236	12.895894871794873	60.07096666666665
0.164023	-16.069273	280.411363	30.278943	49.776325	0.615895	16.88391	9.640008	0.222489	12.949813955281419	682.2319082498075	12.850851111111112	59.5528551111111
0.150881	-16.06129	251.961683	30.585018	51.569096	0.660772	-1.994816	11.215201	0.391799	13.088654711246202	665.7072629179333	12.389371186440679	38.817191525423766
0.152586	-15.830738	293.916774	29.509017	41.78415	0.664445	6.008388	-24.638299	0.661443	13.006571590909092	692.2960587121215	12.668270731707317	50.53030731707313
0.150669	-15.895868	243.72762	31.761248	54.186569	0.646579	33.888546	6.835853	0.953987	13.22468940397351	703.577245033113	12.98049393939394	59.49738030303032
0.1481	-15.801866	276.845477	28.828457	43.202031	0.668199	-5.051907	19.956866	0.3053	13.126004899135445	718.1546829971185	12.663064285714286	48.89130357142858
0.165425	-15.846988	268.398917	33.169072	67.295914	0.606924	35.061743	-8.327855	0.416448	13.188139055404179	696.0297801998186	12.990373542600897	60.48701569506731
0.145901	-16.03813	237.211318	31.965338	54.907546	0.647051	-25.620968	7.419594	0.13913	13.123822817764166	629.3953721286373	12.427756626506024	38.87850180722893
0.16699	-16.02684	201.861088	33.989731	59.000972	0.609237	36.388579	-34.335435	0.555597	12.838539267886855	583.1519467554078	12.189697014925372	34.607808955223845
0.165415	-16.105409	258.109648	30.526178	49.926074	0.609813	27.637581	-14.019262	0.691324	12.891358208955225	662.3436194029852	12.821447417840377	58.87560657276998
0.154602	-15.829202	231.446643	31.287052	46.071166	0.634559	3.192999	-38.531304	0.349125	12.994920668693009	661.7743313069911	12.454414685314687	42.279593006993046
0.162446	-16.024246	242.720068	32.971997	62.651311	0.587939	-31.115703	-39.502929	0.341979	13.0121	618.1115563380284	12.604982129277566	46.300219771863084
0.160552	-15.943986	278.820643	30.057777	52.120817	0.627161	-19.608342	-31.447425	0.69109	12.990293786982248	665.790455621302	12.440452201257862	42.15506037735852
0.141258	-16.060903	244.602625	29.838797	52.06071	0.561075	-35.909174	2.349828	0.675131	12.990293786982248	665.790455621302	12.440452201257862	42.15506037735852
0.150166	-15.870747	217.530187	31.153614	52.912116	0.639961	6.296872	29.206756	0.601728	13.183465558912387	691.6915407854987	12.714364367816092	48.97767126436786
0.148432	-16.172259	237.806461	32.055407	50.609851	0.652774	23.918136	37.018822	0.295201	13.181015985997666	690.0216277712952	12.843236363636363	54.01173636363635
0.15203	-16.190323	249.434001	33.302916	63.981058	0.646951	35.824938	-17.654446	0.859469	13.30748188494492	703.9399865361077	12.809306896551725	50.43598689655174
0.161779	-15.953771	243.916661	32.561714	62.236117	0.625923	28.504139	-6.296127	0.352443	13.06634828375286	650.3776315789478	12.694301183431953	49.219164497041426
0.153742	-15.916715	240.292915	31.18971	47.774333	0.630658	17.85145	-3.985654	0.689218	13.11545135135135	703.5235000000002	12.957947222222222	61.06802638888888
0.142754	-16.170678	235.043765	31.821062	56.871912	0.644239	-20.119687	-0.40789	0.170298	13.383247710487446	717.4873884785824	12.775952791878172	48.53336903553299
0.164446	-16.13946	296.256227	31.619995	56.516456	0.597318	-10.80958	30.320943	0.307251	13.12242701421801	718.2675687203794	12.873209375	57.8127328125
0.168792	-15.988157	249.568642	31.190929	55.091676	0.573933	-33.133687	-30.879878	0.092576	12.733343956043957	588.3412791208793	12.486845519713262	46.32615806451614
0.162792	-16.052253	257.160538	32.263598	58.07978	0.625728	13.393671	-22.441103	0.352953	13.008136363636362	647.5763636363639	12.544166666666667	44.70406933333337
0.160728	-15.940326	266.053381	31.916808	56.036555	0.640243	2.486035	39.803395	0.178072	12.964360689655173	629.7018165517243	12.343115037593986	38.44115413533834
0.164879	-15.995542	233.990266	31.40788	58.829625	0.590069	38.279661	-12.524033	0.338032	13.128826198749133	711.5470910354417	13.114601805054152	68.78839277978335
0.169402	-16.175202	228.069275	31.155312	57.955274	0.574364	28.239933	-1.831303	0.950633	13.026589348370926	702.6635388471179	13.105785534591195	71.0417188679245
0.158602	-16.00349	242.861404	33.46119	65.067874	0.610621	-39.49504	10.279199	0.152085	12.789928282828283	520.1882676767677	12.239757142857142	35.32270914285712
0.169322	-16.07537	252.193314	31.907037	55.326716	0.605059	3.136816	-15.905823	0.972299	12.863664005069708	629.5553498098861	12.512917679558011	45.757008839779
0.161669	-16.027025	267.42369	29.576139	43.35168	0.628867	20.634956	37.967245	0.854988	12.81999756097561	656.5229219512196	12.73882	56.68805600000001
0.146493	-16.065324	213.339562	30.832453	44.00346	0.643407	31.591783	-16.697689	0.502155	13.142790531177829	703.386951501155	12.91225425531915	58.28401648936171
0.164282	-16.018972	290.974294	29.804134	48.129133	0.642877	24.193604	-9.232588	0.957632	12.79399794091316	623.8481280214862	12.535457664233576	47.688347445255445
0.16845	-16.057613	270.371756	31.670303	54.763904	0.624032	14.046728	31.885792	0.422563	12.811015945611866	607.3774017305315	12.400047368421053	42.06699210526313
0.154149	-16.114171	233.470934	33.899089	66.482117	0.646054	29.444347	4.386804	0.003933	13.206131700288184	658.7390345821328	12.614079452054794	44.06441643835614
0.16104	-16.015953	257.179518	32.333123	64.10589	0.607238	-16.356338	15.618313	0.875045	13.233791374663072	710.2518194070085	12.730374881516587	49.31341848341231
0.152089	-16.044009	234.99922	28.718491	45.063645	0.651192	1.80302	-18.898331	0.999587	12.974394200848657	664.9979688826029	12.492061832061069	43.91006106870227
0.143535	-15.951794	210.252756	31.519254	45.953459	0.648553	31.500945	-38.36561	0.189534	13.232280555555556	711.9612777777783	12.673982352941177	47.146594117647055
0.150691	-16.000298	217.772061	31.48622	44.076168	0.654219	22.626919	-25.949184	0.592218	12.913517931034482	621.6239820689657	12.28232429906542	37.00668785046729
0.148881	-16.025787	200.513188	32.553136	62.928206	0.644363	10.150889	-3.145795	0.473287	13.238276366843033	666.813084656085	12.5318	41.10389600000001
0.160324	-16.198372	257.659372	32.008233	51.311983	0.627374	-18.582042	10.367111	0.40791	12.8671	604.0408983799707	12.234276470588235	36.13511764705882
0.165712	-15.831991	246.590263	33.445791	65.693351	0.575541	-39.393618	33.664705	0.522709	12.946908510638298	592.1199148936173	12.560459374999999	45.11795156250002
0.166261	-16.092407	245.058167	31.321789	51.786464	0.615299	6.634473	-29.252577	0.094238	12.819950306748467	616.6223337423316	12.368309150326798	41.14538300653599
0.151305	-16.008825	233.92656	29.949614	49.712727	0.637508	12.821676	-8.276198	0.745835	13.169864607679465	714.4100342237067	12.929741025641025	58.80882974358973
0.159998	-15.842709	219.523307	31.980003	56.500202	0.579314	-18.321014	34.291625	0.068868	13.150078723404256	699.4304255319148	12.936886163522011	59.46675471698113
0.151521	-15.969299	214.360386	28.909333	42.137763	0.63557	-20.083078	12.595534	0.991426	12.901883333333334	646.0999333333335	12.314830061349692	39.06335398773007
0.157797	-15.898395	270.670668	28.944606	45.63342	0.639906	-4.680447	-19.885294	0.399035	12.941714010989012	673.9486785714287	12.531619480519481	46.27597792207796
0.158098	-15.961324	256.525565	32.906784	57.129056	0.639181	20.022814	-4.977089	0.269639	13.07314834605598	654.5877137404582	12.648938709677418	47.50898709677418
0.164963	-15.972508	270.603874	30.871452	48.594402	0.622119	-4.342623	-5.875926	0.06872	12.806812418300654	622.1345555555558	12.373660240963854	41.78534698795178
0.167138	-16.142214	218.345522	33.801045	53.941443	0.615373	25.104587	38.399148	0.708054	12.765871217712176	576.7272767527677	12.374063414634147	41.1130743902439
0.154605	-15.960406	232.022799	29.64026	49.011521	0.644985	-12.343094	-26.075758	0.492246	12.9081	619.7129793650796	12.159683333333334	33.77294166666667
0.146766	-16.032736	234.293033	32.739581	65.491802	0.62905	-27.227747	-12.977302	0.369321	13.379129914529914	694.7778205128205	12.739006542056075	46.72657102803737
0.167244	-16.183455	292.283321	32.818571	55.01846	0.614869	-36.516783	10.935094	0.384891	12.63381572871573	525.2348513708517	11.981353731343283	30.53563134328359
0.162533	-15.933331	212.325284	32.097163	52.916048	0.602949	2.750156	17.802409	0.632669	12.980597267759563	656.7459234972678	12.652662211981566	49.64900829493087
0.167872	-15.83487	269.49864	32.226225	69.414507	0.558445	-33.165837	-35.361609	0.215503	13.140591209927612	676.7505708376425	12.895839130434783	57.1352608695652
0.14788	-16.137643	281.891613	29.560754	44.935699	0.68956	17.124182	20.733671	0.629359	13.039617582417582	669.7902560439563	12.596872727272727	46.59232727272721
0.167399	-15.878936	264.271441	31.807276	49.957053	0.626622	20.152097	2.689623	0.11434	12.752749318463444	598.0583605947958	12.396745161290323	42.708363225806444
0.154758	-15.937947	235.507281	32.166312	58.507075	0.637911	-15.354961	-21.5837	0.422158	13.041767768595042	621.6027074380169	12.257227659574468	34.820672340425524
0.158255	-15.991142	240.453762	29.926905	47.101595	0.607238	-8.466737	19.128688	0.303404	13.031740586797067	709.732404645477	12.801321311475409	56.45470081967213
0.15503	-15.945113	271.963365	32.33693	50.416185	0.655262	-4.690217	28.186521	0.719172	13.025459050445104	651.473169139466	12.36286923076923	38.58140000000001
0.144452	-16.084833	264.988694	29.781004	49.714859	0.666122	-17.401417	-18.191563	0.036541	13.2421	711.3702686084146	12.573642253521127	43.60908661971832
0.165049	-15.874076	254.791743	33.474804	63.157142	0.594467	32.998577	-27.510882	0.673644	13.198077704376548	709.8734822460779	13.01378085106383	61.75500340425529
0.165881	-16.128571	230.907834	31.977411	52.318566	0.616309	14.606128	-6.647112	0.181115	12.812116551724136	605.7355186206901	12.414254761904761	42.551902380952356
0.16031	-15.824733	203.613247	29.628812	54.086171	0.562078	-33.139089	39.170792	0.321612	13.021335820895523	702.1960179104481	12.937449206349207	62.9574476190476
0.167043	-15.985334	238.267646	32.548187	63.614481	0.590335	23.373607	-25.039082	0.282511	13.129470500438982	692.6843757682178	12.929920512820512	59.00807051282051
0.154951	-16.056212	281.801295	33.148607	56.55072	0.647989	6.34447	-36.747244	0.148136	13.181751948051948	689.5477298701302	12.494317391304348	41.17210869565214
0.163068	-16.12835	218.801412	33.661006	56.446624	0.5989	-16.27319	7.688517	0.567476	12.9401	613.8711825962912	12.448901886792452	41.98524716981133
0.16486	-15.824081	241.247099	30.08032	53.874927	0.591258	-0.932556	19.275463	0.293628	13.03394	705.3743600000003	12.85935855513308	58.80987262357417
0.143766	-16.17509	298.331473	30.450745	41.519113	0.678867	-35.890547	-26.90958	0.736641	13.154383553875237	703.9148204158791	12.331061538461539	37.11462307692309
0.163572	-15.819013	232.816144	29.790119	49.54127	0.624679	16.3009	-25.630166	0.971696	12.812534023991276	621.0634078516905	12.421353521126761	43.06730070422537
0.156218	-16.152574	247.953908	31.674468	45.276235	0.652675	38.093778	26.278561	0.551949	12.85127142857143	612.9957714285716	12.53335974025974	46.24647272727278
0.148962	-15.80562	266.06012	31.747657	55.187556	0.673945	9.857222	2.069213	0.170905	13.192594382022472	681.048202247191	12.52330353982301	41.77563716814158
0.161236	-15.970485	238.874376	30.226326	49.269791	0.603872	15.329364	30.446364	0.739636	13.0215838028169	707.1298591549296	12.991003474903476	65.32026756756756
0.148239	-15.826168	212.05287	32.256708	53.102449	0.63946	-11.936203	4.439489	0.012431	13.080013183279743	627.3151993569132	12.44696046511628	40.03633255813955
0.14354	-15.945944	234.644174	29.929253	45.776119	0.682189	29.040023	34.651155	0.780159	13.083249110807113	659.897091655267	12.599425203252032	45.671661788617946
0.159676	-15.811323	232.424968	32.328036	65.306435	0.592204	-37.594697	-7.384824	0.930885	13.150496946564886	653.4698320610687	12.629082378854626	45.72967621145376
0.150877	-16.125786	229.176852	32.357568	56.071083	0.638569	-25.824264	3.352775	0.292407	12.965375362318841	582.9361594202903	12.226505405405405	34.17444729729727
0.163419	-15.966036	281.462043	31.153591	59.984972	0.614526	33.41049	-11.02971	0.851767	13.138659753276793	707.2773060909796	13.033987892376683	64.26826681614345
0.156042	-16.112282	293.625559	32.242314	63.157718	0.614589	-37.472099	15.6984	0.611335	13.24599556509299	694.6531888412019	12.685602304147466	47.19039262672811
0.148605	-16.142151	257.491438	31.87705	51.109972	0.66484	38.707612	-9.197558	0.550907	13.169630761209593	685.5645203336811	12.769144444444445	51.08974
0.160723	-16.088234	238.928945	29.787134	48.258561	0.616437	9.995065	-4.518434	0.990079	12.94728504531722	676.9490649546831	12.78526037735849	56.3784933962264
0.149421	-16.091425	241.455371	32.827732	53.435209	0.651797	6.947567	37.955272	0.114752	13.190411499272198	681.0177743813687	12.630760130718954	45.53694444444442
0.168341	-16.072469	286.667748	33.617317	63.147777	0.592303	-38.594545	17.312396	0.248227	12.753450247524752	543.0263353960398	12.275716161616163	37.53669393939397
0.145868	-15.999838	241.160665	30.968648	46.748762	0.66794	17.602817	-14.66	0.172231	13.136634213685474	681.7761260504203	12.645815447154472	46.912881300813005
0.153744	-15.804889	206.734236	32.859125	56.775007	0.626348	-14.119841	-4.814178	0.586632	13.058569491525423	624.6770610169496	12.376158823529412	38.124561764705874
0.151704	-16.102252	213.290035	33.642157	60.510047	0.630644	-16.442945	35.321253	0.342679	13.086455481727574	612.1677524916946	12.36974705882353	37.25157647058826
0.160561	-15.941922	228.190526	33.721524	64.789267	0.610827	29.194727	2.856866	0.760644	13.209501523394994	687.4656931447226	12.972471794871796	58.922653846153864
0.157513	-15.936352	217.629599	33.791337	59.590581	0.616586	-3.313312	-34.253816	0.15585	13.0961	641.4872217391307	12.532127777777779	42.824675555555594
0.161697	-16.18597	261.787764	31.150483	53.390893	0.647804	37.61758	0.17535	0.47187	12.847237847642079	604.3289540507864	12.428922580645162	42.32174193548389
0.167149	-16.076028	269.140213	31.305317	60.356342	0.582118	-28.891998	-24.978474	0.235669	12.9541	637.084434782609	12.618385714285713	48.46887142857142
0.167857	-16.034544	249.487604	30.967626	47.95646	0.619897	-2.548461	13.864426	0.862238	12.691576121562951	593.1339377713463	12.181743356643356	36.698251048951036
0.161227	-16.009243	218.358845	31.91731	59.461317	0.616791	-5.29065	26.719551	0.208513	12.9621	614.1253595166168	12.363437209302326	38.85640232558138
0.156322	-16.191773	210.411574	29.514887	48.451045	0.633818	17.844562	-6.203016	0.505031	12.905131591737545	636.1721652490891	12.539215853658538	46.09871402439027
0.161769	-16.058341	215.673936	32.759164	64.588549	0.607707	25.758752	-17.523607	0.409655	13.153376315789473	675.4817993421054	12.834021951219512	53.76681707317072
0.155994	-16.160883	257.843966	29.002139	43.930996	0.641543	-12.933854	15.971684	0.159003	12.87633695976155	645.1158301043222	12.343733333333333	40.297293333333315
0.157788	-15.803376	273.620802	33.40874	60.937361	0.609098	-34.10476	-11.496904	0.320093	13.074415374507227	628.0923469119582	12.571029515418502	44.30641850220263
0.155935	-15.838592	253.575179	32.711099	54.839152	0.645109	5.847987	-20.080425	0.355088	13.068285507246378	652.1103739130435	12.46061968503937	41.033760629921304
0.160467	-15.872777	275.750194	31.560222	58.738974	0.639317	-22.390329	35.361947	0.45466	12.927124232633279	602.5242600969309	12.081142372881356	31.14428644067798
0.149635	-16.026177	229.606344	30.230087	41.925343	0.65091	-10.886616	4.103644	0.097255	12.9101	628.7467453987732	12.282056834532375	37.4614568345324
0.168488	-15.917183	289.697329	31.058082	59.919379	0.613501	18.722921	-35.156872	0.577175	12.98453125	663.6415750000003	12.58751935483871	47.097787096774184
0.164618	-15.955536	235.705593	31.666859	54.969006	0.573424	-16.506751	8.961868	0.478714	13.078251982378854	711.0521035242293	12.901841935483873	59.983638709677436
0.158214	-15.952127	251.608732	33.58613	62.556416	0.653097	34.51263	12.674864	0.203585	13.021826141078838	615.427481327801	12.419240495867768	39.50583305785124
0.168792	-15.836856	267.798787	31.433383	54.61275	0.592691	-34.056527	-21.056008	0.606173	12.7321	576.3679095607239	12.273456783919599	38.73167336683417
0.166087	-15.850499	207.126902	33.090484	54.360113	0.624183	33.588995	-7.811562	0.244526	12.713901899592944	554.2657042062417	12.178671428571429	35.25668095238097
0.159924	-15.8222	259.888135	32.842882	62.864482	0.610812	-5.286169	30.020603	0.436318	13.254869712140176	715.1467171464332	12.833483561643837	53.016554794520516
0.162827	-15.889357	293.306374	32.653779	55.150689	0.624095	36.527096	34.607845	0.496847	13.060786746987953	680.0715180722895	12.953023076923076	61.450053846153835
0.148752	-16.198451	269.921777	31.770888	60.095654	0.644307	-32.284566	24.211178	0.411032	13.233177544426495	670.716027463651	12.491112345679012	40.21862469135801
0.144109	-16.146826	244.989659	31.364336	54.859695	0.680952	17.146405	24.828131	0.64842	13.234774863387978	683.2768934426231	12.594757657657658	43.46160540540537
0.14696	-15.805054	226.075206	29.188602	45.252549	0.631145	-36.031916	10.572021	0.170748	12.941166481994461	615.1174072022161	12.477992307692308	43.062227692307694
0.158045	-15.938897	229.222789	32.801121	59.669716	0.632184	-4.653963	39.067441	0.415414	13.0211	621.0810691927518	12.288895774647887	35.9223612676056
0.15678	-15.845891	247.170573	29.948752	48.423291	0.653146	2.750037	-4.417847	0.170953	12.869519213973799	616.0312227074238	12.19281171171171	34.999145045045026
0.154129	-16.065328	243.612782	33.367938	63.223308	0.657867	27.836324	3.978974	0.53997	13.115483404864092	636.2912088698141	12.472625862068966	40.25302931034482
0.155757	-15.912708	212.225794	31.885149	50.353798	0.608857	-0.974911	-28.362839	0.430022	13.130963346104727	702.7649003831418	12.837641484716158	55.46302096069868
0.168987	-15.946943	296.431752	32.372833	61.126849	0.619445	36.237913	27.379627	0.173741	12.9605597887896	643.7654524776606	12.751841463414634	53.55149658536581
0.151944	-16.11079	240.473277	29.724657	41.342346	0.657469	2.813998	-0.84993	0.171034	12.880298847262248	636.8460461095103	12.32176935483871	39.17389354838712
0.167306	-15.805104	293.135219	31.661694	50.397615	0.64597	24.88229	25.936278	0.185825	12.717740873015872	582.3425793650798	12.282903278688526	39.032363934426265
0.16069	-15.946737	229.287358	32.166703	60.030563	0.629809	-0.882308	19.427603	0.192259	12.9481	605.2814202898553	12.235452517985612	35.03453597122301
0.151325	-15.978092	252.695839	31.850909	55.336149	0.61892	-27.682751	-28.850191	0.391981	13.242843519781719	700.3825675306962	12.772540170940172	50.61436410256412
0.140973	-16.163187	253.066028	30.496689	47.727244	0.674906	-20.462841	31.000637	0.042494	13.199335701906412	678.29729982669	12.405392682926829	38.143960975609794
0.157951	-15.851252	262.364306	32.932657	55.850402	0.6245	0.310915	-37.428183	0.352062	13.16137238335435	693.4501916771753	12.667886585365855	47.717195121951214
0.165483	-15.804511	243.397417	31.99576	61.36795	0.571836	-23.06047	35.8163	0.364401	13.117281015452539	688.3910971302432	12.853809677419354	56.19589354838706
0.160634	-16.022021	235.745334	33.069287	55.347472	0.631094	9.151053	39.021527	0.474506	12.945551515151514	618.5350393939397	12.386630612244899	39.78101224489799
0.159445	-15.948874	212.441185	33.939505	60.021951	0.627393	11.515149	-17.436906	0.63047	13.002721794871794	615.5650961538465	12.377242857142857	38.54899428571427
0.148101	-15.842257	257.131419	33.03077	55.712416	0.644515	-29.775814	-34.296399	0.285124	13.134006832298137	632.8472236024845	12.430303703703704	38.89647407407405
0.162578	-16.023644	257.17221	29.61035	48.608054	0.614845	-15.018572	-4.816787	0.210734	12.854414516129031	641.2099516129036	12.442188082901556	43.943260621761674
0.147292	-16.03548	266.888845	31.488923	55.620846	0.656955	-26.41659	1.073383	0.685969	13.274623560209424	702.1630680628275	12.447344444444445	38.88301481481482
0.151493	-16.098602	227.264278	33.49909	56.588878	0.633406	-27.322429	37.765745	0.308464	12.943758187599364	570.0109936406997	12.24387564102564	34.62040961538461
0.166545	-15.862589	287.715834	32.72745	65.969331	0.6128	-28.196773	-3.633936	0.031316	12.833298630136985	561.1344726027401	12.1968125748503	34.54805209580837
0.166907	-16.154631	211.182008	33.92303	60.827313	0.603414	17.900108	-10.083169	0.68508	12.938246276595745	615.9283670212767	12.555239784946236	45.51448602150535
0.154232	-16.097284	272.971307	31.503193	47.885824	0.627418	-16.542902	-32.840944	0.548657	13.146199722991689	716.5446052631585	12.746445360824742	51.83492474226806
0.145292	-15.869579	200.053585	30.965325	46.504134	0.651033	0.085362	-26.005673	0.69941	13.0974970856102	663.468409836066	12.453171428571428	40.71497285714285
0.159454	-15.997222	259.920685	31.792524	60.152969	0.63257	-13.948366	-18.752104	0.293425	13.017491369047619	628.890842261905	12.301686206896552	36.552426206896556
0.160992	-15.827764	281.323979	32.897519	56.97774	0.620025	-30.268183	-9.073765	0.86811	13.02359621785174	639.8943252647508	12.360289349112426	38.527112426035515
0.145337	-16.181686	215.437071	31.857248	47.596544	0.648519	20.175175	38.924731	0.465634	13.202018518518518	699.5377506172841	12.88547037037037	55.6473925925926
0.167283	-15.818142	295.486683	30.895465	56.286785	0.603597	-21.829474	32.221376	0.362486	12.926866182298546	645.1983223249672	12.49345922330097	44.58623883495144
0.165023	-16.135601	289.390308	30.641487	54.23179	0.604303	-4.795805	5.070448	0.525431	13.049183924349881	707.2873392434992	12.822275213675214	56.79215341880344
0.168534	-16.190693	287.50246	31.553145	49.7622	0.614227	-12.742764	-35.15163	0.187017	12.737631459170013	601.4288058902279	12.250566666666666	38.40787333333334
0.149758	-16.031272	238.962768	29.108933	44.492897	0.673122	32.409798	28.331949	0.806815	12.91006887159533	627.3263579766539	12.471766666666667	43.37786666666666
0.15183	-16.181245	266.216577	31.692951	51.554993	0.612096	-37.988804	7.613626	0.820262	13.2251	715.4426786703606	12.793868292682927	52.30609512195121
0.162298	-15.931875	250.87065	31.117994	56.631302	0.630735	29.034953	29.682679	0.894298	12.963259822419534	638.5449600443953	12.679943575418994	50.392604469273714
0.153941	-15.916699	262.178193	33.255988	61.146871	0.655036	16.991766	25.056679	0.257441	13.190142918454935	671.6049656652364	12.609793430656934	44.4690306569343
0.159621	-15.922095	298.176818	29.33986	48.971778	0.661579	6.866627	11.306034	0.203157	12.88185499334221	638.8994127829562	12.37043628318584	40.684676991150425
0.150594	-15.810727	242.482611	28.335344	42.973066	0.655581	19.090982	39.209834	0.393855	13.002192896174863	681.9309489981785	12.747433333333333	53.64568666666664
0.162771	-15.81872	206.005911	30.257741	55.826478	0.594204	-28.368312	-17.908756	0.740182	12.8631	601.4522211668929	12.400355605381167	41.38910582959643
0.15558	-15.848727	246.816024	31.815384	56.023363	0.637582	35.746548	25.740391	0.631408	13.140170874861573	681.0948217054265	12.898000990099009	57.04200792079207
0.166006	-15.897112	230.398107	30.003651	49.593439	0.597321	15.779123	-32.515484	0.273415	12.871364187866927	669.9953101761254	12.71434882629108	54.84152535211265
0.152759	-15.852729	284.846758	29.477646	46.587662	0.665597	12.666022	-16.643045	0.629139	13.043401740812378	684.6242282398456	12.68358	50.20493199999997
0.160524	-16.024624	247.019434	31.413537	48.792247	0.623586	-10.5248	5.200995	0.029274	12.847078378378377	611.780367567568	12.343702339181286	39.94196432748538
0.167204	-16.102624	274.79215	33.012888	66.31075	0.597959	10.710171	29.664753	0.490044	13.17156499477534	702.5023991640547	12.923907531380753	58.17546317991628
0.16413	-15.909957	264.709643	33.322615	66.198826	0.627141	-12.596911	-15.422904	0.43982	12.98546023916293	607.7549775784755	12.167407692307693	32.77197076923077
0.156197	-16.093055	296.53985	30.194536	43.244418	0.638094	15.875772	18.543434	0.532326	13.035565730800991	717.0504252683736	12.993805882352941	65.48877647058822
0.166603	-15.805468	243.425264	29.741826	50.113607	0.62375	-6.216051	32.152733	0.492661	12.71083399715505	588.3292105263162	12.100786567164178	34.02652089552236
0.148734	-15.909727	218.505255	29.212979	41.75777	0.643403	9.63261	-28.317992	0.651003	13.045693220338983	695.8980169491526	12.709292546583852	51.561357763975174
0.159692	-15.935918	215.381257	29.164915	44.165824	0.607646	-24.133168	-17.12809	0.471343	12.712212860892388	608.2937125984254	12.332269811320755	41.81381698113211
0.166792	-15.951241	202.23113	32.434627	52.994487	0.604859	33.875375	21.981791	0.285279	12.80651291810842	602.5446632064594	12.580463636363636	48.572463636363615
0.163916	-16.112847	290.781781	32.417097	57.589589	0.637466	32.127582	-21.9088	0.524978	12.966008424908424	639.0184505494509	12.490831707317072	43.250786991869944
0.154793	-15.991715	216.297984	31.105893	49.237478	0.60289	-33.0563	-31.598603	0.869458	13.00358914431673	649.9805657726693	12.600015611814346	47.273233755274255
0.158325	-16.06105	268.628241	33.58553	66.903547	0.62477	-6.555147	-28.256922	0.011894	13.223139840637451	677.7652749003989	12.633042196531793	45.099837572254366
0.156683	-16.021921	241.129621	31.271388	54.772543	0.645579	17.428154	4.171361	0.214335	13.001364957264958	638.0247692307697	12.487717021276596	42.64511276595747
0.165205	-16.017663	288.321756	31.033197	57.948779	0.606713	-7.162368	26.204108	0.329295	13.070612376237623	693.6428316831685	12.735797247706422	52.28448440366975
0.153995	-15.866536	241.938099	28.764756	43.29647	0.654731	26.589944	-1.26467	0.85669	12.881555775234132	642.2913381893864	12.605332876712328	49.22110753424654
0.160915	-16.110971	250.017183	33.31052	54.400352	0.628835	23.531507	-11.786934	0.344854	12.98138701594533	637.2017494305242	12.622062962962962	47.71914567901233
0.155548	-16.150805	255.518972	32.325276	50.741578	0.631898	16.957316	-15.600267	0.942091	13.118850827814569	693.01670281457	12.907935106382979	58.304757978723416
0.169466	-16.086793	275.364082	33.431914	55.304918	0.619247	-13.660212	-4.897859	0.110118	12.6841	546.9510545454549	12.00486923076923	30.937280000000012
0.158577	-16.012211	248.42834	33.530649	58.149675	0.629822	17.471948	28.459897	0.165869	13.106244	662.6768720000002	12.699066666666667	49.02866666666665
0.144552	-16.080916	227.753525	28.762421	44.830781	0.66201	-8.748795	28.139798	0.265336	13.105149839228297	683.2433971061098	12.437988888888889	40.61232222222225
0.152472	-15.878742	231.536156	30.112538	52.239863	0.643737	24.828293	12.908982	0.709053	13.113475000000001	681.8034687500001	12.826739344262295	54.5684557377049
0.144784	-15.871083	214.365869	31.077933	43.321463	0.656633	23.378303	32.960741	0.778294	13.102667708333334	677.8657890625002	12.786658823529413	53.013455882352915
0.146262	-16.044912	204.30188	32.389506	62.104818	0.616154	-34.622397	14.966782	0.613595	13.26728376068376	655.7807350427355	12.725741921397379	47.151693449781654
0.161374	-16.13548	232.129668	31.054726	51.557248	0.612074	-22.377204	35.399569	0.516176	12.8321	598.9595294924558	12.293714973262032	38.35364866310164
0.160802	-16.149808	251.141937	32.495387	54.743991	0.62848	-3.218356	-6.98194	0.613121	12.976450574712644	636.9554109195406	12.401955263157895	40.30140986842108
0.163528	-15.810396	271.285814	33.671389	57.569515	0.622578	29.946155	13.070675	0.579812	13.034491658189216	654.042507629705	12.809051219512195	54.67845121951218
0.141893	-16.123376	243.131216	30.307875	45.939619	0.648015	-38.464152	16.02551	0.286888	13.07953653250774	637.2181981424151	12.498135294117647	42.03684941176474
0.153717	-16.157618	294.309097	31.802101	52.859784	0.623614	-33.59409	31.779972	0.724559	13.2221	719.3725463917528	12.722142253521127	49.6284042253521
0.14502	-16.163333	219.169397	31.84902	47.277722	0.635813	-28.644819	-20.711368	0.501589	13.088245137880987	641.7178505079831	12.520332323232322	42.713237373737385
0.151661	-15.842348	234.639363	30.011429	52.213999	0.638378	5.475967	22.187669	0.330601	13.191016876574308	711.7248362720405	12.800331182795698	52.79707849462366
0.163897	-15.913436	224.701846	32.000716	60.414181	0.593605	4.562333	-32.979605	0.959298	13.1486768321513	702.2724030732865	12.882953982300885	56.829935398230106
0.146799	-15.969017	241.834418	30.020916	45.730113	0.674406	31.534669	6.519039	0.031996	13.04511272264631	657.7174720101784	12.623805426356588	47.20321317829458
0.161964	-15.925358	251.343785	32.912823	62.002949	0.615007	-4.689584	16.33971	0.751105	13.135309366391184	676.6405179063365	12.629938709677418	46.40574677419354
0.158296	-16.008908	264.480017	32.612527	53.108271	0.614947	-19.789655	26.886729	0.639626	13.104661643835616	682.3816027397262	12.639970192307691	47.657073076923076
0.162294	-15.821154	226.75057	33.140663	61.124009	0.603425	-30.172864	-3.608648	0.728348	12.908596274217585	579.8365171385992	12.288703351955307	36.6335810055866
0.160474	-15.826896	235.576652	31.570503	50.940196	0.648806	37.139788	2.773604	0.765872	12.774928767123287	576.2988356164385	12.273468421052632	37.7275052631579
0.160138	-16.147598	268.681473	33.017425	57.269632	0.599733	-23.814272	-38.821119	0.946158	13.2105	719.3270000000003	12.809341379310345	53.18743103448279
0.164989	-15.848335	246.29368	33.229805	61.831059	0.621289	16.200168	10.404433	0.021674	12.980314876033058	624.1965867768595	12.480539759036144	42.46093674698795
0.15358	-15.981614	217.669458	33.794527	62.486191	0.624124	-9.232528	26.957142	0.994343	13.283047107438016	695.6780479338845	12.660216022099448	45.43529613259669
0.166699	-16.020315	278.876021	33.585298	62.831448	0.607925	-29.729973	26.500987	0.362758	12.830133012379642	563.8558693259976	12.19550119760479	34.64414790419162
0.161968	-15.823405	283.127095	33.802563	67.055117	0.579968	-37.517024	12.659259	0.613272	13.240408056872038	690.7959810426545	12.855732107023412	53.711757190635446
0.157143	-15.981061	296.265834	30.141143	46.562092	0.657061	8.178541	15.23559	0.41887	12.956101164144354	664.5299674039583	12.597085915492958	48.05498802816904
0.147411	-15.830836	227.607735	30.735061	49.809669	0.646663	-4.769896	8.693263	0.252453	13.19664949784792	697.7952625538022	12.645135294117647	46.48705764705884
0.159994	-16.066106	275.55988	29.64034	46.804022	0.665227	32.443422	22.804737	0.525776	12.751197959183672	594.2058408163265	12.330626315789473	40.39631052631576
0.164993	-16.046357	253.70864	33.831981	65.901781	0.620588	-5.756113	-38.738044	0.232396	12.970694074074075	603.3888800000001	12.166165573770492	32.78571475409838
0.158049	-16.074741	266.351794	31.313661	51.845784	0.631848	-24.943617	-25.349369	0.164775	12.875227596439169	597.9132759643919	12.24518280254777	36.22042738853503
0.151298	-16.048909	216.226693	33.426721	62.874664	0.614331	-17.362459	23.962792	0.213888	13.28031301020408	678.3908316326532	12.769897468354431	49.120345991561216
0.169037	-15.982938	210.264496	32.417636	65.939188	0.570831	-15.199775	26.808484	0.980683	13.11484412855377	682.4790197775034	12.761003345724907	52.11800037174719
0.16618	-15.803566	237.615356	33.401923	68.229887	0.5913	38.56852	-38.201398	0.816287	13.217649019607844	703.3793529411765	12.865772897196262	54.59433084112144
0.152402	-15.941915	216.497778	32.355741	49.335414	0.63221	4.571407	-6.319912	0.328878	13.08559107142857	668.300485119048	12.639192391304348	47.4458505434783
0.168267	-16.098326	252.864669	30.528216	53.839089	0.605529	-9.333266	7.764355	0.446552	12.82178709256845	621.7090195567147	12.374665217391305	41.62754347826088
0.165822	-15.867053	294.152437	33.417977	67.37609	0.63548	19.997635	10.477732	0.673527	13.052029787234043	644.0966244680856	12.578154794520547	45.01132602739724
0.151061	-15.980232	288.780585	29.970714	51.388829	0.647962	-24.085999	-5.661588	0.313184	13.1871	709.8029110764436	12.597948484848484	45.371167272727284
0.149558	-15.884817	248.396527	32.9169	62.423946	0.660335	35.47273	19.123348	0.717945	13.29521741424802	693.7961662269133	12.83074596273292	51.33910745341614
0.168048	-16.161264	268.996224	33.759114	56.617268	0.602913	-2.590645	-6.907494	0.768008	12.958867272727272	646.7489636363637	12.580135532994923	47.016426395939085
0.158671	-16.059099	226.565389	32.908755	59.569968	0.588974	-23.371167	36.343732	0.745352	13.234922249093106	708.684510278114	12.864546043165468	54.680742446043176
0.1562	-16.067886	222.175193	33.847828	67.156763	0.609565	-16.048695	22.323465	0.520478	13.269207091172214	679.6892648335751	12.68164794520548	46.14648310502283
0.167013	-16.013407	271.596302	32.00652	56.387601	0.628685	12.095451	-4.193943	0.282628	12.853761596958176	610.4617287705959	12.365776258992806	40.32078129496405
0.158481	-16.193055	299.794825	32.608112	52.105914	0.650248	-9.138155	38.92609	0.430375	12.997579880774962	648.1884828614009	12.345742276422763	38.45335691056908
0.161473	-15.985541	236.188901	29.899559	52.110374	0.599652	-9.925127	24.544365	0.899448	13.062374074074073	710.6712518518524	12.800835537190082	55.69989256198351
0.16084	-16.089272	247.446085	30.776015	48.03944	0.625493	25.33534	-38.930457	0.253363	12.906526086956521	650.4801884057973	12.432253846153847	42.68073846153844
0.153692	-15.813812	245.288989	30.744583	55.270143	0.655156	12.412235	-3.506805	0.726563	13.07310985221675	655.5640788177342	12.519822222222222	42.93802777777777
0.159225	-16.120498	254.737689	33.769889	60.65799	0.614345	-7.648146	-19.476127	0.220989	13.162185897435897	674.5048230769232	12.680563768115942	47.818228985507254
0.142461	-16.014981	223.046223	32.297695	52.81465	0.659626	17.376056	6.276516	0.870332	13.339030501930502	719.3229150579151	12.931892899408284	55.22429349112426
0.160884	-15.872643	248.496456	31.612515	53.697974	0.625833	20.69204	-19.630267	0.752767	13.000254396728016	655.869429447853	12.69024371257485	50.51526766467061
0.157105	-15.899517	249.684181	32.914667	62.264473	0.626868	3.192704	5.681502	0.816751	13.246393877551021	703.7874122448983	12.7981	51.2881
0.143366	-16.156052	217.517642	30.679019	51.307658	0.66279	27.225814	19.375314	0.03156	13.228191156462586	693.2340054421772	12.790475	51.043937500000006
0.161787	-16.147295	212.725779	32.708326	61.584469	0.588825	-22.839873	-22.838321	0.897206	13.124384741144414	668.1690544959131	12.67274	48.138059200000015
0.162703	-15.921548	264.836528	30.82281	52.48941	0.602931	6.973226	-10.913369	0.575585	13.0853829218107	718.2466059670785	12.981365624999999	63.53794804687494
0.163396	-15.837401	290.595025	33.709857	60.179347	0.628966	2.079074	18.553039	0.215346	13.053590297542044	652.5016041397155	12.5286625	43.624993750000016
0.166498	-16.192896	294.823196	32.635154	61.446439	0.598915	-36.678508	-33.816382	0.776598	12.945622038567492	618.2216377410472	12.391356544502617	40.192573821989534
0.157691	-16.096706	251.519824	29.575274	48.602322	0.600792	-19.032252	-25.273217	0.126995	13.06900510948905	718.4448953771295	12.844618382352941	57.9001367647059
0.164383	-16.097756	284.292152	33.241845	62.613785	0.622327	11.636316	5.940073	0.805847	13.092303213610586	669.945845935728	12.749968852459018	51.458062295082
0.157931	-15.818228	255.97721	30.029859	42.731405	0.647307	30.721666	-27.627097	0.448379	12.821605791505792	630.4138223938226	12.351475	40.769549999999995
0.145555	-15.998971	270.383007	32.308253	57.595341	0.653382	-29.966651	15.199206	0.415327	13.312673089700995	695.0986544850498	12.551935443037975	41.48381772151899
0.145599	-16.078109	226.830302	32.749465	66.509264	0.662221	8.250297	-0.649638	0.427699	13.3941	706.9333978873244	12.563480952380953	40.65193888888892
0.149704	-15.901898	207.240412	33.247773	68.558024	0.618507	-21.484719	-13.787253	0.38953	13.323566165413535	670.1677819548877	12.691775675675675	45.36035675675672
0.161311	-16.017254	223.734904	32.732378	63.37614	0.607871	21.953435	-30.801039	0.039488	13.17389189944134	686.1703198324025	12.76130618556701	50.8067036082474
0.146334	-16.099179	271.444974	32.228287	63.340281	0.682401	32.935873	1.227452	0.439899	13.3741	719.8660588235299	12.779347787610618	48.548660176991156
0.154863	-16.183097	209.197248	30.989073	49.588749	0.610521	11.559638	17.825028	0.823349	13.146015584415585	719.8742578849726	13.019534782608696	63.843173913043515
0.161622	-16.05929	243.389904	31.150785	51.201713	0.603162	5.955031	34.13727	0.766712	13.05687133825079	704.795483667018	12.918417073170732	60.8077682926829
0.159692	-15.858533	261.424839	30.686991	48.939689	0.618473	34.40561	32.526018	0.400742	13.043986104783599	701.0806127562644	13.037484615384615	66.86969423076918
0.160059	-15.815578	272.656611	29.824297	56.655954	0.595445	-33.981254	-30.440723	0.151743	13.0551	670.1997825552828	12.726325092250923	51.72067416974168
0.154473	-16.030881	289.320112	32.35968	57.296573	0.633873	-23.789923	-32.161724	0.336314	13.1921	687.4016213017754	12.600203448275861	44.82655172413791
0.161717	-15.978275	291.79981	31.92248	56.555327	0.621992	26.080548	13.37444	0.413021	13.12702490118577	703.6984268774708	13.013321276595745	63.45514468085105
0.142063	-16.042906	216.644134	31.059925	52.028203	0.670123	9.670614	27.880249	0.361882	13.22441690140845	680.0823873239441	12.512782926829269	40.970539024390234
0.156928	-15.845487	295.44953	32.282111	60.287055	0.642561	37.043275	-22.039561	0.298283	13.243621547933158	717.5244934036939	12.867405194805196	54.4411194805195
0.157568	-16.027645	209.187417	33.30981	67.761725	0.6089	-6.003058	27.36069	0.685061	13.282586280487804	695.430690548781	12.723924644549763	47.76166919431282
0.169767	-16.043441	205.606543	30.401805	53.587427	0.575793	10.512329	25.711187	0.963911	12.870728392484342	676.2741722338207	12.838877777777778	60.81575555555558
0.153529	-15.864705	275.319075	31.569288	56.094923	0.607532	-39.659507	-18.058379	0.005462	13.09458645320197	648.937839901478	12.747970370370371	51.06806814814814
0.161678	-15.85823	288.24252	33.323696	58.747139	0.655398	18.64603	18.417852	0.882743	12.94947708830549	614.1130405727924	12.385964864864865	39.48300000000001
0.15025	-15.823384	225.405493	32.438054	51.736802	0.619039	-35.541742	0.376142	0.846434	13.099556189151599	643.4096578581365	12.549808542713567	43.588189949748724
0.169634	-16.027617	263.700341	32.152111	61.245249	0.589234	6.215113	-11.761737	0.286613	13.045365809217577	681.5211275455522	12.817856097560975	55.799734146341464
0.142835	-16.103764	265.623251	30.380543	41.337656	0.687401	14.003658	33.792609	0.861122	13.138966242038215	698.7132929936311	12.770092248062015	52.127199999999974
0.153204	-16.074717	265.276067	33.21269	58.740062	0.632794	-39.818213	13.846558	0.039664	12.839771897289587	539.0956733238233	12.219393333333333	34.55365599999999
0.146564	-16.021863	206.363795	31.834862	47.329709	0.636655	0.516598	12.185904	0.901404	13.215998148148149	711.6406265432101	12.814378350515463	52.86930412371134
0.159025	-16.10177	220.967593	30.448995	49.169116	0.58995	-36.017793	22.928548	0.778642	12.87871336515513	632.9318735083535	12.574150781250001	48.20794921875004
0.147059	-15.936352	256.805465	31.841496	57.346272	0.666081	30.765193	-1.018375	0.964433	13.316754627539504	717.0046072234767	12.930645454545454	55.60055454545456
0.154157	-16.077437	217.3657	29.428705	41.710082	0.635024	21.684002	-7.084857	0.951851	12.887284151785714	657.5017187500001	12.71314347826087	54.02643043478257
0.163053	-15.835397	259.887206	31.87467	54.835911	0.584998	-30.047361	-2.732781	0.906522	13.076916831683167	692.6887029702973	12.752916176470588	52.99168823529411
0.155135	-16.163621	243.863665	31.413568	52.574431	0.639714	-16.325313	9.659389	0.195646	12.935807762557078	607.5376621004568	12.226227659574468	35.044114893617014
0.157191	-16.15644	231.440392	32.74872	57.127794	0.642629	10.531258	24.107343	0.215643	12.980900643086816	615.8275434083604	12.299545312500001	36.56397421875004
0.157038	-16.161095	267.018253	30.992627	55.978155	0.643512	20.006467	16.24659	0.325845	13.094864393268379	677.6178795394155	12.756567836257311	51.90779239766086
0.155121	-15.998886	226.351516	31.250256	53.618521	0.636532	21.805046	-37.980044	0.653794	13.060728378378379	659.2868108108111	12.414560937500001	39.82306953125001
0.158191	-16.023515	203.802484	33.125749	58.55744	0.56608	-32.621013	26.948622	0.450211	13.18155508982036	688.1764790419163	12.988760273972604	60.71084383561644
0.157607	-16.081772	284.092362	32.003282	54.425592	0.653174	31.773784	4.373995	0.759383	13.03762291861553	656.47876707203	12.728250326797387	51.34589411764707
0.150927	-15.926078	269.855115	29.832093	43.592848	0.678994	34.324504	38.072323	0.704586	12.934058990536277	641.2295615141959	12.578901526717557	47.169412977099206
0.156239	-15.990159	220.448535	29.745366	48.436551	0.602525	-31.298848	-36.090529	0.783773	12.9611	656.0601005154642	12.588204838709677	47.80019919354839
0.162072	-15.809813	207.437764	31.648074	59.279893	0.600398	38.498491	4.223933	0.042043	13.116168756319516	685.4680525783622	13.001896226415093	62.52696339622638
0.162549	-16.174616	249.868937	31.784546	56.992086	0.634739	-3.896809	1.381852	0.527077	12.8873096	604.2993808000002	12.143016666666666	33.19229499999999
0.154026	-16.013362	232.032576	30.093864	50.97001	0.624082	4.385394	14.382935	0.01095	13.159406220095693	715.6521220095698	12.865236363636365	56.400663636363674
0.158028	-16.111942	256.757252	33.407017	54.487643	0.635688	1.429255	-4.342717	0.587612	13.050045480631276	652.1582209469155	12.508655555555556	42.94912222222217
0.151248	-15.821808	222.953478	32.758256	57.973018	0.603241	-36.007557	-26.760524	0.352806	13.138731205673759	638.0681453900713	12.745889473684212	49.76223684210528
0.155671	-16.052669	203.14416	32.586735	48.659444	0.631343	14.678006	33.107652	0.143735	12.9147718027735	616.8261432973806	12.440372727272727	42.0314890909091
0.149893	-15.995282	204.557968	32.515272	61.67533	0.621382	-22.473298	-5.446795	0.67697	13.248270967741936	667.7580677419356	12.605500966183575	43.61951207729466
0.164659	-16.0195	276.267767	31.735165	52.495398	0.615011	38.804956	17.473371	0.637628	12.97280945426595	668.9049085318986	12.924067479674797	61.93710081300816
0.16459	-15.821045	252.987954	31.9142	55.128037	0.602417	22.19287	38.153602	0.484512	13.048466013071895	686.665855482934	12.95612766798419	62.116312252964384
0.147071	-15.971252	220.493871	31.556624	51.073672	0.647469	-7.15943	3.154423	0.148007	13.1451	663.5939300476949	12.50350251572327	41.670098113207565
0.166834	-16.174151	286.888814	32.819029	65.448135	0.5958	-23.117595	-14.25533	0.305237	13.0391	643.7877201017816	12.563671428571428	45.057671428571446
0.163776	-15.863684	269.154559	29.989441	49.149216	0.606366	5.092416	-39.273201	0.276102	12.971816157205241	699.7459606986904	12.758555445544554	55.42793762376234
0.157979	-15.820903	256.813143	31.644432	58.719202	0.633142	-1.599384	37.030714	0.008102	13.099295681511471	662.5780539811068	12.539051807228915	43.538467469879514
0.154651	-16.111054	258.529594	33.11709	64.38454	0.642262	-24.708306	32.183484	0.649373	13.12996531986532	633.8235925925927	12.196979032258065	32.40038951612904
0.164462	-15.817776	201.2668	33.971471	69.87081	0.601974	23.971935	6.643611	0.743935	13.135736786961584	652.9382013969733	12.769314953271028	50.856595327102774
0.151512	-15.94262	262.397562	32.743641	56.295619	0.637582	-30.840681	11.922706	0.664491	13.155130303030303	656.0522121212123	12.426074683544304	38.99605316455696
0.147742	-15.968894	247.608457	32.373677	66.20482	0.660831	-1.515856	37.912871	0.031833	13.353276744186045	698.9919767441866	12.504249606299211	39.33111417322834
0.159866	-15.896094	216.67453	33.830075	62.512581	0.610688	-0.020015	-1.993693	0.087282	13.1041	643.4632181303116	12.591311822660098	44.80010689655173
0.166201	-15.981531	290.211698	32.967814	57.656947	0.600232	9.388061	10.190269	0.747087	13.102462464183382	702.687494269341	12.973176923076924	62.10273076923079
0.161068	-16.067258	263.628726	33.958904	63.785757	0.63717	28.202379	14.437578	0.068556	13.079661743341404	643.1147820823247	12.608467088607595	45.60768734177216
0.166738	-16.079533	263.275636	33.256147	54.356455	0.630896	24.246887	19.086197	0.293232	12.801140935672514	589.3779590643278	12.366736363636363	40.61210000000003
0.165703	-16.149957	248.702347	31.856144	45.810616	0.642359	32.133764	24.273186	0.837663	12.59946998706339	551.252018111255	12.167125210084034	36.48649243697478
0.167657	-15.991677	234.014526	32.666602	65.679359	0.586048	20.638625	-38.705427	0.200057	13.154124509803921	696.963741421569	12.832961607142856	54.45883616071427
0.150672	-16.146104	256.997346	31.408624	49.036127	0.64688	24.741665	-14.281744	0.09049	13.182845674740484	711.9600717993083	12.936190395480226	58.68301864406778
0.155469	-15.809875	257.692939	32.065362	57.296879	0.624469	-31.018109	-38.946295	0.697413	13.0951	646.7195000000004	12.439324137931035	40.11078620689655
0.147696	-16.110662	239.787797	31.139152	49.646003	0.659769	-12.492726	35.884784	0.493946	13.0981	657.455520729685	12.29995123966942	35.975324793388424
0.153209	-16.052432	270.564368	29.498055	41.435166	0.65402	-25.569909	9.588012	0.530332	12.856209028960818	629.1212214650767	12.143266666666667	34.20603666666668
0.154282	-16.060318	201.276849	32.720214	56.403485	0.607627	-16.548524	-39.987405	0.133921	13.0801	636.8661012145751	12.637968421052632	46.7730105263158
0.165916	-16.113764	250.922853	30.127285	51.893731	0.61885	2.327608	30.667697	0.105646	12.819149618320612	621.4654465648855	12.386620958083832	41.97650898203594
0.161478	-15.86673	204.132952	30.587447	52.871859	0.605679	-9.692687	-5.285988	0.454649	12.9133912482066	630.1248177905312	12.46049024390244	43.25590195121955
0.156133	-16.094048	203.552037	33.272662	54.001695	0.609069	37.896118	38.17697	0.631173	13.16450402969247	694.8849024390246	13.06663531598513	64.75577992565053
0.16902	-16.137101	293.898776	33.657493	68.384754	0.606445	-15.669458	1.169831	0.962564	13.088953825136612	664.9180368852462	12.49606511627907	42.288847674418584
0.152267	-16.147264	234.799129	29.047137	46.017863	0.628952	-23.644634	-2.531773	0.037899	12.9441	642.2826939351203	12.473766666666666	43.55800000000001
0.141398	-16.047771	205.43419	30.340242	52.591526	0.655386	-8.633198	12.49885	0.467828	13.2781	697.3045801104977	12.549067741935485	41.898961935483875
0.151838	-16.072014	205.201359	31.601522	50.382292	0.622287	-4.169627	-15.65771	0.714973	13.153081873111782	695.2365256797584	12.732590384615385	50.507988461538474
0.160391	-15.925666	287.728079	33.058154	58.123345	0.631039	-27.995604	-23.787835	0.228956	12.897127027027027	583.8661351351353	12.187921917808218	33.98569589041092
0.155143	-16.096554	261.044009	29.303637	41.299509	0.631786	-9.493656	39.184849	0.94361	12.976356064690027	707.5860080862537	12.693914814814816	52.92207037037036
0.164894	-15.95804	222.415662	30.083157	49.500181	0.595796	25.216316	14.76931	0.307885	12.89923469387755	677.8364220408163	12.901781647940075	63.12932434456931
0.157608	-16.194415	262.529335	32.144808	57.180848	0.630607	-3.948327	-12.57702	0.031128	13.103788	667.9455280000002	12.586699999999999	45.25782399999999
0.161157	-15.998302	254.919237	33.167141	57.129012	0.602784	-28.24631	0.95184	0.603899	13.0091	631.6265257595776	12.510781818181819	43.445910909090905
0.155273	-15.906119	270.185873	33.166662	54.911413	0.654941	21.019325	7.052653	0.314501	13.081563700234192	654.2793817330211	12.624766666666668	46.43053333333334
0.162571	-15.813516	233.96424	30.99732	53.532027	0.634568	11.192511	-16.861201	0.148419	12.831103058103976	597.7548746177374	12.213506779661017	35.69494237288136
0.165574	-16.089906	266.603253	30.085915	48.385686	0.616927	21.558257	33.838269	0.655566	12.837376958882855	650.48257098526	12.737938095238095	56.00879380952381
0.154787	-16.063336	210.716397	33.707496	68.170427	0.619076	7.689753	-22.282651	0.967651	13.347921476510066	712.0270832214769	12.876707329842933	52.584434554973846
0.161169	-15.8219	247.875583	31.741486	48.550704	0.630562	39.337772	29.459532	0.003333	12.882180213903744	630.2358812834229	12.685691836734694	52.09010408163266
0.165237	-16.142967	245.636674	33.683166	68.389678	0.593936	18.274431	29.870677	0.336827	13.240148351648351	710.1601560439562	13.011718677042802	60.74973618677045
0.148454	-16.171716	294.619745	32.782127	53.281754	0.654572	-21.2987	31.794304	0.150801	13.2591	704.5284877300614	12.639410559006212	45.42396645962739
0.167635	-16.170261	244.722744	30.946702	58.952962	0.569423	-36.506388	-12.558624	0.459057	12.866825576289791	616.5504072447862	12.597847474747475	48.80582020202018
0.158496	-15.919978	246.673674	33.495333	65.063827	0.623689	18.103619	31.834251	0.029969	13.241225480153648	694.2130243277851	12.831159999999999	52.47617700000001
0.15591	-15.841978	204.33955	31.780848	47.467606	0.645555	39.706606	26.127244	0.849652	12.787602196193264	577.7437964860909	12.339705633802817	39.72392112676056
0.159761	-16.162248	236.536846	32.469267	56.445789	0.576556	-27.900846	15.744789	0.170144	13.118634115138592	684.593236673774	12.909018674698794	58.478772891566265
0.164936	-16.058541	295.758067	33.610914	64.240983	0.618245	-29.291222	39.398292	0.967229	13.042741975308642	639.2182345679016	12.283764383561644	35.94273493150686
0.166842	-16.136851	241.753442	31.303645	56.336183	0.612334	-3.103724	7.516393	0.253003	12.847472395833334	608.7432278645834	12.324254761904761	39.20458690476188
0.155846	-15.810181	294.284613	33.696632	68.472355	0.651699	29.903692	1.511977	0.465118	13.339898866855524	719.9046770538246	12.9277875	55.08872124999999
0.164189	-16.047312	231.30265	33.556819	69.198853	0.607271	1.453854	-8.224107	0.410663	13.136503156384505	657.803573888092	12.579636842105263	44.17379789473682
0.150759	-16.070571	275.135085	32.926172	66.146317	0.665208	-2.186351	-10.296272	0.453151	13.3471	712.4421214953272	12.495791588785046	39.34428411214951
0.168638	-16.169637	260.949731	33.868915	62.118676	0.588731	-11.607165	2.055731	0.597105	13.037847572815535	657.463524271845	12.634462445414847	47.963398253275095
0.153409	-15.911516	251.779743	30.596892	45.021948	0.649069	30.102446	28.014902	0.558992	12.997407619943555	667.3342323612419	12.79821956521739	55.49876195652169
0.152474	-16.08545	287.990469	33.050627	61.627688	0.650733	-19.624459	7.793133	0.229493	13.220372583201268	673.6345039619654	12.447596402877698	39.04178489208633
0.159968	-16.026359	269.538486	33.375967	58.146506	0.612753	-19.213523	37.454013	0.803517	13.161418620689656	689.6237572413797	12.651996551724139	47.21046896551727
0.167613	-15.867868	283.94205	32.939836	63.469693	0.614168	1.4003	0.463666	0.878823	13.045993540669857	660.3272799043065	12.615264772727274	46.96328579545455
0.149363	-16.082387	286.064959	29.686488	40.227871	0.672595	4.24766	24.354121	0.900307	13.027891952894995	693.8029293424929	12.715172463768116	52.08248695652178
0.153257	-16.094643	265.971974	31.391695	50.422685	0.647673	14.08893	-7.427736	0.838987	13.12859293286219	694.2250830388695	12.851379761904761	55.64095595238099
0.157721	-15.844287	256.049568	28.889123	46.268073	0.629655	-13.528286	18.496605	0.631576	12.954718364418937	676.312117647059	12.508728571428572	45.36059885714282
0.148595	-16.182591	214.560845	30.612068	50.014544	0.651734	33.18447	-3.199126	0.121812	13.083086754966887	661.1893907284771	12.704087341772151	49.61669113924047
0.155333	-15.910325	234.292534	29.170262	42.250851	0.622049	32.373031	30.64173	0.709921	12.982795849056604	711.2346588679247	13.03542183908046	68.98832835249041
0.16497	-16.062148	277.556878	32.33357	64.665378	0.606911	-24.818249	-38.656513	0.937858	13.1021	668.8503147353362	12.490150847457627	42.08447457627121
0.147391	-15.856738	228.193839	28.964782	42.760301	0.631606	-32.128639	0.392697	0.895826	13.067166767830045	687.5329681335357	12.567534343434344	45.9331808080808
0.154054	-16.018858	241.82258	33.396084	64.14362	0.594409	-37.880399	-16.645348	0.448408	13.233810247349822	664.3927844522973	12.83285	52.05949999999999
0.141224	-15.988624	250.137442	31.074005	50.126295	0.686667	-1.302186	31.080356	0.069739	13.2521	693.9911661237788	12.425483838383837	38.18060808080806
0.169173	-16.175569	292.55748	32.636194	65.850506	0.609429	-17.547676	-9.68002	0.929275	13.02060988700565	650.6017457627121	12.399258536585364	39.9222402439024
0.14812	-16.153257	248.118531	33.26442	52.569997	0.655428	0.249957	-9.523961	0.71969	13.234656067588325	696.139735791091	12.657203448275862	46.03680068965514
0.169352	-16.066057	251.567654	30.48941	50.754392	0.606154	4.201228	-19.415383	0.927822	12.777322222222223	628.403703703704	12.491294444444444	46.577491111111115
0.1612	-15.893721	234.107806	33.691831	62.770876	0.578488	-27.614272	-10.518688	0.174825	13.1201	651.7647510775867	12.816969281045752	53.35675228758168
0.14868	-15.996392	235.626829	30.325773	50.36259	0.659155	35.672048	26.160512	0.63249	13.124675539568345	677.5931127098327	12.801889473684211	53.21193157894736
0.15498	-15.836883	263.136772	30.385641	52.503407	0.632217	-11.109589	-33.657382	0.77467	13.179139215686275	718.6649411764711	12.711638461538461	49.76665384615383
0.155181	-15.93771	296.630903	31.217246	55.133216	0.643412	-39.093924	-36.264575	0.807547	13.040610344827586	639.9538827586208	12.21960420168067	34.25047563025208
0.166083	-16.140084	219.141655	31.160133	59.109729	0.558755	-30.837252	-27.864634	0.014294	12.941405500982318	645.2580422396859	12.79726809116809	56.338284900284926
0.162716	-16.125453	206.429788	31.123865	55.613984	0.618183	19.025734	34.398781	0.915663	12.892275903614458	616.296855421687	12.51615172413793	44.94124482758621
0.165185	-15.906298	204.71314	32.792646	63.037025	0.6061	12.810221	-18.000574	0.863673	13.000502836879432	630.351904964539	12.55636815642458	44.85217430167598
0.153179	-15.871149	203.298482	33.694132	59.165807	0.623199	13.132935	5.390144	0.245346	13.227587591240876	683.4383897810224	12.790080487804877	50.83631268292682
0.158339	-15.947287	290.881469	33.4908	61.149328	0.615199	-16.391344	-39.104549	0.118235	13.2301	699.36381443299	12.770847572815534	50.666013592232986
0.168208	-15.883893	262.412026	33.444896	66.886615	0.601416	34.976275	16.180326	0.083855	13.108466383380547	672.3778545797924	12.91226049382716	58.076230864197576
0.162991	-15.911557	244.810877	30.075527	53.832787	0.601451	5.102772	3.752125	0.754935	13.068248148148149	709.1652116402116	12.916193495934959	60.5835349593496
0.150369	-15.871136	298.684091	31.765557	62.64893	0.639505	-39.347105	30.396389	0.124803	13.186612121212121	651.5735757575762	12.547226436781608	42.276955172413786
0.153361	-16.112862	232.485698	30.900304	47.811118	0.645576	33.877816	28.324101	0.021574	12.99420177514793	651.9452899408285	12.7161	51.6451
0.150379	-16.016963	284.577314	31.558327	61.095336	0.67087	23.252008	13.041257	0.391172	13.301059141981614	718.2723054136874	12.842815277777778	52.36195486111111
0.156091	-15.911782	268.783822	31.86001	47.911729	0.647162	-15.510302	-12.05653	0.226713	12.9051	615.2061733746134	12.208958267716536	35.087243307086645
0.154399	-16.013782	293.473924	29.920776	45.214342	0.646927	12.962376	-4.215665	0.728499	13.08498821490468	717.7998050259969	12.967664102564102	62.82020358974359
0.152104	-16.115704	226.557989	29.095703	45.082245	0.610071	-35.076996	-35.539732	0.414231	12.935361203585147	649.5005313700389	12.606208870967741	48.82437379032259
0.168054	-16.073734	258.531613	32.89411	61.730079	0.580834	38.290427	-33.948352	0.63856	13.154145572916667	717.1526946614587	13.036603875968991	64.31445038759688
0.159301	-16.131654	211.336211	33.484674	62.629639	0.559105	-33.058164	13.510113	0.216518	13.215611363636365	689.5525340909094	13.057323350253807	63.03867918781729
0.160038	-15.980362	268.97344	30.592759	45.067206	0.648004	24.78452	27.700713	0.628967	12.812509881061299	620.7317410795976	12.532153333333333	47.134321333333375
0.15891	-15.816192	283.696125	30.026034	54.264906	0.616085	-28.948685	-10.214734	0.314437	13.0481	670.4912916666668	12.585609433962265	46.43598490566039
0.155448	-15.900131	235.672889	31.139668	48.654155	0.649742	22.185961	-0.850369	0.587299	12.916092366412215	622.8623409669214	12.482239705882352	43.470038235294076
0.153281	-16.019605	247.560645	33.429278	54.156479	0.648229	-6.112989	-16.040745	0.594359	13.086646052631579	647.0239671052633	12.34646	37.216509600000016
0.152588	-16.138307	259.529964	31.353914	50.238831	0.64651	-15.634818	18.922811	0.782743	13.101333070866142	678.0417984251972	12.443568531468532	40.70489860139862
0.149993	-15.894534	227.804525	32.859852	60.858273	0.657018	20.006879	24.485622	0.763044	13.193633523537803	658.749734664765	12.576716541353385	42.98110751879703
0.153835	-16.198739	299.306194	31.377315	45.121774	0.655673	-25.924102	16.237902	0.092691	12.9061	622.6665306451615	12.230848031496063	35.911907874015725
0.160381	-15.954175	292.346768	32.513182	58.160233	0.631332	11.747669	29.09016	0.248276	13.14326004540295	694.533300794552	12.818363157894737	54.005818947368404
0.169702	-15.83009	243.950428	32.462631	52.782116	0.61051	18.832305	21.567865	0.95303	12.771898283261804	599.6044635193133	12.48677597765363	45.577702793296076
0.16815	-16.169618	286.049694	30.805761	56.758404	0.606819	-5.908312	28.397878	0.14233	12.933307196029778	654.4992196029781	12.563825	47.20151349999998
0.166303	-15.855917	207.144072	32.893751	66.105315	0.5988	-6.050885	-23.35698	0.559748	13.000966366366365	619.7770900900903	12.417258730158728	40.11204126984124
0.151434	-15.823905	244.314038	28.765439	47.254911	0.649833	38.573599	31.208156	0.099277	13.082318472468916	695.712148312611	12.918553201970445	59.84534926108379
0.155794	-15.843735	282.07375	29.261591	46.558523	0.640636	14.292677	12.604065	0.219945	13.067627824620573	713.5447453625636	12.925443137254902	61.1369411764706
0.152681	-16.175003	238.570323	31.911024	56.889554	0.653107	11.956558	-16.304944	0.30596	13.103519656786272	653.2726645865838	12.439595726495726	39.81253504273506
0.166823	-15.86869	240.935517	30.767872	54.127092	0.589936	24.154744	-17.339905	0.716857	12.99608120805369	693.168159731544	12.99489389312977	65.67798015267172
0.154322	-16.09809	211.061019	32.088365	59.251439	0.637879	13.983596	29.380535	0.404064	13.0903769726248	643.8013204508859	12.496632894736843	41.686987500000015
0.168215	-15.83941	255.174443	32.89656	66.495307	0.626202	3.882415	35.397946	0.334595	12.899156872037915	593.0129857819907	12.121142372881357	32.2112245762712
0.154045	-15.942946	214.707289	30.164153	47.492381	0.615571	-27.281674	15.549701	0.233123	12.8741	607.0247470817122	12.438104566210045	42.61647260273977
0.165434	-16.017762	267.996428	31.892983	59.735001	0.623653	-24.160191	7.915441	0.023214	12.72258546511628	539.057959302326	11.99572962962963	30.111455555555587
0.167171	-16.012126	254.037592	31.663079	51.808363	0.605872	8.39529	-18.848407	0.78802	12.882260356347437	646.9559599109134	12.646202564102564	51.00998666666666
0.167314	-15.869351	269.603001	33.317841	65.120005	0.597622	-37.978888	14.03625	0.304973	12.747262849872774	530.6669974554712	12.191913559322035	34.849438983050874
0.15801	-16.154041	299.18464	29.63492	50.910755	0.63236	-17.523037	-6.65988	0.239469	13.065292362093352	698.7021371994342	12.624371739130435	48.22764347826092
0.141335	-15.855993	225.427985	28.426753	41.338778	0.671378	25.959315	-24.923991	0.344203	13.154211607142857	710.1287745535718	12.68538	48.77810800000003
0.148785	-16.042746	215.078048	30.018965	49.473163	0.647852	6.063988	10.024243	0.687796	13.1111	678.026	12.604734615384615	45.90082307692304
0.152442	-15.963774	226.270746	30.479727	48.470715	0.6214	-31.256861	-7.67893	0.22784	12.89731581769437	600.9086943699734	12.421726865671642	41.4801686567164
0.147438	-15.885713	229.338385	28.823085	44.26124	0.645917	-18.009809	3.080509	0.244586	13.053103086419753	673.1370246913582	12.483742857142857	42.78239285714288
0.165321	-15.995719	222.920114	33.6768	62.095039	0.623671	21.863138	12.222871	0.77608	12.889009567496723	588.6188505897775	12.344683333333332	38.54530555555552
0.1475	-16.126894	242.416212	32.868019	50.595687	0.650342	-0.652019	38.098589	0.520645	13.24272	706.19366	12.718544444444444	48.44633888888886
0.148941	-15.92611	225.796223	29.176277	42.892942	0.642618	-6.589721	-35.910028	0.010177	13.037390140845071	682.7235338028172	12.550011949685535	45.51919811320757
0.165969	-16.140258	259.781956	31.790313	60.275986	0.590901	-10.205674	-1.177507	0.444719	13.097767461263409	692.5434982121576	12.776164516129032	53.391245161290335
0.164635	-15.986486	231.388631	32.276953	56.050831	0.575419	-19.388553	36.872531	0.08583	13.004132258064516	662.5141451612907	12.782646052631579	54.84251842105262
0.16586	-15.899869	201.472315	33.87705	66.844346	0.603439	31.608406	11.857651	0.758873	13.034660714285714	628.2430571428571	12.700195238095239	49.439660952380905
0.148701	-16.018942	223.163593	33.142495	64.42136	0.657451	21.666918	-13.884245	0.02204	13.2601	668.4133900826449	12.487789655172415	39.34996206896556
0.154096	-16.157363	286.796497	31.368473	46.71103	0.650988	25.400412	17.861991	0.581366	13.075768449197861	694.0321844919789	12.92291443298969	60.14278969072167
0.156574	-16.053552	269.438994	32.084746	60.415717	0.629968	-27.133507	-7.216449	0.894103	13.173251898734177	678.7538860759496	12.445578260869565	39.80806521739127
0.165897	-15.847486	299.13199	31.16309	54.454695	0.61186	-33.111398	5.825327	0.112275	12.756050481430536	574.9442200825312	12.239693406593405	37.272490109890086
0.162982	-15.930773	269.2402	32.227086	56.942365	0.599679	-7.810598	-4.30037	0.135803	13.116461176470589	696.7339482352944	12.817208870967741	54.80012016129033
0.155393	-16.153878	226.213565	33.22984	65.948454	0.618216	8.035552	38.096043	0.103641	13.327556	715.3630680000005	12.88035925925926	53.39460740740739
0.15148	-15.913405	291.310464	32.153894	51.189587	0.66063	8.127397	-19.014595	0.95354	13.201374436090227	710.1090150375942	12.837433333333333	53.897866666666665
0.142412	-16.197769	233.92708	30.512829	50.177879	0.673253	33.85552	-29.655543	0.609015	13.246115604681405	702.3985929778935	12.51865	41.18680499999995
0.156784	-15.877396	206.149611	32.341441	49.937298	0.618037	6.351831	21.193843	0.481686	13.017289580318378	657.4519160636759	12.644194527363185	48.59696318407965
0.165884	-15.861309	259.255312	30.138684	51.269661	0.606205	-22.13858	-30.559628	0.141459	12.764941688654353	600.2345197889186	12.319971794871794	40.26517333333332
0.165298	-15.973942	200.459169	31.191915	57.934701	0.590193	3.573616	15.103752	0.810355	13.027923225806452	673.0808064516132	12.755921576763486	53.318769294605815
0.16198	-15.854524	294.297997	32.897745	63.510304	0.591277	-37.337441	2.418278	0.976997	13.2471	715.7106688741725	12.793146511627906	51.803248837209296
0.146439	-15.870997	213.046311	29.713626	41.622286	0.655848	5.987701	-10.585772	0.7513	13.014926580226904	666.4005672609405	12.527725	44.54536249999996
0.160612	-15.883288	210.576317	32.049842	49.223313	0.618492	37.520566	-37.737582	0.053767	12.8802888	623.4422848000004	12.35654	39.980708
0.16437	-16.052619	254.57294	32.200056	58.564276	0.621533	7.19316	14.668621	0.994653	12.981376214833759	641.7705447570332	12.564630120481928	45.73852891566267
0.140558	-15.967693	215.044821	31.375992	46.852876	0.657974	-14.880989	38.440314	0.017448	13.151095008319468	653.5871198003329	12.476949056603774	40.54387735849056
0.159645	-16.037867	216.309007	29.962685	49.073165	0.612346	18.182058	24.836555	0.022792	12.971367670915411	676.2314565469294	12.806108695652174	56.775552173913006
0.145938	-16.014997	217.055197	30.520694	46.755929	0.647855	-12.223095	10.979742	0.762531	13.1471	686.4644931506851	12.513055974842768	42.50261383647798
0.156366	-15.987996	256.102408	32.715372	51.197996	0.649348	39.133159	13.048913	0.889618	12.982894994040524	634.8055208581649	12.66770736196319	49.44499386503069
0.160022	-16.191667	263.19223	29.833291	50.226587	0.596025	-27.395319	-16.600589	0.286087	13.002538813349814	689.1451433868976	12.736192592592593	53.81526851851849
0.162235	-16.006314	256.165248	32.410461	51.737842	0.63924	15.685247	35.067015	0.186825	12.8479687150838	604.1793770949726	12.336816417910448	39.31008656716416
0.158371	-15.96446	283.911504	31.468323	49.052929	0.642543	11.395154	-29.800287	0.704815	13.002777083333333	668.9440138888891	12.591236363636364	46.97117803030305
0.168013	-15.824203	200.241625	32.241323	61.84023	0.582014	25.148833	-9.295712	0.660497	13.060044134078213	674.0693780260707	12.94830224719101	60.96081235955053
0.148495	-15.839889	216.255726	29.294598	44.729082	0.62969	-19.546966	4.567788	0.694515	13.11361519536903	702.0700853835025	12.652273913043478	48.53255652173916
0.158954	-15.896774	268.906129	33.661062	58.903072	0.628801	16.120236	3.951088	0.890613	13.167946460618145	686.8697577268198	12.884382051282053	55.93802564102568
0.14654	-15.951606	226.740452	32.06772	55.120715	0.636538	-31.364227	-15.206853	0.494654	13.125524962852896	628.4035601783061	12.459174712643678	39.84048908045977
0.161814	-16.009057	270.123395	33.127201	67.949552	0.601531	-11.626518	-27.21994	0.002028	13.2351	694.0721418181822	12.807956540084389	51.87440590717299
0.163587	-15.870627	299.21717	32.886128	58.256506	0.632731	-6.524722	35.267776	0.061397	12.975877166437414	631.7447441540583	12.379958108108108	39.52990743243243
0.156942	-16.057281	298.762792	30.126207	51.21261	0.624042	-39.674387	-16.82608	0.562518	12.990403437967116	650.7008011958152	12.458583516483516	42.52666703296703
0.162955	-15.969045	291.426162	32.557896	63.212348	0.599204	-28.037362	-28.523481	0.711388	13.184657486631016	697.8094732620323	12.712185470085469	49.326801709401664
0.146743	-16.198949	224.34428	31.171903	52.491368	0.668151	29.260303	1.653575	0.244386	13.09264919236417	645.6680866372984	12.521414049586777	42.45306198347109
0.144574	-15.854076	267.52654	29.729391	40.908345	0.696937	28.736932	7.14513	0.316537	13.018342045454546	660.1400181818183	12.582041747572816	46.222245631068006
0.151799	-16.155253	239.110471	31.670088	46.363246	0.632538	-31.883757	-24.47883	0.863473	12.955151242236024	623.7602344720501	12.312297452229299	37.73049299363056
0.164842	-16.030375	226.504993	30.000503	52.065056	0.595415	27.755549	-32.682235	0.53044	12.963995639742674	687.6957848463189	12.838104405286344	58.71320264317184
0.158102	-16.043167	298.250984	29.311925	43.640306	0.642863	-17.386745	12.34801	0.234162	12.894182962962963	662.9592148148153	12.412459477124184	42.731164052287546
0.148992	-16.178237	244.843745	33.263133	62.184942	0.638876	-31.371913	23.252467	0.650142	13.2115416	645.8209824000002	12.400566666666666	37.25737333333334
0.151268	-15.955331	202.258967	31.837553	52.108637	0.612957	-22.432138	-7.843683	0.362589	13.08386495132128	646.4548998609181	12.639288284518829	47.07458828451886
0.151664	-16.106037	251.455407	32.211823	54.619904	0.624413	-34.192806	29.193979	0.324327	13.050300557103064	622.8032562674097	12.508833668341708	42.45750251256282
0.153341	-16.156045	237.505882	33.42993	60.404459	0.634687	27.06576	19.279737	0.667588	13.25949211136891	698.6108074245941	12.952543349753695	57.207623645320155
0.165585	-16.058654	212.591147	30.665845	58.181871	0.571332	-35.142868	29.775592	0.9583	12.93133900789177	636.4007497181512	12.617026739926741	48.90306153846153
0.161661	-15.918323	273.899005	29.387637	43.96504	0.635966	-9.112224	35.542305	0.742269	12.799168669527898	639.3672203147355	12.324295804195804	40.651250349650354
0.156741	-15.803495	231.971843	30.823878	57.244656	0.602785	-39.971857	31.421962	0.547079	12.949528035043805	599.3571038798499	12.493184112149532	42.976452803738304
0.150295	-15.952533	273.037016	32.691415	56.524391	0.66607	34.041119	15.881351	0.296271	13.229798869475848	693.1931736896203	12.84656875	53.24560874999998
0.15078	-16.099756	269.372544	32.807899	62.624786	0.657035	-11.557819	31.465388	0.196177	13.250926923076923	677.9692403846154	12.417084000000001	37.747828
0.152894	-16.180398	281.714817	32.053743	49.376456	0.667066	3.173771	29.368933	0.779419	13.044462637362637	659.3993260073264	12.481205263157895	42.16400526315789
0.144509	-15.94458	268.084625	30.557148	46.992602	0.692456	38.410049	18.804274	0.284529	13.136659510567297	678.5871546162405	12.707884615384616	49.23234153846153
0.149758	-16.137031	283.682853	28.688621	41.428957	0.672845	13.460478	24.324439	0.408099	13.022765677546984	694.660678536103	12.758964864864865	54.08100270270267
0.167078	-15.982066	277.039569	31.573577	51.914894	0.598088	21.463094	-31.368879	0.826679	12.967090161630358	687.542725228391	12.873190909090908	60.22235454545454
0.161261	-16.176994	208.903097	32.098323	53.220072	0.587968	-12.210077	-11.033214	0.384745	13.033319178082191	674.0531461187215	12.755668265682656	53.38284981549812
0.166351	-15.912996	251.042853	32.382897	61.629057	0.601576	33.024253	26.517688	0.601626	13.080960957642725	677.3569530386744	12.962601992031873	61.257531872509944
0.158983	-15.925545	234.528227	30.561159	50.684604	0.610205	-16.555273	-39.184295	0.608345	13.009423568575233	670.411880159787	12.585587684729065	47.06174187192117
0.155185	-15.973872	267.570686	32.887754	55.275459	0.629192	-24.291501	-33.472624	0.777803	13.1591	679.6519817629182	12.527449112426035	42.69740059171595
0.156247	-15.817306	264.952215	33.720869	56.172337	0.643829	-17.751193	25.390349	0.41955	13.002909825673534	612.3741014263078	12.185858064516129	33.15376935483873
0.156387	-16.188287	237.566182	29.977664	46.625834	0.63538	-22.180788	-4.964592	0.997051	12.8681	621.7350724637683	12.169257142857143	34.65792071428571
0.142882	-16.168122	221.621278	31.050792	51.085924	0.659183	8.825491	-0.293532	0.026489	13.28523190184049	712.5494539877303	12.75158447204969	49.07934099378881
0.156939	-15.963913	222.541827	30.746927	45.143946	0.620574	34.947653	-24.800359	0.654437	12.966380078895464	675.9332189349113	12.788804081632653	56.033410204081626
0.169482	-15.867395	296.502677	33.420115	68.33991	0.602788	37.336463	37.984758	0.526429	13.133045986496624	687.1969887471872	12.998143307086615	61.99372559055116
0.155721	-15.846273	244.763783	30.362665	51.933895	0.644278	37.698809	-20.772404	0.699622	13.028393466223699	660.0635791805098	12.609574452554744	46.96137299270077
0.159467	-15.922411	210.688554	29.515184	46.94588	0.600877	-4.764608	-31.36171	0.239897	12.946165882352942	688.864777647059	12.730183333333333	54.67089166666664
0.163637	-16.058309	253.253986	31.212994	53.370012	0.579991	-27.598028	-15.363716	0.332896	12.976191324200913	670.4451598173517	12.745895918367347	54.18191020408166
0.149834	-15.862941	240.189122	30.08205	45.310875	0.656562	27.768328	-17.500619	0.272518	13.04834439701174	673.7255901814303	12.670933333333334	49.30813333333338
0.161601	-15.975319	278.623738	30.069267	52.479002	0.634625	23.74268	-0.690418	0.381572	12.972807979626486	665.0419320882856	12.768680110497238	54.691412707182344
0.167668	-16.162181	240.816321	33.634364	62.97473	0.59043	-30.974194	-36.327965	0.731372	12.859043758573389	575.3981865569273	12.300561538461539	37.58492769230772
0.154234	-15.820235	280.316198	33.834103	60.102591	0.651167	-23.275757	26.411571	0.919785	13.192464102564102	670.4530102564107	12.269225	34.1434625
0.156298	-15.967614	242.298492	29.752131	43.494077	0.642006	-10.334052	-6.488337	0.888675	12.858106116207951	636.063278287462	12.260692592592592	37.67467185185188
0.157741	-15.889629	249.853378	30.390009	44.192682	0.634829	11.571295	-10.88603	0.024924	12.907058579881657	657.2314520710061	12.617374853801168	49.71223450292394
0.157502	-16.028563	240.513981	33.44127	55.064541	0.622311	13.699158	-13.14735	0.298241	13.133835218508997	681.6229511568127	12.809319387755101	53.39993775510202
0.144233	-16.089448	252.163143	29.06053	40.382855	0.671109	-1.628368	17.129612	0.226771	13.120179295154186	710.9411541850225	12.634793430656934	47.727328467153264
0.156066	-15.958199	263.763322	29.330357	40.916932	0.655523	33.563889	30.574067	0.531585	12.82656425255339	639.0671346332408	12.638202409638554	51.642674698795204
0.157304	-15.86747	216.923558	32.802946	53.017974	0.638546	17.373476	23.240977	0.940297	12.921615561569688	606.247814614344	12.4011	40.237460000000034
0.15744	-15.821814	219.86497	30.924355	48.540712	0.6355	39.493535	11.226271	0.380173	12.897252334152334	625.2975749385752	12.63401256830601	49.561110382513675
0.160775	-16.016824	296.153463	33.370978	60.157575	0.661668	36.125899	11.822305	0.693328	12.977472430471584	619.6835441354295	12.472491304347827	42.02300956521743
0.14141	-16.007076	243.639945	29.463502	40.279158	0.677048	16.341112	21.454834	0.053184	13.166643737574553	714.6086630218691	12.825166225165564	54.35334900662256
0.162072	-16.062496	270.06763	30.345049	53.062783	0.631717	-7.593369	6.803395	0.191912	12.911266431593793	634.0778843441468	12.349120134228189	39.60585906040268
0.162941	-16.060541	266.643246	31.009759	54.730104	0.636793	-13.69617	24.159979	0.324795	12.8231	590.2985624036983	12.048091379310346	31.2549956896552
0.161466	-15.878035	298.797513	32.723055	67.662781	0.629553	-5.553068	-29.804736	0.313471	13.22484074074074	699.6975925925931	12.605417567567567	44.57706824324322
0.166663	-15.861796	215.291062	33.245304	66.659399	0.61377	11.309364	15.16001	0.971795	12.962882738095239	608.1559836309527	12.379727450980392	39.03195947712416
0.150401	-15.900594	208.040941	33.480377	56.562615	0.645955	27.171337	11.865174	0.317536	13.119624752475248	641.6004059405943	12.606980503144655	44.834505031446554
0.153875	-16.045212	205.568364	32.523601	55.603557	0.635327	36.128128	-34.571072	0.112148	13.052529590017825	636.5068092691625	12.34383282442748	37.35412748091603
0.156868	-16.064597	256.170574	29.917761	49.328714	0.617529	-25.247686	12.325677	0.493211	13.010458543417366	670.6665854341738	12.564147619047619	46.36642571428575
0.148398	-16.195244	252.357397	31.931482	48.250925	0.636509	-39.393699	-1.252093	0.684638	13.017477708978328	622.1720309597524	12.384294968553458	38.99240754716979
0.144549	-15.897685	240.305022	32.036551	50.019127	0.655847	-33.539118	-7.036949	0.052295	12.922316560509554	565.4397261146498	12.18922403100775	33.29699999999997
0.156449	-15.880754	298.088606	31.332122	51.436273	0.667366	13.272808	39.529047	0.275381	12.997814123006833	650.4601446469251	12.496999159663865	43.29474789915969
0.151311	-16.007318	252.741049	31.922044	61.579221	0.662666	24.740133	-15.953769	0.498089	13.213335294117648	677.6041176470593	12.54492857142857	41.958582857142865
0.143125	-16.036581	268.312031	31.411132	46.913597	0.691859	14.285985	18.542478	0.841488	13.190547136563877	690.5549702643173	12.687199099099098	47.68919549549546
0.164098	-16.099564	203.365264	32.700218	56.1198	0.588604	18.998797	5.816067	0.243306	13.059697269624573	682.0223811149037	12.9246	60.2065
0.15758	-16.174278	219.207805	30.35994	55.041859	0.58057	-33.156323	8.643143	0.859346	13.167770520231214	717.205271676301	12.905291222570533	58.32133949843263
0.168681	-16.134057	296.928072	30.760004	55.291092	0.615654	-4.204054	-0.373642	0.930799	12.903932089552239	652.9723843283582	12.534842857142857	46.49726400000001
0.160193	-15.946489	282.179795	32.912259	55.698603	0.619307	17.272154	-16.608248	0.24635	13.16639242569511	709.9092444870565	12.975529245283019	60.827928773584915
0.150888	-16.139078	238.799557	33.11153	59.941731	0.64134	20.461044	8.305368	0.030832	13.303626174496644	710.2305395973156	12.890504255319149	54.04270638297873
0.153497	-15.832817	220.500244	31.429551	53.861063	0.619597	-5.280581	-36.590671	0.660476	13.221466621067032	715.0875772913819	12.7861	51.7653
0.154423	-16.133681	262.178981	33.862431	67.679669	0.617614	-22.408819	-38.391592	0.436016	13.355020723226705	709.2956620305985	12.755221951219513	48.06850780487805
0.16363	-16.039027	250.360348	30.459538	50.800459	0.605862	-38.800311	-13.681713	0.641632	12.663021727395412	550.6052172739546	12.146704790419161	35.28109161676647
0.161684	-15.857813	269.625032	33.26761	66.617201	0.613929	39.983181	-14.807135	0.512241	13.27151156747695	718.1541458507969	13.03948028169014	61.48053380281689
0.150041	-15.851097	253.43509	29.164784	47.098757	0.655909	36.720366	-18.524208	0.774021	13.120862078395625	703.9101048313586	12.832066666666666	55.247204
0.167139	-15.973637	214.503244	30.603455	56.719499	0.584427	-11.749115	-12.55396	0.488192	12.935776436107854	651.9933716295432	12.612340963855422	48.97634819277106
0.159293	-15.99679	248.28167	29.947974	49.75267	0.61347	27.008871	10.638994	0.937681	13.067426681448632	712.8258410938658	13.07503893129771	68.63209465648853
0.168008	-15.842925	255.960432	29.956853	46.091756	0.627037	8.836765	-25.121036	0.2894	12.639526065162908	588.4695313283211	12.147091452991454	36.22016324786327
0.163281	-16.150585	230.061087	30.335656	48.190589	0.606886	30.40184	-21.619804	0.787018	12.887444394618834	664.4853273542606	12.794721495327103	57.80099859813081
0.144473	-16.1561	251.754499	31.303142	48.769313	0.689115	27.940898	18.798997	0.118832	13.104143835616439	654.455665753425	12.511167307692308	42.11995384615388
0.163918	-15.933782	266.87502	31.577728	57.81503	0.584185	-39.757751	-17.431004	0.161063	12.8621	595.6202880000002	12.554176045627376	46.58149163498096
0.166398	-16.122044	238.397199	31.068206	47.814779	0.637478	33.314799	1.650388	0.951083	12.608918181818183	553.6608181818184	12.17565172413793	36.657779310344864
0.151073	-16.157723	245.049176	33.146509	64.70357	0.61717	-35.004542	-10.521579	0.723481	13.315063068181818	687.0107230113637	12.692480952380953	45.99652095238095
0.157784	-16.185661	290.063036	32.589972	63.302563	0.590598	-31.670297	-4.063424	0.083167	13.2761	714.253664733179	12.973697402597402	58.67799870129869
0.158166	-16.09645	286.82842	29.726662	42.547152	0.641402	8.728807	-32.573424	0.696039	12.911949957374254	678.3742702472296	12.618043262411348	50.079679432624125
0.167832	-16.109632	233.308725	31.637279	49.41703	0.615179	21.718753	-8.564737	0.919595	12.718203023516237	593.6440862262042	12.43888787878788	44.69270909090908
0.166732	-15.918489	222.029491	29.919974	51.32173	0.58853	-17.455303	-19.970303	0.522319	12.802123086269745	633.561029161604	12.487623012552302	46.37305271966524
0.146879	-15.898243	233.285524	30.628633	54.115381	0.663425	16.620294	-30.653897	0.272431	13.207919112627986	687.8220494880551	12.439041176470587	38.97300588235293
0.158336	-15.881096	294.091632	33.636922	59.004474	0.621378	-28.358531	-13.120812	0.233235	13.069274337517435	636.5047894002794	12.509407692307692	42.4892369230769
0.154795	-16.122891	253.551636	31.807455	51.18722	0.634695	-27.216941	-31.384922	0.246216	12.894084939759036	591.4054397590362	12.239745161290323	35.678934838709694
0.15837	-15.870722	274.604947	29.643966	46.232142	0.611161	-38.621262	-31.818985	0.444019	12.8421	628.3648226466577	12.453790476190477	44.34099047619046
0.164942	-15.933743	232.734867	29.671703	45.703073	0.616322	6.493708	16.831361	0.755494	12.735074489795917	625.0821377551022	12.440437078651684	45.40628988764042
0.165408	-15.831279	263.269053	33.48064	60.965859	0.609373	34.205207	-6.286475	0.81125	13.0802611328125	668.9051533203126	12.90984537037037	58.499548611111095
0.143981	-16.149955	258.85412	31.899617	50.761581	0.686952	37.106026	-0.979537	0.523901	13.198414950980393	680.0071776960784	12.668006542056075	46.58491121495325
0.145462	-15.883058	258.595382	32.948019	55.722096	0.672813	-3.170546	4.642829	0.917466	13.313837654320988	707.8553425925926	12.581983928571429	42.37089196428569
0.147624	-16.029618	200.575435	32.926424	56.153372	0.653626	30.635487	3.576572	0.123506	13.1071	631.9572230769231	12.523456643356644	41.996283916083925
0.166796	-16.050854	276.156385	31.28185	58.893548	0.609339	39.136712	-19.379887	0.590336	13.02399385898408	675.9343055344963	12.848675	57.3148625
0.144594	-16.016277	206.09872	29.936523	46.72316	0.65393	6.620485	-13.850052	0.283281	13.136668106312293	682.4724102990035	12.59822987012987	45.40422792207795
0.16762	-16.030721	279.237411	30.42559	54.249027	0.621739	14.490259	-18.121265	0.253307	12.864776274944568	636.4833370288248	12.538342038216562	46.81202611464972
0.140242	-15.894626	206.511887	30.881017	44.456928	0.668974	22.970009	15.401526	0.833197	13.151757393850659	674.4665666178626	12.701147297297297	48.56135202702699
0.160944	-16.065319	278.56141	33.454768	62.78594	0.616756	-37.568943	-28.879636	0.839879	13.011526626323752	611.2976974281396	12.278682781456954	35.67199470198675
0.163892	-15.931791	243.43795	32.345883	60.775243	0.601099	10.42077	9.2425	0.219326	13.135802819956616	693.1589154013017	12.869225523012553	56.33880878661087
0.155386	-16.070602	273.202915	33.745382	61.882496	0.652974	-1.682613	-8.814735	0.099613	13.136004477611941	649.0585343283584	12.353184033613445	36.766144537815116
0.157563	-16.120608	240.40992	29.624731	44.08006	0.630845	10.688156	-0.080235	0.808438	12.902732520325202	664.9823934959352	12.683186021505376	52.615086021505384
0.146401	-15.866063	244.561729	31.18716	53.306962	0.662227	-20.673817	-3.048392	0.899408	13.2159853046595	684.1834193548389	12.302708695652175	35.06570173913047
0.160935	-15.998201	215.445504	32.348014	60.010901	0.600471	12.623193	14.394351	0.419023	13.176543349753695	700.2124679802959	12.929395546558705	58.221848582995996
0.166481	-15.866814	261.467168	31.533455	53.141192	0.627252	1.002865	34.837037	0.744742	12.814356338028169	606.0123887323945	12.256433333333334	37.40501333333336
0.14677	-16.039015	256.016077	29.375508	45.734419	0.662038	-19.425769	13.106721	0.839248	13.150681911262799	704.672558020478	12.445884615384614	40.63043307692302
0.142275	-16.098366	249.248639	32.41044	51.976982	0.691079	23.605985	18.355768	0.362169	13.21038201438849	669.9379841726619	12.548001960784314	41.997427450980425
0.161391	-16.008411	247.417085	29.768365	46.817484	0.639334	27.772023	24.495514	0.626095	12.78485054466231	613.3691590413946	12.50672658227848	46.51592848101267
0.159649	-15.86238	248.237357	31.451543	55.729237	0.599455	-24.371665	-27.643815	0.399635	13.0821	671.6568503144656	12.694413253012048	49.92381204819279
0.151601	-16.136944	225.59269	32.34614	58.331621	0.638034	-20.054102	-24.18757	0.991752	13.163177348066299	659.5169613259671	12.347250684931506	36.56261712328766
0.146437	-15.927536	253.636561	32.062539	47.279824	0.673379	31.186868	18.231557	0.080379	13.132101204819277	673.4953542168677	12.74041506849315	50.41077945205479
0.152217	-15.920088	243.410066	32.884015	58.70073	0.584651	-39.695851	11.762528	0.093589	13.2331	682.571728033473	13.020021348314607	60.63124044943823
0.158033	-16.059764	254.209769	32.534187	58.403809	0.618824	39.452452	36.076479	0.438639	13.22180202020202	715.2233442760945	13.112759003831417	66.26049233716479
0.155331	-16.196567	240.657128	32.828564	58.180896	0.59399	-25.708457	33.246898	0.360508	13.2611	711.0089787234044	12.931076109215017	57.02999522184302
0.160055	-16.121118	255.059817	31.565002	52.998028	0.609723	29.568155	26.299109	0.049849	13.128156934306569	714.8535810218982	13.092403703703704	67.83836962962963
0.152361	-16.002751	280.136674	30.499377	50.556946	0.66611	30.316105	-17.449881	0.383433	13.092607360157018	680.9202826300298	12.649194827586207	47.78239137931033
0.158046	-16.143621	276.866865	33.138231	57.151781	0.635113	18.524338	31.832121	0.757741	13.149486715195634	687.4227443130118	12.880780628272252	56.19726282722512
0.167578	-15.990916	235.54125	32.782522	56.514043	0.628615	26.26481	32.607433	0.833564	12.744886736020806	565.32544083225	12.239512213740458	36.867551145038206
0.157359	-16.045913	236.871532	32.20488	50.727644	0.629829	37.174933	-2.162576	0.441558	13.017227919911011	657.9950734149056	12.816222448979593	55.50049591836733
0.159775	-15.970051	284.772928	31.169288	48.183594	0.626994	-38.693606	-14.536571	0.931907	12.833239682539682	604.3537555555555	12.167873722627737	34.768639416058406
0.147749	-15.895723	207.047696	28.118875	41.521824	0.608257	-35.977393	-38.66136	0.755003	13.008066122961106	700.696347553325	12.758940579710146	55.11911666666665
0.15281	-16.096431	268.153469	31.390964	51.904965	0.655764	-18.242962	-18.341524	0.896568	13.0851	665.555791946309	12.273206194690266	35.5123061946903
0.165343	-16.0451	263.96073	31.453479	54.095217	0.583874	-26.527198	-5.822591	0.696775	12.987355785627283	675.7319135200977	12.692624163568773	51.89557472118962
0.148806	-16.047999	211.742097	32.473557	58.841113	0.634517	-12.650094	13.820302	0.821453	13.281620979020978	693.976986013986	12.596271428571429	43.315584571428595
0.167436	-15.951473	297.711478	33.572668	56.307135	0.62309	4.864542	5.330002	0.285045	12.918517079207922	629.5333564356438	12.469803703703704	43.27171851851849
0.166211	-16.18518	289.60828	31.834845	55.507317	0.590286	-33.079201	33.821361	0.155918	12.851418347509114	610.8228201701097	12.510535483870969	45.65815806451612
0.169735	-16.198316	238.534004	31.039478	64.072414	0.55333	-31.070335	-38.529002	0.713296	13.060386166842662	687.687902851109	12.847295335276968	57.256951020408174
0.163709	-16.179995	293.304248	33.027745	54.971932	0.619552	25.878377	-16.096544	0.980329	13.044221568627451	677.7150588235295	12.891497959183672	58.81402857142856
0.169689	-15.981242	213.514685	32.346126	58.68453	0.567746	18.346951	-20.859676	0.247257	13.049907183364839	701.2087315689985	13.028828476821193	66.2653112582782
0.144663	-16.054019	292.812204	28.226935	41.558167	0.697971	35.656403	38.966261	0.244885	13.104513333333333	709.289996666667	12.850737583892617	56.749360402684566
0.153154	-15.913419	237.583752	32.887996	61.365364	0.620495	-28.083892	26.722538	0.157651	13.079961148197597	613.141951935915	12.512369230769231	41.809638461538455
0.143863	-15.928761	212.832173	28.434761	43.815492	0.657522	9.239058	-28.589161	0.966927	13.1391	704.557	12.675704316546762	48.58622302158272
0.147501	-16.08779	219.912071	30.414728	48.063026	0.647896	18.747633	33.037516	0.967759	13.157164629847237	696.2797297297302	12.871110869565218	55.9274760869565
0.148751	-15.852355	250.116796	29.540475	48.287179	0.666085	-5.256958	-14.696434	0.004959	13.06217535321821	662.1118445839879	12.348153097345133	37.938510619469035
0.152952	-16.105082	257.145326	29.918359	44.631658	0.649044	10.939296	-24.85787	0.489316	13.018808737864077	682.8258737864081	12.662071830985916	49.80129295774649
0.159928	-15.968335	226.196836	30.586278	50.683181	0.613849	37.356671	9.265248	0.869972	13.008643396226415	678.2320566037739	12.951719047619047	62.71466428571431
0.166874	-15.907103	216.934522	32.054546	57.850307	0.570342	-27.464916	3.817847	0.527384	12.91835273522976	628.8145634573309	12.633192783505155	49.51166082474226
0.161034	-15.965873	255.237644	30.358851	52.990411	0.601981	-9.931254	35.0388	0.248702	13.090172463768116	709.6200241545896	12.82266626506024	56.02605180722886
0.163971	-15.993886	201.323541	33.31826	52.671011	0.617121	25.406529	-35.555597	0.46857	12.790087993138936	580.8231852487136	12.135385714285714	33.686871428571415
0.162661	-15.917528	249.711908	33.640332	65.803495	0.622562	30.30044	39.249129	0.770163	13.11827312072893	657.5454031890663	12.78489274611399	51.96650310880827
0.164498	-16.110227	215.006689	31.607432	57.3808	0.618914	7.433637	32.489754	0.837655	12.871394670846396	605.1157304075236	12.320073684210525	38.51679736842104
0.158481	-15.994708	259.690599	32.913037	61.474454	0.638805	2.627393	-13.785676	0.668941	13.124183707025411	662.7669237668165	12.50518088235294	41.86572867647058
0.165668	-16.138581	216.750186	31.118198	57.241555	0.580625	-39.716361	-29.300455	0.090373	12.6311	525.8006502145927	12.328086899563319	40.620221834061134
0.159532	-15.998638	244.632437	33.691179	56.040787	0.613324	36.475966	-39.684401	0.457311	13.146427221438646	690.1459873060649	12.721972928176795	49.91745193370169
0.160782	-16.068797	250.002652	31.071755	50.3605	0.604037	-23.523123	39.371983	0.539221	12.951349017038009	653.8749895150721	12.558641850220264	46.77609339207051
0.164603	-16.000893	282.494233	31.158131	49.290245	0.634958	5.007396	6.07637	0.59395	12.825388220551378	623.4678446115292	12.396337762237764	42.142767832167856
0.148809	-15.835794	210.092289	32.650972	55.071433	0.613424	-24.998359	-30.526506	0.459923	13.244023076923076	682.6056153846158	12.790473015873015	50.78024126984127
0.144072	-16.033437	237.524964	30.835836	42.1387	0.67213	-1.292897	-0.065025	0.743602	13.08875930599369	675.4960883280758	12.44818695652174	40.8336095652174
0.164223	-15.886389	214.637133	30.191861	48.332	0.631185	24.789317	0.883785	0.382367	12.668979581151833	570.3798481675393	12.214115151515152	37.39215454545455
0.157824	-16.092379	219.902966	30.093018	50.260238	0.632419	39.91984	-1.656294	0.25257	12.924880630105017	637.3692602100355	12.672993854748603	50.90403463687147
0.165062	-16.190924	287.045031	31.457076	58.748615	0.635962	18.689347	-19.162422	0.203126	12.9411577136515	635.6216392896782	12.450914516129032	42.25344677419351
0.169618	-16.094192	259.839108	33.208254	58.081483	0.6053	20.500495	-22.451323	0.112958	12.90748183934808	629.189203725262	12.566614285714286	46.85640285714286
0.163939	-15.955823	296.308649	33.52965	59.222382	0.610242	-19.143335	-19.0415	0.564146	13.079239566395664	667.527678861789	12.579918181818181	45.5090727272727
0.15753	-16.115947	278.446789	32.951448	63.12038	0.620507	-35.944487	34.937529	0.649414	13.103908955223881	636.5796119402986	12.422187209302326	39.221386046511675
0.163604	-16.088934	253.101943	30.472801	46.863707	0.631579	17.28094	-1.731544	0.576411	12.769721480709071	613.654056308655	12.459138709677418	45.03688645161287
0.168613	-15.953541	277.495132	33.313511	59.415703	0.582859	-37.237408	11.69674	0.003564	12.7241	548.6090716723552	12.383298312236287	41.57086329113924
0.152544	-16.09479	241.527349	30.577242	48.490918	0.653466	37.747119	-9.127121	0.108012	13.010425499412456	653.9870246768508	12.63798028169014	48.249163380281665
0.167133	-16.116067	248.843775	31.628471	57.709869	0.595029	-11.24061	3.44981	0.900478	12.997754135338347	666.7529248120302	12.618593150684932	48.36420547945209
0.153395	-16.111097	217.762264	31.002642	49.471021	0.594732	-29.30095	6.777958	0.776768	13.16482936893204	718.1723907766996	12.883031972789116	57.39104421768706
0.15566	-15.893632	213.637393	32.592266	64.516519	0.616719	32.947855	15.682269	0.942103	13.306288764044945	714.9075415730341	13.086502439024391	62.7707780487805
0.151939	-16.133558	260.203491	33.811332	66.095498	0.643367	-24.758471	27.241903	0.467082	13.210854901960785	645.6681813725493	12.329071428571428	35.17542857142857
0.160511	-16.033564	290.341029	33.659257	57.018587	0.642446	32.668558	-24.02043	0.669276	13.047599047619046	653.161942857143	12.543571074380166	44.02992727272729
0.165939	-15.987663	256.528871	32.075626	55.501658	0.607805	-27.890438	-36.48832	0.872475	12.8291	592.9825714285719	12.20680731707317	35.66681463414636
0.151234	-15.914993	273.762988	30.369528	45.815734	0.661918	-20.133361	22.050785	0.095545	12.9551	632.179457711443	12.209135087719298	34.788922807017514
0.144581	-16.137724	226.512469	29.53808	43.056493	0.656419	32.808139	-39.993748	0.015728	13.152433889816361	710.6566160267114	12.557825190839694	44.335050381679366
0.169915	-15.957752	213.684556	32.12195	57.617795	0.568722	31.486024	-5.256289	0.103023	13.017291519434629	696.2499491166081	13.081009937888199	69.73261180124227
0.162529	-16.071198	217.485402	32.701965	51.863779	0.618895	16.094537	-13.647174	0.032224	12.862725	609.5568750000001	12.440834939759036	42.712081927710834
0.160468	-16.192311	266.928613	33.776277	58.433794	0.613618	5.314351	18.77486	0.21659	13.177284668989547	698.9712682926831	12.85225909090909	54.90112454545455
0.165182	-15.888998	259.586228	32.834681	61.928474	0.6047	-9.573525	7.265562	0.390549	13.056810997442456	655.1596751918162	12.573085221674877	45.306814285714275
0.165853	-16.115481	210.768761	32.628303	62.221912	0.606347	10.872301	-14.518976	0.669644	12.972141726618705	626.7110661870506	12.514038547486033	43.80355139664803
0.163268	-16.018405	257.790883	33.606468	65.662717	0.626151	38.86268	-17.829391	0.065206	13.087530875576038	649.6388594470048	12.58183469387755	44.63835306122444
0.164188	-16.011836	289.222618	31.413633	60.21501	0.625056	28.684124	-27.788514	0.28655	13.066265160230074	677.9954774034516	12.680487096774193	49.42897161290319
0.148435	-16.125625	290.794715	31.052171	43.799143	0.669927	36.065085	-4.355148	0.417144	13.147430443159923	714.2025115606937	12.962563414634147	60.87944390243902
0.151016	-16.017825	226.473663	31.49026	52.818287	0.623277	-26.002521	-2.608792	0.436065	13.097780055401662	649.729162049862	12.562314285714287	44.19420714285714
0.159976	-16.058955	282.299136	31.464375	57.626211	0.603788	-27.633883	-2.404804	0.042772	13.0731	664.2027613065329	12.694545344129555	49.87352429149798
0.147778	-16.058235	227.24103	30.915641	54.906522	0.661725	26.690536	3.572612	0.661157	13.161193793103449	668.8550372413794	12.677397872340427	47.3498595744681
0.16752	-15.907019	255.178678	33.503516	61.838057	0.62154	1.850439	-1.80528	0.545878	12.901249390243903	601.7057240853661	12.23547037037037	35.50540148148149
0.159392	-16.135802	222.597715	32.961363	63.661404	0.639539	35.920074	-4.204195	0.490344	12.986589421720733	605.5226798307477	12.387179999999999	38.79326799999999
0.164891	-15.880786	235.303797	29.830321	52.724971	0.595479	35.217758	-39.17058	0.333913	12.994640731995277	697.4864014167656	12.810622727272726	57.099311363636346
0.169812	-15.808677	286.664971	32.179107	56.610318	0.622872	33.814696	16.956823	0.769104	12.838613217866909	612.821639927074	12.608881420765027	49.33343114754096
0.164695	-15.97031	258.25926	29.899892	43.802809	0.63545	30.504819	30.348786	0.880742	12.67171797752809	599.041179775281	12.469014110429448	46.87531779141104
0.159425	-15.958392	225.055721	33.788542	63.313405	0.60718	21.986374	-32.924077	0.217597	13.249182058414464	703.7182753824758	12.852663725490197	53.42034215686279
0.160535	-16.059586	258.862725	32.746285	60.360566	0.616032	39.752969	-31.718677	0.884971	13.187265447897623	702.1837577696531	12.855714130434784	54.74095706521737
0.169936	-15.813914	297.622233	32.806261	65.387099	0.575712	-16.67339	7.207224	0.11526	13.109826666666667	687.3195700000002	12.8319006993007	55.331112937062954
0.16884	-16.152406	283.413364	32.413257	58.752865	0.566444	-12.515885	-15.968085	0.115491	13.09858132780083	719.8710290456436	12.979887234042554	63.472948936170205
0.154187	-16.101614	276.826263	33.772467	58.608628	0.650087	38.701622	24.030094	0.535609	13.2162	690.9280666666672	12.916763157894737	56.458496842105276
0.160832	-16.073446	271.430466	33.49642	63.249023	0.61943	18.654769	37.51762	0.550343	13.21887130044843	703.7023793721977	12.95926129032258	58.603277419354846
0.167521	-16.117681	224.714658	33.736343	69.524394	0.578695	32.540578	-28.88567	0.120137	13.240011136107986	713.4049673790777	13.028521455938698	61.61481302681996
0.156793	-16.162212	298.101868	32.039331	51.715046	0.646879	2.965566	-7.156412	0.844885	13.100325663716815	691.1866150442481	12.753285185185185	52.04217777777776
0.156465	-15.937972	292.067803	32.630562	57.72702	0.655607	1.495051	29.248426	0.317408	13.125491549295774	671.7785492957747	12.494568253968255	41.72202380952385
0.167856	-16.048255	203.491947	32.738353	60.896305	0.553199	-27.093116	-23.18231	0.279873	12.971419107662463	643.5014830261883	12.797627065527067	55.58570142450147
0.165429	-15.92331	234.599006	31.549344	60.94225	0.577764	-24.106096	34.759394	0.897908	13.115967383512546	693.1982724014339	12.776583754512636	53.1224389891697
0.168468	-15.915252	219.202518	33.377722	66.260607	0.622139	31.533184	-1.92869	0.283084	12.83582950819672	569.1685327868854	12.219219047619047	35.103566666666715
0.154462	-15.810735	241.444866	31.090907	51.317453	0.624915	4.45515	-5.547482	0.269984	13.181733769322236	717.840858501784	12.888820930232558	56.943779069767416
0.158385	-16.115858	242.809162	33.354631	54.497302	0.62789	27.117017	-34.522966	0.120489	13.057585316846986	656.7763817619788	12.506610344827587	42.83047310344829
0.163006	-15.902269	289.188548	31.474413	53.15665	0.633673	29.59944	-21.818876	0.167411	12.963605084745762	654.8857220338987	12.621127397260276	48.49396986301374
0.150773	-15.874724	227.12571	33.427002	67.967528	0.640557	12.586053	36.249803	0.925651	13.392359354838709	717.0204193548391	12.865617647058825	51.39319882352939
0.168569	-15.863202	258.075533	31.591918	56.589541	0.577556	-10.41622	30.148173	0.255916	13.006157522123894	687.604779867257	12.805347349823322	56.534954416961135
0.158704	-15.902786	269.384831	33.150239	55.959493	0.642558	24.438107	-29.231485	0.883285	13.04976924778761	650.8281482300888	12.466534782608695	41.34908347826088
0.161271	-16.146723	269.48997	32.547275	62.126121	0.616345	-22.393331	-29.533661	0.076139	12.987749456521739	612.288720108696	12.410694594594593	39.951841621621625
0.167997	-15.931798	238.57021	32.114679	65.378274	0.55632	-22.813499	-8.783254	0.550203	13.19329832109129	719.7564438614904	12.984775287356321	61.317599425287355
0.163846	-15.804454	246.958202	30.701805	55.181049	0.615816	3.986669	27.966441	0.288512	12.968975457875457	654.153938949939	12.580621276595744	47.031864893617005
0.151419	-15.984752	222.208235	32.892254	60.808103	0.640115	5.533858	26.368002	0.527966	13.244068	683.646792	12.630012500000001	44.67425000000003
0.159146	-16.170216	299.314579	33.660598	67.706886	0.621737	-36.395033	25.409639	0.643727	13.149542572741193	646.9153705972437	12.414006832298137	38.53451614906833
0.151523	-15.903945	279.918546	31.648233	52.004263	0.645128	-28.690931	33.955948	0.342928	13.097019047619048	656.0297142857142	12.428410126582278	39.91498037974682
0.161842	-16.084955	268.062098	33.889506	62.002235	0.613091	-9.446247	30.434057	0.652637	13.164909523809524	683.8615952380958	12.660558762886597	47.24564278350514
0.155953	-16.132047	252.132935	30.722513	52.784206	0.653862	39.188591	-6.628197	0.21922	12.976077245508982	637.0875341317368	12.536703174603174	44.66781111111109
0.158483	-16.056806	251.631809	32.898213	57.813727	0.621072	-29.306196	23.482825	0.503897	12.934976989869755	590.8078755426919	12.269935365853659	35.973684146341455
0.157447	-16.097347	200.636501	31.712159	56.899067	0.620544	-3.81167	-10.788372	0.67521	13.0211	635.5866128500825	12.421749122807018	40.29861578947371
0.160963	-15.929462	265.257663	30.295863	49.44041	0.613963	-20.380683	28.740401	0.790092	12.973996935933148	674.6241643454041	12.55002039800995	46.52514875621895
0.147958	-16.057455	201.771865	32.571075	57.730582	0.613499	-32.386555	31.550321	0.36826	13.117886197564276	619.992809201624	12.6572	46.29806749999999
0.152128	-15.834767	276.351027	32.616147	51.549085	0.668531	14.586462	4.252123	0.611669	13.088294388777555	659.6952294589181	12.58528699186992	45.02222439024391
0.16921	-15.912517	228.794959	30.242429	55.870283	0.574266	13.067941	-9.617819	0.329209	12.989984403669725	708.3302238532111	12.993871241830066	66.49244738562088
0.142469	-16.108599	297.436687	30.12794	51.772259	0.671165	-38.660239	-36.167558	0.112294	13.238648951048951	688.8590961538464	12.493016666666668	40.602116666666674
0.152257	-15.856363	211.04796	30.423168	53.516646	0.583885	-39.494083	27.87147	0.760833	13.2206044345898	715.1001651884707	12.979297568389057	60.33042370820666
0.152553	-15.897389	266.646242	30.50627	49.930427	0.638547	-12.452851	22.201741	0.504455	13.181852136752136	718.9905641025646	12.716433333333333	49.97586666666666
0.152585	-15.974871	236.881513	30.863499	53.404142	0.615807	-31.498397	38.513498	0.941063	13.1891	697.4548162393162	12.67349461883408	47.84915919282511
0.169079	-16.189473	246.059933	33.025641	58.977854	0.574735	-11.20785	-25.241583	0.15434	12.990098913043477	659.4927576086959	12.740582142857143	53.21150892857145
0.16174	-16.18545	209.824455	31.075359	56.11527	0.606301	7.22534	21.619482	0.826903	13.031663685636858	667.9401680216804	12.720794835680751	51.56944366197183
0.166101	-15.988116	243.646113	31.559198	54.21761	0.609728	19.922561	-14.5426	0.524085	12.9142775147929	642.7914842209075	12.684188541666666	51.68404427083332
0.16909	-16.008862	299.025826	31.04255	54.490831	0.597559	11.04015	19.525654	0.139766	12.974728256513025	691.3241182364734	12.88465905511811	60.86594409448821
0.156716	-15.914469	288.812863	30.972435	48.659439	0.633921	-26.123758	-13.232191	0.074742	12.9431	635.4589766763853	12.413784210526316	41.339331578947345
0.150689	-15.886517	200.073943	32.634598	59.515168	0.630047	10.627655	2.894386	0.713483	13.266617345399698	694.6175882352943	12.803540414507772	50.869233160621704
0.157448	-15.867367	293.587821	31.344077	56.119314	0.644134	-0.434975	-22.309745	0.551786	13.150640789473684	700.2479144736845	12.679641666666667	48.475862499999984
0.157816	-15.841749	289.931759	30.917753	52.325835	0.652478	-1.524859	-15.418302	0.255307	13.015589391796322	660.4638939179633	12.438747540983606	41.39848196721313
0.164008	-16.034687	215.041117	32.667908	55.70955	0.619038	30.96251	23.925866	0.832557	12.866529802955665	601.7370554187195	12.535877777777777	45.7183066666667
0.152186	-15.829976	230.947625	28.985357	41.865764	0.65862	23.164491	-14.881414	0.547051	12.85882249388753	630.3073154034233	12.417315517241379	42.38302586206893
0.165953	-15.85532	293.5949	32.715011	67.476044	0.553115	-39.844953	17.095264	0.521804	13.237829338842975	718.3645413223145	13.033878364116095	62.55160184696569
0.144043	-15.824378	222.766183	30.255188	46.922079	0.650237	-19.65366	-25.641616	0.843919	13.2121	702.7254901960786	12.540932298136646	42.81846273291923
0.155096	-15.984844	251.002488	32.980701	64.201227	0.626594	-23.577114	23.800929	0.226506	13.11704992846924	628.024729613734	12.443466666666666	39.424828333333295
0.150849	-16.129404	267.871597	33.127597	61.78976	0.66153	33.902293	-21.2624	0.477303	13.287895749704841	700.4150460448645	12.640577477477478	44.51342882882885
0.159188	-16.020409	255.567252	32.553685	55.625026	0.636148	22.902177	26.372432	0.718251	13.029581069042317	649.312962138085	12.697661403508771	50.03837543859647
0.149389	-16.127047	244.612016	31.571881	51.633552	0.65474	-0.658168	-26.271617	0.314095	13.154813662790698	680.1959767441862	12.502393650793652	41.74742063492066
0.145475	-16.085873	267.176378	31.660408	54.322567	0.641967	-28.708154	-39.114714	0.095105	13.297805014749262	704.273	12.750510256410257	48.80738205128206
0.1536	-15.80935	296.778319	31.663914	53.290875	0.641574	-9.936909	24.080735	0.002645	13.223284782608696	719.8833206521739	12.778729032258063	51.63870806451612
0.160707	-15.89663	270.902238	29.870425	52.716308	0.629344	19.968016	32.537791	0.44034	13.02400737704918	682.7503754098361	12.844383582089552	57.38315074626866
0.15657	-15.882597	280.353458	32.73736	59.023074	0.628997	-35.35043	3.338388	0.375198	12.983993553223389	599.5191304347826	12.30810641025641	36.59771987179487
0.153471	-15.846819	298.664604	30.996043	48.940881	0.666403	-12.995158	37.31793	0.578765	13.061566666666666	674.3986000000001	12.35726513761468	38.4422064220184
0.157905	-15.997479	291.06198	32.765905	68.662608	0.629046	-10.723393	-28.057073	0.158135	13.307291933240611	714.3859179415861	12.703111627906976	47.07780116279072
0.152614	-15.940349	290.403118	29.875947	45.619255	0.675246	37.153039	-11.26361	0.208442	12.988692252803263	663.3068389398576	12.592650458715596	47.17734128440364
0.162336	-15.888759	282.255925	31.088879	59.277082	0.614277	5.480795	-15.949265	0.327933	13.168951473922903	718.2738049886626	12.910123255813954	58.18818139534884
0.156833	-15.929888	206.617949	31.079726	47.739644	0.641871	23.339339	19.985005	0.01642	12.799384360189572	588.6177725118484	12.271905970149254	37.66905074626864
0.1569	-16.185728	217.659738	31.399733	49.506874	0.60726	35.523709	-16.500703	0.552946	13.113080126467931	713.8235654923218	13.078578431372549	67.46280705882357
0.153032	-15.909278	213.782178	30.040439	44.749702	0.634493	25.452226	24.481381	0.593416	12.982896610169492	667.4482768361587	12.79048	55.49832299999999
0.143638	-16.093079	222.899617	32.671206	52.014191	0.658502	0.902908	-39.698516	0.215839	13.2531	687.5423595505621	12.421705042016805	37.978407563025186
0.169181	-16.137951	271.043453	33.897653	66.988603	0.585152	-37.156957	8.5382	0.995418	12.977185190039318	613.1923826998691	12.40645175879397	40.054887939698496
0.145483	-16.106486	204.210279	29.279392	40.409001	0.630978	-15.771535	28.949305	0.514956	13.094066573816155	709.9353119777162	12.712349999999999	51.46538999999996
0.163438	-15.946238	249.496396	32.646011	54.922728	0.633636	3.882913	-14.627848	0.019049	12.832231934032984	587.147127436282	12.162891666666667	34.077106666666694
0.162082	-16.120207	279.54148	33.414161	62.114516	0.597411	-25.115055	-3.374153	0.177933	13.1001	655.6919371921184	12.688320883534136	48.842989959839315
0.162266	-16.102939	292.608514	32.163931	53.884771	0.600624	-33.850578	-19.235692	0.172378	12.9161	622.5031677175284	12.543454166666667	45.981924999999976
0.164863	-15.90679	205.273716	33.472398	62.872363	0.59138	-21.044045	20.159965	0.357184	12.888546428571429	575.5938750000003	12.381442465753423	39.61017123287671
0.161826	-16.13255	275.015013	32.791421	61.11892	0.62083	-36.67208	-15.484906	0.45434	12.819746017699115	552.2588141592925	12.101585507246376	31.98182028985508
0.159113	-16.016008	209.220173	30.64345	53.502912	0.623587	34.999968	-1.999768	0.760504	12.96132904368359	639.7791759149944	12.716433333333333	51.965133333333334
0.169157	-15.960549	233.888897	33.207641	62.092533	0.579442	-28.96191	-4.850712	0.350049	12.8131	569.0460549199088	12.398026229508197	41.18813114754097
0.157064	-15.913233	248.345989	31.56917	57.527975	0.606303	-26.593891	11.985579	0.488371	13.1491	678.7514461942257	12.695742857142857	48.87976428571429
0.159261	-16.097216	291.468549	30.219936	43.526061	0.637975	8.411394	13.281139	0.07078	12.917542641946698	677.141571263036	12.707317391304347	53.76539130434782
0.150067	-16.175229	258.709625	29.799879	43.542279	0.649707	-21.584974	-32.171204	0.13309	12.9781	652.4515934065937	12.382479310344827	40.15590689655175
0.156801	-15.999571	248.012332	31.813735	49.339542	0.620118	30.164852	-8.367938	0.077089	13.112456548069645	706.7369053747165	13.035640772532188	65.03864763948496
0.152095	-15.972532	248.715165	33.317975	55.790997	0.648837	-7.908602	5.10577	0.405655	13.1311	653.2829328244277	12.3826	37.8297
0.168521	-15.907294	257.596654	31.903038	54.822938	0.624276	24.492422	-12.333742	0.699748	12.78359489216799	593.8591407491491	12.3829	41.51366
0.165378	-16.182631	287.215594	31.60885	53.618533	0.635296	39.582665	23.667607	0.244383	12.865401215277778	623.5958932291669	12.6366	50.245139999999985
0.155909	-16.070124	247.411678	33.145346	58.408473	0.60982	-10.215587	-21.268781	0.081966	13.246766260657735	706.4445249695498	12.866283673469388	54.36271632653057
0.166287	-16.114183	261.003008	30.613575	57.550876	0.59199	34.106738	35.057131	0.693524	13.089817019822283	715.9479487354754	13.146106535947713	71.90211699346409
0.154229	-15.908615	298.900706	30.008976	42.29755	0.673417	23.191196	29.388388	0.849307	12.914813855421688	653.7535180722896	12.658050704225351	51.01837112676056
0.160294	-15.804878	222.906997	32.293988	61.221758	0.616719	-10.440934	35.90961	0.629124	13.0561	638.4606944881891	12.41658275862069	39.69874137931038
0.162925	-16.086404	228.139751	32.605574	56.065344	0.60831	-12.183508	12.493956	0.400898	12.9201	612.9067644569819	12.391178947368422	40.36469263157899
0.16929	-15.921909	278.418746	31.82766	55.15609	0.604883	-10.418023	5.790849	0.622368	12.878577183833116	634.7458604954368	12.443024731182796	43.29418279569892
0.160558	-15.822877	230.119164	30.731	53.164148	0.60563	-9.168057	-1.764513	0.370127	13.035757894736841	675.5710000000003	12.66981111111111	49.893678666666645
0.159475	-16.151385	211.932395	33.936217	64.038474	0.607874	28.923771	-25.828815	0.954246	13.209822772277228	685.3869042904296	12.871182926829269	54.3941346341464
0.160276	-16.197616	259.892293	31.202745	55.212002	0.584525	-34.345504	-2.247768	0.517417	13.08139279811098	685.228892561984	12.801716666666668	54.72927833333338
0.166459	-16.117024	257.079312	31.244557	56.014748	0.62384	30.878767	12.505217	0.27359	12.865684905660379	619.1246037735852	12.58683184357542	48.126830726257005
0.155724	-16.179889	296.941463	29.221465	45.626602	0.645696	-32.185818	11.05441	0.232547	12.8711	628.4231712439421	12.242578873239436	36.922218309859176
0.154038	-16.130116	233.612308	33.631309	62.678538	0.609447	-22.986993	-19.160031	0.318101	13.230391187739464	669.2035363984676	12.730250627615064	48.31649121338913
0.166165	-16.03657	229.619181	32.512478	57.584169	0.599605	4.853787	25.605185	0.918777	12.9941	655.6006000000004	12.682048356807512	50.41342206572771
0.148488	-16.198979	212.592091	29.216236	44.052854	0.666337	32.890985	12.173101	0.979309	12.869701796407186	609.974398203593	12.378543548387096	40.470791129032214
0.159025	-16.090026	249.771777	32.592439	58.87227	0.612622	10.297018	1.196989	0.140456	13.215588372093023	714.0206511627911	12.94119829059829	58.319920940170945
0.161223	-16.190324	261.800384	31.254891	48.070194	0.626927	-2.298176	25.733316	0.690039	12.910182785808148	650.5886780551907	12.504291616766467	45.21403473053892
0.14571	-16.165871	228.152477	29.077175	40.779329	0.653196	33.263341	-26.418207	0.777376	13.103117061611375	712.4939905213271	12.813316560509554	55.10261210191083
0.160755	-16.096993	248.5884	33.250999	62.067418	0.563416	-34.877382	19.59751	0.390039	13.22907645854657	706.422861821904	13.031078319783198	62.1562777777778
0.162942	-15.905062	243.605189	30.143754	51.489011	0.626919	6.545809	-14.089241	0.014747	12.860311125158027	625.1138938053099	12.403554545454545	41.922000000000004
0.169861	-16.164794	288.064294	32.176847	55.054713	0.592686	-17.30098	-37.302061	0.241369	12.859834969325153	630.737304294479	12.502583412322274	45.71549004739336
0.146498	-15.810102	204.436707	32.332984	49.850641	0.64084	16.478685	-12.081588	0.204527	13.220328529839882	697.1969534206697	12.841828723404255	53.430614361702084
0.158559	-15.895695	258.832748	33.663108	57.54413	0.620931	16.931085	18.816833	0.956965	13.190725468164795	699.174528089888	12.983526605504586	60.222144954128424
0.144453	-16.013385	266.768742	30.5038	52.488611	0.672347	-18.491046	-25.600371	0.086864	13.23085468483816	689.8534531516189	12.42218695652174	38.448655652173926
0.158145	-16.196523	209.862831	32.722596	52.704382	0.611549	-5.0462	7.2021	0.579442	13.026461481481482	652.4489214814814	12.57829117647059	45.96924264705884
0.161801	-16.099841	260.528408	33.415073	60.705908	0.606899	-17.265222	-22.291811	0.657867	13.1301	673.2709758713138	12.620200961538462	46.20266346153845
0.153064	-16.080494	240.057843	30.99272	52.416234	0.608011	-29.675757	24.320448	0.203896	13.1131	672.3080588235298	12.751023664122137	51.53522442748089
0.161596	-15.988022	203.226748	32.461315	60.586631	0.567098	-27.718563	-10.497159	0.343252	13.118839041794088	671.3258134556578	12.890188235294117	57.16704176470587
0.151346	-16.064148	239.085581	32.943838	63.089346	0.658488	26.005886	-16.054219	0.17826	13.201482559774965	661.6837243319272	12.450719047619048	38.84655714285716
0.162332	-15.827449	218.53881	32.275603	62.957024	0.578586	-36.278417	-23.885612	0.244622	12.9331	589.8239326923081	12.607520289855072	46.981971739130415
0.167074	-15.941281	210.51656	31.688924	62.466348	0.575073	-29.461407	-2.617015	0.525111	12.9041	601.7214629213487	12.52648202247191	44.98873258426967
0.166207	-15.904792	276.555738	31.810476	53.889277	0.591811	28.732413	-39.30539	0.585386	13.063317479674797	714.3770182926829	12.937911158798283	61.80376609442062
0.155557	-15.819651	251.73552	33.005104	62.622906	0.623156	-19.457521	-9.482023	0.813804	13.2781	703.6283982430459	12.640116129032258	45.102270967741944
0.162625	-16.053031	245.870878	33.442252	58.092068	0.611184	4.957776	15.964307	0.792545	13.081581193255513	669.5590972762649	12.726193596059113	50.806514285714336
0.148855	-16.086519	227.369677	32.23515	56.023599	0.623684	-21.534335	-9.915331	0.438434	13.278307417582418	699.8479876373631	12.75779642857143	49.32246607142859
0.156147	-16.101566	297.644431	29.011416	46.123972	0.640121	-31.0224	-2.260558	0.322624	12.9261	653.1792264150946	12.361338993710692	40.37121572327047
0.150379	-16.195805	285.235689	29.637664	48.757319	0.663821	2.515256	28.513421	0.735569	13.165800667302193	719.5835462345094	12.801133333333333	53.47617999999999
0.154546	-15.923398	277.020899	31.780938	54.320587	0.637423	-13.522068	19.91578	0.54091	13.195932369942197	707.0811329479769	12.65770465116279	47.189497674418604
0.167407	-16.089915	227.451317	30.962522	54.088344	0.581991	15.264792	20.999243	0.097515	12.982192278719397	695.3462881355937	12.943693103448275	63.662927931034524
0.168626	-16.016833	280.164515	32.137682	64.531536	0.600073	-39.366348	-31.080806	0.798311	12.823167226890757	569.0693277310925	12.16556794871795	34.053397435897445
0.144766	-15.983504	254.965783	32.297205	56.017053	0.677672	13.949041	38.73724	0.433449	13.296863157894737	701.1235263157898	12.675973949579832	45.67500924369748
0.158847	-16.161889	222.799822	32.211321	58.226953	0.610532	1.963624	-31.252246	0.949981	13.166631713900136	696.1850688259111	12.79082081218274	52.41694111675126
0.157134	-16.024111	235.4114	31.928049	59.052098	0.644238	6.318034	-20.546403	0.588962	13.02573382594417	630.8922676518887	12.278778899082567	35.619888073394485
0.149981	-16.070094	221.15292	33.625013	58.630093	0.644208	-5.213376	-15.218873	0.98057	13.22183835125448	672.731806451613	12.484185106382979	40.00244893617021
0.147976	-16.070971	279.756294	31.687338	53.203486	0.655084	-24.441857	32.973151	0.451196	13.255645901639344	706.1908868852461	12.55026	42.5203266666667
0.150641	-15.886974	274.947953	31.881535	54.584458	0.664114	14.772097	-12.194549	0.598383	13.213335465116279	699.0108808139538	12.763446153846154	50.361249230769225
0.163795	-16.103006	282.69418	32.433297	65.979357	0.603485	-17.370338	27.685786	0.306793	13.1601	683.3798095854925	12.681424324324325	48.20020540540538
0.147981	-16.050328	279.942306	29.678218	47.761874	0.671966	6.974756	38.959244	0.104966	13.18377277486911	718.0602434554978	12.764365734265734	51.64121748251747
0.167192	-16.041454	268.211453	31.191742	49.273047	0.60973	32.869356	23.125156	0.85173	12.842377443609022	647.9808526315788	12.816015611814347	59.4301362869198
0.165948	-15.80859	222.916204	31.72651	62.16307	0.576678	1.796916	25.889648	0.066114	13.176934532374101	717.502553956835	12.992210367892977	61.830339799331114
0.158872	-15.812017	250.783454	32.900638	62.912104	0.603144	-19.930326	1.689343	0.144377	13.17504789081886	669.1106327543429	12.729161728395061	49.33499506172843
0.150501	-16.030839	242.81116	33.782918	58.967114	0.661321	12.651753	24.450612	0.978675	13.167695006934814	653.2262801664356	12.510831092436975	41.066589075630226
0.167951	-15.81035	215.149226	33.374254	60.567382	0.591752	19.510102	-14.77186	0.13325	13.003068408262454	647.4226986634268	12.73735663716814	52.1884725663717
0.16404	-16.162821	240.355133	31.873737	60.148801	0.557166	-39.880794	28.258991	0.713046	13.088147373841402	684.0818094747685	12.901026229508197	58.900520491803256
0.157105	-16.097176	263.396402	30.893885	44.5594	0.637975	-30.070394	-36.858469	0.608396	12.7691	586.4310064620357	12.067335772357723	32.43374715447155
0.160174	-15.805315	262.609738	33.137565	65.64763	0.622867	-33.774951	-31.188587	0.579823	12.952948714069592	577.8147791225417	12.155494160583942	32.322710218978095
0.151143	-15.918542	226.101785	32.990139	58.883211	0.650561	35.702567	-16.09347	0.062032	13.165474140302614	657.5840729023388	12.550448837209304	42.48525581395353
0.15227	-15.922893	230.274381	30.041448	51.663004	0.5938	-38.974788	-19.350127	0.080682	13.0731	665.1593006681518	12.849149689440994	56.25502111801237
0.164687	-16.059691	221.318881	33.284969	67.800968	0.554556	-33.151316	36.516271	0.833708	13.2681	714.7320781250003	13.002843016759776	60.21381787709498
0.155342	-15.944214	202.586132	31.409252	48.447779	0.628038	26.326305	-8.247008	0.63071	12.963808737864078	642.8388543689324	12.691637634408602	50.97030107526881
0.164755	-15.807103	264.991151	30.850948	52.703467	0.623484	15.692614	18.483933	0.633004	12.906508602150538	643.0555304659501	12.639160773480663	50.05166243093922
0.156848	-15.903919	252.859484	32.693964	65.606726	0.640056	16.53463	0.228696	0.586669	13.21907179788484	683.2186498237371	12.717075000000001	48.10999249999999
0.163879	-15.831668	292.634885	31.999011	50.907768	0.627865	-10.695898	-25.734347	0.816132	12.924380334728033	647.4023654114367	12.417891666666668	41.88270902777775
0.158898	-15.869484	205.705607	33.751591	63.187831	0.612693	1.949932	29.684969	0.901051	13.167236222910216	666.8270712074303	12.653125773195876	46.38527989690723
0.162239	-15.867248	204.405054	30.990945	58.703364	0.567551	-26.840658	-12.245149	0.665716	13.137475536480686	704.1963884120173	12.913428358208956	58.92281910447763
0.147699	-15.974954	240.875965	30.380641	42.604292	0.677133	23.03614	28.907122	0.109619	12.937461185983826	629.8976603773588	12.405318181818181	40.69975636363635
0.165601	-16.186154	218.694927	31.069109	53.225697	0.582398	38.984175	-13.064588	0.42182	13.011078417266187	704.6519064748205	13.090287919463087	70.77087651006711
0.150004	-15.800101	273.922661	32.683258	52.176093	0.659044	-2.043695	10.916528	0.764352	13.232858480325644	707.7326594301223	12.70272937062937	47.9924594405594
0.155942	-16.147477	236.409294	32.746797	55.807967	0.640025	31.412436	-37.172641	0.948091	13.058317993079584	646.2655865051905	12.327483928571429	36.88280803571425
0.165104	-16.024422	223.228159	33.498989	59.266353	0.581298	1.886263	19.09505	0.835804	13.157274061433448	709.1188771331063	12.97258201438849	61.002890647482026
0.168971	-15.979521	243.859027	31.517615	61.107674	0.58443	-36.949854	-27.428181	0.309776	12.7001	540.2689119718314	12.272619230769232	38.193038461538485
0.15469	-15.954468	222.685716	31.449211	48.659996	0.612283	-39.806528	35.691773	0.103365	12.6851	530.7003707317074	12.286847368421054	38.58888842105265
0.163001	-16.109753	253.86735	32.046333	53.924953	0.585026	-35.360018	-35.222279	0.869426	12.975063190184049	652.0806073619638	12.626905970149254	48.88618208955224
0.142973	-16.114008	220.550814	33.042024	61.424015	0.662868	4.170841	-14.732102	0.683235	13.3891	708.0430537634411	12.606470078740157	42.10384724409452
0.147614	-16.185729	207.511848	29.732781	46.267985	0.610219	-39.095182	7.714559	0.501685	12.994499276236429	637.6162135102536	12.673014979757085	49.82113765182186
0.165763	-15.927085	285.16151	30.680918	57.712203	0.618498	3.053333	29.11909	0.063476	12.994279706601466	665.7449889975553	12.622211111111111	48.48074814814816
0.162974	-15.904807	235.828254	31.532392	60.537655	0.599565	-27.734887	-7.374751	0.138637	12.879952540272615	583.7191524163572	12.40150909090909	40.633791818181805
0.169601	-16.005987	298.990312	32.430142	58.108188	0.588978	-16.659261	31.109038	0.676112	13.00999298892989	678.6225965559659	12.687317573221756	51.207228033472774
0.154588	-15.910823	250.99074	30.84324	55.097803	0.649868	8.332635	19.98833	0.722565	13.091346338215713	667.1674274300933	12.57441914893617	44.81265531914897
0.154741	-15.820276	260.957619	31.71705	53.115479	0.650897	10.589317	-24.975399	0.469814	13.082574103585658	666.1647476759633	12.513696638655462	42.78772436974786
0.156489	-16.052837	268.326134	32.034951	52.981667	0.632091	-4.279462	33.881516	0.407615	13.13094860557769	693.0882151394427	12.688083425414366	49.11251933701659
0.155715	-15.939165	224.26757	31.135683	45.45802	0.628425	16.946459	35.645919	0.860816	12.971897180043383	664.5161941431674	12.764064646464647	54.494297474747476
0.166205	-16.153883	202.546627	33.361225	61.601248	0.576002	26.344419	-29.761506	0.573346	13.152670069204152	703.5204480968858	13.03414761904762	63.735614285714256
0.16896	-15.812026	277.202837	33.709054	61.617476	0.610889	-3.642516	36.69454	0.137848	12.921885440613027	612.2689885057474	12.379923529411764	39.90244705882355
0.151355	-16.16429	201.934852	28.902721	41.23144	0.62597	-19.652572	18.221319	0.207996	12.816551038575668	620.8330356083088	12.377084693877551	41.87936377551021
0.149339	-15.84006	229.658501	31.481358	47.642472	0.65094	-8.615487	4.133263	0.334832	13.0391	644.5963151125403	12.350323021582733	37.992906474820145
0.168891	-16.186792	252.773619	31.857339	59.064288	0.599402	-17.190851	-0.980834	0.963715	12.909809851551957	628.9994682861	12.382809677419354	40.63598817204301
0.164943	-16.007171	243.573326	31.310133	54.888356	0.597785	-35.180223	20.459677	0.21737	12.6801	541.7806534653469	12.235378350515465	37.40781082474226
0.163757	-15.987303	209.737412	33.749617	60.517624	0.61238	2.225985	-20.382626	0.544575	12.945799842022117	606.4645323854661	12.340256250000001	38.1453375
0.16699	-16.023341	247.211803	31.284683	56.646568	0.623024	25.435056	-6.85958	0.174827	12.840324858757063	607.5760384180791	12.457146052631579	43.51731710526318
0.162825	-15.806022	278.765878	33.822757	61.275664	0.612219	26.419038	13.30557	0.060338	13.188305814843151	702.0580657995414	13.00667438016529	61.496041735537155
0.147609	-16.195891	204.130649	31.838584	59.020181	0.63081	-19.077108	-19.670215	0.417173	13.196553947368422	652.3175559210526	12.543223711340206	42.00182268041233
0.16253	-15.997387	286.120996	31.920636	57.080647	0.610592	29.828456	-17.759827	0.747703	13.158184265473526	719.6530820283373	13.084370386266094	66.68459828326179
0.169404	-16.054203	240.128492	31.354483	62.900103	0.550738	-35.714048	27.790758	0.282001	12.951130602171768	644.879713721619	12.787763865546218	55.69928655462186
0.142543	-15.924346	223.523239	31.275795	46.839185	0.656305	-27.399829	-4.705205	0.18399	12.995885256410256	599.1074727564104	12.267298581560283	35.25634113475178
0.16717	-16.082354	224.33516	30.313724	55.009104	0.57871	-0.655327	16.638906	0.82602	13.00912454642476	708.0645720384206	12.900694306049823	61.37022241992881
0.149464	-15.815123	252.087764	32.98404	64.760991	0.662713	20.671357	2.876793	0.108812	13.3327328928047	701.2768972099858	12.695182706766918	45.80525187969925
0.151573	-16.16533	256.103254	33.126027	60.347534	0.649479	-22.9641	-11.893097	0.232948	13.058070684039087	605.7028794788275	12.19188125	32.55454374999999
0.156245	-15.838092	252.266845	30.789345	52.071343	0.63201	-16.856537	-39.921653	0.330946	13.0141	647.7600322108348	12.394066666666665	39.82004866666665
0.156253	-16.020419	285.365688	30.705505	44.366996	0.660349	21.011323	-3.911142	0.947902	12.907142938931297	645.5253683206108	12.630137037037038	49.756204444444464
0.159065	-15.958236	286.60599	32.131709	48.852965	0.650579	-6.027677	6.171656	0.559351	12.917619174041299	631.8412359882007	12.273168965517241	37.0082551724138
0.15316	-16.141984	246.136854	32.247562	55.508588	0.617598	-11.332364	1.112551	0.023008	13.249596863237139	712.7913036386451	12.8651	54.4442
0.157847	-16.086538	224.418116	29.953741	50.396617	0.610008	28.175979	-8.787737	0.698685	13.094789978370583	714.8396366258113	13.080225	68.15319375000001
0.149958	-16.034723	235.601898	32.550326	65.894681	0.607227	-38.91342	27.775589	0.687258	13.36233046875	697.8924361979169	12.838460655737705	50.81001147540986
0.161022	-15.92454	249.961245	29.484242	45.392467	0.64219	-0.300642	27.159579	0.475263	12.754331759656653	606.691474964235	12.164725	35.57006250000002
0.161436	-15.871788	279.608221	32.65211	57.614356	0.64448	16.458781	26.441828	0.614199	12.989962032085561	635.4091614973266	12.522317391304348	43.89187826086957
0.169662	-16.126821	211.771688	33.688632	67.95831	0.550987	-30.309565	-35.863162	0.529918	13.0431	638.9706235059763	12.778861904761905	53.04828095238096
0.167755	-16.142923	278.979384	32.220767	57.677097	0.615002	20.436811	-36.421824	0.728417	12.943502010050251	645.2101783919602	12.485259722222223	43.66122222222226
0.16574	-16.053164	219.058149	33.428587	59.526485	0.604586	17.214198	-29.767845	0.409779	12.975975354107648	632.8596317280455	12.532002298850575	44.48209022988507
0.157834	-15.826512	237.816375	32.9573	54.981058	0.637573	28.388027	-17.512747	0.185253	13.011581527093595	634.9704889162564	12.52004927536232	43.42018695652176
0.153151	-15.873401	212.566717	32.212101	60.214553	0.603246	-22.99808	-29.399902	0.425669	13.2581	690.6001990171993	12.821573484848484	51.94192537878785
0.155624	-15.865007	256.431389	30.961784	46.575127	0.646071	22.045883	-12.680921	0.770133	12.974453219696969	657.5731770833335	12.690709271523179	51.10793841059601
0.150867	-15.80878	231.41683	29.865513	45.490689	0.666691	33.668488	31.195841	0.804825	12.903867978290366	619.3408100407061	12.4616503875969	42.92050232558142
0.167708	-16.021912	264.967294	33.936385	62.105993	0.593467	11.904009	7.191486	0.8929	13.110486206896551	686.266703448276	12.936038775510204	59.54874000000002
0.165026	-16.159205	227.230636	31.840513	60.398967	0.579766	-5.506279	0.883333	0.534531	13.16215298013245	717.0205496688744	12.937064912280702	59.63597543859648
0.146804	-16.143564	230.922186	32.971259	64.567143	0.64168	-21.674794	32.289672	0.656928	13.37221301369863	698.7178321917812	12.553645454545455	40.7240818181818
0.163738	-16.03699	242.539359	33.133028	60.654346	0.625116	29.820992	10.051595	0.732634	12.973661151079137	623.3340791366907	12.612611494252873	47.15640344827586
0.162827	-16.066706	243.739583	32.147791	56.491534	0.613244	5.636879	2.814083	0.71908	13.03489487179487	665.0227756410259	12.686028934010153	50.0311385786802
0.156078	-15.980865	210.27331	33.868582	64.582062	0.609034	-11.151301	26.831879	0.220996	13.192058748221907	654.5295305832151	12.65847668161435	45.98829417040358
0.150458	-16.094469	278.454286	33.235526	63.285856	0.645173	-31.059256	-9.012806	0.39375	13.22354625407166	656.2244951140067	12.422876315789473	37.9251769736842
0.146172	-16.084836	222.846429	31.328132	56.421587	0.6482	-17.568228	-26.154902	0.631343	13.237969409660106	678.5095348837212	12.448266666666667	38.95018333333332
0.148272	-16.014152	219.77568	29.011834	44.654125	0.6302	-17.510323	30.571048	0.079976	13.084274690508941	690.7908308115545	12.674331481481481	49.60201203703709
0.162938	-16.062677	295.745363	31.593407	50.542374	0.622597	-35.425793	25.680784	0.091314	12.692065417867434	553.3403083573487	12.127363157894738	34.35248421052633
0.159349	-16.029829	234.513038	32.779176	50.45962	0.643896	33.308045	16.121478	0.410967	12.83024342629482	589.5340119521915	12.389885714285715	40.918782857142844
0.158222	-15.856841	238.520645	30.232128	45.89127	0.619276	1.590244	13.460502	0.709909	12.98182869147659	687.7723661464588	12.738946153846154	54.032307692307675
0.167385	-16.196162	289.032124	33.954873	58.488444	0.626775	-2.86623	-13.227355	0.594983	12.896560273972602	611.5115301369865	12.265774418604652	36.670406976744204
0.168801	-16.115933	252.423058	31.414927	57.501391	0.593751	36.312065	-8.147955	0.849154	12.980430708661418	672.332480314961	12.951207569721115	63.1494501992032
0.157566	-15.966223	283.889263	32.760865	59.826713	0.663653	26.029988	4.573764	0.761099	13.047324390243903	637.9082439024395	12.511352252252252	42.62553153153156
0.144033	-16.128483	217.492938	30.365381	46.562529	0.669342	22.398424	38.727022	0.573858	13.079689670014346	656.0484562410331	12.568122727272728	44.53505227272727
0.145612	-15.828871	272.734524	30.080162	41.88115	0.664516	-24.691979	33.74112	0.624747	13.1471	709.0081771720618	12.490902919708029	42.306273722627765
0.145887	-16.123406	267.411189	28.615146	43.873065	0.686022	39.175565	18.261335	0.151101	13.073345708154507	686.0837993562237	12.765793877551019	53.068424489795895
0.153382	-16.145924	253.713346	33.183945	56.149092	0.652873	26.693684	14.927112	0.753654	13.121487453874538	659.3523394833952	12.714253846153847	49.18208461538464
0.159321	-16.064417	256.32668	29.760665	46.451934	0.638868	30.543072	-35.571702	0.105373	12.877738360175696	644.7845710102494	12.3471	40.113
0.158309	-15.973749	250.010268	32.500211	61.716297	0.579194	-30.150467	26.855575	0.269931	13.266503296703297	714.1512637362641	13.002893413173652	60.20675479041915
0.161672	-16.146193	278.418478	30.205015	45.462742	0.646099	26.345363	9.962991	0.196734	12.791593670886076	621.687512658228	12.535648387096774	47.70393225806451
0.167028	-16.026079	285.728007	31.388013	60.606763	0.57923	-36.391152	-20.098469	0.009214	12.8941	613.2516101694916	12.603972791519436	48.38690494699644
0.151253	-16.084823	227.46279	31.581279	57.108124	0.651643	34.471551	29.01697	0.037691	13.13538187919463	660.5977986577182	12.692895031055901	48.188310559006226
0.160641	-15.964702	293.230309	33.460441	61.881471	0.632709	-2.25251	28.714944	0.307766	13.152269582772544	679.1494024226115	12.600618518518518	45.160396296296284
0.161902	-15.869959	232.311089	32.888227	56.766846	0.61197	34.324606	26.936079	0.305736	13.059676109936575	664.2170232558144	12.886595726495726	57.8219034188034
0.148535	-16.040009	270.897741	31.96913	48.422645	0.674383	35.806162	14.878237	0.822381	13.120557317073171	675.0527439024395	12.781942105263157	52.3936631578947
0.159741	-15.936192	295.311199	33.524713	64.274969	0.615426	-22.689969	11.072927	0.270416	13.191250610583447	677.0706417910452	12.651592753623188	46.38768502415457
0.165409	-15.992361	297.537546	30.349026	47.169819	0.621371	-30.202556	12.931205	0.913555	12.755288361408882	613.5357733537522	12.175943137254903	36.250909803921544
0.161267	-15.852294	282.736794	33.686996	65.855678	0.638534	29.806859	28.546328	0.696978	13.149745232815965	667.6686529933482	12.773754970760233	51.210253216374305
0.150003	-15.962546	262.095364	30.313701	44.171769	0.646553	-30.480241	-20.516861	0.865433	13.0421	670.7023563025211	12.376033333333334	39.43631733333332
0.153891	-15.801271	253.305395	31.743878	62.547789	0.641099	-3.696803	35.657668	0.974209	13.289638350217077	715.3001027496383	12.705887096774193	47.29832838709673
0.149328	-16.010773	299.105231	33.767844	58.532167	0.690697	37.73095	36.511612	0.075898	13.220163636363637	676.9747272727275	12.64576956521739	45.354806956521756
0.148771	-15.93668	266.998394	32.950677	58.128768	0.652553	-21.65465	19.363894	0.730369	13.315372120200333	709.1746176961603	12.514971428571428	40.49033357142858
0.146736	-16.019607	237.916803	31.032616	53.264989	0.653707	-28.504386	-21.237274	0.298407	13.019525249169435	602.7304584717609	12.199639682539683	33.197722222222225
0.144537	-16.136677	229.937147	31.549184	47.493757	0.669479	15.358408	24.123293	0.37872	13.128576712328767	667.4234000000005	12.575549612403101	44.235355813953504
0.145082	-16.069412	221.08087	32.003178	48.250337	0.640884	-14.741423	18.136853	0.8315	13.267979173290938	718.3979411764709	12.708927956989248	48.09033440860216
0.154279	-15.911684	231.332277	33.722694	62.506815	0.631629	23.740285	-27.501644	0.819252	13.263828793309438	693.0226654719236	12.758967924528301	49.076089937106914
0.168003	-15.949507	245.189446	30.397786	54.46485	0.586847	9.660509	-16.86145	0.470136	12.977118905472636	694.9165422885575	12.9013927756654	61.709176425855524
0.153521	-16.07643	287.199764	31.026165	47.119127	0.657526	-0.227617	33.955369	0.138874	13.057271703296703	681.9388214285716	12.585162937062938	46.29297692307691
0.154052	-15.874802	221.387502	31.516052	49.088176	0.639552	28.243948	-17.389252	0.015542	12.99980828182942	646.5923671199015	12.594567105263158	46.60145592105265
0.159095	-16.095469	238.321473	32.904999	52.111454	0.634203	4.711381	-33.745273	0.890238	12.94341393568147	625.4618683001535	12.28075811965812	36.662754700854684
0.1673	-16.067458	256.185771	31.459155	53.978051	0.618839	3.630739	13.53157	0.433502	12.827692639593907	613.0100228426398	12.352017197452229	40.432757961783445
0.152676	-15.936291	203.154377	32.592884	49.144138	0.636925	19.8939	-32.100825	0.737756	12.994846140651802	633.9591406518015	12.405939416058393	39.97984452554749
0.147021	-16.151853	243.943489	29.251897	45.641446	0.62799	-32.042446	-11.319673	0.095803	13.1101	686.4822400000004	12.716674468085106	50.701004680851064
0.166394	-16.145793	237.336909	31.452141	57.121491	0.587028	-11.874158	30.653084	0.032818	12.959626918671248	650.1631706758307	12.6568421875	50.17534609374996
0.159306	-15.981589	283.033859	29.183066	46.004354	0.615287	-28.481457	-17.295649	0.840435	12.964561538461538	695.0786923076928	12.5886	48.81124999999997
0.154518	-15.998382	214.388622	32.723313	62.707077	0.632178	26.322607	-17.193277	0.315999	13.194558015267175	670.5813969465653	12.70147037037037	47.62749938271605
0.150847	-15.956677	250.846056	32.438234	55.473262	0.643307	-25.373863	4.088304	0.37249	13.074840916271723	625.9461374407588	12.32389865771812	36.40561610738256
0.157687	-16.07664	239.002764	29.495785	45.629275	0.627764	0.683637	-0.378272	0.267029	12.927951282051282	667.1997333333334	12.582627173913044	48.27814619565216
0.150131	-16.087918	268.312366	32.806178	61.8858	0.668899	10.76947	22.331627	0.305936	13.271928125	692.3410781250003	12.565608620689655	42.16762068965519
0.148225	-16.186918	204.334863	33.530927	61.200156	0.646599	14.885828	-16.517498	0.087152	13.21799527027027	657.4193209459462	12.521769014084507	40.882242253521106
0.167386	-16.162922	260.026879	32.506109	63.500384	0.617528	3.039069	29.660871	0.894408	12.975777824267784	633.7231799163184	12.4471	41.6196
0.16704	-15.937001	265.178376	31.224836	55.905627	0.621818	-4.977697	-12.859939	0.071945	12.819476693766937	599.3628455284556	12.235221621621621	36.673858783783835
0.149655	-16.188177	281.618906	32.94778	59.849331	0.648105	-39.970318	23.972924	0.786119	13.202096485061512	656.3932653778564	12.309860330578513	35.022641322314065
0.159215	-16.168814	244.468046	32.767681	51.255873	0.628123	-9.661672	18.631039	0.918946	12.962863693270736	637.3084162754304	12.371411688311689	39.57027922077924
0.145248	-16.003999	219.080665	32.89678	67.632039	0.650973	-11.675789	25.717842	0.728755	13.439852918287936	715.0860836575879	12.513814285714286	38.81825714285714
0.160599	-15.839321	216.952578	32.10256	57.096283	0.595768	27.537173	7.689331	0.157325	13.189252173913044	718.3147173913044	13.125613888888887	67.92791805555554
0.159432	-16.04468	244.596982	30.445577	52.186957	0.607594	-9.53068	-34.612144	0.644396	13.102055863808323	710.1068600252207	12.783200917431193	54.069055045871565
0.144961	-15.804576	293.8288	29.547572	40.02731	0.670755	-32.922589	-33.438645	0.242871	13.0811	687.8832145328721	12.4204984375	40.62767812499999
0.142908	-16.067629	207.807694	32.397341	57.277802	0.646985	-13.847325	15.662629	0.825284	13.365052830188679	709.8854339622645	12.609429268292683	42.8357682926829
0.144564	-16.178711	214.320809	29.972825	48.590712	0.647248	-18.276557	-31.284325	0.427812	13.1311	665.3112567114094	12.463618518518519	40.737474074074065
0.148563	-16.01841	234.498844	31.647098	48.503492	0.628248	-15.414163	-11.612081	0.247645	13.220747773279353	712.9964210526317	12.802090990990992	52.511010810810866
0.148083	-16.189156	261.562656	31.138973	56.585756	0.630949	-36.667785	10.252785	0.095674	13.152942253521127	649.4895380281694	12.633720192307692	45.7187
0.145219	-15.870746	228.768038	31.898455	54.679009	0.666029	0.793662	39.773876	0.78646	13.233706382978724	681.4381489361705	12.462048275862069	39.23659568965516
0.168072	-15.930977	240.690515	30.834148	51.78414	0.59243	30.53871	-37.675644	0.628139	12.892800571428571	668.7345371428574	12.710081042654028	54.13127251184835
0.166926	-16.076306	244.664183	32.695106	64.568443	0.580975	-18.482333	7.280653	0.895775	13.150104854368932	693.720696601942	12.768049416342413	52.0263673151751
0.166756	-15.866883	270.25652	30.838736	45.249302	0.63937	34.838144	3.487009	0.125884	12.640340343347638	578.609291845494	12.341159701492538	42.18784179104481
0.169702	-16.066069	283.55273	31.467717	50.841318	0.613927	-2.781888	10.569755	0.764158	12.783876932826363	622.1830012674271	12.391921428571429	42.75279642857147
0.156839	-16.044654	263.503591	31.626372	57.773101	0.655363	6.716757	31.072699	0.853076	13.038509371146732	643.1906559802712	12.38904642857143	38.920616071428576
0.16659	-15.893309	286.063676	31.974048	64.42199	0.610337	-8.307523	15.688112	0.284809	13.068046753246753	665.4356077922077	12.571702094240838	45.310464397905804
0.158668	-16.017025	274.872397	33.909852	68.769582	0.627233	-18.870185	28.395935	0.748756	13.268285128983308	691.9484810318665	12.5163625	40.857217500000004
0.159485	-16.14469	285.194025	31.788812	56.626001	0.574846	-39.066695	-17.370923	0.162536	13.136893770139634	699.5292438238456	12.963670621468927	61.10962457627114
0.154132	-15.851425	232.5653	33.10096	62.074557	0.635792	-7.503345	39.157739	0.419036	13.174798854337153	656.5307561374799	12.441707843137253	39.106966013071904
0.150991	-15.87635	230.511439	33.524025	57.979018	0.630138	-22.314162	20.502219	0.44824	13.149587951807229	640.3043313253017	12.484892349726776	40.53327868852461
0.168559	-15.877276	281.215649	33.651908	66.902534	0.564111	-26.084216	-7.512885	0.595253	13.200596115427302	708.1883829078802	12.917225391849529	57.712156426332314
0.165913	-15.89511	285.695316	30.709276	50.12708	0.609152	9.882439	15.2981	0.193653	12.936277777777777	681.2648222222225	12.804431877729257	57.753384716157214
0.155088	-15.906651	299.794393	32.425104	50.365918	0.669861	24.895974	-0.58163	0.245725	13.019781407035175	651.714757788945	12.607414049586778	46.850957851239684
0.163515	-15.934258	276.584035	33.577108	63.322794	0.62495	38.889707	-35.479313	0.963353	13.104240801644398	665.256765673176	12.53394210526316	43.08198421052634
0.153693	-15.818385	276.593638	30.71061	46.266821	0.644302	35.247321	9.292029	0.51261	13.107915766923737	710.5305012853476	13.034315859030837	65.29783920704848
0.159872	-16.199563	279.695418	31.56049	55.802428	0.637153	-14.000116	-33.430182	0.711642	13.024848865355523	655.5465400907716	12.329612195121952	37.75581463414632
0.168596	-16.167909	207.26147	33.619324	66.890122	0.567686	2.723917	-30.143761	0.314777	13.17924849428868	700.0760508826586	12.947685365853658	59.09119756097565
0.158273	-16.059371	228.050593	30.30252	47.38632	0.611195	5.35077	26.45626	0.657775	13.025242857142857	701.8291428571431	12.857305128205128	58.66165384615381
0.165659	-15.975705	289.113555	30.759681	54.155329	0.588773	-18.281329	39.273173	0.4923	13.049516267942584	712.0207416267942	12.821433333333333	57.06835333333329
0.169034	-15.90355	201.646886	31.226366	53.198372	0.583221	-20.461154	13.256221	0.119402	12.646695477386935	560.1379974874372	12.295881659388645	40.32592838427948
0.146014	-15.858171	221.860541	29.409029	43.132647	0.658518	30.875689	36.927654	0.795443	13.07654578313253	683.577508433735	12.82704382022472	55.50194044943822
0.159882	-16.1216	290.677772	33.032274	54.757665	0.636666	36.244508	19.572871	0.730328	13.074038461538462	673.8319538461542	12.89721961722488	58.31233397129189
0.156166	-16.116372	254.119825	30.930158	47.743437	0.610577	-29.978181	39.099272	0.164459	12.940007096774194	640.2767638709679	12.578040928270042	47.33932151898734
0.16868	-15.935824	287.869723	32.878773	61.227957	0.607411	35.847347	6.81291	0.408829	13.025435606060606	665.2905363636368	12.90278376068376	59.429154700854674
0.153874	-15.895049	255.109939	30.945907	51.502763	0.645535	-2.475827	-32.985543	0.284031	13.087970056497175	674.3286101694916	12.470890697674418	41.61413720930231
0.163189	-15.980165	246.736759	29.89482	47.089626	0.604642	25.843138	4.57292	0.230606	12.913769285714285	690.0019064285715	12.94563962264151	65.40281849056603
0.144594	-15.959745	248.108266	31.492588	50.842497	0.673221	-12.891821	15.834683	0.273266	13.159084375	660.9943593750003	12.259494230769231	34.117984615384636
0.16392	-15.983227	208.274848	32.11518	63.369766	0.579113	-19.059826	38.686431	0.965537	13.179513664596273	698.4244633540376	12.808081549815498	53.20442656826566
0.161903	-15.920579	235.913592	33.599311	60.523051	0.59564	-2.906062	31.51772	0.334246	13.188004377880183	697.2901958525349	12.8531	54.74964000000002
0.169646	-16.199694	257.540685	33.150207	62.258891	0.600037	-5.053176	-2.90741	0.506056	12.949385534591196	629.4814402515727	12.462963157894738	42.6054105263158
0.169079	-15.894364	299.462473	30.535248	52.816558	0.592706	11.280512	21.939786	0.92199	12.965851037344398	705.0503582295993	12.996173529411765	67.09841323529412
0.148883	-16.0781	249.917992	31.64201	53.591167	0.654925	17.888992	22.113423	0.116539	13.240189024390244	707.3981756097564	12.844372189349112	53.358450887573994
0.162542	-15.812856	257.617958	31.411994	60.102603	0.612394	35.497625	-21.333323	0.698366	13.141677039274924	698.9852175226589	12.935978048780488	59.21503414634143
0.150472	-16.131777	226.240303	28.551434	41.741363	0.651625	25.371441	-12.694678	0.402486	12.94137661909989	664.193423710209	12.6641	50.955924999999965
0.151089	-15.982592	251.951174	30.707519	47.167771	0.624697	-26.506577	-12.530229	0.01772	13.062980053908356	667.9641226415096	12.660082142857142	48.87281339285714
0.163443	-15.991877	293.01007	32.813722	53.257239	0.64946	19.118728	29.326467	0.526452	12.860316828478965	607.5483398058257	12.391777419354838	40.92023548387095
0.169884	-16.036044	270.552587	32.246473	57.019376	0.585217	-12.811397	-34.610916	0.321354	12.93540751173709	653.0881983568077	12.629382051282052	49.65768205128204
0.162492	-16.019457	296.129514	33.068747	56.121267	0.620485	-37.074429	-16.012552	0.281608	12.777646109510087	554.5921887608072	12.15718	34.05908399999997
0.167058	-15.82418	251.876664	33.685792	62.932997	0.615471	-6.833551	-33.5261	0.167873	12.883256472261737	584.6378122332861	12.175420895522388	33.757225373134325
0.162219	-15.959722	295.467249	30.769478	49.432148	0.614409	-22.712608	-6.032263	0.188003	12.924393172690763	655.3968072289161	12.533621739130435	46.373130434782624
0.140332	-16.080669	250.786773	28.298254	41.737464	0.688503	13.411686	-12.518917	0.798093	13.183444717182498	718.7498228388475	12.77971403508772	52.16046315789472
0.14947	-16.143302	249.192263	31.627994	55.564031	0.645458	-35.664543	26.611229	0.278602	12.929824247226623	570.0640935023777	12.167154263565891	32.732641860465115
0.154944	-15.913886	214.819302	32.133086	64.829375	0.590051	-36.518562	29.093962	0.519028	13.196992694063928	655.0745114155253	12.799046236559139	51.192278494623665
0.14763	-16.128748	211.122673	31.431651	49.773077	0.635673	2.271458	26.897806	0.965388	13.237698529411764	717.5449235294122	12.86225228426396	54.47849187817257
0.14954	-16.074019	294.615482	30.50507	55.786201	0.677562	2.091126	17.207863	0.088629	13.238636549707602	714.7952105263162	12.602108547008546	44.51808034188035
0.148997	-15.908827	255.044238	31.918339	65.682763	0.619963	-34.275623	35.291959	0.045837	13.28942637075718	672.5618028720633	12.79349024390244	49.724882926829274
0.163347	-15.851881	223.023165	31.800699	58.318528	0.557427	-34.632298	-32.150316	0.954318	13.151772975814932	719.9756477392222	12.97320773480663	61.91047624309392
0.150552	-15.983865	263.231457	31.567272	48.304795	0.648216	22.275431	-27.555094	0.86088	13.191413315926892	716.7486013925154	12.871991719745223	55.7438337579618
0.157979	-15.956726	239.256502	33.446274	57.349344	0.633996	18.120814	19.758583	0.90648	13.0636	645.8095000000003	12.656630120481928	47.7054186746988
0.148336	-15.852629	241.475034	30.466284	56.303294	0.62592	-37.755709	-39.494597	0.859176	13.266173353293413	697.6030254491021	12.66294693877551	46.12644081632654
0.156758	-15.915913	211.152093	29.146299	44.445302	0.642771	36.934171	-19.804497	0.72217	12.769433333333334	603.4176666666668	12.287438842975208	38.90937107438019
0.168001	-16.068104	236.132458	33.908872	60.6009	0.624465	34.29765	7.138743	0.303043	12.808472395833332	572.1985651041671	12.320635714285714	38.59169428571427
0.150136	-15.966912	240.463415	32.990547	58.58165	0.626665	-24.730318	-18.652129	0.086335	13.168214864864865	645.1148581081083	12.622171428571429	44.90554428571431
0.164853	-15.838723	246.800752	30.937456	60.395167	0.577945	-36.261313	17.911201	0.62968	12.9901	640.6083953488377	12.64628085106383	48.99458723404256
0.140479	-15.905066	240.624413	31.879521	54.19095	0.651389	-30.465314	-34.497301	0.446031	13.35751384863124	701.8597938808376	12.661984615384617	44.602676923076956
0.166174	-15.823151	267.040072	31.875623	64.219582	0.603287	-5.145962	-26.334406	0.123983	13.085763803680981	669.7703791411047	12.652479310344827	48.053117241379326
0.168358	-16.196597	280.236744	30.590479	49.165198	0.625377	6.596908	-16.823838	0.711265	12.738760264105641	611.5402629051623	12.360985714285714	42.083231428571466
0.153551	-16.162324	221.702749	30.760388	50.66456	0.628456	-8.994465	-4.803091	0.74492	13.087208761329306	678.2508912386709	12.573841758241759	45.376884065934064
0.158289	-15.83908	257.322562	31.36556	47.50044	0.634671	8.478226	27.119868	0.708787	12.96753735763098	660.1762984054674	12.650425581395348	49.80419767441857
0.169272	-15.855939	277.832669	30.980611	55.868012	0.612098	0.719278	13.639158	0.141515	12.865416377171217	630.905671215881	12.459586033519553	43.946346927374314
0.149559	-15.819512	265.294786	31.877632	57.677998	0.668752	-6.259844	3.969424	0.366141	13.2081	678.4595016286647	12.342917307692307	36.069917307692265
0.158746	-15.951445	233.379842	31.636114	54.80767	0.621484	-21.053625	12.909881	0.6221	12.9431	612.9409178082192	12.294141666666667	37.067066666666676
0.162021	-16.052681	211.623824	31.212059	51.567494	0.620073	15.144973	33.298413	0.476169	12.860279340028693	616.9150659971308	12.465724277456648	43.77953468208093
0.157446	-16.185021	249.521232	31.230702	50.086905	0.628439	19.842671	17.954141	0.920465	13.04639541734861	681.1218068739773	12.880447826086955	58.43867391304347
0.153449	-16.102625	236.901464	31.856464	47.472768	0.66064	21.043879	25.213605	0.91783	12.885045280437756	605.1320725034199	12.346926086956522	39.03401913043476
0.167666	-16.143733	291.099322	33.446788	68.407606	0.616575	-6.372026	-19.769432	0.261524	13.03910406504065	639.4598252032521	12.412809677419354	39.789759354838694
0.168547	-16.129733	206.056389	33.127288	64.558022	0.601528	10.495661	-7.606878	0.942142	12.935168214804063	611.9704194484763	12.458083240223464	42.102476536312864
0.150032	-16.021626	279.76402	29.900314	53.095158	0.631678	-39.846671	34.707314	0.804871	13.240030817610062	717.2489371069182	12.659389473684211	46.96478736842108
0.154184	-15.900692	233.713886	29.294648	42.698007	0.656678	16.876354	25.087264	0.361972	12.819775276752768	617.4449778597789	12.34876935483871	40.461638709677445
0.163006	-16.018181	246.087811	30.478127	54.023214	0.594842	-25.225542	-27.063433	0.906762	13.008219791666667	675.640479166667	12.625053974895398	48.7995179916318
0.164283	-15.830618	278.398971	31.726437	58.68615	0.637406	20.320945	-17.884583	0.540702	12.948932985386222	631.1547338204595	12.454281818181817	42.107936363636384
0.142952	-16.075535	271.446703	31.89337	47.449088	0.693433	24.138212	7.339373	0.069686	13.204369487750556	691.022452115813	12.7141	48.46034
0.16598	-15.861997	205.200198	33.855163	66.741417	0.572672	-6.277889	-15.444173	0.685138	13.231918181818182	706.8453636363639	12.926016083916084	57.19632937062936
0.155941	-16.188256	214.476123	31.294789	48.643696	0.614908	-22.86661	20.038351	0.916799	12.956200931677017	638.6859363354042	12.438615151515151	42.05737676767678
0.157771	-15.921887	255.032363	30.426449	53.204487	0.644396	35.804712	-18.865289	0.183816	12.998758536585367	652.0593292682931	12.556878625954198	45.376809923664084
0.169905	-16.014382	273.938686	31.576958	58.155233	0.592088	-5.779208	-8.333958	0.742631	12.983987573964496	674.1714071005919	12.696544933920705	51.86867973568281
0.146196	-15.967957	271.691528	31.441725	46.42085	0.674831	-2.446934	-15.683981	0.536359	13.184622123893806	702.7074823008854	12.594447826086956	44.838504347826046
0.16682	-16.057048	248.425142	33.908635	66.390985	0.558729	-30.543252	25.184092	0.308673	13.114535270132517	662.3159225280327	12.871359475218659	56.12125422740523
0.15575	-16.159813	236.883754	33.346351	54.092216	0.656573	26.756193	24.615033	0.299246	12.911661505065123	593.0541201157746	12.272343243243244	36.124748648648655
0.167432	-15.930394	274.321976	30.121794	50.8454	0.598337	8.794781	12.403033	0.114746	12.91878115942029	687.9077060041408	12.831513654618474	59.68069156626505
0.161989	-16.103675	289.128705	33.090923	61.580699	0.616625	-33.813927	0.343046	0.824484	13.03835641025641	634.3766153846154	12.349371604938272	37.88460864197531
0.156033	-16.094246	275.455772	32.2501	64.539851	0.642024	-1.817299	-7.265589	0.21596	13.252427221438646	701.4005557122712	12.622551612903226	44.76189806451614
0.159141	-15.911286	234.15466	31.567852	57.632126	0.64267	28.292745	32.069203	0.995829	12.95128253968254	615.3438293650797	12.489481944444444	42.95001180555551
0.164036	-16.120945	294.974539	32.131466	57.557764	0.641406	20.010603	6.841881	0.002588	12.947106920415225	634.2596955017304	12.51848775510204	44.52527346938774
0.165225	-16.128648	275.27708	30.689027	48.044648	0.615993	37.032214	25.025967	0.168942	12.86636558891455	659.2330969976907	12.850323140495867	60.8275
0.147338	-15.884273	215.3783	32.669932	61.978481	0.651781	33.502177	-24.268141	0.704838	13.303715708274895	689.2699579242642	12.622653846153847	43.44929153846157
0.160579	-16.103709	232.396254	31.962599	53.666334	0.599685	30.113522	14.533828	0.985132	13.13463316953317	714.8151179361179	13.145568965517242	70.45835172413797
0.15917	-16.176569	271.45596	32.24319	51.468126	0.625378	6.988749	28.29931	0.804307	13.076576744186047	689.8670329457369	12.835974371859296	56.03269045226127
0.164723	-15.897464	213.310592	29.740513	53.913049	0.577101	-33.99949	6.289448	0.110862	12.744596232508073	590.8848428417654	12.509960139860139	47.05513846153844
0.162051	-15.852178	271.920908	31.297323	55.076196	0.590059	-37.485289	34.533102	0.655316	13.000113715710723	654.4459089775565	12.642697744360902	49.08120451127815
0.158604	-16.172275	205.976513	32.907633	64.019876	0.602912	38.841904	-20.370425	0.220153	13.268947758081335	712.2540625651723	13.029612605042017	60.87849159663862
0.157926	-15.880554	279.482653	31.05365	54.958711	0.633775	36.923063	-14.732018	0.923127	13.14961290591174	707.2031490424648	12.96983544973545	60.87673756613757
0.155185	-16.143436	278.689769	32.653075	65.298758	0.614085	-32.315364	30.700941	0.591678	13.3165441301273	711.0890650636495	12.748626548672567	48.629000000000005
0.15595	-16.065868	267.130924	33.656336	56.673586	0.629678	-21.705407	-24.607303	0.054027	13.016730985915492	614.8193126760567	12.418928571428571	39.80083371428568
0.159909	-16.19993	295.402776	33.836632	69.615208	0.633033	-17.839358	-7.286335	0.439373	13.203777914110429	670.9702300613498	12.42248620689655	38.44360551724139
0.154674	-16.008988	249.068741	28.777097	42.040269	0.667331	22.088126	15.310833	0.801749	12.771722009569379	606.8310741626797	12.320567889908258	40.003813761467875
0.16723	-16.007214	285.940301	32.941644	59.289142	0.62676	5.848067	25.747076	0.251646	12.918028571428572	621.278392857143	12.382256462585033	40.14808775510204
0.166838	-15.942388	274.693789	33.05114	58.093808	0.614035	-9.616883	-0.182169	0.20945	12.900252925531914	611.6205359042553	12.351105917159764	39.326666863905324
0.168354	-15.910711	266.005441	30.946048	52.717488	0.615787	24.514698	-5.964913	0.342197	12.828137037037036	627.1341111111113	12.623296721311476	50.57917377049179
0.169746	-15.95531	233.003233	31.535626	55.439534	0.591156	0.37115	15.156351	0.961168	12.89354278606965	647.5855124378113	12.614700000000001	49.622120000000024
0.145352	-15.839483	269.172339	30.431607	51.485026	0.642035	-37.606556	8.479785	0.308382	13.225604601226994	688.3797469325156	12.658115624999999	46.37805312499997
0.153796	-16.13719	264.327441	32.17758	63.500341	0.644626	-27.151342	30.2013	0.611326	13.138481601362862	641.782095400341	12.222514634146341	33.11136341463418
0.165321	-15.889963	207.001236	33.440233	66.634021	0.580829	-25.188586	22.785747	0.653627	13.0321	618.6588062827226	12.557781274900398	44.29825697211155
0.143082	-15.931814	245.191277	32.104767	49.731792	0.671941	8.300966	33.251049	0.841568	13.277749819494584	709.3584777376657	12.774764233576642	49.851662043795606
0.149797	-15.855308	249.283449	28.178594	41.06321	0.660005	-16.500252	-11.745925	0.0765	12.90545090609555	643.5830774299836	12.232010569105691	36.357973983739846
0.167279	-16.197728	271.804183	32.846842	62.043947	0.557418	-36.140681	39.902043	0.546377	13.075787697160884	678.6784416403788	12.869140114613181	57.540691977077365
0.15763	-15.830552	298.75433	32.59373	67.000423	0.644422	-23.025478	-7.659986	0.636589	13.222234328358208	683.2804179104477	12.341212903225806	36.077243548387074
0.167903	-15.936171	286.577412	32.511986	67.706092	0.585246	-38.693117	21.566001	0.439977	12.935866297662976	598.2925707257074	12.471679646017698	42.437856194690276
0.162272	-15.811533	201.911386	31.971234	53.522055	0.596867	-13.118611	13.503557	0.116432	12.880644137022399	608.1029762845851	12.48617894736842	44.101260526315784
0.161576	-16.091596	215.418164	33.743921	66.585128	0.618193	12.083894	-17.248544	0.268914	13.083135114503817	634.7491435114505	12.48535	41.25130999999998
0.140396	-15.870371	241.871591	31.305031	52.826472	0.695214	38.632187	37.028979	0.594018	13.2491	679.1395237388724	12.623171428571428	44.175273214285724
0.16731	-15.826243	270.950029	31.611523	53.347374	0.609389	-9.74964	-3.163424	0.403713	12.868933986928106	629.7535712418305	12.424235135135135	42.68150270270267
0.167227	-16.114117	245.04336	32.166371	53.268072	0.593327	-16.335502	-4.227283	0.780589	12.885880735107731	637.7186970849176	12.496383105022831	45.18222602739724
0.168291	-16.089485	226.127074	32.563163	53.101707	0.601112	12.632219	-8.636747	0.29723	12.829303870967742	617.874612903226	12.523856218905474	46.50992885572141
0.162307	-16.092056	227.58848	31.500501	53.026437	0.613398	-11.208601	24.706824	0.972588	12.928336559139785	635.6645483870969	12.40035988700565	41.049363276836154
0.154311	-16.036643	204.12484	33.745325	60.270971	0.576671	-32.066943	6.895309	0.633223	13.3241	715.7728029818957	13.04810576368876	60.904225072046096
0.150928	-15.815854	246.302279	33.839035	68.415328	0.649757	20.561515	13.735817	0.43473	13.39402219387755	716.1002691326531	12.841225	50.41610000000002
0.146233	-15.994204	270.435747	28.245668	40.141335	0.641739	-36.879965	-31.3661	0.391753	13.0791	709.1430577223093	12.631612315270935	48.67631379310345
0.157467	-16.167959	253.199886	33.040056	67.042731	0.596598	-36.135679	15.02778	0.027387	13.069986046511628	612.0078209302327	12.67238888888889	47.4781111111111
0.150085	-16.084357	209.837546	33.59032	64.943961	0.612508	-17.07647	-1.953208	0.39151	13.384148678720445	708.9998303198889	12.862879591836734	51.55229346938778
0.149722	-15.915273	246.694938	32.027869	52.636918	0.638988	-23.89865	-35.087559	0.727431	13.1951	684.5525283018872	12.52524814814815	42.160960493827154
0.15506	-16.024351	292.77699	29.698191	42.499319	0.641936	36.284439	-32.512587	0.767401	13.037154667788057	719.2717300252315	12.857978787878787	58.843315151515114
0.160447	-16.152335	246.542615	31.838136	50.61707	0.635177	4.064062	-25.218748	0.503431	12.885492273402674	619.9710029717683	12.2976	37.929499999999955
0.160058	-15.89599	292.357267	32.323376	53.600671	0.63922	28.010813	17.197197	0.288513	13.047710871440897	670.8851052631579	12.830157591623037	55.81711675392672
0.158253	-16.087519	292.826066	31.612549	55.736896	0.618767	-22.208876	24.094523	0.675135	13.192932402234636	719.5250726256985	12.73911923076923	50.7436673076923
0.14827	-16.049877	214.844212	33.803588	64.750418	0.634629	-19.638687	-31.162093	0.509987	13.256894473229707	650.217124352332	12.478000584795321	38.987995906432715
0.151449	-15.938576	265.217188	31.248089	48.390535	0.641247	-38.407185	12.296107	0.887678	13.000021273031825	631.2220603015076	12.261896992481203	35.79214812030073
0.158663	-15.935525	219.91903	32.291188	51.89837	0.626963	25.960217	-6.042835	0.230938	12.960373159144893	633.9452387173397	12.633546327683616	48.50070790960451
0.148497	-16.066895	280.349655	32.994062	62.476226	0.65237	-38.407936	-10.049633	0.44152	13.161983561643835	626.6051712328771	12.282238211382115	34.157016260162614
0.151743	-15.846891	251.516126	31.758209	51.260258	0.644342	39.538564	24.484063	0.893795	13.184458348968105	703.0462532833023	13.004323744292238	61.581723287671224
0.150996	-15.844478	232.517736	33.622443	62.447639	0.64603	-7.916982	13.391747	0.543728	13.231107029876977	664.2193532513182	12.397344444444444	37.13506296296297
0.148362	-16.155289	250.193187	29.308038	44.743739	0.656602	38.603862	17.524443	0.290906	13.12309274047187	709.4742150635212	12.975766666666667	62.030433333333335
0.164985	-15.864532	218.669879	33.54716	69.244933	0.59858	3.132615	7.76558	0.504475	13.159417548746518	667.9917799442899	12.677326415094338	47.4876075471698
0.151546	-15.826759	207.019086	32.631221	55.976752	0.640469	4.567318	-25.585576	0.586001	13.111723063683305	647.4131824440623	12.422327941176471	39.12277647058823
0.166848	-16.11363	283.679042	32.246289	53.436992	0.625634	8.473533	-28.974274	0.607629	12.862841440377803	624.6816611570251	12.3767953125	40.808352343749995
0.167768	-16.12974	221.46898	32.373923	62.761438	0.576096	13.678909	-13.085486	0.389307	13.146441603053436	709.891697519084	13.033116949152541	64.16149627118646
0.15189	-15.879573	213.208169	33.28102	57.704748	0.620133	-27.584229	32.765697	0.329671	13.006610324483775	589.7112477876107	12.430149261083745	39.712379310344836
0.155226	-16.09464	289.97851	33.996776	63.280788	0.649097	-2.322648	-27.564463	0.132751	13.2421	687.9629025787967	12.526124390243902	41.35064390243903
0.14978	-15.880771	257.647403	30.858551	51.272712	0.655357	2.950402	7.651916	0.119352	13.194360572987721	703.7558281036837	12.692372727272728	48.31074545454548
0.146078	-15.98312	202.970134	31.856994	46.880759	0.637539	26.33117	20.971539	0.6118	13.210543249701313	709.5035424133816	13.014365765765767	61.558779729729764
0.152847	-16.133682	267.137102	32.730465	58.32451	0.647668	-26.141881	13.91555	0.251111	13.023651948051947	605.5306461038963	12.198939694656488	33.15782290076338
0.156223	-15.819903	215.395634	32.96986	64.965349	0.589509	-26.377801	18.905569	0.666735	13.330187112171837	712.2851980906925	12.910922299651567	54.70804425087108
0.160863	-16.089298	211.396897	32.964096	59.086531	0.600316	34.134839	-12.03602	0.702566	13.154772344689379	691.5780160320644	13.025095983935742	62.816683534136565
0.144885	-16.012906	225.9313	31.328717	54.302911	0.655393	-17.001181	18.602395	0.332623	13.176834589041096	654.2139589041099	12.3671	36.85740000000002
0.152557	-16.074712	283.246677	29.2871	42.03548	0.627076	-29.433018	11.99185	0.219167	13.026401408450704	707.2179239436622	12.687670135746608	51.83823348416291
0.154765	-16.127805	224.930222	31.953931	49.079683	0.620043	-16.800152	-18.991717	0.977118	13.068440425531914	675.1645957446809	12.573407692307693	45.65616153846152
0.156895	-16.164198	286.938883	30.225385	48.493532	0.641637	25.212966	-4.222043	0.52381	13.054794349315069	698.032982020548	12.94028556701031	61.60951649484534
0.159437	-15.98885	291.273843	31.372295	49.60149	0.636954	17.012312	-35.715865	0.161339	13.020633333333334	680.7101833333338	12.589771532846715	46.96090948905111
0.16486	-16.134477	256.525596	33.349194	61.557357	0.60009	24.861863	-1.33391	0.952615	13.143434510150044	694.2729735216243	13.038103937007874	63.87304566929129
0.158189	-16.111139	249.570005	32.532347	56.303708	0.608847	-34.946175	-25.918417	0.222929	12.87917672634271	576.8621381074173	12.403587804878049	40.51958048780485
0.151606	-15.885983	265.448254	29.73966	43.264651	0.645591	-10.548479	-38.728312	0.299888	13.06589	702.6862000000003	12.583875510204082	46.69588775510207
0.143437	-16.038421	243.036292	31.660776	58.896884	0.637726	-31.482526	-32.110968	0.180447	13.32771038961039	687.1400909090912	12.747076744186046	47.70341581395347
0.161501	-15.832613	248.024446	33.419935	68.003067	0.627879	-11.807611	38.530397	0.012472	12.968313649851632	583.4614554896147	12.17741654676259	32.76284892086332
0.151113	-15.804375	212.31818	32.276493	52.477749	0.625677	23.723793	-38.190229	0.987801	13.238785240963855	714.1888644578316	12.834442391304348	53.180120108695654
0.167831	-16.150754	290.38095	31.353671	52.001531	0.614287	-32.774149	36.609707	0.264924	12.6231	542.536180257511	12.032651724137931	32.39210965517242
0.158664	-15.862573	232.8868	29.511605	49.696479	0.63836	12.648935	36.00623	0.35503	12.893353146853146	632.3999006993009	12.447154054054053	42.96401081081079
0.14717	-16.152825	220.495993	31.2188	44.7907	0.63601	-30.1173	21.356793	0.470824	12.9436604719764	608.583796460177	12.368255172413793	39.27202068965517
0.16106	-15.985367	273.99474	33.668121	58.856737	0.619283	-26.457339	-29.34362	0.947533	13.0681	649.2506315789476	12.391081818181819	38.999914545454544
0.169097	-15.976123	261.120466	33.477095	62.956719	0.587764	2.603193	-34.830735	0.72056	13.09862992383025	686.1479880304681	12.79679406392694	53.79371187214615
0.145151	-16.151003	219.416379	32.062437	56.931236	0.61997	-32.615804	5.007367	0.293828	13.254770063694268	668.3330547770704	12.797948249027236	50.423375486381325
0.161411	-15.866808	259.786075	32.146409	63.643072	0.615476	24.922337	-2.025274	0.908891	13.212062230215828	707.7676187050364	13.033201321585903	62.333614096916335
0.166514	-15.919028	290.975083	33.798742	60.53295	0.628981	3.340491	19.531537	0.848753	12.968987096774192	630.6121075268819	12.434582269503546	41.19816312056739
0.167923	-15.852805	266.390949	33.172803	63.965747	0.590247	-26.917971	7.660669	0.748206	13.0081	634.1620038910507	12.494086425339367	42.94486651583712
0.154593	-16.160016	201.862417	32.723184	50.537991	0.640005	33.394876	-4.436081	0.994001	12.89906338028169	599.9533422535216	12.460406122448981	42.430459183673506
0.162301	-16.052342	219.258134	33.623574	64.339865	0.579707	-24.7919	1.529906	0.688652	13.177159164733178	674.9829060324826	12.782925622775801	51.56766939501777
0.162615	-16.150652	294.615121	32.81162	58.568995	0.616735	-1.756699	15.031219	0.734494	13.150102386634844	705.156659904535	12.826173170731709	54.52664780487811
0.164804	-16.192676	278.547818	32.512471	63.082886	0.576396	-27.993395	-18.139543	0.471706	13.173726589595375	703.2923560693644	12.875568646864686	56.35876996699671
0.158192	-16.049761	218.650982	33.192362	64.121259	0.623037	0.094963	-19.151977	0.240667	13.1071	639.2938500000001	12.461190909090908	40.30168787878786
0.168049	-16.179819	241.787594	32.77248	55.959309	0.603879	15.583287	7.507279	0.205884	12.897735467980295	630.3586995073892	12.602758536585366	48.50752829268292
0.150842	-16.158838	298.104944	30.856245	48.76298	0.670508	33.142676	19.590625	0.35444	13.144479446640316	704.0638023715419	12.921935227272726	58.78469204545454
0.157103	-15.978854	271.918543	29.068322	41.755941	0.652475	26.377066	-6.975555	0.162123	12.843079890310786	648.999530164534	12.634106711409396	51.374660402684604
0.161266	-16.142963	207.553765	31.635549	54.146532	0.606996	6.632332	17.85101	0.331466	12.995399589603284	654.9202927496582	12.649236150234742	49.16680000000003
0.148679	-15.946433	282.687904	33.380614	60.917863	0.659254	-31.003613	-36.58198	0.476555	13.221484070796459	655.2982548672571	12.277099999999999	33.80985999999998
0.15618	-15.952913	205.89644	30.820244	58.484839	0.58475	-36.241341	33.757745	0.353646	13.0651	640.1427365010804	12.773506557377049	52.41435540983603
0.142638	-15.948938	269.732789	30.92399	47.291077	0.697662	38.276049	15.316462	0.791773	13.188040841865757	688.5438657565419	12.74037868852459	49.77168196721309
0.147398	-15.897751	236.63046	33.549328	62.641344	0.674343	37.749337	21.025909	0.278271	13.2181	650.798417582418	12.504926086956523	40.109342608695684
0.169254	-15.857367	249.863353	32.458881	54.471245	0.626779	31.837663	21.900366	0.121376	12.71946855036855	569.7858918918921	12.296134722222222	39.14307361111113
0.161718	-16.066997	277.446793	33.549734	64.279195	0.6123	-25.819062	-22.650894	0.62277	13.11391623931624	652.1910128205128	12.487352631578947	41.451173684210545
0.164423	-16.189196	216.98479	33.832705	63.285945	0.607329	-13.374744	38.975887	0.173487	12.849836048265459	560.5716711915537	12.213479310344828	34.78642241379312
0.153431	-15.952123	250.307792	30.513208	54.343591	0.637859	35.724307	26.168965	0.461126	13.205170351758794	715.7732211055279	13.045439285714286	63.43953080357143
0.153652	-16.007685	226.315732	32.745165	65.922556	0.608959	-16.084618	-13.32683	0.313307	13.3581	715.7176988564172	12.864546721311475	52.339197950819674
0.159498	-16.095616	285.122029	31.619999	54.981025	0.630468	4.66352	7.877102	0.363994	13.114536823104693	696.9372202166069	12.779743617021277	53.10651329787235
0.152562	-16.028795	279.093288	30.076571	51.385011	0.648268	-25.368602	11.166199	0.411042	13.0841	670.2395461912483	12.399031034482759	39.496475862068955
0.1662	-15.920076	296.748513	31.658481	63.446762	0.613742	32.444558	-10.669918	0.55206	13.120480841121495	696.781072429907	12.969381690140844	61.21590281690143
0.158064	-15.86416	244.574245	29.065698	44.857088	0.626532	38.270947	-38.264722	0.805368	12.940480184331797	683.7436082949313	12.632787116564417	50.30022883435584
0.168965	-15.917628	264.625439	33.215126	59.905048	0.593126	-19.076829	-22.662754	0.638467	12.940168035943517	627.5597881899874	12.463583412322276	42.836251184834076
0.155822	-16.171987	276.818975	31.07554	50.514298	0.644668	39.74592	-28.195611	0.580955	13.080390718038528	688.285493870403	12.700685714285713	50.19711500000001
0.146266	-15.822389	223.688155	31.600812	49.950961	0.649434	29.718477	34.168961	0.570132	13.242891273584906	709.4022393867928	12.98635	59.477670000000025
0.155804	-15.946028	296.518864	29.128972	48.470718	0.646111	-21.443809	-0.404487	0.278027	13.017237134052388	678.5401232665644	12.44982	42.33017733333333
0.166791	-15.868177	299.964238	32.976558	58.623875	0.616053	-12.356508	29.211486	0.513874	12.980278474114442	644.5046553133517	12.449867441860466	42.06750581395351
0.151306	-15.93971	234.906634	31.77849	57.638833	0.652996	-8.327021	23.499974	0.574506	13.121201604278076	648.6262352941181	12.253023076923077	34.17159999999997
0.167946	-15.959084	262.424071	33.206446	58.371381	0.613304	8.556953	7.978116	0.480777	12.923906028833551	626.7572254259505	12.500720689655173	44.15823448275862
0.153853	-16.168327	207.168577	32.231959	57.017277	0.622429	-7.515336	5.163877	0.057972	13.0751	636.2183263157896	12.526172164948454	42.89642268041238
0.153422	-16.147438	265.376498	31.403469	46.602648	0.638762	-38.150519	-30.882331	0.973031	12.919775041876047	616.4392613065329	12.181517322834646	34.27474960629924
0.160923	-15.906553	261.778603	31.628513	57.253214	0.573962	-29.208469	-27.136955	0.140894	13.165418279569893	713.9183053763443	12.98501812865497	61.85864561403508
0.15095	-16.127258	228.746366	31.612932	48.926929	0.645888	18.004758	3.65465	0.114766	13.08183268698061	668.6763905817174	12.693070588235294	49.438490588235275
0.150405	-15.897019	290.419156	30.853132	44.665123	0.662492	-23.051563	-21.513217	0.592338	13.07139648241206	681.5126432160807	12.376083739837398	39.13955284552845
0.162038	-15.83141	212.193583	33.571483	67.290533	0.566682	-15.553406	3.637056	0.085071	13.309458074222668	718.9995566700105	13.073372988505747	62.48768074712641
0.153275	-16.117288	228.303536	31.836541	48.736723	0.625599	-19.723697	35.421609	0.074718	12.9461	616.3791150202978	12.442792307692308	41.75185846153846
0.169279	-15.859258	200.669586	32.92017	62.410747	0.577174	6.956651	36.148409	0.443351	13.042332643118149	665.266612667479	12.78546641221374	53.990799236641244
0.159376	-16.053285	245.398357	31.300897	59.333963	0.607752	-6.867298	39.477218	0.120531	13.179789106487148	702.332209302326	12.804404721030043	53.077722317596546
0.154166	-16.145333	241.184221	32.77089	52.574525	0.626917	32.193108	18.857344	0.020532	13.19071220472441	706.6843582677168	13.039503361344538	63.16214369747897
0.166653	-15.943164	225.56222	32.285836	52.39828	0.611421	4.291838	-33.223999	0.50564	12.800285401459854	600.9077430656936	12.263463013698631	37.74066164383564
0.166041	-15.90676	298.779758	33.3342	58.042557	0.624171	37.798088	1.699604	0.515045	12.998150736497545	652.1817667757775	12.809416062176167	55.4640445595855
0.160799	-15.883389	247.23468	33.859146	59.438485	0.594554	-34.754056	6.226896	0.465843	12.965065895249696	598.8887356881856	12.520440425531914	43.60853957446811
0.152973	-15.8192	201.62505	32.011472	59.624795	0.619651	6.874588	-28.339769	0.798885	13.283513793103449	713.5188965517244	12.867725	53.61326249999997
0.143446	-15.912702	230.978404	29.07759	42.586	0.677793	20.69646	-16.244906	0.218423	13.061083502538072	669.4985114213201	12.505595145631068	42.9363339805825
0.149408	-16.062552	203.102373	29.218878	42.885944	0.620778	-11.178626	-33.414566	0.524254	13.087531011826544	717.0305821287781	12.77422831858407	54.32191150442474
0.161053	-16.152993	247.19828	32.235841	60.247262	0.631402	-10.604814	-9.628458	0.359043	12.9411	603.2852118003029	12.168827272727272	33.27151666666664
0.158048	-16.182912	289.228168	29.912673	42.80708	0.657613	-2.739144	7.709051	0.470231	12.83293452211127	637.0728330955781	12.303608620689655	39.32034827586209
0.15914	-16.112455	237.524681	29.343229	42.037296	0.622961	-1.738585	3.89632	0.037181	12.80654020356234	652.8085267175572	12.504827748691099	47.358996335078515
0.14702	-16.083765	231.422746	33.33587	59.043891	0.634082	-12.252298	12.421005	0.225712	13.36569002770083	713.9135761772858	12.798441463414633	49.54399560975611
0.16586	-15.952737	233.663726	32.353719	63.419492	0.584737	8.307753	36.674592	0.280665	13.187924742268041	714.1186927835056	12.988279856115108	61.179344604316604
0.155958	-16.123052	225.155401	31.272941	51.557514	0.594833	-28.555325	10.010549	0.666103	13.110379609279608	691.3551086691089	12.78995409252669	53.7750615658363
0.14305	-16.199457	247.22585	29.954745	43.043082	0.673548	-17.933533	-21.373625	0.96131	13.149370125223614	696.7875688729878	12.346967924528302	37.38052075471698
0.161079	-15.96137	283.233939	33.415362	54.354086	0.637505	-13.363777	-24.454103	0.543206	12.9511	622.2835294117651	12.23475573770492	35.3185754098361
0.167513	-15.8903	222.345272	30.35916	52.221086	0.583502	-33.555411	12.783638	0.374229	12.621400578034683	556.8095086705205	12.291522222222223	40.55540577777777
0.154507	-16.09506	211.760775	32.199146	47.633392	0.63689	36.316958	2.549805	0.369202	12.93610128040973	627.3777131882205	12.641577272727272	49.145806818181796
0.159591	-15.987992	255.900761	32.623245	65.867577	0.609853	-35.714144	-5.672857	0.553243	13.021364462809919	602.726066115703	12.388793989071038	38.594517486338816
0.167172	-15.94436	289.984283	33.707843	66.488305	0.582494	-22.44052	21.600299	0.720383	13.20538431372549	707.0030196078434	12.820468821292776	53.418904182509465
0.15219	-16.074206	274.148872	33.151568	62.039103	0.66658	36.918279	-8.845229	0.009665	13.228279802955665	680.7008645320198	12.609451851851851	43.994774074074066
0.159542	-15.88694	295.394359	33.293168	65.138682	0.649196	35.529702	-1.303521	0.816543	13.169171844660195	675.9165747572816	12.762784931506848	50.615969863013696
0.167684	-15.950654	299.139561	31.110707	53.801251	0.599153	10.109105	35.390794	0.934126	13.006936763662173	701.6194222853088	12.975911764705883	64.75274705882356
0.140861	-16.141494	257.088124	30.436355	53.945692	0.672341	-27.968499	36.578335	0.203014	13.26248989169675	679.3812797833937	12.389655555555555	36.91141111111112
0.16405	-15.896012	255.20148	31.64252	54.994379	0.616852	-3.781101	35.449639	0.0868	12.92668301158301	630.7562702702708	12.449931460674158	42.6027382022472
0.166398	-15.888404	286.157401	32.329202	55.39081	0.629552	-16.275755	-11.822515	0.21501	12.7731	573.6262942050522	12.046726016260163	31.493426829268277
0.163682	-15.965166	276.428704	31.047272	58.323573	0.624916	10.285348	-29.595831	0.248176	13.032307058823529	668.8540588235294	12.585033333333334	46.28560000000002
0.163244	-15.935939	213.224082	30.979294	57.865262	0.589186	18.954056	30.344262	0.857152	13.139451910828026	715.1185621019113	13.09050350877193	67.38512280701751
0.161267	-15.800269	298.105177	32.350486	59.165857	0.604269	-18.824371	1.24649	0.046355	13.165643665436654	698.5942300123005	12.812015322580645	53.64265403225806
0.157782	-15.927937	229.941556	33.958872	60.348886	0.594853	-33.639392	-3.212561	0.242714	12.988808860759494	594.2517848101268	12.593190909090909	45.54808863636362
0.154526	-16.120695	292.565723	32.289192	61.381524	0.658386	38.643766	0.74997	0.772546	13.238175289575288	704.0421583011586	12.889766666666667	55.207100000000004
0.148707	-16.100571	267.663174	32.580755	57.983862	0.66968	5.269628	14.034591	0.143573	13.2551	692.7494635568514	12.54496440677966	41.815083050847456
0.150532	-16.083302	260.941054	33.773646	55.863026	0.654633	18.969158	3.272008	0.916746	13.24018878504673	693.8248598130846	12.866190909090909	53.81331636363638
0.1417	-15.94514	262.787323	31.4407	50.269234	0.694911	32.314704	32.712261	0.453653	13.257633333333333	698.4634000000003	12.767539999999999	49.715083999999976
0.161822	-16.167699	234.574096	30.984435	48.478807	0.61554	4.47568	-17.618148	0.556667	12.901974074074074	651.8850666666668	12.590909523809524	48.6495174603175
0.154525	-16.146473	222.998995	31.606976	58.043363	0.636215	12.58648	-12.05844	0.944746	13.129337918215613	667.4639838909542	12.672911320754716	47.70938867924529
0.159091	-15.886736	291.429723	32.183427	61.410151	0.625327	-30.150193	-15.538329	0.105247	13.001637356321838	613.5369281609196	12.386531818181819	39.021647727272736
0.144744	-15.965698	207.189669	30.260031	45.612688	0.65384	30.684759	6.884887	0.666994	13.12785197889182	683.271277044855	12.836317391304348	54.74060652173913
0.161216	-15.994415	221.298481	33.94096	59.252361	0.61791	5.334104	-20.55026	0.853834	13.03435909090909	636.5447681818183	12.509873006134969	42.85305582822087
0.155709	-15.865942	232.250486	32.800711	67.596319	0.605089	-20.902327	-10.445446	0.314971	13.299183544303798	691.6896075949369	12.789467346938775	49.90223673469391
0.145075	-15.902617	234.728728	32.64359	51.897795	0.673402	11.796302	-10.810264	0.244972	13.163847491638796	659.3468260869568	12.419208910891088	38.43343168316831
0.148236	-15.931551	277.971816	30.946291	54.787928	0.65846	-27.108573	25.119715	0.676875	13.263727177700348	708.9311324041815	12.45719022556391	39.47118796992484
0.149599	-16.062489	203.60127	32.118823	48.429171	0.651019	19.625149	-7.744335	0.194654	12.97172251655629	619.1884039735103	12.396806766917294	39.716712030075165
0.153285	-16.083577	270.808264	29.175175	42.543425	0.651955	21.501911	-27.292569	0.950935	12.994107155635064	691.1009928443654	12.717958156028368	52.78951205673757
0.15827	-15.85055	202.634189	29.59571	48.25163	0.610984	-14.774407	24.345419	0.000416	12.833515196743555	613.1173270013571	12.419742857142857	42.79535
0.164278	-15.934386	244.869128	32.899244	62.185581	0.613755	35.579543	-5.326087	0.711035	13.065539024390244	657.15056097561	12.82338	54.69218600000003
0.142814	-16.180102	234.082696	29.685312	43.221889	0.684662	32.108252	31.389225	0.304662	13.043749794801641	654.7711313269496	12.565504958677685	45.03763884297521
0.163418	-16.051556	247.898565	33.542927	68.808073	0.635581	38.128014	-4.107748	0.436461	13.027578835978836	618.6508121693123	12.4401	40.140879999999974
0.161724	-16.183512	274.176852	31.604922	56.406537	0.590448	-27.009109	-4.789264	0.16417	13.07230190023753	678.91764608076	12.778973646209385	53.716388808664256
0.161217	-16.12414	270.386274	31.958238	57.164032	0.63926	1.158104	3.648936	0.941568	12.995143115438108	642.8517593880391	12.427814285714286	40.86189999999996
0.152015	-15.870982	215.944772	32.246303	54.193096	0.620325	2.514219	-1.775864	0.05072	13.246289526184539	711.9607319201999	12.884331441048035	55.22472270742358
0.154604	-16.184277	292.284475	33.523615	55.832097	0.642136	-21.687226	37.285773	0.617118	13.1751	682.7416640625	12.49229867549669	41.30600596026489
0.167571	-15.862822	266.594448	29.96325	47.620052	0.640169	18.801886	33.238998	0.203372	12.636619846350833	574.3811933418697	12.167835042735044	36.53556837606841
0.153798	-16.083047	236.787915	29.794585	45.816149	0.631578	-21.55282	-7.157296	0.962113	12.990004907975461	666.4448788343559	12.427006432748538	41.76923333333329
0.155686	-16.159068	254.154428	32.585505	52.365583	0.624052	-7.752476	-30.438851	0.386183	13.142933333333334	692.9976666666668	12.705568085106384	49.5909234042553
0.151042	-15.80831	214.440002	31.790729	48.50215	0.641412	26.864899	39.398177	0.696589	13.064392866082603	660.938026282854	12.767909782608696	52.50815054347826
0.159543	-15.894011	207.118697	30.269991	46.614874	0.623339	16.657474	7.603157	0.158898	12.834960917941586	626.2256509040336	12.506204972375691	45.98616850828729
0.154408	-15.87748	237.810955	31.000204	45.62399	0.638164	39.381814	-11.235591	0.863488	12.999856585879874	668.111383561644	12.801366666666667	55.552479999999974
0.148849	-16.021317	223.537389	29.484831	46.903428	0.64014	-26.384672	-37.413257	0.724137	13.00767142857143	642.0827142857145	12.339505063291138	38.20760506329115
0.155597	-15.952506	284.546138	29.67074	46.334977	0.652149	-26.287042	18.142571	0.404186	12.8841	624.6800703517591	12.141701694915254	33.71849661016949
0.140061	-16.06535	216.42558	31.596939	50.32379	0.687519	32.951371	11.562413	0.209447	13.119821843003413	635.4582883959044	12.37549175257732	37.243326804123704
0.14568	-16.172473	212.791332	31.638583	46.373223	0.65714	-2.353664	8.338829	0.221341	13.0351	636.1355539568351	12.314496946564885	36.79028778625953
0.159023	-15.808056	206.011371	32.194888	58.636094	0.601099	24.509581	-2.431676	0.898198	13.207025816023739	710.170726013848	13.093694795539033	65.48054944237919
0.159053	-15.960663	200.918307	33.07903	69.825242	0.559015	-33.361974	-7.341344	0.351406	13.3281	705.0987163461539	13.098919121447029	62.76344108527131
0.150936	-15.805757	224.222127	30.851455	51.700017	0.640522	-2.814838	-12.877763	0.529434	13.142165624999999	682.6454640625004	12.584514634146343	44.83705853658538
0.147382	-15.845697	235.578548	28.094454	42.643619	0.6574	29.070147	8.115914	0.921069	13.081860869565219	704.6470036231884	12.919856613756615	60.25173386243387
0.152287	-16.170499	230.081825	33.744312	64.372197	0.647468	1.317215	38.95822	0.249043	13.178911846689896	645.2459024390245	12.343678125	35.86699531249998
0.156777	-16.045195	268.689744	31.799475	57.568594	0.655976	8.988966	-4.44342	0.302282	13.046997959183674	646.1220000000001	12.39142743362832	38.98875575221242
0.143137	-15.951027	223.040675	28.770811	44.3876	0.657883	-21.767323	3.699862	0.439906	13.083949662162162	663.8577331081085	12.360405555555555	38.21179722222223
0.147397	-16.14054	253.550766	31.799244	54.299437	0.664366	12.645695	10.98668	0.378372	13.2520200968523	703.0443656174336	12.745463636363636	49.10363636363634
0.157317	-16.028138	227.731786	32.85653	59.365242	0.613143	31.037619	33.206164	0.314013	13.23631047227926	710.3693501026693	13.07598188976378	63.8638976377953
0.147599	-16.193575	259.807376	33.752887	58.377277	0.669213	39.708978	36.065445	0.347089	13.280094949494949	691.146247474748	12.826705095541401	51.413672611464946
0.148649	-15.981072	212.826744	31.452016	58.407891	0.632576	-14.233022	-11.76662	0.485791	13.259584702093397	688.04655394525	12.6206	44.409549999999996
0.152223	-15.997907	238.014613	31.003469	46.504897	0.627968	-12.539031	-27.17956	0.38846	13.0986	693.8910000000002	12.678363959390863	49.518869543147225
0.166893	-16.013851	235.236677	31.868402	53.789386	0.583743	12.130232	-17.089255	0.670353	13.008213172541744	696.1794749536182	12.962180882352941	63.85602279411765
0.157879	-16.104906	202.267339	30.615643	50.873368	0.620482	7.951256	4.949517	0.790377	12.963439734121122	648.3579143279173	12.578798924731181	46.86569677419353
0.151306	-15.927754	257.77084	30.84247	56.86553	0.654373	26.958292	22.6015	0.729336	13.230944731977818	706.4963197781889	12.916427683615819	56.59339604519773
0.15971	-15.914026	213.970885	32.978658	64.915144	0.606905	12.413524	-24.849158	0.785895	13.23859446494465	698.9084305043053	12.88121961722488	54.63841244019135
0.159766	-15.914178	222.298293	30.728067	54.535459	0.612022	19.747718	-11.479469	0.755154	13.079430049261083	687.1827093596062	12.911654054054054	59.24124054054056
0.169475	-15.917678	207.347748	32.726039	65.580503	0.583088	16.462105	-21.260766	0.145483	13.059577488151659	662.1208483412324	12.78205358649789	53.31925443037974
0.157817	-16.161513	254.936642	33.484167	62.071742	0.626299	-25.695192	0.4172	0.002035	12.90511958041958	564.601132867133	12.2426421686747	34.941151807228884
0.145515	-15.811937	201.785722	30.337526	49.971871	0.65317	24.675864	-16.875911	0.098912	13.14700959666203	673.7500431154385	12.654829729729729	46.89865945945943
0.147249	-15.851307	276.530373	29.386992	43.489762	0.672227	4.927006	-27.191651	0.547039	13.14315876591577	716.8450107737515	12.703625862068966	49.883359482758614
0.154884	-15.825579	204.357973	31.676224	59.520754	0.632734	13.198185	-27.687414	0.5383	13.105391600633915	651.1692313787643	12.472966197183098	40.820999999999984
0.149607	-16.172364	217.785793	29.205999	43.928494	0.647908	-7.176303	-17.588185	0.592771	12.970569798657719	653.7669261744969	12.354808333333333	39.34892499999996
0.164288	-16.102908	234.284756	30.954988	59.204086	0.58978	3.552412	29.672905	0.500415	13.147551612903227	718.8846451612908	12.962512639405205	61.12612936802976
0.162992	-15.944801	233.576828	33.245256	57.678739	0.638901	39.217939	-5.194657	0.460778	12.832462637362637	576.0020000000003	12.246519642857143	36.05299642857143
0.161006	-16.032893	222.588537	32.121733	62.533603	0.57408	-32.170143	-21.81605	0.970983	13.242023875432526	714.2000968858134	12.908045337620578	56.603389067524105
0.168239	-16.194813	280.214309	32.515338	58.567692	0.598541	-35.411262	18.434443	0.976138	12.853313986013985	599.3698867132869	12.268429479768786	37.30893583815027
0.16286	-15.868997	246.645815	33.63414	62.889673	0.618625	-8.533053	-25.305225	0.447693	13.0241	624.7412403560835	12.35797012987013	37.99795389610392
0.162808	-16.009838	238.717509	33.573787	59.238821	0.586219	-31.283144	1.020333	0.543535	12.9871	618.8842494089838	12.585474045801526	46.0930061068702
0.155895	-15.93162	266.061967	32.992828	54.149814	0.645081	24.659421	-21.431165	0.066626	13.10140588235294	668.1879176470591	12.628614705882352	46.547755882352966
0.167219	-15.945202	235.023885	30.349312	50.450852	0.604074	-1.247374	-11.129598	0.911448	12.817249509803922	637.6775269607845	12.493946153846153	46.22814307692309
0.160669	-16.16132	246.403292	33.366185	56.698919	0.627846	1.901535	-31.374656	0.623355	13.0066625	637.2013437500002	12.377814285714285	39.00684285714282
0.157918	-16.095729	202.363833	32.977288	55.407964	0.594501	2.340622	39.007919	0.132283	13.191171174377224	708.209609727165	12.950179710144928	59.24805072463767
0.150752	-16.129888	290.029978	30.393804	42.06434	0.662706	-30.436627	39.107708	0.70475	12.9681	654.6773428063948	12.19753859649123	34.79144561403513
0.153686	-15.840715	293.068067	28.77726	45.326722	0.634499	-37.409421	25.576224	0.518183	12.9951	675.0265108695656	12.484536464088398	43.949573480662956
0.160678	-16.103099	277.683091	31.939718	51.2711	0.643158	5.248872	27.69223	0.065986	12.914423568575232	629.3807896138483	12.386732352941177	40.56277058823529
0.163863	-15.938789	288.057381	31.620689	50.80788	0.615292	35.906519	-27.835284	0.398163	12.995565346534654	685.0781287128716	12.82448860103627	57.21288756476687
0.151579	-16.184292	266.205863	33.01526	56.407391	0.650927	-25.509146	-3.639423	0.670822	13.122478006872853	646.0915670103095	12.2426	33.90082499999996
0.158489	-16.078614	296.022715	33.078152	54.713322	0.633783	13.225627	-18.76818	0.464552	13.153648628428927	702.0098204488783	12.879986363636364	56.538195454545445
0.16155	-16.113843	262.575368	32.303518	52.837878	0.633459	17.595025	10.476679	0.7421	12.94189808714134	636.0400308182788	12.607857575757576	47.9054690909091
0.152409	-15.869677	287.716209	30.859689	52.628505	0.657011	-24.984885	11.56976	0.941447	13.1571	694.1343732876715	12.365308333333333	37.79982083333331
0.157681	-16.047372	278.09438	32.598265	50.624142	0.639696	28.966856	34.764186	0.833299	13.050336706689537	672.0940771869642	12.87226	57.69420699999996
0.142409	-16.196546	226.44919	32.832705	50.623578	0.668593	9.903503	7.811638	0.053563	13.230305980066445	680.1171295681065	12.571513533834585	42.807366917293194
0.145281	-15.925921	262.479882	29.778269	49.447222	0.658923	-29.425815	-12.180862	0.145127	13.13532203672788	664.9458664440735	12.427363513513514	39.544283783783776
0.157716	-15.820263	264.627895	30.873436	45.610557	0.655895	33.985976	26.829176	0.162423	12.847054591321896	618.5095247225029	12.527558904109588	46.26248835616437
0.140264	-15.913553	231.904311	30.496433	43.084923	0.674207	15.16999	-2.667902	0.152662	13.224559649122806	712.6771567251465	12.804780272108843	52.219938095238085
0.158234	-16.049343	283.170299	31.737489	53.674301	0.65225	24.057758	29.863163	0.232768	13.009413725490196	651.2738039215687	12.642450993377484	48.38543642384111
0.148575	-15.887691	277.530911	31.447379	58.243427	0.68761	26.587147	33.436791	0.184847	13.204507657657658	679.0373310810812	12.57514761904762	43.210628571428565
0.157322	-16.149866	237.399907	29.21467	47.454084	0.594453	-23.640102	13.994064	0.156667	13.011430960854092	708.9647330960859	12.820209965635739	57.91215979381445
0.166718	-15.823452	248.574501	31.54062	47.868516	0.633202	22.09643	2.551475	0.296607	12.666463751584285	571.6921660329534	12.22469375	37.775028125
0.163493	-15.830774	230.595995	33.492833	66.33678	0.590768	-15.453561	-25.939784	0.171422	13.1111	646.051091334895	12.670399595141701	47.64253562753038
0.164032	-15.97036	250.08109	33.168591	56.136753	0.604061	11.500853	18.869235	0.772578	13.063761190965092	677.9387956878851	12.858578260869566	56.94675217391305
0.152892	-16.086733	262.077422	33.389681	67.876571	0.626093	-31.7223	-9.913948	0.144672	13.151356661991585	621.3109565217392	12.509166326530613	40.809320408163266
0.161198	-15.957763	272.012628	29.680608	50.397303	0.582576	-32.363662	6.707437	0.278305	12.995777083333333	704.9990833333336	12.829374760383386	58.59505750798724
0.152488	-15.830173	263.71615	32.634988	63.883664	0.623487	-26.112121	-37.909955	0.428071	13.332808571428572	708.3746285714288	12.736636945812808	47.77982955665027
0.168222	-16.136029	284.106108	31.392749	53.420933	0.597714	-29.262489	6.684398	0.149231	12.737873946360153	584.5849540229885	12.325711374407582	40.50156492890995
0.149799	-15.910351	200.256183	31.402916	44.251916	0.645222	2.649894	-30.040977	0.700774	12.94083835125448	628.3198028673838	12.285446456692913	37.00101496062989
0.159927	-15.894463	230.850855	32.515499	51.262081	0.621037	-12.226734	24.549506	0.081276	12.8441	589.0100675105488	12.283158479532164	37.551939181286585
0.166838	-15.911731	298.67487	30.67538	50.834791	0.614601	-22.345553	23.178856	0.746598	12.843478917378917	636.6583319088323	12.352048275862069	40.9074948275862
0.150459	-16.138568	234.688061	28.630255	42.234569	0.650771	33.745319	-16.097795	0.869698	12.98769841129744	680.288824360106	12.751713924050632	54.076109493670856
0.151892	-15.879772	269.332788	33.947603	63.00409	0.635223	-16.943457	-4.755601	0.401858	13.3521	713.6582478005868	12.705792307692308	46.400707692307705
0.141675	-15.965492	221.880242	32.162903	48.010757	0.668527	35.957474	-9.445524	0.503422	13.224472060857538	687.7563817427387	12.765414285714286	49.95630142857141
0.146576	-16.058829	207.51496	31.742611	51.567596	0.608558	-33.252009	34.75416	0.620143	13.247055828220859	695.0648687116567	12.873124561403507	54.417126666666654
0.166017	-15.854649	239.11407	32.764399	61.90984	0.602557	30.60603	-32.437659	0.952527	13.067090118577076	665.6148142292491	12.716051871657754	50.46577700534758
0.157813	-15.819922	236.363888	32.682498	62.952445	0.624119	26.618565	37.630257	0.931025	13.216872123893806	691.7478318584072	12.944132863849765	57.613369953051695
0.160383	-16.046714	295.989025	31.98392	54.462882	0.619411	-18.614643	1.543697	0.970767	13.140593810178817	711.5031182943607	12.710882383419689	50.35173264248704
0.160915	-15.917736	214.122824	31.626336	57.306786	0.606525	25.387155	20.260668	0.919424	13.097301219512195	681.4603841463417	12.947762551440329	60.296910288065845
0.163546	-16.148926	253.65255	30.986282	59.769905	0.585138	-33.054104	17.493493	0.240933	12.9711	631.5217663551405	12.632752014652015	48.531592307692335
0.159253	-16.017238	243.314949	33.921782	61.266488	0.575556	-35.105423	20.084793	0.60479	13.2161	688.5232624584719	12.914986850152905	56.63044801223237
0.161501	-15.935044	252.969437	29.423675	44.794179	0.633419	3.066994	24.127801	0.1657	12.786665445026177	628.8419856020946	12.375956209150328	42.30504640522875
0.16366	-16.026132	287.312337	30.947687	50.168735	0.619036	-19.127207	5.399584	0.205375	12.861200828729283	629.1312969613261	12.388905555555557	41.68989444444448
0.162705	-16.150613	293.682512	30.413064	46.020082	0.640394	8.860768	-28.963213	0.616277	12.83105731707317	640.1154136178865	12.42408347107438	43.319403305785144
0.155239	-15.887166	231.12106	32.545218	57.525931	0.611298	-37.261835	-11.025378	0.846712	13.033613590844062	615.102865522175	12.446147872340426	40.4992441489362
0.161749	-16.074997	282.129843	32.919658	56.006738	0.638271	11.328017	36.170173	0.497908	12.99613448275862	644.2137241379315	12.5511	45.08046
0.160575	-16.108144	295.307329	33.069028	57.038859	0.635593	0.62437	-0.614565	0.895431	13.097351798561151	677.972712230216	12.676621739130436	48.73391304347828
0.162372	-16.155456	267.327758	33.874195	60.565952	0.603948	35.706691	-28.954942	0.263472	13.212636786786787	715.2257665165168	12.982049771689498	60.14633698630138
0.147366	-15.972639	253.939205	31.933359	47.731361	0.676342	8.654443	-2.381661	0.992231	13.080715384615385	655.7310769230769	12.482818446601941	41.53259514563109
0.163066	-16.136774	285.874488	33.036485	55.893106	0.633473	26.589003	6.412763	0.841652	12.984694339622642	645.1061320754718	12.730407262569832	52.184860893854704
0.156164	-16.001951	241.442493	32.334668	51.663998	0.650888	14.397452	20.479247	0.416178	12.93621638591118	615.8888652373661	12.340370491803277	38.341728688524555
0.162282	-16.098611	290.349584	30.509573	46.733836	0.619865	7.647849	-28.535111	0.397904	12.955268284789645	692.4713322545849	12.787649738219896	56.83696387434556
0.151253	-15.884529	278.821938	30.455811	52.463998	0.659054	23.683284	-8.006254	0.396227	13.206929428303654	716.791339268979	12.93374596273292	58.15973043478259
0.149233	-16.095364	242.661708	32.038911	59.527463	0.654402	13.0736	-2.111263	0.840076	13.284982063882063	703.8392444717446	12.793747058823529	50.29239411764704
0.149775	-15.991476	206.739803	30.277734	48.340494	0.639323	21.243318	-34.489046	0.770493	13.094877414075286	679.5071816693946	12.596659210526315	45.89856578947363
0.159655	-16.002889	221.135819	32.764062	62.017667	0.615819	7.577046	5.563569	0.136264	13.126286629526463	662.7217827298052	12.651314285714285	47.00993571428571
0.149819	-15.934061	206.177014	33.027686	67.323503	0.645976	37.57861	-7.170657	0.732212	13.280645588235293	671.529023529412	12.690733333333332	45.796596666666645
0.159806	-16.182582	271.502974	31.10742	51.082478	0.631887	-22.604177	-33.425366	0.480916	12.8871	616.3342802450231	12.228869784172662	35.96503956834533
0.164879	-15.953048	279.677936	32.229365	57.920189	0.65196	38.021507	30.355444	0.370121	12.823590566037737	586.1321886792455	12.31682268907563	38.59885462184874
0.156781	-16.083485	266.942341	31.995221	56.246611	0.638281	37.288865	-36.14721	0.125535	13.141588954344625	687.7538512518411	12.558963636363636	43.93457045454543
0.151887	-15.907986	284.572014	32.715784	57.654906	0.675128	18.897405	10.774513	0.060146	13.164212801013942	669.956770595691	12.545799115044248	42.673827433628304
0.165733	-16.014155	299.715123	32.340338	60.59749	0.63152	-3.446011	-23.268255	0.379374	12.976319310344827	639.0833655172418	12.352528571428572	38.76218571428575
0.163783	-15.934867	251.605499	29.496165	44.995493	0.627083	6.671674	3.612418	0.157079	12.745951301115241	623.8128215613389	12.397713496932516	43.6605226993865
0.154492	-16.1626	235.599793	33.264007	56.063325	0.619443	-12.329901	19.324599	0.87336	13.234018169209431	706.7422302357838	12.744178048780489	49.7114565853659
0.147562	-16.11501	297.24328	30.652758	51.757716	0.687789	16.59187	31.098734	0.822668	13.211923401950163	708.7865092091012	12.800918897637795	52.196355118110255
0.166853	-16.061572	248.634138	32.59269	53.959969	0.603925	-5.021026	12.575263	0.774932	12.908433333333333	638.088916666667	12.50330207253886	44.925994818652875
0.143078	-16.072067	245.520295	32.71059	54.658785	0.676513	20.965918	29.884108	0.09367	13.306690604026846	700.6403758389264	12.733721212121212	47.57100757575758
0.157536	-15.945015	211.851209	31.893276	57.96376	0.587854	-24.240015	-39.170323	0.19398	13.127781514476615	668.155922048998	12.820485135135135	53.90152972972973
0.167872	-16.166604	246.158347	32.689072	68.109568	0.562633	-39.394669	-33.421241	0.945627	13.095175027995522	657.9722441209411	12.73504718309859	50.84986795774648
0.149061	-15.924551	201.48434	28.562607	40.175483	0.644269	32.520262	-10.129289	0.574146	12.927634653465347	663.735356435644	12.714355681818182	53.38256647727277
0.164766	-16.015148	268.926236	32.474924	62.865065	0.618781	35.534893	-13.964458	0.762971	13.0761317775571	666.336857994042	12.795072222222222	53.52850722222223
0.165632	-16.148185	206.80125	32.473762	60.331827	0.5532	-20.119336	-39.668332	0.110255	13.110539770554492	699.804162523901	12.99577292225201	63.22641528150134
0.150561	-16.16822	266.624919	28.8486	40.654394	0.655532	-30.375589	-29.210975	0.103486	12.8246	611.6340000000004	12.150330158730158	34.51339841269838
0.150589	-16.086033	241.601244	29.75612	50.870222	0.638989	-8.621869	-25.130156	0.302392	13.1841	711.249	12.693957142857142	48.88014571428569
0.150729	-15.913071	200.568482	33.463121	59.900989	0.572722	-37.695667	26.632954	0.103306	13.290595790458372	691.5254920486437	13.145927160493827	65.4106864197531
0.167303	-15.83398	222.891788	32.133759	64.939069	0.557585	-25.529201	27.627823	0.154524	13.08929019019019	669.1840520520522	12.878867441860464	57.26169534883723
0.159899	-16.071211	243.86252	29.766561	46.043416	0.607586	35.077472	7.004034	0.471271	12.988324839400429	713.6311113490365	13.084034707903779	71.57942371134021
0.164908	-16.166621	273.320195	33.776523	62.99657	0.608446	37.893313	13.871798	0.570244	13.139422064056939	686.5301112099647	13.010222529644269	62.35036403162061
0.151126	-16.128484	275.033849	31.954863	62.439638	0.622893	-36.994884	-32.481922	0.322	13.248212676056339	676.5259577464793	12.697054337899544	47.0405077625571
0.159044	-16.069194	279.744162	31.872785	50.454909	0.641933	5.748533	-29.733653	0.529168	12.98857625	657.3863825000003	12.47726129032258	42.91942580645156
0.155767	-15.881859	241.283948	29.761864	47.80646	0.63565	38.468432	-31.966221	0.348475	13.013157996485061	677.6549437609846	12.621325165562915	48.218984768211975
0.162688	-15.936824	216.146606	33.800006	61.114231	0.595661	29.743109	-4.904446	0.668332	13.166854735792622	690.1812881355933	13.039808812260537	63.17527701149431
0.158386	-15.962207	207.131183	32.267375	58.593516	0.568383	-37.883095	35.265836	0.850152	13.1841	693.9706286919832	12.939400291545189	58.63323644314867
0.15305	-15.879132	262.488957	32.487421	62.74055	0.610871	-34.898617	-10.671293	0.661345	13.331602063273728	712.7646808803305	12.804271428571429	50.52329428571429
0.161002	-15.86848	254.819649	31.961174	54.277321	0.619247	-19.585907	-37.732277	0.516264	12.9471	624.4922863247864	12.347137037037037	38.86270740740742
0.163874	-15.996454	237.575932	31.758225	55.588712	0.623726	26.968686	20.052172	0.242298	12.903331213872832	620.7891271676302	12.568673033707864	46.78944494382018
0.156103	-16.006628	203.551072	33.799587	57.335788	0.608976	24.230518	1.051799	0.685216	13.215730504833513	698.3349344790549	13.030187649402391	61.77321912350596
0.146724	-16.185579	201.135529	28.47712	41.281193	0.63633	-18.402356	35.237036	0.13258	12.9291	642.2757687595715	12.443547368421052	42.79476999999999
0.169133	-16.140278	280.750529	30.792234	51.483971	0.592444	-18.555415	20.141499	0.671823	12.844714412136534	655.0063944374211	12.540449344978168	48.111879475982576
0.143819	-16.161352	203.024542	30.760581	46.755389	0.655616	6.599857	-38.070903	0.285117	13.119781102362206	668.370917322835	12.36115737704918	37.63326803278689
0.152345	-15.977413	264.565795	33.281091	64.349576	0.661638	24.818772	-7.778748	0.137633	13.257825888324874	684.089791878173	12.626884482758621	44.204069827586174
0.159972	-16.126869	267.926631	32.989466	56.600533	0.617569	9.694606	7.178983	0.718289	13.162336263736265	703.4377014652017	12.931565753424659	58.70073561643836
0.150622	-15.995946	278.885428	32.631985	52.449716	0.667121	7.79317	-2.774364	0.415998	13.170119607843137	685.1994509803923	12.63294251968504	45.975107874015734
0.146826	-16.112317	229.617241	31.290989	50.174605	0.643734	-12.114117	23.470622	0.331821	13.2061	693.7740384615386	12.624804545454547	45.542111363636344
0.160117	-16.047122	233.726942	32.439978	48.599496	0.644084	37.371122	33.874658	0.436011	12.773326415094338	580.0199056603776	12.356242857142856	40.50372285714285
0.168529	-15.874865	266.261137	33.973569	62.672486	0.587531	0.351979	-6.269264	0.543816	13.117117837235229	688.3463790412491	12.837425301204819	55.27334819277106
0.156589	-15.858911	258.223366	32.447372	65.91428	0.632852	-20.628233	-2.691442	0.679682	13.20414409448819	669.9894598425199	12.397300000000001	37.70862000000003
0.167307	-15.837488	232.679071	32.556906	63.856727	0.618787	17.518661	-15.284691	0.490917	12.918394372294372	606.0566883116883	12.354786131386861	38.82629854014599
0.167981	-15.890864	220.261509	31.513675	57.574613	0.581831	6.914097	-24.196295	0.588202	13.022739274279616	685.9120597652083	12.859275097276265	58.29713035019459
0.149685	-16.122362	271.123054	31.319868	48.840671	0.644747	-28.229248	13.80495	0.415817	13.11316477093207	671.2322969984203	12.48932891566265	41.99956024096386
0.164399	-15.826721	205.013298	33.98495	66.238462	0.579309	-30.524976	-3.368823	0.716289	13.010355208333333	604.0386510416671	12.542458870967742	43.74616854838712
0.163478	-16.108507	261.716738	32.40912	65.808891	0.593473	-36.904798	14.570334	0.283109	12.933547432762836	587.1759217603912	12.467117777777778	42.00319244444446
0.146635	-16.125192	243.102243	30.300322	49.877823	0.662396	-16.422141	36.935042	0.303336	13.098972665534804	655.3529337860787	12.28404214876033	35.511917355371885
0.155548	-15.821697	226.620433	31.885673	53.60518	0.623738	-11.216695	-36.751321	0.257865	13.0501	646.3367042062416	12.492227167630057	42.41181965317918
0.143429	-16.016876	230.650688	30.894013	41.549212	0.674845	19.119878	-22.283306	0.175676	13.054448178137651	661.4831268556009	12.424554545454546	40.16108181818186
0.161025	-16.09003	236.582829	30.605121	54.552056	0.601502	20.501952	-18.751056	0.059601	13.130527289048475	719.9875098743267	13.047584126984127	65.6601777777778
0.157973	-16.07393	268.744547	32.283813	55.415211	0.643156	35.174553	2.876992	0.353598	13.059781481481481	660.1986370370373	12.773147337278106	52.805660946745554
0.154233	-15.960719	212.747097	33.432627	59.340468	0.582797	-25.566532	-13.815181	0.135274	13.2771	701.85513836478	13.030874480712166	60.7562872403561
0.161896	-15.998506	214.694585	29.962726	51.04119	0.613974	26.781025	12.591321	0.390904	12.912538559322034	649.3176546610173	12.74325207373272	54.45969262672814
0.157314	-16.059576	260.143991	31.799332	51.1843	0.630323	-8.042503	-1.769879	0.846513	13.074013698630136	681.8402520547947	12.60646046511628	46.81374651162788
0.145847	-16.109475	240.250488	31.827162	60.482944	0.656761	-20.623375	-5.242021	0.14608	13.192432236842105	641.0515921052635	12.330831343283583	35.35786268656716
0.1549	-16.17766	263.948277	32.311694	48.049649	0.653772	9.907056	-9.013209	0.425496	12.981570906630582	644.5375087956702	12.493303125	43.32320781250002
0.163262	-15.806914	273.923793	31.54501	55.440852	0.63596	24.387607	38.353403	0.918567	12.940663840653727	635.4163697650665	12.642413253012048	49.26905542168678
0.158577	-16.123577	232.289498	32.280002	61.270507	0.618349	-16.652142	-12.131089	0.798322	13.1141	657.139136150235	12.462710169491526	40.72547005649717
0.159931	-15.848244	218.841614	29.620569	47.740822	0.631871	12.848669	-23.478467	0.330772	12.818107320644216	616.8956530014644	12.330766666666666	39.91486666666666
0.161049	-15.82634	262.983357	29.649881	53.295628	0.6136	9.973786	-11.167329	0.323466	13.097303801478352	716.5346420274551	12.947001287553649	61.53735622317598
0.153012	-15.807101	233.241185	28.464123	40.495713	0.63188	2.568325	2.52957	0.566903	12.974346041412911	708.632260657735	12.776472549019607	56.48203921568626


==> anc/Fig5/Fig5_posterior.out <==
#n_sat(fm^-3) E_sat(MeV) K_sat(MeV) E_sym(MeV) L_sym(MeV) m*/m U_sigma U_cascade Y_param Radius(1.4Msol)  tidal deformability(1.4Msol)  Radius(2Msol) tidal deformability(2Msol)
0.158107	-15.86095	270.470636	31.033339	57.843152	0.627461	11.51745	29.899856	0.322937	13.202400109529025	718.7918378970429	12.93131153846154	58.285611538461495
0.147897	-16.118674	231.598853	29.310103	40.879973	0.651473	37.510842	-13.255351	0.069576	13.046067515364355	696.0683204565412	12.84556511627907	57.350119767441875
0.167904	-15.869102	259.058906	30.570429	53.089369	0.584089	37.697193	-5.534328	0.79281	12.988977617801048	710.9741603403144	13.126777419354838	73.83267741935488
0.156192	-16.014521	213.231519	33.78553	60.434636	0.59183	-38.649298	15.398855	0.319514	12.943069866071427	573.3865647321429	12.581717529880477	45.32667649402387
0.161094	-15.97687	243.573427	29.796564	45.78967	0.618718	-7.488514	13.399584	0.878778	12.873305333333333	659.9805173333335	12.511127027027026	46.47185405405405
0.142837	-16.03371	280.77635	30.825206	55.121153	0.651886	-36.784724	-33.495708	0.073809	13.315824569640062	702.3580046948357	12.714288481675393	47.13858743455496
0.162186	-15.894958	224.8063	31.67011	60.429351	0.579302	-30.791124	25.937949	0.874721	13.1301	681.9978181818184	12.771513194444445	52.30465659722219
0.159821	-15.844445	224.598443	33.253449	58.023986	0.628665	4.678935	9.014762	0.614371	12.994357234726689	622.3980401929263	12.367467346938774	38.58333333333329
0.160684	-15.854289	258.237045	30.60746	51.573348	0.605418	-32.528423	6.007612	0.096393	12.8371	600.4812988505751	12.436957777777776	43.03239511111109
0.147242	-16.07022	211.876945	29.439144	44.659415	0.656033	29.871377	-36.897642	0.387672	13.014663909774436	657.3075263157896	12.288733027522936	36.63648256880732
0.164909	-15.933629	272.381523	30.436635	46.855328	0.619774	-15.80177	7.152119	0.72838	12.786940682788051	627.2737311522052	12.304575308641976	39.99962716049383
0.156844	-15.979076	243.925409	30.967084	53.824706	0.615902	-8.994815	-20.159751	0.094597	13.129252477763659	693.3787966963152	12.745212612612614	51.50481081081078
0.152453	-15.801872	265.495146	32.949596	56.396494	0.637428	-22.816503	-18.245039	0.248817	13.138648435171385	652.078755588674	12.491617647058824	41.16164588235292
0.147003	-15.871802	201.771255	30.273521	42.753168	0.634922	-5.925481	-28.577441	0.461034	13.09240139103555	692.8026816074193	12.663678947368421	49.00703789473685
0.160841	-16.081482	220.709168	31.42407	57.55746	0.605567	34.014587	33.970912	0.643212	13.12180610687023	693.3007519083974	13.029419391634981	63.997932319391644
0.15756	-16.116348	248.200048	32.245381	51.414173	0.626214	-22.945965	3.358728	0.337125	12.8911	598.4687655571639	12.279040119760479	37.020042514970086
0.150491	-16.054837	206.664416	32.630672	59.700504	0.621128	-8.463989	0.228467	0.246586	13.2751	691.3415329428991	12.75536605504587	49.0162348623853
0.165536	-15.932834	291.691754	32.20311	50.592555	0.635413	-6.537266	-4.916857	0.543792	12.809831811697576	607.2051554921544	12.19388048780488	35.680248780487815
0.149021	-16.062963	248.525331	32.166739	49.054774	0.641559	-10.451065	13.871121	0.100713	13.179160563380282	692.0928985915496	12.67601256830601	47.81757431693991
0.160735	-15.838212	230.739756	32.655848	57.674509	0.611187	10.068638	17.287296	0.066542	13.10304859241126	673.635922888617	12.75857465437788	51.83512442396317
0.168571	-16.056371	276.026868	31.148177	61.728451	0.580483	-19.581559	25.046219	0.671473	13.089622262334537	700.5717220216607	12.784583146067416	54.21342397003744
0.15614	-16.124186	226.891076	32.293304	59.400826	0.578511	-34.994685	38.138669	0.032849	13.143529158110884	664.5475441478442	12.933789655172413	58.252609482758594
0.156571	-16.027163	290.81661	29.675756	46.20654	0.62941	-24.110308	18.592205	0.073613	12.981122630834511	675.6154922206508	12.565532989690722	47.06971030927833
0.15733	-15.900406	255.952791	32.522249	50.814028	0.63679	39.721899	-20.477285	0.139157	13.030848663101603	660.1826791443855	12.664975816993463	49.03830849673202
0.167837	-15.971897	276.313305	30.452149	53.312014	0.605618	14.741897	36.13274	0.044908	12.924140941658138	669.895972364381	12.780610917030568	56.55703144104804
0.158823	-16.075733	298.70092	31.359239	50.213895	0.666296	21.430764	29.433881	0.702516	12.895907228915663	624.7013765060245	12.470293277310924	43.43666302521008
0.162725	-15.850686	208.275065	33.038881	67.492223	0.599664	1.576792	35.902252	0.692579	13.192813068181819	680.9048096590913	12.730915668202766	49.23313502304148
0.161007	-15.865192	266.523966	30.403479	53.942888	0.615666	-3.092085	-32.364848	0.423185	13.089836972704715	702.6529652605462	12.751006735751295	52.68420880829017
0.152032	-16.169512	260.592367	32.139095	51.108197	0.643492	-15.237473	-31.211163	0.006124	13.0631	647.9490351906162	12.457206666666666	41.09394466666665
0.163863	-16.116058	218.602848	30.6409	52.529897	0.623783	13.09788	18.549506	0.134064	12.79622573964497	597.8766834319529	12.300477483443709	38.884213245033074
0.167505	-16.004107	223.435425	32.270668	56.687124	0.584727	-18.453884	-38.361955	0.257603	12.850401974448316	604.805274099884	12.478997435897435	44.33046666666669
0.149092	-16.099003	298.72939	30.918657	51.012979	0.679279	38.540251	37.104939	0.014854	13.196066907962772	709.3387425025854	12.905973493975903	57.056750602409664
0.151429	-15.989392	263.356518	32.77256	56.699459	0.652051	15.570025	-19.521211	0.105399	13.248685336538461	703.5426069711539	12.752894326241135	49.444263829787225
0.152042	-16.163086	218.544257	29.876736	44.926226	0.629526	32.885338	22.387215	0.652616	13.065980813953487	701.5678372093028	12.999965546218487	64.40913193277308
0.168405	-15.82342	281.077583	30.369207	55.550333	0.616971	21.705589	-12.763291	0.001273	12.893649854791867	645.7114840271058	12.658356983240223	51.188170391061426
0.146517	-16.127059	202.204256	33.457346	55.546602	0.653662	20.060687	38.345181	0.601302	13.142744042232277	641.8675475113124	12.532869230769231	41.93740769230772
0.149323	-15.952744	253.863263	33.946173	62.705868	0.626796	-28.435436	12.901518	0.205083	13.269843801652893	664.2080330578516	12.693488888888888	46.14189444444443
0.147853	-15.884562	234.821753	30.999557	48.556616	0.64653	33.508307	27.1622	0.709392	13.22468	719.2656360000005	13.056320183486239	63.58058440366969
0.169065	-16.068531	232.643854	33.567624	62.203207	0.555642	-7.261956	-34.619418	0.005944	13.138209195402299	709.5972931034488	13.02186023391813	64.05291812865492
0.143386	-15.856568	216.836965	29.610065	42.212902	0.649134	-11.977559	31.264141	0.005857	13.1201	688.3587349926796	12.610320994475138	46.43404033149173
0.169282	-15.968857	289.496966	30.266121	53.529295	0.585364	36.976759	20.00463	0.37343	12.981727490039841	716.8275019920319	13.142753614457831	75.29652409638555
0.160854	-16.103641	287.407555	31.528513	54.519156	0.616773	-39.555459	-14.534435	0.418348	12.830649857549858	581.0938760683762	12.2671	37.1589
0.145245	-15.965687	211.338366	29.345427	43.333945	0.606945	-38.992347	10.768287	0.577362	13.125367065868263	705.1873329341319	12.885743835616438	58.087109589041084
0.140903	-15.933499	220.954193	30.230538	47.417586	0.642701	-33.770142	5.8202	0.38561	13.152845937961596	654.7651255539145	12.590705263157895	44.39388631578946
0.160292	-15.972099	299.895209	29.253893	46.173993	0.640559	-1.346183	-20.54465	0.254664	12.927348382923673	677.0224799482536	12.591632467532467	48.88889870129866
0.16769	-16.009211	216.133727	32.135771	59.665179	0.568235	-7.911469	31.789315	0.984509	13.119471244635193	716.0997553648073	12.947483333333333	61.11525300000001
0.155258	-16.015454	281.776447	31.249128	55.474728	0.644308	1.05031	-17.503084	0.127331	13.177454497354498	704.3514126984127	12.712986075949367	49.45247088607596
0.163462	-16.123865	213.132691	32.478578	55.019482	0.586919	-27.655364	-0.955927	0.721693	12.891124771838331	609.6748370273797	12.489917073170732	44.1598048780488
0.165434	-16.017756	276.207489	33.819951	67.247701	0.626601	-3.247223	-31.633833	0.438545	13.0381	631.5419689703809	12.248795652173913	34.68710869565219
0.149163	-15.836821	264.649557	28.652735	46.310182	0.651756	-25.547243	-24.410666	0.272936	13.0741	680.2839269480522	12.448619480519481	41.48956168831167
0.16703	-16.06242	230.671887	33.897249	64.065541	0.573002	-20.728291	25.357103	0.942453	13.147804784130688	686.7378354725793	12.787627272727272	52.65332909090908
0.166591	-15.934697	256.484534	33.917315	66.676985	0.604405	-31.370576	-34.23272	0.116172	12.733700775193798	518.1328010335919	12.120372727272727	32.736336363636376
0.14369	-16.078494	230.078446	31.56082	50.051758	0.640523	-31.629002	29.053425	0.321692	13.133160382916053	642.5124874815909	12.547703174603173	42.91916031746031
0.147944	-15.937735	244.027814	28.546856	42.187062	0.637546	-23.897445	-38.84193	0.386847	13.091869461077845	710.0483952095811	12.646020634920635	48.92905555555556
0.167508	-16.03918	283.278006	30.828645	45.889063	0.645483	33.637198	13.401148	0.705244	12.617984281581485	570.0549431051109	12.294753543307086	40.772124409448836
0.161007	-16.049563	260.664843	32.003899	50.003778	0.632596	7.420358	-21.625233	0.600975	12.92174482306684	638.9106854521629	12.486813286713286	43.972892307692334
0.164644	-15.87481	209.505566	30.685042	61.280854	0.550621	-35.07038	6.005927	0.127325	13.034960356138708	671.1952305529526	12.929089795918367	60.97497244897958
0.149022	-16.074975	279.500284	33.126797	55.92506	0.665046	31.553934	11.052027	0.940635	13.293553488372092	715.7272596899227	12.981020000000001	58.28762800000003
0.154372	-15.8303	280.115919	31.310704	47.591994	0.652516	-14.937514	-29.952212	0.331692	12.999980434782609	652.2120869565222	12.329193220338983	38.06170508474574
0.162707	-15.98343	220.22967	33.857175	56.219519	0.608814	-11.553785	36.945212	0.515305	12.9101	600.2364085365856	12.336022651933702	38.472438674033164
0.167813	-15.838143	245.716754	31.961053	62.930764	0.581788	-9.533515	32.358212	0.552173	13.115090751445086	693.6041745664745	12.805306106870228	54.22471374045802
0.158275	-15.941172	259.734287	33.017089	64.945753	0.656712	32.029559	31.188718	0.654271	13.05878493150685	626.6016301369867	12.444478151260505	40.01292521008401
0.162458	-16.141986	274.549006	29.921267	48.834085	0.598626	-27.451692	14.956777	0.4937	12.919235483870969	673.9436129032262	12.619241129032257	50.35973669354839
0.169978	-16.011132	290.572188	32.815723	58.356828	0.608579	-1.778533	10.243471	0.188114	12.903088847583643	629.1821412639408	12.471407692307691	43.66306153846153
0.161105	-15.973335	211.723822	31.049886	51.74024	0.619367	-6.827623	5.921055	0.553966	12.847398387096774	604.339483870968	12.259396296296297	37.14704074074075
0.152091	-15.863631	296.112291	33.323027	62.218424	0.663159	-13.366154	-6.584783	0.891306	13.323987147335423	719.1061410658309	12.521296428571429	40.56834642857141
0.151836	-16.139885	284.265916	32.002663	51.33585	0.626345	-36.784002	21.982281	0.536217	13.146361695906434	679.6882324561408	12.633142253521127	46.67452676056337
0.162087	-16.054619	282.91506	30.397163	51.506826	0.634728	28.532885	27.1057	0.395005	12.948165476190477	659.501869047619	12.778535897435898	55.50871794871798
0.156858	-16.17306	211.332878	32.549358	52.85335	0.614949	13.994812	38.47239	0.920521	13.096405194805195	679.1242792207793	12.858440909090909	56.19179409090912
0.155059	-16.129656	222.373234	32.222212	48.777011	0.639616	11.431135	-21.659899	0.10747	12.939863803680982	625.131147239264	12.384350000000001	39.9672
0.150152	-15.924722	270.226138	28.977104	40.800591	0.66336	38.526347	6.436997	0.76084	13.019171495766697	695.2433414863598	12.900012087912089	60.578870329670316
0.156516	-15.971314	245.572107	31.049702	53.946216	0.646488	18.57936	7.019595	0.09678	13.007301646090536	643.7161604938273	12.529272413793104	44.123303448275855
0.150992	-16.121589	256.125089	29.745696	49.048484	0.655148	9.186613	13.379802	0.757876	13.116863736263735	695.6979752747255	12.756329299363058	51.95696305732488
0.16262	-15.880153	216.274368	33.631613	59.009876	0.618167	-2.587538	-12.321792	0.576097	12.9281	599.9158442622954	12.260197402597402	35.886670129870176
0.155933	-16.137665	278.07087	32.945352	67.673427	0.655831	-3.112664	0.766182	0.119108	13.188598442367601	661.4012616822431	12.298035185185185	34.77608240740741
0.165962	-15.983108	261.396333	33.929859	57.297745	0.629739	-4.076182	-8.340177	0.553108	12.835402400000001	583.3024928000002	12.073755172413794	31.578599999999984
0.14539	-16.033657	243.642232	31.75291	54.883526	0.625758	-30.888741	36.038258	0.196255	13.314418548387096	704.9045645161291	12.861083870967741	52.80202943548389
0.154263	-15.860987	280.935319	32.550895	60.051209	0.650045	39.430768	6.077442	0.949492	13.257608644222021	709.8145086442225	12.98152780748663	58.996664705882395
0.163003	-15.938338	296.730826	29.671587	48.029346	0.638526	-16.882808	8.887228	0.585036	12.828775799086758	631.5414429223747	12.22363488372093	36.917860465116306
0.164915	-15.897756	255.189474	33.859987	62.834071	0.611786	-5.79329	9.588624	0.77787	13.06641616595136	651.1144406294709	12.511448571428572	42.81415885714288
0.148774	-16.12901	217.836009	31.555621	53.133068	0.639383	14.154929	19.390087	0.36902	13.236608403361345	706.8309957983195	12.865678124999999	54.32609218749996
0.168952	-16.183528	291.623815	31.116624	57.591201	0.60897	16.433294	36.629541	0.423722	12.956553435114504	665.4181099236645	12.78410462962963	55.755017129629636
0.164585	-16.114435	275.815273	31.494415	60.314681	0.618304	16.867684	3.343417	0.740186	13.064061904761903	677.1646158730161	12.829499014778325	55.60722610837439
0.145079	-15.994648	204.257707	32.175014	62.375926	0.618849	-19.204061	24.993813	0.065712	13.410419803198032	712.8467207872081	12.94785478927203	54.540738697318
0.163491	-15.910764	252.374671	29.437444	43.740181	0.626565	39.935831	-19.331528	0.794979	12.74223036437247	631.2928194331987	12.554615527950311	49.714606832298145
0.159593	-16.130364	248.775459	32.11225	61.231732	0.616282	-6.145792	-17.098628	0.480371	13.172326315789475	689.9088684210528	12.682902030456852	48.10623654822332
0.154792	-15.874753	204.381752	30.299511	50.709624	0.629049	34.703583	-21.87127	0.730901	13.022887842669846	660.1311513706797	12.68666395348837	50.046446511627884
0.14397	-16.16072	204.063394	28.205593	40.217544	0.656856	11.557551	-9.847516	0.88326	13.029208808290155	681.8992538860108	12.649648387096773	49.17249935483873
0.165733	-16.078496	288.085557	31.644008	53.960744	0.631364	-18.770475	37.552568	0.089968	12.7391	567.9773059701494	12.026059349593496	31.276275609756084
0.155813	-15.806765	282.256586	31.618364	49.707257	0.670489	25.963931	39.538531	0.895963	12.933639256198347	625.3051466942152	12.492259663865546	43.581474789915966
0.161825	-16.18651	212.027398	31.318327	58.700649	0.597248	7.336235	36.077878	0.148291	13.122867058823529	693.8351964705884	12.85811204819277	56.22790722891566
0.169211	-16.101667	270.87357	30.945196	58.061523	0.600962	24.946509	35.281341	0.624885	12.96617658643326	668.4987461706787	12.88093950617284	59.99130370370366
0.158996	-16.000909	244.865591	29.600308	49.74409	0.603971	-16.117236	-31.486001	0.128908	13.027075278121139	695.0328059332509	12.746071544715447	53.80207113821141
0.152099	-16.010268	277.197619	29.367533	41.989382	0.650997	-29.966708	-22.385046	0.943742	12.9711	671.3165876288663	12.304239705882352	38.23001470588231
0.156451	-15.899897	238.982376	30.77717	48.655693	0.626559	25.563081	-8.238805	0.751336	13.053277405119152	688.1025948808475	12.928604761904761	60.71466380952379
0.165199	-15.883099	234.753294	33.146287	63.747888	0.57134	-37.28486	9.478803	0.34261	12.934893836344315	595.1334973432522	12.622342105263158	47.6913252631579
0.15896	-16.163035	223.791414	32.808032	52.23315	0.634192	35.774521	12.977271	0.767168	12.901193023255814	609.0378449612404	12.560041176470587	46.17606705882352
0.161162	-16.173137	249.945317	30.287628	48.800659	0.602514	22.532498	-10.640196	0.983611	13.037770160726764	719.878071278826	13.103337037037038	71.28723185185186
0.157643	-16.167881	241.668112	29.224231	48.286338	0.608653	-18.458327	-5.667869	0.00434	12.98308356510746	679.8053678887487	12.67735	51.458439999999996
0.16051	-16.181174	289.393969	33.843038	63.444255	0.607348	-25.46489	-2.474436	0.017625	13.091386438529785	640.8386223067179	12.630737554585153	46.42537336244541
0.160252	-16.105935	288.064501	29.500294	49.688019	0.631913	-11.237292	20.72918	0.939164	13.002215384615385	690.239605769231	12.598165476190475	48.06987202380953
0.157595	-15.807326	273.861697	32.057192	49.13492	0.642743	8.675997	36.783741	0.258418	13.008204218362284	661.5334094292807	12.616124844720497	47.75498447204968
0.160636	-16.188198	231.58418	29.910273	46.184899	0.637875	23.115233	-14.70201	0.440532	12.756814456391876	602.7248160095581	12.34506875	40.948987499999994
0.159634	-16.147147	247.398669	33.886798	62.082603	0.634493	9.041763	3.902111	0.579909	13.076677677224737	641.2411085972853	12.472183333333334	41.00154444444442
0.163429	-16.10521	245.737657	33.274106	66.636082	0.626742	20.696814	-13.111584	0.091397	13.05436404494382	635.6608483146069	12.481635211267605	41.53634507042252
0.151737	-16.109172	210.635943	31.20185	58.054774	0.595062	-28.604974	-7.889109	0.410628	13.2881	713.1640162412997	12.958303278688524	57.69216786885243
0.162699	-16.178858	284.104767	31.277795	54.011603	0.622905	19.521086	0.296332	0.952731	13.030096006389776	681.9270343450482	12.900030232558139	59.77155488372095
0.165796	-16.176634	251.304288	33.87023	67.136619	0.596055	-13.420581	-37.225441	0.195824	13.0611	635.1823308823533	12.55622077294686	44.11165748792268
0.159863	-15.941277	209.112495	31.048384	56.442245	0.609518	33.95867	-26.726389	0.157819	13.08709687825182	680.102803329865	12.801477450980393	53.99458333333337
0.150949	-15.879041	273.780767	31.666867	48.813992	0.657213	-8.826696	28.183976	0.1136	13.109035916542474	676.126412816692	12.502617985611511	42.4515784172662
0.157388	-16.102415	255.941069	32.538296	52.80511	0.639474	19.114973	-5.936179	0.833826	13.031987567567567	654.1329859459463	12.70294375	50.317556249999974
0.158635	-15.856247	244.534925	30.432083	49.938802	0.616764	-12.879461	25.495007	0.002737	12.970912987012987	655.0023363636368	12.56829806763285	46.72685797101451
0.156356	-15.931318	244.548401	32.825997	64.917243	0.635525	32.439391	-19.750748	0.367611	13.233698574821853	687.8075843230406	12.730402631578947	48.421401315789495
0.166349	-16.128782	211.965003	33.35955	66.399571	0.598862	8.579416	-25.185348	0.938685	13.069559422283357	649.623009628611	12.632706382978723	46.87929202127658
0.155842	-15.969339	245.267397	33.933246	63.965607	0.599719	-29.897937	-5.043661	0.373529	13.220681595092024	664.9874503067489	12.769274904942966	49.85655513307982
0.160579	-15.866826	298.22314	29.466216	42.355881	0.663152	20.382302	14.173473	0.375472	12.743005882352941	614.7952470588237	12.415293548387098	43.966841935483885
0.14634	-16.044111	253.172954	28.93378	43.427673	0.647283	-26.211878	-27.253178	0.419852	13.1311	705.8403116057236	12.588712359550563	45.976041011235935
0.157767	-16.077866	253.500925	30.673494	53.222567	0.637415	27.695495	-1.832656	0.828002	13.036232129277566	667.0844496197719	12.802453932584271	54.7777275280899
0.158594	-16.070262	204.424757	33.058319	60.453181	0.591325	-28.809134	7.442389	0.796356	13.0981	642.8552970027251	12.638598054474707	46.69450233463033
0.160902	-16.054107	299.617832	32.112163	64.72471	0.638241	-11.126726	-2.813826	0.361847	13.1351	673.3068125000002	12.433471428571428	39.78055428571426
0.153244	-16.16571	207.746843	29.210023	42.784124	0.626885	-6.894489	-12.409499	0.366986	12.912242857142857	659.5481428571429	12.503613089005235	45.553041884816764
0.157214	-15.991308	274.855825	31.704949	59.943915	0.62949	-38.817645	8.7368	0.302448	12.87796036036036	565.8052612612615	12.18028309859155	33.64871549295776
0.144813	-16.054847	202.016998	30.184211	49.999501	0.643403	26.271575	38.854341	0.197559	13.25669659781288	719.0525528554074	12.992687677725119	59.77222227488149
0.161786	-15.877241	200.160817	32.44478	60.686916	0.599804	23.946921	-37.476736	0.213744	13.125160957910014	676.952789550073	12.720261764705882	49.9602794117647
0.15348	-15.826113	238.655569	32.750223	60.107027	0.621999	-38.52295	22.672637	0.332989	12.90979918699187	556.2836951219514	12.306449112426035	36.52594615384618
0.161549	-16.036303	231.938568	33.875143	64.824375	0.62641	17.574854	-8.361383	0.527932	13.0617446991404	632.5155702005734	12.513333333333334	42.36819933333336
0.156139	-15.956219	245.742638	31.091889	52.499272	0.604064	-31.177482	37.460906	0.181066	13.0181	645.5574188351924	12.657508560311284	49.00777665369651
0.164705	-15.932698	217.258847	29.887743	53.466309	0.606052	37.893155	-5.98269	0.842583	12.915735014836795	652.4608456973294	12.818117699115044	57.8088495575221
0.157471	-16.145904	219.055782	31.785701	48.532616	0.646907	30.256618	27.775444	0.292779	12.786679545454545	579.9470340909095	12.2760296875	37.741977343750015
0.168714	-16.034644	205.798002	31.692605	60.161963	0.585855	38.889494	-20.216025	0.241915	12.989536241610738	660.0327372962608	12.8406625	57.22538750000001
0.149604	-15.88649	224.789851	29.177604	43.6029	0.629655	-19.494401	6.854235	0.302485	13.045383497884343	685.1644062059243	12.617616908212561	48.07271932367149
0.142644	-15.9749	225.108429	29.398972	41.330773	0.668446	8.163443	-24.376244	0.581844	13.114231805157592	693.3232979942695	12.590067213114754	45.588993442622964
0.164469	-15.88857	228.396413	32.636093	59.097059	0.564302	-30.086474	27.106084	0.054053	12.994678421578422	642.4816623376624	12.811911764705881	55.61723764705884
0.147886	-16.117531	210.44307	33.029521	52.446337	0.663264	27.543466	-0.442419	0.552843	13.004653429027114	607.1135231259972	12.3361990990991	37.054351351351364
0.15769	-16.001066	219.850289	33.79886	63.06244	0.63646	36.079534	-24.325282	0.981556	13.057323448275863	622.6371862068967	12.353862711864407	37.143739830508494
0.158967	-15.832474	213.539138	30.749106	50.64896	0.61269	-1.052967	-20.124664	0.590203	13.003428275862069	668.1695958620692	12.637246341463415	48.96948585365853
0.155948	-15.843587	294.193223	29.416974	47.913047	0.630526	-25.764306	3.167028	0.144489	13.037885714285714	688.1262500000001	12.602202040816326	47.69481224489791
0.145247	-15.906497	208.470898	30.514848	50.884786	0.648559	7.594403	-11.288049	0.333135	13.235408176100629	704.327534591195	12.740396511627907	49.360627325581355
0.161538	-16.072039	229.557247	33.098454	54.561948	0.599583	-13.846546	21.98507	0.764154	13.051192715231789	666.147450331126	12.641580176211454	48.24812070484581
0.15654	-16.143481	255.716211	33.519233	62.165286	0.625169	-38.265868	1.509409	0.034413	12.76562537722908	515.1609026063101	12.140301342281878	32.779857718120816
0.167319	-16.029224	245.580418	30.743283	51.029922	0.588469	22.582597	-30.272227	0.30873	12.92423101604278	689.9823602941179	12.885238775510205	62.07492938775514
0.169994	-16.064126	294.184195	32.103139	58.513301	0.581906	7.107844	-29.899515	0.007426	13.067761386138613	711.6633168316837	12.96306183206107	62.957574809160334
0.145717	-15.915566	206.703137	29.656743	48.382177	0.66601	26.649197	26.009078	0.643121	13.020872382397572	635.667770864947	12.470764062499999	41.70374921874995
0.167878	-16.001778	286.978082	31.855414	58.365591	0.591855	-23.308469	-29.395578	0.443191	12.966611949685536	650.8116603773586	12.577984615384615	47.0955846153846
0.155273	-16.099889	272.58669	31.80545	49.508177	0.638401	-9.358398	-36.123246	0.343062	13.076387729196052	680.0570423131174	12.537380821917807	44.25329589041095
0.163163	-16.028167	248.889534	32.132909	56.557259	0.627488	23.54534	36.228268	0.734022	12.94322770809578	628.7941106043334	12.60774534883721	47.694493023255845
0.150779	-16.0436	294.751522	32.920564	66.742415	0.630044	-38.625153	-1.373762	0.348687	13.31332882615156	685.0018543833581	12.673880612244897	45.325430102040826
0.155841	-16.031898	296.606962	33.131385	67.040773	0.623762	-35.79907	-16.302443	0.38686	13.19942892804699	657.2757650513951	12.546336842105262	42.20285263157892
0.150613	-15.859285	218.341168	31.86528	58.003559	0.593927	-32.559482	-33.732961	0.428673	13.3241	717.3317846506302	13.00785	59.199049999999986
0.166385	-16.157437	253.586255	33.427445	59.539427	0.625954	-0.620651	4.32089	0.521753	12.859671653543307	590.6313212598426	12.141433333333334	33.21615555555555
0.163763	-16.068645	289.549941	32.045359	62.861804	0.589066	-32.082522	12.942984	0.906994	13.202694033722437	715.0522944228279	12.791753846153846	52.613016153846175
0.15338	-16.103078	244.937124	30.52461	45.370076	0.613427	-37.944201	1.004377	0.460845	12.8971	623.8108145695367	12.511639170506912	45.2716207373272
0.140373	-15.820095	234.024437	30.561075	48.298456	0.677706	-14.850688	-11.968875	0.995033	13.2671	705.2290759493673	12.356550980392157	36.207174509803934
0.166577	-16.022865	260.376078	30.433969	56.016705	0.564972	-25.201982	-22.123881	0.422598	13.034076164680389	717.245288190683	12.905129585798816	61.545917455621286
0.16671	-16.199578	252.766237	31.331468	53.014846	0.602613	1.184993	36.308835	0.920994	12.925390322580645	661.2488387096773	12.668663380281691	51.481284507042204
0.152998	-16.044789	259.561822	32.973767	57.159518	0.660165	23.459842	30.982397	0.848476	13.123082565379827	656.1275666251557	12.64202700729927	46.37440364963506
0.148483	-15.931489	201.265498	28.956982	43.263388	0.634227	-17.051581	7.463009	0.756061	12.996385234899329	663.3868657718126	12.459874725274725	42.70861428571428
0.165809	-16.105916	237.72231	31.702813	58.004059	0.616976	31.328534	13.101061	0.53798	12.913550331125828	624.729033112583	12.644664766839378	49.596345595854906
0.157101	-15.988587	239.498025	33.210049	64.583825	0.640094	-1.989963	9.985459	0.293445	13.0931	630.2813859060404	12.272596062992125	34.685930708661424
0.158354	-16.122277	278.820918	33.918025	64.849133	0.648708	38.745921	5.093181	0.644156	13.158348803827751	663.7070574162681	12.730133333333333	49.22618733333335
0.168363	-15.908546	297.487818	30.221466	45.973405	0.6407	6.963323	31.851922	0.198813	12.647164935064936	588.7992077922081	12.169396610169493	36.798876271186444
0.158443	-16.008436	239.84025	31.742267	50.997122	0.612238	-28.902484	34.478948	0.286043	12.851040476190477	590.6393809523814	12.369066019417476	40.24850436893204
0.141622	-15.883103	248.80395	31.76344	59.195187	0.689861	35.821283	14.201759	0.384741	13.36643095577746	708.6960684736094	12.743947457627119	47.1320669491525
0.169256	-15.93577	259.906157	31.268378	53.658929	0.606519	3.894411	6.464845	0.786392	12.849279696616103	634.5839824970828	12.531851322751322	46.894372486772504
0.147943	-16.182661	212.474921	31.657466	53.871101	0.63789	-9.542467	32.013942	0.352166	13.1861	673.4546252019389	12.569614124293786	43.46877118644069
0.162288	-15.825709	287.03194	31.975657	60.588472	0.605705	-30.249569	-5.982188	0.23847	13.0181	634.7115111695143	12.537986363636364	44.294468181818154
0.146652	-15.875518	207.664703	28.944221	40.085506	0.640581	29.496117	-4.258327	0.249555	13.075319640971488	713.413252375924	12.985685253456221	63.83361705069123
0.155985	-16.141672	234.513825	30.083726	51.919624	0.630168	13.623615	29.406546	0.099711	13.075430275229358	685.1633302752294	12.7671	53.04109999999997
0.147586	-15.930018	231.447314	31.301393	58.436486	0.660293	-0.979905	30.126939	0.217537	13.215937328767124	672.4839109589042	12.399140983606559	37.51844016393444
0.157836	-16.017898	286.817311	33.977624	63.908417	0.625263	-24.001791	28.985031	0.252006	13.140945050215208	647.0356972740317	12.502762983425415	41.388062983425414
0.168288	-15.926589	228.697787	33.572467	62.87988	0.557567	-21.082561	-19.991237	0.011757	13.04281568627451	656.2474656862751	12.854215044247788	56.79439115044249
0.165922	-15.849179	233.919131	33.435005	66.653146	0.601823	33.945163	-5.102375	0.607823	13.125133402922756	668.9620845511483	12.90167142857143	57.091314285714276
0.148521	-16.01977	261.021613	29.140016	40.351162	0.658904	-16.61153	-14.083364	0.502964	13.025312903225807	688.9062258064516	12.445628985507247	42.27886521739132
0.141276	-16.169444	232.664544	32.790918	51.524891	0.683974	11.758047	22.491811	0.205645	13.2041	662.9227155477033	12.38044375	36.79517499999997
0.162126	-16.039404	280.459807	30.980878	44.706916	0.654956	25.973781	18.856656	0.86972	12.721575227502528	592.2433538928211	12.368242857142857	42.07561428571427
0.159592	-16.008778	221.752141	31.366052	55.54402	0.63269	3.354061	-1.343226	0.333513	12.91405631067961	609.4928252427184	12.253237681159419	36.04905362318838
0.143935	-16.015637	227.902035	31.836187	52.115143	0.628335	-24.34249	33.766205	0.094825	13.313490501319261	709.154646437995	12.880827642276422	53.732784959349566
0.163819	-16.05507	240.309887	30.487785	48.495155	0.633106	19.749927	-12.341154	0.34859	12.74571738002594	595.9057574578474	12.315787022900762	40.03616106870231
0.162874	-15.881424	292.425415	30.468077	54.402198	0.618437	30.469323	0.265138	0.382099	13.078208003108003	706.91443978244	13.043904979253112	66.44186348547717
0.153946	-16.113673	240.254838	29.346002	45.069979	0.652378	36.065661	23.250568	0.146947	12.912103348214286	643.5960892857144	12.652836526946109	50.56945149700597
0.152831	-15.802606	294.789679	30.194093	43.607189	0.669022	6.943751	-19.350517	0.984254	13.003866309639728	676.8916407010712	12.630143478260871	48.67559304347828
0.141753	-15.833539	245.599445	30.063688	42.057487	0.668271	-17.030162	-11.68264	0.573916	13.208343243243243	716.4253243243246	12.541705839416059	43.140453284671565
0.159678	-16.01351	280.540379	31.61075	50.346781	0.624113	-4.096083	-9.103346	0.539465	13.061927191867852	694.3419250317662	12.731232653061225	52.213632653061225
0.157939	-16.013236	283.699314	32.542302	59.065066	0.638654	-21.132265	-39.377618	0.614824	13.0921	654.4089255150557	12.296468852459016	35.88486065573774
0.159159	-16.08292	220.235287	31.463348	50.808007	0.646727	36.472836	31.914872	0.299499	12.767302020202019	571.6722929292931	12.249495161290323	37.025849999999984
0.168367	-16.156654	276.160831	32.638001	62.463106	0.618881	4.793772	19.537179	0.607429	12.95261442910916	631.5829874529486	12.44386923076923	41.857506410256384
0.169516	-16.038053	259.603108	31.274744	49.860381	0.608603	-23.652203	22.589951	0.408689	12.5911	547.9544000000002	12.022433333333334	32.6387
0.164979	-16.067378	299.915183	32.591433	55.805097	0.633128	6.329711	-34.381012	0.897626	12.951485077186964	642.7945849056608	12.389011504424777	40.192730973451354
0.166885	-16.144265	277.686881	33.231019	56.936472	0.617746	-12.746451	21.7974	0.745087	12.900370538243626	617.8992719546744	12.28638476821192	37.44590596026488
0.147679	-16.054383	243.172848	31.961004	53.005626	0.62634	-32.377383	-10.748928	0.579441	13.240288841201716	690.2557854077254	12.710015178571428	48.045534821428575
0.150833	-16.077605	297.874983	30.426944	49.591922	0.64624	-38.203101	31.99165	0.955447	13.1781	709.8247777777783	12.497127210884354	42.133263945578236
0.146054	-16.101577	260.077279	33.29725	62.709656	0.669068	-6.318465	-3.954895	0.412481	13.383412602291326	713.453788870704	12.492143859649124	38.78420877192984
0.148024	-15.915441	278.714371	32.688655	57.361706	0.649453	-32.341841	33.2057	0.714514	13.311911544991512	705.4348794567068	12.526688235294117	40.92046666666666
0.152869	-15.810738	206.560338	32.732254	65.547986	0.636629	0.726738	-33.738658	0.889801	13.2261	666.3949245960505	12.392178125	36.99570781250003
0.149738	-16.093416	222.800341	31.761721	61.216993	0.611354	-32.524284	6.047613	0.791487	13.345585868102289	712.2892745625846	12.8165	50.70408800000001
0.162331	-15.823832	221.691926	29.81394	50.066885	0.585459	-7.201205	-9.824901	0.24704	13.003778492239467	715.9740798226163	12.878289003436425	60.89100481099651
0.159361	-15.977423	256.263483	30.573209	53.623327	0.631214	-6.022579	39.708097	0.096577	12.982003713892711	646.4259821182947	12.441708695652174	41.816395652173945
0.163533	-15.992655	223.223174	32.595022	55.084862	0.582045	-14.237616	-9.461818	0.764184	13.084962108922364	695.3681900347626	12.819081884057972	55.56865724637679
0.146275	-16.155441	271.536659	31.711102	51.450575	0.680104	3.091122	23.38306	0.854273	13.214820881427073	695.7269370409238	12.606852293577981	44.47979082568804
0.163642	-15.925281	269.581692	30.800877	50.028559	0.62566	26.77598	17.678744	0.700068	12.898177047850771	648.6530567721009	12.753930845771144	55.23216915422882
0.162044	-15.816813	214.628853	31.562994	55.04234	0.594537	29.574439	-37.225476	0.19914	13.107747655259823	703.5999100126744	12.883462068965517	57.91296034482757
0.167818	-15.852537	252.13061	33.235849	61.615834	0.60214	-10.351938	-36.530119	0.96008	13.003236557610242	643.547766714083	12.453543786982248	41.71870177514795
0.148949	-15.868155	266.771037	33.410154	57.219111	0.671936	36.280321	18.677759	0.67769	13.23083962264151	680.7492452830191	12.772208843537415	49.950778231292524
0.164488	-15.901102	277.036679	33.789684	61.743183	0.615082	0.074608	-26.401008	0.50066	13.098437905236908	668.8425062344141	12.622958823529412	46.582835294117636
0.143661	-16.077537	242.42312	32.578286	53.911478	0.647914	-23.621033	26.510346	0.572305	13.34815750798722	714.4106900958468	12.661242045454545	44.98794488636361
0.164536	-15.840605	210.607298	32.262695	54.464305	0.615597	24.860464	-28.130114	0.092003	12.851369767441861	603.7211100775195	12.33433287671233	39.169602739726045
0.147485	-15.930688	203.950909	32.646063	62.436875	0.64594	32.926072	3.954688	0.742003	13.299797183098592	686.629133802817	12.842886516853932	51.541391011235966
0.161406	-15.964234	249.527136	30.837689	54.892764	0.6122	-33.520619	32.393513	0.956215	12.901037317784256	610.487867346939	12.281726506024096	37.3010891566265
0.164629	-15.905505	264.110131	29.681945	46.413856	0.616411	37.684182	-34.955297	0.785147	12.832454888375674	659.7264765204003	12.59479642857143	50.31770178571433
0.163103	-16.057998	252.536164	33.333491	65.684367	0.602012	-14.337936	27.333679	0.196185	13.1081	650.3553111668759	12.607730136986303	45.55270000000004
0.145244	-16.025339	243.054058	32.318163	62.522578	0.657546	-27.017678	-23.037083	0.956733	13.37672962962963	706.75662962963	12.361288034188034	35.158595726495754
0.153572	-16.13207	204.837927	33.181738	63.225667	0.58979	-29.993532	-20.411615	0.03477	13.164279324894514	640.7583037974684	12.853687096774195	53.52118580645159
0.150356	-15.966386	297.606992	32.615913	55.62734	0.654326	-16.162096	23.431218	0.178809	13.2771	713.4882360060517	12.654777419354838	45.86623548387097
0.154739	-15.891477	261.053261	32.022416	60.019523	0.640521	34.905159	12.845267	0.380139	13.24643599202393	708.4006141575276	12.989075609756098	59.50499024390242
0.146554	-16.10164	229.7286	31.605261	59.291404	0.664248	16.528429	28.180527	0.779684	13.257265254237288	684.5591991525426	12.643946153846153	44.85041692307691
0.143313	-16.138686	270.713352	30.429865	43.509594	0.682597	22.423997	-4.248517	0.605812	13.202862886597938	718.4608092783509	12.913471428571428	57.45708285714284
0.168712	-16.179911	259.394392	32.817779	61.770411	0.606817	-1.969221	-36.132435	0.718638	12.962109345794392	635.9855794392528	12.404606493506494	40.53754285714285
0.165976	-15.9305	227.989539	33.735535	69.146971	0.598013	5.446274	-9.010124	0.071697	13.12218203125	655.5490312500002	12.66173888888889	47.276268055555526
0.158678	-16.031846	229.492331	33.123662	62.199984	0.626182	-8.824406	-34.519777	0.366401	13.03706103896104	618.9170779220779	12.287553237410071	35.63028057553959
0.165626	-15.921323	227.925531	32.672889	63.825771	0.601386	28.870205	-19.742144	0.384107	13.088184016393443	666.4940061475412	12.80876504854369	53.82909563106796
0.163087	-15.983491	236.229222	30.236181	45.690512	0.621697	12.070992	-8.634612	0.310561	12.78231879021879	627.6065225225226	12.491893103448277	46.50051724137933
0.166216	-15.993184	239.369174	33.038767	58.278985	0.626018	15.626076	2.522173	0.582103	12.842919383259911	589.9537298091043	12.284326277372262	37.41703503649636
0.162641	-16.005245	274.302252	32.647635	60.957038	0.58203	-38.716184	-4.766764	0.547061	13.0681	651.8125924617202	12.718251943462898	50.570168197879845
0.159189	-16.161387	287.171062	30.282813	53.996308	0.634593	36.967836	-16.40866	0.271306	13.094037080536912	701.0294320469801	12.901238888888889	58.85702388888888
0.151775	-15.882708	240.901192	29.623542	41.950832	0.642162	7.235094	25.034912	0.607636	13.018309545983703	694.4641722933644	12.763962637362637	54.42013461538458
0.161462	-15.914444	224.083953	33.794134	65.217684	0.612648	-10.533363	-38.080993	0.849563	13.1131	646.5017059773833	12.411467088607596	38.82986139240508
0.150412	-16.061774	282.641941	30.691088	51.786904	0.668371	14.025978	34.646937	0.700222	13.17625960591133	702.7188512315274	12.80841506849315	53.030297260273976
0.152141	-16.049252	267.766768	32.976427	63.916151	0.667492	9.375362	30.669947	0.482775	13.2301	676.0256401869162	12.44658076923077	38.666432692307716
0.151582	-16.178812	230.118032	29.745645	45.851131	0.6366	-11.612972	-23.876001	0.250277	13.014721037463977	666.6891383285307	12.507579768786128	44.05681849710981
0.162745	-15.805145	262.465234	33.635442	62.175667	0.615451	34.679615	21.627155	0.704304	13.15003675889328	682.0894920948618	12.966748068669528	59.91597253218887
0.147598	-15.970369	259.414935	32.813399	69.319702	0.663283	-15.86923	-4.409867	0.457734	13.408517406749556	709.1762806394321	12.360481818181817	34.73833181818182
0.162859	-16.193741	264.957612	33.374155	64.133886	0.620883	39.792567	-34.229032	0.355985	13.130350728862973	672.5871049562686	12.573242857142858	44.25733809523813
0.148579	-15.98456	268.637064	33.715182	57.659218	0.659438	-25.042504	-26.998947	0.025618	13.064680327868853	602.7656295081972	12.222057983193276	33.16693361344536
0.14471	-15.92282	216.915772	30.023075	47.401742	0.650099	5.359078	-33.106628	0.387368	13.232083870967742	719.4962580645162	12.717801298701298	48.9276558441558
0.166064	-16.004635	225.685003	32.066263	53.182644	0.602124	39.208559	-19.392626	0.380216	12.907407537688442	642.6770070351761	12.722757004830918	53.43057874396138
0.14364	-16.004017	227.773958	31.091899	42.612894	0.676236	32.439558	38.565992	0.318454	13.036573314606741	648.9033019662926	12.59255864661654	45.99724360902254
0.163196	-16.038145	277.560336	32.231978	56.524343	0.609381	2.776166	19.874188	0.267356	13.106437962962962	698.2693865740744	12.834117699115044	55.69197168141591
0.155138	-15.923555	206.949697	32.821568	51.316829	0.637885	20.810829	-21.213267	0.567084	12.941324657534247	612.481367123288	12.372054545454546	39.165990909090894
0.150593	-16.190816	260.383803	31.191175	56.804634	0.605252	-36.900591	-2.38173	0.064425	13.2421	697.0113268998798	12.922771140939599	56.67191208053695
0.168334	-15.930839	252.163859	33.897872	67.346736	0.592675	0.924198	-20.916218	0.859029	13.140212923462986	680.9220037641156	12.773913953488371	51.852779069767465
0.14444	-16.030786	252.010906	31.408317	43.850055	0.676167	35.671498	34.11523	0.873204	13.133402180685358	684.6582492211843	12.824075	54.141093124999976
0.159719	-15.852618	245.021093	30.790705	57.43535	0.619336	32.255181	35.964739	0.340024	13.131970270270271	696.4369063063064	12.987845762711865	61.858323728813566
0.158929	-15.903807	278.091714	30.66848	55.979926	0.632237	-19.881526	-19.559104	0.886785	13.09027737003058	681.4311743119271	12.464291082802548	41.66509617834392
0.169502	-15.899657	272.938614	31.08592	54.295543	0.603473	4.951037	31.839108	0.046644	12.87828493150685	646.2083424657538	12.600822488038277	49.39431052631575
0.162736	-16.017487	298.041403	33.561961	69.461958	0.588371	-39.557257	37.191729	0.020022	13.03495300925926	611.8934143518521	12.661171684587814	47.73879892473114
0.158288	-16.047104	291.081705	29.182235	41.487943	0.6407	-12.168074	14.201385	0.916359	12.8911	681.502	12.522125316455696	47.098906329113966
0.164076	-16.186431	257.429798	31.430409	52.143299	0.614661	-12.179365	6.915095	0.622374	12.896791256830602	635.1776625683062	12.405659322033898	41.7442661016949
0.159207	-16.17112	224.750387	32.476739	56.296573	0.628286	-9.803183	-39.81445	0.496077	12.9151	597.8482242833054	12.121173170731709	32.198043902439046
0.141845	-15.826766	260.362236	29.296472	43.049671	0.691306	24.031834	20.975052	0.28235	13.172553754080523	705.1575723612623	12.802408270676692	53.008824060150395
0.156319	-16.089289	249.556197	31.309838	55.086917	0.639711	-24.080297	-1.361337	0.016505	12.826685889570552	561.6606702453989	12.070964661654136	31.26664812030078
0.159935	-15.93167	221.100173	29.17568	47.059723	0.615003	1.70362	26.300317	0.077898	12.897186479902558	662.4421425091354	12.600080676328503	49.498552173913055
0.165868	-15.80977	276.137777	32.852505	63.645764	0.637831	12.902225	35.134065	0.10941	12.939664606741573	611.22370505618	12.270391666666667	36.153075
0.166924	-15.922142	240.651916	32.991913	53.072457	0.631892	25.312456	20.656993	0.645051	12.71415974025974	562.2991584415587	12.207830158730157	36.28637460317458
0.155627	-16.189152	210.144033	31.557998	45.571522	0.630933	31.986978	26.957709	0.480839	12.90229198055893	633.9047800729041	12.676419587628866	51.405113402061886
0.150649	-15.854388	227.545195	30.888401	52.396537	0.597593	-31.813342	-15.823246	0.289934	13.2451	717.8431305361308	12.976413099041533	59.6651501597444
0.150008	-16.033445	214.462241	29.286019	45.589451	0.607153	-34.545408	14.082328	0.670107	13.052039470365699	683.3606784363178	12.73586923076923	52.62140769230769
0.150213	-15.842037	216.49098	29.775616	47.589005	0.641281	32.981881	21.144416	0.225173	13.096436426914153	687.6370997679819	12.892831707317072	58.05059853658532
0.149832	-16.158176	294.679977	29.910977	41.424937	0.657227	-30.07944	6.933064	0.63033	13.042569696969696	691.0651666666669	12.423078723404256	41.3601936170213
0.169511	-16.057398	200.246417	32.218112	52.136776	0.594484	39.183474	-1.050026	0.088741	12.761611254019293	606.1545401929261	12.6341625	51.79728749999998
0.150109	-15.865949	200.646879	33.459699	57.575094	0.631968	13.0294	-7.450836	0.880159	13.243195541401274	685.4466496815289	12.814948958333334	51.46172083333338
0.141898	-16.035404	217.408105	29.451908	43.660545	0.647206	-27.423627	-25.922896	0.474357	13.10976302652106	666.8259547581905	12.511275824175824	42.734419780219795
0.149674	-16.083065	218.58334	32.16921	60.095822	0.601909	-31.418721	-20.083885	0.182048	13.266057225433526	680.0615005780347	12.909143771043771	54.97451784511785
0.159644	-15.9341	260.354969	30.100083	48.881447	0.625111	-17.992681	18.185936	0.38955	12.911539655172414	642.1316120689659	12.397730057803468	41.457279190751464
0.140695	-15.950435	206.705017	31.277602	53.739234	0.634523	-35.6509	5.33401	0.566455	13.213966868381242	646.2135945537067	12.6419	44.87105999999999
0.167951	-16.057439	295.707546	32.42754	63.688157	0.626836	-14.391746	-12.388217	0.122706	12.856224269005848	586.3600175438597	12.103832283464568	32.235918897637816
0.154393	-16.0135	284.754402	33.729044	63.682432	0.652273	37.963918	39.476834	0.157742	13.291035694315005	707.2165088536817	12.935442391304347	56.107592934782616
0.163143	-16.032792	281.897392	31.083546	52.358904	0.598928	-36.49781	38.53253	0.344455	12.846476440460947	611.4975364916776	12.463809956709957	44.10894718614716
0.152083	-16.127556	208.34667	33.332165	61.624292	0.622402	-4.35238	-7.477293	0.308072	13.257351141552512	682.3771872146124	12.696331527093596	46.88849556650249
0.163529	-16.066329	279.929984	30.848644	50.70354	0.601862	6.437038	-8.529939	0.241481	13.048687682672233	719.4494645093948	12.970003846153846	64.06795192307688
0.145591	-16.071282	270.543601	29.706651	50.439086	0.67717	-18.68258	16.703839	0.222433	13.164634513274336	682.7259964601772	12.295169306930694	35.45356138613864
0.169184	-16.037464	214.842164	30.588528	53.991095	0.599847	39.264791	-10.448802	0.768607	12.802340206185567	620.1581257731963	12.65601304347826	52.240069565217375
0.164042	-16.147945	267.422049	31.248733	56.948681	0.620092	-10.752396	38.39262	0.28689	12.939673793103447	632.417347586207	12.384177844311377	40.30091017964075
0.161195	-15.842635	292.846477	33.270313	68.126897	0.628185	-9.156071	4.009531	0.145987	13.188687168758717	674.9132189679221	12.54876265060241	42.74032048192772
0.15985	-16.142624	231.59353	30.303377	52.044318	0.632364	-6.559609	-25.556034	0.581763	12.8746872	614.5194816000002	12.203580620155039	35.295872868217074
0.16051	-15.808174	222.636469	33.838432	58.619238	0.613941	15.502917	30.891983	0.723154	13.094690604026846	659.7912718120805	12.75774705882353	51.44428235294116
0.169889	-16.012417	262.54547	33.00406	62.588627	0.607854	1.024413	34.8071	0.698907	12.942427421555253	627.9083724420194	12.443041176470588	41.93652588235293
0.149102	-16.164742	247.38508	28.542449	42.409377	0.648421	-14.30848	-15.044789	0.179764	13.036661270801815	691.1540196671713	12.53586219512195	45.29734512195119
0.154247	-16.070455	285.432253	33.001192	62.043249	0.6358	-39.73691	18.432484	0.397074	13.01305	593.2705000000004	12.263589361702127	34.80554042553192
0.141563	-15.989783	216.229887	30.686936	47.309056	0.661938	24.549704	16.481894	0.836074	13.253034615384616	710.9845346153846	12.926094350282487	56.62789491525429
0.158141	-16.172588	219.568521	30.891647	55.637277	0.616964	-5.540121	14.237118	0.550676	13.0664994211288	667.1696570188134	12.582219170984455	45.764895336787575
0.160471	-16.08293	295.506373	30.573878	59.042807	0.595861	-36.156474	7.413661	0.469645	13.1421	697.5986035805629	12.774044444444444	52.66096333333329
0.167711	-15.833834	294.994648	30.933525	60.004192	0.560919	-33.673669	14.626488	0.135423	13.043408823529413	693.6351470588236	12.895894871794873	60.07096666666665
0.164023	-16.069273	280.411363	30.278943	49.776325	0.615895	16.88391	9.640008	0.222489	12.949813955281419	682.2319082498075	12.850851111111112	59.5528551111111
0.150881	-16.06129	251.961683	30.585018	51.569096	0.660772	-1.994816	11.215201	0.391799	13.088654711246202	665.7072629179333	12.389371186440679	38.817191525423766
0.152586	-15.830738	293.916774	29.509017	41.78415	0.664445	6.008388	-24.638299	0.661443	13.006571590909092	692.2960587121215	12.668270731707317	50.53030731707313
0.150669	-15.895868	243.72762	31.761248	54.186569	0.646579	33.888546	6.835853	0.953987	13.22468940397351	703.577245033113	12.98049393939394	59.49738030303032
0.1481	-15.801866	276.845477	28.828457	43.202031	0.668199	-5.051907	19.956866	0.3053	13.126004899135445	718.1546829971185	12.663064285714286	48.89130357142858
0.165425	-15.846988	268.398917	33.169072	67.295914	0.606924	35.061743	-8.327855	0.416448	13.188139055404179	696.0297801998186	12.990373542600897	60.48701569506731
0.145901	-16.03813	237.211318	31.965338	54.907546	0.647051	-25.620968	7.419594	0.13913	13.123822817764166	629.3953721286373	12.427756626506024	38.87850180722893
0.16699	-16.02684	201.861088	33.989731	59.000972	0.609237	36.388579	-34.335435	0.555597	12.838539267886855	583.1519467554078	12.189697014925372	34.607808955223845
0.165415	-16.105409	258.109648	30.526178	49.926074	0.609813	27.637581	-14.019262	0.691324	12.891358208955225	662.3436194029852	12.821447417840377	58.87560657276998
0.154602	-15.829202	231.446643	31.287052	46.071166	0.634559	3.192999	-38.531304	0.349125	12.994920668693009	661.7743313069911	12.454414685314687	42.279593006993046
0.162446	-16.024246	242.720068	32.971997	62.651311	0.587939	-31.115703	-39.502929	0.341979	13.0121	618.1115563380284	12.604982129277566	46.300219771863084
0.160552	-15.943986	278.820643	30.057777	52.120817	0.627161	-19.608342	-31.447425	0.69109	12.990293786982248	665.790455621302	12.440452201257862	42.15506037735852
0.141258	-16.060903	244.602625	29.838797	52.06071	0.561075	-35.909174	2.349828	0.675131	12.990293786982248	665.790455621302	12.440452201257862	42.15506037735852
0.150166	-15.870747	217.530187	31.153614	52.912116	0.639961	6.296872	29.206756	0.601728	13.183465558912387	691.6915407854987	12.714364367816092	48.97767126436786
0.148432	-16.172259	237.806461	32.055407	50.609851	0.652774	23.918136	37.018822	0.295201	13.181015985997666	690.0216277712952	12.843236363636363	54.01173636363635
0.15203	-16.190323	249.434001	33.302916	63.981058	0.646951	35.824938	-17.654446	0.859469	13.30748188494492	703.9399865361077	12.809306896551725	50.43598689655174
0.161779	-15.953771	243.916661	32.561714	62.236117	0.625923	28.504139	-6.296127	0.352443	13.06634828375286	650.3776315789478	12.694301183431953	49.219164497041426
0.153742	-15.916715	240.292915	31.18971	47.774333	0.630658	17.85145	-3.985654	0.689218	13.11545135135135	703.5235000000002	12.957947222222222	61.06802638888888
0.142754	-16.170678	235.043765	31.821062	56.871912	0.644239	-20.119687	-0.40789	0.170298	13.383247710487446	717.4873884785824	12.775952791878172	48.53336903553299
0.164446	-16.13946	296.256227	31.619995	56.516456	0.597318	-10.80958	30.320943	0.307251	13.12242701421801	718.2675687203794	12.873209375	57.8127328125
0.168792	-15.988157	249.568642	31.190929	55.091676	0.573933	-33.133687	-30.879878	0.092576	12.733343956043957	588.3412791208793	12.486845519713262	46.32615806451614
0.162792	-16.052253	257.160538	32.263598	58.07978	0.625728	13.393671	-22.441103	0.352953	13.008136363636362	647.5763636363639	12.544166666666667	44.70406933333337
0.160728	-15.940326	266.053381	31.916808	56.036555	0.640243	2.486035	39.803395	0.178072	12.964360689655173	629.7018165517243	12.343115037593986	38.44115413533834
0.164879	-15.995542	233.990266	31.40788	58.829625	0.590069	38.279661	-12.524033	0.338032	13.128826198749133	711.5470910354417	13.114601805054152	68.78839277978335
0.169402	-16.175202	228.069275	31.155312	57.955274	0.574364	28.239933	-1.831303	0.950633	13.026589348370926	702.6635388471179	13.105785534591195	71.0417188679245
0.158602	-16.00349	242.861404	33.46119	65.067874	0.610621	-39.49504	10.279199	0.152085	12.789928282828283	520.1882676767677	12.239757142857142	35.32270914285712
0.169322	-16.07537	252.193314	31.907037	55.326716	0.605059	3.136816	-15.905823	0.972299	12.863664005069708	629.5553498098861	12.512917679558011	45.757008839779
0.161669	-16.027025	267.42369	29.576139	43.35168	0.628867	20.634956	37.967245	0.854988	12.81999756097561	656.5229219512196	12.73882	56.68805600000001
0.146493	-16.065324	213.339562	30.832453	44.00346	0.643407	31.591783	-16.697689	0.502155	13.142790531177829	703.386951501155	12.91225425531915	58.28401648936171
0.164282	-16.018972	290.974294	29.804134	48.129133	0.642877	24.193604	-9.232588	0.957632	12.79399794091316	623.8481280214862	12.535457664233576	47.688347445255445
0.16845	-16.057613	270.371756	31.670303	54.763904	0.624032	14.046728	31.885792	0.422563	12.811015945611866	607.3774017305315	12.400047368421053	42.06699210526313
0.154149	-16.114171	233.470934	33.899089	66.482117	0.646054	29.444347	4.386804	0.003933	13.206131700288184	658.7390345821328	12.614079452054794	44.06441643835614
0.16104	-16.015953	257.179518	32.333123	64.10589	0.607238	-16.356338	15.618313	0.875045	13.233791374663072	710.2518194070085	12.730374881516587	49.31341848341231
0.152089	-16.044009	234.99922	28.718491	45.063645	0.651192	1.80302	-18.898331	0.999587	12.974394200848657	664.9979688826029	12.492061832061069	43.91006106870227
0.143535	-15.951794	210.252756	31.519254	45.953459	0.648553	31.500945	-38.36561	0.189534	13.232280555555556	711.9612777777783	12.673982352941177	47.146594117647055
0.150691	-16.000298	217.772061	31.48622	44.076168	0.654219	22.626919	-25.949184	0.592218	12.913517931034482	621.6239820689657	12.28232429906542	37.00668785046729
0.148881	-16.025787	200.513188	32.553136	62.928206	0.644363	10.150889	-3.145795	0.473287	13.238276366843033	666.813084656085	12.5318	41.10389600000001
0.160324	-16.198372	257.659372	32.008233	51.311983	0.627374	-18.582042	10.367111	0.40791	12.8671	604.0408983799707	12.234276470588235	36.13511764705882
0.165712	-15.831991	246.590263	33.445791	65.693351	0.575541	-39.393618	33.664705	0.522709	12.946908510638298	592.1199148936173	12.560459374999999	45.11795156250002
0.166261	-16.092407	245.058167	31.321789	51.786464	0.615299	6.634473	-29.252577	0.094238	12.819950306748467	616.6223337423316	12.368309150326798	41.14538300653599
0.151305	-16.008825	233.92656	29.949614	49.712727	0.637508	12.821676	-8.276198	0.745835	13.169864607679465	714.4100342237067	12.929741025641025	58.80882974358973
0.159998	-15.842709	219.523307	31.980003	56.500202	0.579314	-18.321014	34.291625	0.068868	13.150078723404256	699.4304255319148	12.936886163522011	59.46675471698113
0.151521	-15.969299	214.360386	28.909333	42.137763	0.63557	-20.083078	12.595534	0.991426	12.901883333333334	646.0999333333335	12.314830061349692	39.06335398773007
0.157797	-15.898395	270.670668	28.944606	45.63342	0.639906	-4.680447	-19.885294	0.399035	12.941714010989012	673.9486785714287	12.531619480519481	46.27597792207796
0.158098	-15.961324	256.525565	32.906784	57.129056	0.639181	20.022814	-4.977089	0.269639	13.07314834605598	654.5877137404582	12.648938709677418	47.50898709677418
0.164963	-15.972508	270.603874	30.871452	48.594402	0.622119	-4.342623	-5.875926	0.06872	12.806812418300654	622.1345555555558	12.373660240963854	41.78534698795178
0.167138	-16.142214	218.345522	33.801045	53.941443	0.615373	25.104587	38.399148	0.708054	12.765871217712176	576.7272767527677	12.374063414634147	41.1130743902439
0.154605	-15.960406	232.022799	29.64026	49.011521	0.644985	-12.343094	-26.075758	0.492246	12.9081	619.7129793650796	12.159683333333334	33.77294166666667
0.146766	-16.032736	234.293033	32.739581	65.491802	0.62905	-27.227747	-12.977302	0.369321	13.379129914529914	694.7778205128205	12.739006542056075	46.72657102803737
0.167244	-16.183455	292.283321	32.818571	55.01846	0.614869	-36.516783	10.935094	0.384891	12.63381572871573	525.2348513708517	11.981353731343283	30.53563134328359
0.162533	-15.933331	212.325284	32.097163	52.916048	0.602949	2.750156	17.802409	0.632669	12.980597267759563	656.7459234972678	12.652662211981566	49.64900829493087
0.167872	-15.83487	269.49864	32.226225	69.414507	0.558445	-33.165837	-35.361609	0.215503	13.140591209927612	676.7505708376425	12.895839130434783	57.1352608695652
0.14788	-16.137643	281.891613	29.560754	44.935699	0.68956	17.124182	20.733671	0.629359	13.039617582417582	669.7902560439563	12.596872727272727	46.59232727272721
0.167399	-15.878936	264.271441	31.807276	49.957053	0.626622	20.152097	2.689623	0.11434	12.752749318463444	598.0583605947958	12.396745161290323	42.708363225806444
0.154758	-15.937947	235.507281	32.166312	58.507075	0.637911	-15.354961	-21.5837	0.422158	13.041767768595042	621.6027074380169	12.257227659574468	34.820672340425524
0.158255	-15.991142	240.453762	29.926905	47.101595	0.607238	-8.466737	19.128688	0.303404	13.031740586797067	709.732404645477	12.801321311475409	56.45470081967213
0.15503	-15.945113	271.963365	32.33693	50.416185	0.655262	-4.690217	28.186521	0.719172	13.025459050445104	651.473169139466	12.36286923076923	38.58140000000001
0.144452	-16.084833	264.988694	29.781004	49.714859	0.666122	-17.401417	-18.191563	0.036541	13.2421	711.3702686084146	12.573642253521127	43.60908661971832
0.165049	-15.874076	254.791743	33.474804	63.157142	0.594467	32.998577	-27.510882	0.673644	13.198077704376548	709.8734822460779	13.01378085106383	61.75500340425529
0.165881	-16.128571	230.907834	31.977411	52.318566	0.616309	14.606128	-6.647112	0.181115	12.812116551724136	605.7355186206901	12.414254761904761	42.551902380952356
0.16031	-15.824733	203.613247	29.628812	54.086171	0.562078	-33.139089	39.170792	0.321612	13.021335820895523	702.1960179104481	12.937449206349207	62.9574476190476
0.167043	-15.985334	238.267646	32.548187	63.614481	0.590335	23.373607	-25.039082	0.282511	13.129470500438982	692.6843757682178	12.929920512820512	59.00807051282051
0.154951	-16.056212	281.801295	33.148607	56.55072	0.647989	6.34447	-36.747244	0.148136	13.181751948051948	689.5477298701302	12.494317391304348	41.17210869565214
0.163068	-16.12835	218.801412	33.661006	56.446624	0.5989	-16.27319	7.688517	0.567476	12.9401	613.8711825962912	12.448901886792452	41.98524716981133
0.16486	-15.824081	241.247099	30.08032	53.874927	0.591258	-0.932556	19.275463	0.293628	13.03394	705.3743600000003	12.85935855513308	58.80987262357417
0.143766	-16.17509	298.331473	30.450745	41.519113	0.678867	-35.890547	-26.90958	0.736641	13.154383553875237	703.9148204158791	12.331061538461539	37.11462307692309
0.163572	-15.819013	232.816144	29.790119	49.54127	0.624679	16.3009	-25.630166	0.971696	12.812534023991276	621.0634078516905	12.421353521126761	43.06730070422537
0.156218	-16.152574	247.953908	31.674468	45.276235	0.652675	38.093778	26.278561	0.551949	12.85127142857143	612.9957714285716	12.53335974025974	46.24647272727278
0.148962	-15.80562	266.06012	31.747657	55.187556	0.673945	9.857222	2.069213	0.170905	13.192594382022472	681.048202247191	12.52330353982301	41.77563716814158
0.161236	-15.970485	238.874376	30.226326	49.269791	0.603872	15.329364	30.446364	0.739636	13.0215838028169	707.1298591549296	12.991003474903476	65.32026756756756
0.148239	-15.826168	212.05287	32.256708	53.102449	0.63946	-11.936203	4.439489	0.012431	13.080013183279743	627.3151993569132	12.44696046511628	40.03633255813955
0.14354	-15.945944	234.644174	29.929253	45.776119	0.682189	29.040023	34.651155	0.780159	13.083249110807113	659.897091655267	12.599425203252032	45.671661788617946
0.159676	-15.811323	232.424968	32.328036	65.306435	0.592204	-37.594697	-7.384824	0.930885	13.150496946564886	653.4698320610687	12.629082378854626	45.72967621145376
0.150877	-16.125786	229.176852	32.357568	56.071083	0.638569	-25.824264	3.352775	0.292407	12.965375362318841	582.9361594202903	12.226505405405405	34.17444729729727
0.163419	-15.966036	281.462043	31.153591	59.984972	0.614526	33.41049	-11.02971	0.851767	13.138659753276793	707.2773060909796	13.033987892376683	64.26826681614345
0.156042	-16.112282	293.625559	32.242314	63.157718	0.614589	-37.472099	15.6984	0.611335	13.24599556509299	694.6531888412019	12.685602304147466	47.19039262672811
0.148605	-16.142151	257.491438	31.87705	51.109972	0.66484	38.707612	-9.197558	0.550907	13.169630761209593	685.5645203336811	12.769144444444445	51.08974
0.160723	-16.088234	238.928945	29.787134	48.258561	0.616437	9.995065	-4.518434	0.990079	12.94728504531722	676.9490649546831	12.78526037735849	56.3784933962264
0.149421	-16.091425	241.455371	32.827732	53.435209	0.651797	6.947567	37.955272	0.114752	13.190411499272198	681.0177743813687	12.630760130718954	45.53694444444442
0.168341	-16.072469	286.667748	33.617317	63.147777	0.592303	-38.594545	17.312396	0.248227	12.753450247524752	543.0263353960398	12.275716161616163	37.53669393939397
0.145868	-15.999838	241.160665	30.968648	46.748762	0.66794	17.602817	-14.66	0.172231	13.136634213685474	681.7761260504203	12.645815447154472	46.912881300813005
0.153744	-15.804889	206.734236	32.859125	56.775007	0.626348	-14.119841	-4.814178	0.586632	13.058569491525423	624.6770610169496	12.376158823529412	38.124561764705874
0.151704	-16.102252	213.290035	33.642157	60.510047	0.630644	-16.442945	35.321253	0.342679	13.086455481727574	612.1677524916946	12.36974705882353	37.25157647058826
0.160561	-15.941922	228.190526	33.721524	64.789267	0.610827	29.194727	2.856866	0.760644	13.209501523394994	687.4656931447226	12.972471794871796	58.922653846153864
0.157513	-15.936352	217.629599	33.791337	59.590581	0.616586	-3.313312	-34.253816	0.15585	13.0961	641.4872217391307	12.532127777777779	42.824675555555594
0.161697	-16.18597	261.787764	31.150483	53.390893	0.647804	37.61758	0.17535	0.47187	12.847237847642079	604.3289540507864	12.428922580645162	42.32174193548389
0.167149	-16.076028	269.140213	31.305317	60.356342	0.582118	-28.891998	-24.978474	0.235669	12.9541	637.084434782609	12.618385714285713	48.46887142857142
0.167857	-16.034544	249.487604	30.967626	47.95646	0.619897	-2.548461	13.864426	0.862238	12.691576121562951	593.1339377713463	12.181743356643356	36.698251048951036
0.161227	-16.009243	218.358845	31.91731	59.461317	0.616791	-5.29065	26.719551	0.208513	12.9621	614.1253595166168	12.363437209302326	38.85640232558138
0.156322	-16.191773	210.411574	29.514887	48.451045	0.633818	17.844562	-6.203016	0.505031	12.905131591737545	636.1721652490891	12.539215853658538	46.09871402439027
0.161769	-16.058341	215.673936	32.759164	64.588549	0.607707	25.758752	-17.523607	0.409655	13.153376315789473	675.4817993421054	12.834021951219512	53.76681707317072
0.155994	-16.160883	257.843966	29.002139	43.930996	0.641543	-12.933854	15.971684	0.159003	12.87633695976155	645.1158301043222	12.343733333333333	40.297293333333315
0.157788	-15.803376	273.620802	33.40874	60.937361	0.609098	-34.10476	-11.496904	0.320093	13.074415374507227	628.0923469119582	12.571029515418502	44.30641850220263
0.155935	-15.838592	253.575179	32.711099	54.839152	0.645109	5.847987	-20.080425	0.355088	13.068285507246378	652.1103739130435	12.46061968503937	41.033760629921304
0.160467	-15.872777	275.750194	31.560222	58.738974	0.639317	-22.390329	35.361947	0.45466	12.927124232633279	602.5242600969309	12.081142372881356	31.14428644067798
0.149635	-16.026177	229.606344	30.230087	41.925343	0.65091	-10.886616	4.103644	0.097255	12.9101	628.7467453987732	12.282056834532375	37.4614568345324
0.168488	-15.917183	289.697329	31.058082	59.919379	0.613501	18.722921	-35.156872	0.577175	12.98453125	663.6415750000003	12.58751935483871	47.097787096774184
0.164618	-15.955536	235.705593	31.666859	54.969006	0.573424	-16.506751	8.961868	0.478714	13.078251982378854	711.0521035242293	12.901841935483873	59.983638709677436
0.158214	-15.952127	251.608732	33.58613	62.556416	0.653097	34.51263	12.674864	0.203585	13.021826141078838	615.427481327801	12.419240495867768	39.50583305785124
0.168792	-15.836856	267.798787	31.433383	54.61275	0.592691	-34.056527	-21.056008	0.606173	12.7321	576.3679095607239	12.273456783919599	38.73167336683417
0.166087	-15.850499	207.126902	33.090484	54.360113	0.624183	33.588995	-7.811562	0.244526	12.713901899592944	554.2657042062417	12.178671428571429	35.25668095238097
0.159924	-15.8222	259.888135	32.842882	62.864482	0.610812	-5.286169	30.020603	0.436318	13.254869712140176	715.1467171464332	12.833483561643837	53.016554794520516
0.162827	-15.889357	293.306374	32.653779	55.150689	0.624095	36.527096	34.607845	0.496847	13.060786746987953	680.0715180722895	12.953023076923076	61.450053846153835
0.148752	-16.198451	269.921777	31.770888	60.095654	0.644307	-32.284566	24.211178	0.411032	13.233177544426495	670.716027463651	12.491112345679012	40.21862469135801
0.144109	-16.146826	244.989659	31.364336	54.859695	0.680952	17.146405	24.828131	0.64842	13.234774863387978	683.2768934426231	12.594757657657658	43.46160540540537
0.14696	-15.805054	226.075206	29.188602	45.252549	0.631145	-36.031916	10.572021	0.170748	12.941166481994461	615.1174072022161	12.477992307692308	43.062227692307694
0.158045	-15.938897	229.222789	32.801121	59.669716	0.632184	-4.653963	39.067441	0.415414	13.0211	621.0810691927518	12.288895774647887	35.9223612676056
0.15678	-15.845891	247.170573	29.948752	48.423291	0.653146	2.750037	-4.417847	0.170953	12.869519213973799	616.0312227074238	12.19281171171171	34.999145045045026
0.154129	-16.065328	243.612782	33.367938	63.223308	0.657867	27.836324	3.978974	0.53997	13.115483404864092	636.2912088698141	12.472625862068966	40.25302931034482
0.155757	-15.912708	212.225794	31.885149	50.353798	0.608857	-0.974911	-28.362839	0.430022	13.130963346104727	702.7649003831418	12.837641484716158	55.46302096069868
0.168987	-15.946943	296.431752	32.372833	61.126849	0.619445	36.237913	27.379627	0.173741	12.9605597887896	643.7654524776606	12.751841463414634	53.55149658536581
0.151944	-16.11079	240.473277	29.724657	41.342346	0.657469	2.813998	-0.84993	0.171034	12.880298847262248	636.8460461095103	12.32176935483871	39.17389354838712
0.167306	-15.805104	293.135219	31.661694	50.397615	0.64597	24.88229	25.936278	0.185825	12.717740873015872	582.3425793650798	12.282903278688526	39.032363934426265
0.16069	-15.946737	229.287358	32.166703	60.030563	0.629809	-0.882308	19.427603	0.192259	12.9481	605.2814202898553	12.235452517985612	35.03453597122301
0.151325	-15.978092	252.695839	31.850909	55.336149	0.61892	-27.682751	-28.850191	0.391981	13.242843519781719	700.3825675306962	12.772540170940172	50.61436410256412
0.140973	-16.163187	253.066028	30.496689	47.727244	0.674906	-20.462841	31.000637	0.042494	13.199335701906412	678.29729982669	12.405392682926829	38.143960975609794
0.157951	-15.851252	262.364306	32.932657	55.850402	0.6245	0.310915	-37.428183	0.352062	13.16137238335435	693.4501916771753	12.667886585365855	47.717195121951214
0.165483	-15.804511	243.397417	31.99576	61.36795	0.571836	-23.06047	35.8163	0.364401	13.117281015452539	688.3910971302432	12.853809677419354	56.19589354838706
0.160634	-16.022021	235.745334	33.069287	55.347472	0.631094	9.151053	39.021527	0.474506	12.945551515151514	618.5350393939397	12.386630612244899	39.78101224489799
0.159445	-15.948874	212.441185	33.939505	60.021951	0.627393	11.515149	-17.436906	0.63047	13.002721794871794	615.5650961538465	12.377242857142857	38.54899428571427
0.148101	-15.842257	257.131419	33.03077	55.712416	0.644515	-29.775814	-34.296399	0.285124	13.134006832298137	632.8472236024845	12.430303703703704	38.89647407407405
0.162578	-16.023644	257.17221	29.61035	48.608054	0.614845	-15.018572	-4.816787	0.210734	12.854414516129031	641.2099516129036	12.442188082901556	43.943260621761674
0.147292	-16.03548	266.888845	31.488923	55.620846	0.656955	-26.41659	1.073383	0.685969	13.274623560209424	702.1630680628275	12.447344444444445	38.88301481481482
0.151493	-16.098602	227.264278	33.49909	56.588878	0.633406	-27.322429	37.765745	0.308464	12.943758187599364	570.0109936406997	12.24387564102564	34.62040961538461
0.166545	-15.862589	287.715834	32.72745	65.969331	0.6128	-28.196773	-3.633936	0.031316	12.833298630136985	561.1344726027401	12.1968125748503	34.54805209580837
0.166907	-16.154631	211.182008	33.92303	60.827313	0.603414	17.900108	-10.083169	0.68508	12.938246276595745	615.9283670212767	12.555239784946236	45.51448602150535
0.154232	-16.097284	272.971307	31.503193	47.885824	0.627418	-16.542902	-32.840944	0.548657	13.146199722991689	716.5446052631585	12.746445360824742	51.83492474226806
0.145292	-15.869579	200.053585	30.965325	46.504134	0.651033	0.085362	-26.005673	0.69941	13.0974970856102	663.468409836066	12.453171428571428	40.71497285714285
0.159454	-15.997222	259.920685	31.792524	60.152969	0.63257	-13.948366	-18.752104	0.293425	13.017491369047619	628.890842261905	12.301686206896552	36.552426206896556
0.160992	-15.827764	281.323979	32.897519	56.97774	0.620025	-30.268183	-9.073765	0.86811	13.02359621785174	639.8943252647508	12.360289349112426	38.527112426035515
0.145337	-16.181686	215.437071	31.857248	47.596544	0.648519	20.175175	38.924731	0.465634	13.202018518518518	699.5377506172841	12.88547037037037	55.6473925925926
0.167283	-15.818142	295.486683	30.895465	56.286785	0.603597	-21.829474	32.221376	0.362486	12.926866182298546	645.1983223249672	12.49345922330097	44.58623883495144
0.165023	-16.135601	289.390308	30.641487	54.23179	0.604303	-4.795805	5.070448	0.525431	13.049183924349881	707.2873392434992	12.822275213675214	56.79215341880344
0.168534	-16.190693	287.50246	31.553145	49.7622	0.614227	-12.742764	-35.15163	0.187017	12.737631459170013	601.4288058902279	12.250566666666666	38.40787333333334
0.149758	-16.031272	238.962768	29.108933	44.492897	0.673122	32.409798	28.331949	0.806815	12.91006887159533	627.3263579766539	12.471766666666667	43.37786666666666
0.15183	-16.181245	266.216577	31.692951	51.554993	0.612096	-37.988804	7.613626	0.820262	13.2251	715.4426786703606	12.793868292682927	52.30609512195121
0.162298	-15.931875	250.87065	31.117994	56.631302	0.630735	29.034953	29.682679	0.894298	12.963259822419534	638.5449600443953	12.679943575418994	50.392604469273714
0.153941	-15.916699	262.178193	33.255988	61.146871	0.655036	16.991766	25.056679	0.257441	13.190142918454935	671.6049656652364	12.609793430656934	44.4690306569343
0.159621	-15.922095	298.176818	29.33986	48.971778	0.661579	6.866627	11.306034	0.203157	12.88185499334221	638.8994127829562	12.37043628318584	40.684676991150425
0.150594	-15.810727	242.482611	28.335344	42.973066	0.655581	19.090982	39.209834	0.393855	13.002192896174863	681.9309489981785	12.747433333333333	53.64568666666664
0.162771	-15.81872	206.005911	30.257741	55.826478	0.594204	-28.368312	-17.908756	0.740182	12.8631	601.4522211668929	12.400355605381167	41.38910582959643
0.15558	-15.848727	246.816024	31.815384	56.023363	0.637582	35.746548	25.740391	0.631408	13.140170874861573	681.0948217054265	12.898000990099009	57.04200792079207
0.166006	-15.897112	230.398107	30.003651	49.593439	0.597321	15.779123	-32.515484	0.273415	12.871364187866927	669.9953101761254	12.71434882629108	54.84152535211265
0.152759	-15.852729	284.846758	29.477646	46.587662	0.665597	12.666022	-16.643045	0.629139	13.043401740812378	684.6242282398456	12.68358	50.20493199999997
0.160524	-16.024624	247.019434	31.413537	48.792247	0.623586	-10.5248	5.200995	0.029274	12.847078378378377	611.780367567568	12.343702339181286	39.94196432748538
0.167204	-16.102624	274.79215	33.012888	66.31075	0.597959	10.710171	29.664753	0.490044	13.17156499477534	702.5023991640547	12.923907531380753	58.17546317991628
0.16413	-15.909957	264.709643	33.322615	66.198826	0.627141	-12.596911	-15.422904	0.43982	12.98546023916293	607.7549775784755	12.167407692307693	32.77197076923077
0.156197	-16.093055	296.53985	30.194536	43.244418	0.638094	15.875772	18.543434	0.532326	13.035565730800991	717.0504252683736	12.993805882352941	65.48877647058822
0.166603	-15.805468	243.425264	29.741826	50.113607	0.62375	-6.216051	32.152733	0.492661	12.71083399715505	588.3292105263162	12.100786567164178	34.02652089552236
0.148734	-15.909727	218.505255	29.212979	41.75777	0.643403	9.63261	-28.317992	0.651003	13.045693220338983	695.8980169491526	12.709292546583852	51.561357763975174
0.159692	-15.935918	215.381257	29.164915	44.165824	0.607646	-24.133168	-17.12809	0.471343	12.712212860892388	608.2937125984254	12.332269811320755	41.81381698113211
0.166792	-15.951241	202.23113	32.434627	52.994487	0.604859	33.875375	21.981791	0.285279	12.80651291810842	602.5446632064594	12.580463636363636	48.572463636363615
0.163916	-16.112847	290.781781	32.417097	57.589589	0.637466	32.127582	-21.9088	0.524978	12.966008424908424	639.0184505494509	12.490831707317072	43.250786991869944
0.154793	-15.991715	216.297984	31.105893	49.237478	0.60289	-33.0563	-31.598603	0.869458	13.00358914431673	649.9805657726693	12.600015611814346	47.273233755274255
0.158325	-16.06105	268.628241	33.58553	66.903547	0.62477	-6.555147	-28.256922	0.011894	13.223139840637451	677.7652749003989	12.633042196531793	45.099837572254366
0.156683	-16.021921	241.129621	31.271388	54.772543	0.645579	17.428154	4.171361	0.214335	13.001364957264958	638.0247692307697	12.487717021276596	42.64511276595747
0.165205	-16.017663	288.321756	31.033197	57.948779	0.606713	-7.162368	26.204108	0.329295	13.070612376237623	693.6428316831685	12.735797247706422	52.28448440366975
0.153995	-15.866536	241.938099	28.764756	43.29647	0.654731	26.589944	-1.26467	0.85669	12.881555775234132	642.2913381893864	12.605332876712328	49.22110753424654
0.160915	-16.110971	250.017183	33.31052	54.400352	0.628835	23.531507	-11.786934	0.344854	12.98138701594533	637.2017494305242	12.622062962962962	47.71914567901233
0.155548	-16.150805	255.518972	32.325276	50.741578	0.631898	16.957316	-15.600267	0.942091	13.118850827814569	693.01670281457	12.907935106382979	58.304757978723416
0.169466	-16.086793	275.364082	33.431914	55.304918	0.619247	-13.660212	-4.897859	0.110118	12.6841	546.9510545454549	12.00486923076923	30.937280000000012
0.158577	-16.012211	248.42834	33.530649	58.149675	0.629822	17.471948	28.459897	0.165869	13.106244	662.6768720000002	12.699066666666667	49.02866666666665
0.144552	-16.080916	227.753525	28.762421	44.830781	0.66201	-8.748795	28.139798	0.265336	13.105149839228297	683.2433971061098	12.437988888888889	40.61232222222225
0.152472	-15.878742	231.536156	30.112538	52.239863	0.643737	24.828293	12.908982	0.709053	13.113475000000001	681.8034687500001	12.826739344262295	54.5684557377049
0.144784	-15.871083	214.365869	31.077933	43.321463	0.656633	23.378303	32.960741	0.778294	13.102667708333334	677.8657890625002	12.786658823529413	53.013455882352915
0.146262	-16.044912	204.30188	32.389506	62.104818	0.616154	-34.622397	14.966782	0.613595	13.26728376068376	655.7807350427355	12.725741921397379	47.151693449781654
0.161374	-16.13548	232.129668	31.054726	51.557248	0.612074	-22.377204	35.399569	0.516176	12.8321	598.9595294924558	12.293714973262032	38.35364866310164
0.160802	-16.149808	251.141937	32.495387	54.743991	0.62848	-3.218356	-6.98194	0.613121	12.976450574712644	636.9554109195406	12.401955263157895	40.30140986842108
0.163528	-15.810396	271.285814	33.671389	57.569515	0.622578	29.946155	13.070675	0.579812	13.034491658189216	654.042507629705	12.809051219512195	54.67845121951218
0.141893	-16.123376	243.131216	30.307875	45.939619	0.648015	-38.464152	16.02551	0.286888	13.07953653250774	637.2181981424151	12.498135294117647	42.03684941176474
0.153717	-16.157618	294.309097	31.802101	52.859784	0.623614	-33.59409	31.779972	0.724559	13.2221	719.3725463917528	12.722142253521127	49.6284042253521
0.14502	-16.163333	219.169397	31.84902	47.277722	0.635813	-28.644819	-20.711368	0.501589	13.088245137880987	641.7178505079831	12.520332323232322	42.713237373737385
0.151661	-15.842348	234.639363	30.011429	52.213999	0.638378	5.475967	22.187669	0.330601	13.191016876574308	711.7248362720405	12.800331182795698	52.79707849462366
0.163897	-15.913436	224.701846	32.000716	60.414181	0.593605	4.562333	-32.979605	0.959298	13.1486768321513	702.2724030732865	12.882953982300885	56.829935398230106
0.146799	-15.969017	241.834418	30.020916	45.730113	0.674406	31.534669	6.519039	0.031996	13.04511272264631	657.7174720101784	12.623805426356588	47.20321317829458
0.161964	-15.925358	251.343785	32.912823	62.002949	0.615007	-4.689584	16.33971	0.751105	13.135309366391184	676.6405179063365	12.629938709677418	46.40574677419354
0.158296	-16.008908	264.480017	32.612527	53.108271	0.614947	-19.789655	26.886729	0.639626	13.104661643835616	682.3816027397262	12.639970192307691	47.657073076923076
0.162294	-15.821154	226.75057	33.140663	61.124009	0.603425	-30.172864	-3.608648	0.728348	12.908596274217585	579.8365171385992	12.288703351955307	36.6335810055866
0.160474	-15.826896	235.576652	31.570503	50.940196	0.648806	37.139788	2.773604	0.765872	12.774928767123287	576.2988356164385	12.273468421052632	37.7275052631579
0.160138	-16.147598	268.681473	33.017425	57.269632	0.599733	-23.814272	-38.821119	0.946158	13.2105	719.3270000000003	12.809341379310345	53.18743103448279
0.164989	-15.848335	246.29368	33.229805	61.831059	0.621289	16.200168	10.404433	0.021674	12.980314876033058	624.1965867768595	12.480539759036144	42.46093674698795
0.15358	-15.981614	217.669458	33.794527	62.486191	0.624124	-9.232528	26.957142	0.994343	13.283047107438016	695.6780479338845	12.660216022099448	45.43529613259669
0.166699	-16.020315	278.876021	33.585298	62.831448	0.607925	-29.729973	26.500987	0.362758	12.830133012379642	563.8558693259976	12.19550119760479	34.64414790419162
0.161968	-15.823405	283.127095	33.802563	67.055117	0.579968	-37.517024	12.659259	0.613272	13.240408056872038	690.7959810426545	12.855732107023412	53.711757190635446
0.157143	-15.981061	296.265834	30.141143	46.562092	0.657061	8.178541	15.23559	0.41887	12.956101164144354	664.5299674039583	12.597085915492958	48.05498802816904
0.147411	-15.830836	227.607735	30.735061	49.809669	0.646663	-4.769896	8.693263	0.252453	13.19664949784792	697.7952625538022	12.645135294117647	46.48705764705884
0.159994	-16.066106	275.55988	29.64034	46.804022	0.665227	32.443422	22.804737	0.525776	12.751197959183672	594.2058408163265	12.330626315789473	40.39631052631576
0.164993	-16.046357	253.70864	33.831981	65.901781	0.620588	-5.756113	-38.738044	0.232396	12.970694074074075	603.3888800000001	12.166165573770492	32.78571475409838
0.158049	-16.074741	266.351794	31.313661	51.845784	0.631848	-24.943617	-25.349369	0.164775	12.875227596439169	597.9132759643919	12.24518280254777	36.22042738853503
0.151298	-16.048909	216.226693	33.426721	62.874664	0.614331	-17.362459	23.962792	0.213888	13.28031301020408	678.3908316326532	12.769897468354431	49.120345991561216
0.169037	-15.982938	210.264496	32.417636	65.939188	0.570831	-15.199775	26.808484	0.980683	13.11484412855377	682.4790197775034	12.761003345724907	52.11800037174719
0.16618	-15.803566	237.615356	33.401923	68.229887	0.5913	38.56852	-38.201398	0.816287	13.217649019607844	703.3793529411765	12.865772897196262	54.59433084112144
0.152402	-15.941915	216.497778	32.355741	49.335414	0.63221	4.571407	-6.319912	0.328878	13.08559107142857	668.300485119048	12.639192391304348	47.4458505434783
0.168267	-16.098326	252.864669	30.528216	53.839089	0.605529	-9.333266	7.764355	0.446552	12.82178709256845	621.7090195567147	12.374665217391305	41.62754347826088
0.165822	-15.867053	294.152437	33.417977	67.37609	0.63548	19.997635	10.477732	0.673527	13.052029787234043	644.0966244680856	12.578154794520547	45.01132602739724
0.151061	-15.980232	288.780585	29.970714	51.388829	0.647962	-24.085999	-5.661588	0.313184	13.1871	709.8029110764436	12.597948484848484	45.371167272727284
0.149558	-15.884817	248.396527	32.9169	62.423946	0.660335	35.47273	19.123348	0.717945	13.29521741424802	693.7961662269133	12.83074596273292	51.33910745341614
0.168048	-16.161264	268.996224	33.759114	56.617268	0.602913	-2.590645	-6.907494	0.768008	12.958867272727272	646.7489636363637	12.580135532994923	47.016426395939085
0.158671	-16.059099	226.565389	32.908755	59.569968	0.588974	-23.371167	36.343732	0.745352	13.234922249093106	708.684510278114	12.864546043165468	54.680742446043176
0.1562	-16.067886	222.175193	33.847828	67.156763	0.609565	-16.048695	22.323465	0.520478	13.269207091172214	679.6892648335751	12.68164794520548	46.14648310502283
0.167013	-16.013407	271.596302	32.00652	56.387601	0.628685	12.095451	-4.193943	0.282628	12.853761596958176	610.4617287705959	12.365776258992806	40.32078129496405
0.158481	-16.193055	299.794825	32.608112	52.105914	0.650248	-9.138155	38.92609	0.430375	12.997579880774962	648.1884828614009	12.345742276422763	38.45335691056908
0.161473	-15.985541	236.188901	29.899559	52.110374	0.599652	-9.925127	24.544365	0.899448	13.062374074074073	710.6712518518524	12.800835537190082	55.69989256198351
0.16084	-16.089272	247.446085	30.776015	48.03944	0.625493	25.33534	-38.930457	0.253363	12.906526086956521	650.4801884057973	12.432253846153847	42.68073846153844
0.153692	-15.813812	245.288989	30.744583	55.270143	0.655156	12.412235	-3.506805	0.726563	13.07310985221675	655.5640788177342	12.519822222222222	42.93802777777777
0.159225	-16.120498	254.737689	33.769889	60.65799	0.614345	-7.648146	-19.476127	0.220989	13.162185897435897	674.5048230769232	12.680563768115942	47.818228985507254
0.142461	-16.014981	223.046223	32.297695	52.81465	0.659626	17.376056	6.276516	0.870332	13.339030501930502	719.3229150579151	12.931892899408284	55.22429349112426
0.160884	-15.872643	248.496456	31.612515	53.697974	0.625833	20.69204	-19.630267	0.752767	13.000254396728016	655.869429447853	12.69024371257485	50.51526766467061
0.157105	-15.899517	249.684181	32.914667	62.264473	0.626868	3.192704	5.681502	0.816751	13.246393877551021	703.7874122448983	12.7981	51.2881
0.143366	-16.156052	217.517642	30.679019	51.307658	0.66279	27.225814	19.375314	0.03156	13.228191156462586	693.2340054421772	12.790475	51.043937500000006
0.161787	-16.147295	212.725779	32.708326	61.584469	0.588825	-22.839873	-22.838321	0.897206	13.124384741144414	668.1690544959131	12.67274	48.138059200000015
0.162703	-15.921548	264.836528	30.82281	52.48941	0.602931	6.973226	-10.913369	0.575585	13.0853829218107	718.2466059670785	12.981365624999999	63.53794804687494
0.163396	-15.837401	290.595025	33.709857	60.179347	0.628966	2.079074	18.553039	0.215346	13.053590297542044	652.5016041397155	12.5286625	43.624993750000016
0.166498	-16.192896	294.823196	32.635154	61.446439	0.598915	-36.678508	-33.816382	0.776598	12.945622038567492	618.2216377410472	12.391356544502617	40.192573821989534
0.157691	-16.096706	251.519824	29.575274	48.602322	0.600792	-19.032252	-25.273217	0.126995	13.06900510948905	718.4448953771295	12.844618382352941	57.9001367647059
0.164383	-16.097756	284.292152	33.241845	62.613785	0.622327	11.636316	5.940073	0.805847	13.092303213610586	669.945845935728	12.749968852459018	51.458062295082
0.157931	-15.818228	255.97721	30.029859	42.731405	0.647307	30.721666	-27.627097	0.448379	12.821605791505792	630.4138223938226	12.351475	40.769549999999995
0.145555	-15.998971	270.383007	32.308253	57.595341	0.653382	-29.966651	15.199206	0.415327	13.312673089700995	695.0986544850498	12.551935443037975	41.48381772151899
0.145599	-16.078109	226.830302	32.749465	66.509264	0.662221	8.250297	-0.649638	0.427699	13.3941	706.9333978873244	12.563480952380953	40.65193888888892
0.149704	-15.901898	207.240412	33.247773	68.558024	0.618507	-21.484719	-13.787253	0.38953	13.323566165413535	670.1677819548877	12.691775675675675	45.36035675675672
0.161311	-16.017254	223.734904	32.732378	63.37614	0.607871	21.953435	-30.801039	0.039488	13.17389189944134	686.1703198324025	12.76130618556701	50.8067036082474
0.146334	-16.099179	271.444974	32.228287	63.340281	0.682401	32.935873	1.227452	0.439899	13.3741	719.8660588235299	12.779347787610618	48.548660176991156
0.154863	-16.183097	209.197248	30.989073	49.588749	0.610521	11.559638	17.825028	0.823349	13.146015584415585	719.8742578849726	13.019534782608696	63.843173913043515
0.161622	-16.05929	243.389904	31.150785	51.201713	0.603162	5.955031	34.13727	0.766712	13.05687133825079	704.795483667018	12.918417073170732	60.8077682926829
0.159692	-15.858533	261.424839	30.686991	48.939689	0.618473	34.40561	32.526018	0.400742	13.043986104783599	701.0806127562644	13.037484615384615	66.86969423076918
0.160059	-15.815578	272.656611	29.824297	56.655954	0.595445	-33.981254	-30.440723	0.151743	13.0551	670.1997825552828	12.726325092250923	51.72067416974168
0.154473	-16.030881	289.320112	32.35968	57.296573	0.633873	-23.789923	-32.161724	0.336314	13.1921	687.4016213017754	12.600203448275861	44.82655172413791
0.161717	-15.978275	291.79981	31.92248	56.555327	0.621992	26.080548	13.37444	0.413021	13.12702490118577	703.6984268774708	13.013321276595745	63.45514468085105
0.142063	-16.042906	216.644134	31.059925	52.028203	0.670123	9.670614	27.880249	0.361882	13.22441690140845	680.0823873239441	12.512782926829269	40.970539024390234
0.156928	-15.845487	295.44953	32.282111	60.287055	0.642561	37.043275	-22.039561	0.298283	13.243621547933158	717.5244934036939	12.867405194805196	54.4411194805195
0.157568	-16.027645	209.187417	33.30981	67.761725	0.6089	-6.003058	27.36069	0.685061	13.282586280487804	695.430690548781	12.723924644549763	47.76166919431282
0.169767	-16.043441	205.606543	30.401805	53.587427	0.575793	10.512329	25.711187	0.963911	12.870728392484342	676.2741722338207	12.838877777777778	60.81575555555558
0.153529	-15.864705	275.319075	31.569288	56.094923	0.607532	-39.659507	-18.058379	0.005462	13.09458645320197	648.937839901478	12.747970370370371	51.06806814814814
0.161678	-15.85823	288.24252	33.323696	58.747139	0.655398	18.64603	18.417852	0.882743	12.94947708830549	614.1130405727924	12.385964864864865	39.48300000000001
0.15025	-15.823384	225.405493	32.438054	51.736802	0.619039	-35.541742	0.376142	0.846434	13.099556189151599	643.4096578581365	12.549808542713567	43.588189949748724
0.169634	-16.027617	263.700341	32.152111	61.245249	0.589234	6.215113	-11.761737	0.286613	13.045365809217577	681.5211275455522	12.817856097560975	55.799734146341464
0.142835	-16.103764	265.623251	30.380543	41.337656	0.687401	14.003658	33.792609	0.861122	13.138966242038215	698.7132929936311	12.770092248062015	52.127199999999974
0.153204	-16.074717	265.276067	33.21269	58.740062	0.632794	-39.818213	13.846558	0.039664	12.839771897289587	539.0956733238233	12.219393333333333	34.55365599999999
0.146564	-16.021863	206.363795	31.834862	47.329709	0.636655	0.516598	12.185904	0.901404	13.215998148148149	711.6406265432101	12.814378350515463	52.86930412371134
0.159025	-16.10177	220.967593	30.448995	49.169116	0.58995	-36.017793	22.928548	0.778642	12.87871336515513	632.9318735083535	12.574150781250001	48.20794921875004
0.147059	-15.936352	256.805465	31.841496	57.346272	0.666081	30.765193	-1.018375	0.964433	13.316754627539504	717.0046072234767	12.930645454545454	55.60055454545456
0.154157	-16.077437	217.3657	29.428705	41.710082	0.635024	21.684002	-7.084857	0.951851	12.887284151785714	657.5017187500001	12.71314347826087	54.02643043478257
0.163053	-15.835397	259.887206	31.87467	54.835911	0.584998	-30.047361	-2.732781	0.906522	13.076916831683167	692.6887029702973	12.752916176470588	52.99168823529411
0.155135	-16.163621	243.863665	31.413568	52.574431	0.639714	-16.325313	9.659389	0.195646	12.935807762557078	607.5376621004568	12.226227659574468	35.044114893617014
0.157191	-16.15644	231.440392	32.74872	57.127794	0.642629	10.531258	24.107343	0.215643	12.980900643086816	615.8275434083604	12.299545312500001	36.56397421875004
0.157038	-16.161095	267.018253	30.992627	55.978155	0.643512	20.006467	16.24659	0.325845	13.094864393268379	677.6178795394155	12.756567836257311	51.90779239766086
0.155121	-15.998886	226.351516	31.250256	53.618521	0.636532	21.805046	-37.980044	0.653794	13.060728378378379	659.2868108108111	12.414560937500001	39.82306953125001
0.158191	-16.023515	203.802484	33.125749	58.55744	0.56608	-32.621013	26.948622	0.450211	13.18155508982036	688.1764790419163	12.988760273972604	60.71084383561644
0.157607	-16.081772	284.092362	32.003282	54.425592	0.653174	31.773784	4.373995	0.759383	13.03762291861553	656.47876707203	12.728250326797387	51.34589411764707
0.150927	-15.926078	269.855115	29.832093	43.592848	0.678994	34.324504	38.072323	0.704586	12.934058990536277	641.2295615141959	12.578901526717557	47.169412977099206
0.156239	-15.990159	220.448535	29.745366	48.436551	0.602525	-31.298848	-36.090529	0.783773	12.9611	656.0601005154642	12.588204838709677	47.80019919354839
0.162072	-15.809813	207.437764	31.648074	59.279893	0.600398	38.498491	4.223933	0.042043	13.116168756319516	685.4680525783622	13.001896226415093	62.52696339622638
0.162549	-16.174616	249.868937	31.784546	56.992086	0.634739	-3.896809	1.381852	0.527077	12.8873096	604.2993808000002	12.143016666666666	33.19229499999999
0.154026	-16.013362	232.032576	30.093864	50.97001	0.624082	4.385394	14.382935	0.01095	13.159406220095693	715.6521220095698	12.865236363636365	56.400663636363674
0.158028	-16.111942	256.757252	33.407017	54.487643	0.635688	1.429255	-4.342717	0.587612	13.050045480631276	652.1582209469155	12.508655555555556	42.94912222222217
0.151248	-15.821808	222.953478	32.758256	57.973018	0.603241	-36.007557	-26.760524	0.352806	13.138731205673759	638.0681453900713	12.745889473684212	49.76223684210528
0.155671	-16.052669	203.14416	32.586735	48.659444	0.631343	14.678006	33.107652	0.143735	12.9147718027735	616.8261432973806	12.440372727272727	42.0314890909091
0.149893	-15.995282	204.557968	32.515272	61.67533	0.621382	-22.473298	-5.446795	0.67697	13.248270967741936	667.7580677419356	12.605500966183575	43.61951207729466
0.164659	-16.0195	276.267767	31.735165	52.495398	0.615011	38.804956	17.473371	0.637628	12.97280945426595	668.9049085318986	12.924067479674797	61.93710081300816
0.16459	-15.821045	252.987954	31.9142	55.128037	0.602417	22.19287	38.153602	0.484512	13.048466013071895	686.665855482934	12.95612766798419	62.116312252964384
0.147071	-15.971252	220.493871	31.556624	51.073672	0.647469	-7.15943	3.154423	0.148007	13.1451	663.5939300476949	12.50350251572327	41.670098113207565
0.166834	-16.174151	286.888814	32.819029	65.448135	0.5958	-23.117595	-14.25533	0.305237	13.0391	643.7877201017816	12.563671428571428	45.057671428571446
0.163776	-15.863684	269.154559	29.989441	49.149216	0.606366	5.092416	-39.273201	0.276102	12.971816157205241	699.7459606986904	12.758555445544554	55.42793762376234
0.157979	-15.820903	256.813143	31.644432	58.719202	0.633142	-1.599384	37.030714	0.008102	13.099295681511471	662.5780539811068	12.539051807228915	43.538467469879514
0.154651	-16.111054	258.529594	33.11709	64.38454	0.642262	-24.708306	32.183484	0.649373	13.12996531986532	633.8235925925927	12.196979032258065	32.40038951612904
0.164462	-15.817776	201.2668	33.971471	69.87081	0.601974	23.971935	6.643611	0.743935	13.135736786961584	652.9382013969733	12.769314953271028	50.856595327102774
0.151512	-15.94262	262.397562	32.743641	56.295619	0.637582	-30.840681	11.922706	0.664491	13.155130303030303	656.0522121212123	12.426074683544304	38.99605316455696
0.147742	-15.968894	247.608457	32.373677	66.20482	0.660831	-1.515856	37.912871	0.031833	13.353276744186045	698.9919767441866	12.504249606299211	39.33111417322834
0.159866	-15.896094	216.67453	33.830075	62.512581	0.610688	-0.020015	-1.993693	0.087282	13.1041	643.4632181303116	12.591311822660098	44.80010689655173
0.166201	-15.981531	290.211698	32.967814	57.656947	0.600232	9.388061	10.190269	0.747087	13.102462464183382	702.687494269341	12.973176923076924	62.10273076923079
0.161068	-16.067258	263.628726	33.958904	63.785757	0.63717	28.202379	14.437578	0.068556	13.079661743341404	643.1147820823247	12.608467088607595	45.60768734177216
0.166738	-16.079533	263.275636	33.256147	54.356455	0.630896	24.246887	19.086197	0.293232	12.801140935672514	589.3779590643278	12.366736363636363	40.61210000000003
0.165703	-16.149957	248.702347	31.856144	45.810616	0.642359	32.133764	24.273186	0.837663	12.59946998706339	551.252018111255	12.167125210084034	36.48649243697478
0.167657	-15.991677	234.014526	32.666602	65.679359	0.586048	20.638625	-38.705427	0.200057	13.154124509803921	696.963741421569	12.832961607142856	54.45883616071427
0.150672	-16.146104	256.997346	31.408624	49.036127	0.64688	24.741665	-14.281744	0.09049	13.182845674740484	711.9600717993083	12.936190395480226	58.68301864406778
0.155469	-15.809875	257.692939	32.065362	57.296879	0.624469	-31.018109	-38.946295	0.697413	13.0951	646.7195000000004	12.439324137931035	40.11078620689655
0.147696	-16.110662	239.787797	31.139152	49.646003	0.659769	-12.492726	35.884784	0.493946	13.0981	657.455520729685	12.29995123966942	35.975324793388424
0.153209	-16.052432	270.564368	29.498055	41.435166	0.65402	-25.569909	9.588012	0.530332	12.856209028960818	629.1212214650767	12.143266666666667	34.20603666666668
0.154282	-16.060318	201.276849	32.720214	56.403485	0.607627	-16.548524	-39.987405	0.133921	13.0801	636.8661012145751	12.637968421052632	46.7730105263158
0.165916	-16.113764	250.922853	30.127285	51.893731	0.61885	2.327608	30.667697	0.105646	12.819149618320612	621.4654465648855	12.386620958083832	41.97650898203594
0.161478	-15.86673	204.132952	30.587447	52.871859	0.605679	-9.692687	-5.285988	0.454649	12.9133912482066	630.1248177905312	12.46049024390244	43.25590195121955
0.156133	-16.094048	203.552037	33.272662	54.001695	0.609069	37.896118	38.17697	0.631173	13.16450402969247	694.8849024390246	13.06663531598513	64.75577992565053
0.16902	-16.137101	293.898776	33.657493	68.384754	0.606445	-15.669458	1.169831	0.962564	13.088953825136612	664.9180368852462	12.49606511627907	42.288847674418584
0.152267	-16.147264	234.799129	29.047137	46.017863	0.628952	-23.644634	-2.531773	0.037899	12.9441	642.2826939351203	12.473766666666666	43.55800000000001
0.141398	-16.047771	205.43419	30.340242	52.591526	0.655386	-8.633198	12.49885	0.467828	13.2781	697.3045801104977	12.549067741935485	41.898961935483875
0.151838	-16.072014	205.201359	31.601522	50.382292	0.622287	-4.169627	-15.65771	0.714973	13.153081873111782	695.2365256797584	12.732590384615385	50.507988461538474
0.160391	-15.925666	287.728079	33.058154	58.123345	0.631039	-27.995604	-23.787835	0.228956	12.897127027027027	583.8661351351353	12.187921917808218	33.98569589041092
0.155143	-16.096554	261.044009	29.303637	41.299509	0.631786	-9.493656	39.184849	0.94361	12.976356064690027	707.5860080862537	12.693914814814816	52.92207037037036
0.164894	-15.95804	222.415662	30.083157	49.500181	0.595796	25.216316	14.76931	0.307885	12.89923469387755	677.8364220408163	12.901781647940075	63.12932434456931
0.157608	-16.194415	262.529335	32.144808	57.180848	0.630607	-3.948327	-12.57702	0.031128	13.103788	667.9455280000002	12.586699999999999	45.25782399999999
0.161157	-15.998302	254.919237	33.167141	57.129012	0.602784	-28.24631	0.95184	0.603899	13.0091	631.6265257595776	12.510781818181819	43.445910909090905
0.155273	-15.906119	270.185873	33.166662	54.911413	0.654941	21.019325	7.052653	0.314501	13.081563700234192	654.2793817330211	12.624766666666668	46.43053333333334
0.162571	-15.813516	233.96424	30.99732	53.532027	0.634568	11.192511	-16.861201	0.148419	12.831103058103976	597.7548746177374	12.213506779661017	35.69494237288136
0.165574	-16.089906	266.603253	30.085915	48.385686	0.616927	21.558257	33.838269	0.655566	12.837376958882855	650.48257098526	12.737938095238095	56.00879380952381
0.154787	-16.063336	210.716397	33.707496	68.170427	0.619076	7.689753	-22.282651	0.967651	13.347921476510066	712.0270832214769	12.876707329842933	52.584434554973846
0.161169	-15.8219	247.875583	31.741486	48.550704	0.630562	39.337772	29.459532	0.003333	12.882180213903744	630.2358812834229	12.685691836734694	52.09010408163266
0.165237	-16.142967	245.636674	33.683166	68.389678	0.593936	18.274431	29.870677	0.336827	13.240148351648351	710.1601560439562	13.011718677042802	60.74973618677045
0.148454	-16.171716	294.619745	32.782127	53.281754	0.654572	-21.2987	31.794304	0.150801	13.2591	704.5284877300614	12.639410559006212	45.42396645962739
0.167635	-16.170261	244.722744	30.946702	58.952962	0.569423	-36.506388	-12.558624	0.459057	12.866825576289791	616.5504072447862	12.597847474747475	48.80582020202018
0.158496	-15.919978	246.673674	33.495333	65.063827	0.623689	18.103619	31.834251	0.029969	13.241225480153648	694.2130243277851	12.831159999999999	52.47617700000001
0.15591	-15.841978	204.33955	31.780848	47.467606	0.645555	39.706606	26.127244	0.849652	12.787602196193264	577.7437964860909	12.339705633802817	39.72392112676056
0.159761	-16.162248	236.536846	32.469267	56.445789	0.576556	-27.900846	15.744789	0.170144	13.118634115138592	684.593236673774	12.909018674698794	58.478772891566265
0.164936	-16.058541	295.758067	33.610914	64.240983	0.618245	-29.291222	39.398292	0.967229	13.042741975308642	639.2182345679016	12.283764383561644	35.94273493150686
0.166842	-16.136851	241.753442	31.303645	56.336183	0.612334	-3.103724	7.516393	0.253003	12.847472395833334	608.7432278645834	12.324254761904761	39.20458690476188
0.155846	-15.810181	294.284613	33.696632	68.472355	0.651699	29.903692	1.511977	0.465118	13.339898866855524	719.9046770538246	12.9277875	55.08872124999999
0.164189	-16.047312	231.30265	33.556819	69.198853	0.607271	1.453854	-8.224107	0.410663	13.136503156384505	657.803573888092	12.579636842105263	44.17379789473682
0.150759	-16.070571	275.135085	32.926172	66.146317	0.665208	-2.186351	-10.296272	0.453151	13.3471	712.4421214953272	12.495791588785046	39.34428411214951
0.168638	-16.169637	260.949731	33.868915	62.118676	0.588731	-11.607165	2.055731	0.597105	13.037847572815535	657.463524271845	12.634462445414847	47.963398253275095
0.153409	-15.911516	251.779743	30.596892	45.021948	0.649069	30.102446	28.014902	0.558992	12.997407619943555	667.3342323612419	12.79821956521739	55.49876195652169
0.152474	-16.08545	287.990469	33.050627	61.627688	0.650733	-19.624459	7.793133	0.229493	13.220372583201268	673.6345039619654	12.447596402877698	39.04178489208633
0.159968	-16.026359	269.538486	33.375967	58.146506	0.612753	-19.213523	37.454013	0.803517	13.161418620689656	689.6237572413797	12.651996551724139	47.21046896551727
0.167613	-15.867868	283.94205	32.939836	63.469693	0.614168	1.4003	0.463666	0.878823	13.045993540669857	660.3272799043065	12.615264772727274	46.96328579545455
0.149363	-16.082387	286.064959	29.686488	40.227871	0.672595	4.24766	24.354121	0.900307	13.027891952894995	693.8029293424929	12.715172463768116	52.08248695652178
0.153257	-16.094643	265.971974	31.391695	50.422685	0.647673	14.08893	-7.427736	0.838987	13.12859293286219	694.2250830388695	12.851379761904761	55.64095595238099
0.157721	-15.844287	256.049568	28.889123	46.268073	0.629655	-13.528286	18.496605	0.631576	12.954718364418937	676.312117647059	12.508728571428572	45.36059885714282
0.148595	-16.182591	214.560845	30.612068	50.014544	0.651734	33.18447	-3.199126	0.121812	13.083086754966887	661.1893907284771	12.704087341772151	49.61669113924047
0.155333	-15.910325	234.292534	29.170262	42.250851	0.622049	32.373031	30.64173	0.709921	12.982795849056604	711.2346588679247	13.03542183908046	68.98832835249041
0.16497	-16.062148	277.556878	32.33357	64.665378	0.606911	-24.818249	-38.656513	0.937858	13.1021	668.8503147353362	12.490150847457627	42.08447457627121
0.147391	-15.856738	228.193839	28.964782	42.760301	0.631606	-32.128639	0.392697	0.895826	13.067166767830045	687.5329681335357	12.567534343434344	45.9331808080808
0.154054	-16.018858	241.82258	33.396084	64.14362	0.594409	-37.880399	-16.645348	0.448408	13.233810247349822	664.3927844522973	12.83285	52.05949999999999
0.141224	-15.988624	250.137442	31.074005	50.126295	0.686667	-1.302186	31.080356	0.069739	13.2521	693.9911661237788	12.425483838383837	38.18060808080806
0.169173	-16.175569	292.55748	32.636194	65.850506	0.609429	-17.547676	-9.68002	0.929275	13.02060988700565	650.6017457627121	12.399258536585364	39.9222402439024
0.14812	-16.153257	248.118531	33.26442	52.569997	0.655428	0.249957	-9.523961	0.71969	13.234656067588325	696.139735791091	12.657203448275862	46.03680068965514
0.169352	-16.066057	251.567654	30.48941	50.754392	0.606154	4.201228	-19.415383	0.927822	12.777322222222223	628.403703703704	12.491294444444444	46.577491111111115
0.1612	-15.893721	234.107806	33.691831	62.770876	0.578488	-27.614272	-10.518688	0.174825	13.1201	651.7647510775867	12.816969281045752	53.35675228758168
0.14868	-15.996392	235.626829	30.325773	50.36259	0.659155	35.672048	26.160512	0.63249	13.124675539568345	677.5931127098327	12.801889473684211	53.21193157894736
0.15498	-15.836883	263.136772	30.385641	52.503407	0.632217	-11.109589	-33.657382	0.77467	13.179139215686275	718.6649411764711	12.711638461538461	49.76665384615383
0.155181	-15.93771	296.630903	31.217246	55.133216	0.643412	-39.093924	-36.264575	0.807547	13.040610344827586	639.9538827586208	12.21960420168067	34.25047563025208
0.166083	-16.140084	219.141655	31.160133	59.109729	0.558755	-30.837252	-27.864634	0.014294	12.941405500982318	645.2580422396859	12.79726809116809	56.338284900284926
0.162716	-16.125453	206.429788	31.123865	55.613984	0.618183	19.025734	34.398781	0.915663	12.892275903614458	616.296855421687	12.51615172413793	44.94124482758621
0.165185	-15.906298	204.71314	32.792646	63.037025	0.6061	12.810221	-18.000574	0.863673	13.000502836879432	630.351904964539	12.55636815642458	44.85217430167598
0.153179	-15.871149	203.298482	33.694132	59.165807	0.623199	13.132935	5.390144	0.245346	13.227587591240876	683.4383897810224	12.790080487804877	50.83631268292682
0.158339	-15.947287	290.881469	33.4908	61.149328	0.615199	-16.391344	-39.104549	0.118235	13.2301	699.36381443299	12.770847572815534	50.666013592232986
0.168208	-15.883893	262.412026	33.444896	66.886615	0.601416	34.976275	16.180326	0.083855	13.108466383380547	672.3778545797924	12.91226049382716	58.076230864197576
0.162991	-15.911557	244.810877	30.075527	53.832787	0.601451	5.102772	3.752125	0.754935	13.068248148148149	709.1652116402116	12.916193495934959	60.5835349593496
0.150369	-15.871136	298.684091	31.765557	62.64893	0.639505	-39.347105	30.396389	0.124803	13.186612121212121	651.5735757575762	12.547226436781608	42.276955172413786
0.153361	-16.112862	232.485698	30.900304	47.811118	0.645576	33.877816	28.324101	0.021574	12.99420177514793	651.9452899408285	12.7161	51.6451
0.150379	-16.016963	284.577314	31.558327	61.095336	0.67087	23.252008	13.041257	0.391172	13.301059141981614	718.2723054136874	12.842815277777778	52.36195486111111
0.156091	-15.911782	268.783822	31.86001	47.911729	0.647162	-15.510302	-12.05653	0.226713	12.9051	615.2061733746134	12.208958267716536	35.087243307086645
0.154399	-16.013782	293.473924	29.920776	45.214342	0.646927	12.962376	-4.215665	0.728499	13.08498821490468	717.7998050259969	12.967664102564102	62.82020358974359
0.152104	-16.115704	226.557989	29.095703	45.082245	0.610071	-35.076996	-35.539732	0.414231	12.935361203585147	649.5005313700389	12.606208870967741	48.82437379032259
0.168054	-16.073734	258.531613	32.89411	61.730079	0.580834	38.290427	-33.948352	0.63856	13.154145572916667	717.1526946614587	13.036603875968991	64.31445038759688
0.159301	-16.131654	211.336211	33.484674	62.629639	0.559105	-33.058164	13.510113	0.216518	13.215611363636365	689.5525340909094	13.057323350253807	63.03867918781729
0.160038	-15.980362	268.97344	30.592759	45.067206	0.648004	24.78452	27.700713	0.628967	12.812509881061299	620.7317410795976	12.532153333333333	47.134321333333375
0.15891	-15.816192	283.696125	30.026034	54.264906	0.616085	-28.948685	-10.214734	0.314437	13.0481	670.4912916666668	12.585609433962265	46.43598490566039
0.155448	-15.900131	235.672889	31.139668	48.654155	0.649742	22.185961	-0.850369	0.587299	12.916092366412215	622.8623409669214	12.482239705882352	43.470038235294076
0.153281	-16.019605	247.560645	33.429278	54.156479	0.648229	-6.112989	-16.040745	0.594359	13.086646052631579	647.0239671052633	12.34646	37.216509600000016
0.152588	-16.138307	259.529964	31.353914	50.238831	0.64651	-15.634818	18.922811	0.782743	13.101333070866142	678.0417984251972	12.443568531468532	40.70489860139862
0.149993	-15.894534	227.804525	32.859852	60.858273	0.657018	20.006879	24.485622	0.763044	13.193633523537803	658.749734664765	12.576716541353385	42.98110751879703
0.153835	-16.198739	299.306194	31.377315	45.121774	0.655673	-25.924102	16.237902	0.092691	12.9061	622.6665306451615	12.230848031496063	35.911907874015725
0.160381	-15.954175	292.346768	32.513182	58.160233	0.631332	11.747669	29.09016	0.248276	13.14326004540295	694.533300794552	12.818363157894737	54.005818947368404
0.169702	-15.83009	243.950428	32.462631	52.782116	0.61051	18.832305	21.567865	0.95303	12.771898283261804	599.6044635193133	12.48677597765363	45.577702793296076
0.16815	-16.169618	286.049694	30.805761	56.758404	0.606819	-5.908312	28.397878	0.14233	12.933307196029778	654.4992196029781	12.563825	47.20151349999998
0.166303	-15.855917	207.144072	32.893751	66.105315	0.5988	-6.050885	-23.35698	0.559748	13.000966366366365	619.7770900900903	12.417258730158728	40.11204126984124
0.151434	-15.823905	244.314038	28.765439	47.254911	0.649833	38.573599	31.208156	0.099277	13.082318472468916	695.712148312611	12.918553201970445	59.84534926108379
0.155794	-15.843735	282.07375	29.261591	46.558523	0.640636	14.292677	12.604065	0.219945	13.067627824620573	713.5447453625636	12.925443137254902	61.1369411764706
0.152681	-16.175003	238.570323	31.911024	56.889554	0.653107	11.956558	-16.304944	0.30596	13.103519656786272	653.2726645865838	12.439595726495726	39.81253504273506
0.166823	-15.86869	240.935517	30.767872	54.127092	0.589936	24.154744	-17.339905	0.716857	12.99608120805369	693.168159731544	12.99489389312977	65.67798015267172
0.154322	-16.09809	211.061019	32.088365	59.251439	0.637879	13.983596	29.380535	0.404064	13.0903769726248	643.8013204508859	12.496632894736843	41.686987500000015
0.168215	-15.83941	255.174443	32.89656	66.495307	0.626202	3.882415	35.397946	0.334595	12.899156872037915	593.0129857819907	12.121142372881357	32.2112245762712
0.154045	-15.942946	214.707289	30.164153	47.492381	0.615571	-27.281674	15.549701	0.233123	12.8741	607.0247470817122	12.438104566210045	42.61647260273977
0.165434	-16.017762	267.996428	31.892983	59.735001	0.623653	-24.160191	7.915441	0.023214	12.72258546511628	539.057959302326	11.99572962962963	30.111455555555587
0.167171	-16.012126	254.037592	31.663079	51.808363	0.605872	8.39529	-18.848407	0.78802	12.882260356347437	646.9559599109134	12.646202564102564	51.00998666666666
0.167314	-15.869351	269.603001	33.317841	65.120005	0.597622	-37.978888	14.03625	0.304973	12.747262849872774	530.6669974554712	12.191913559322035	34.849438983050874
0.15801	-16.154041	299.18464	29.63492	50.910755	0.63236	-17.523037	-6.65988	0.239469	13.065292362093352	698.7021371994342	12.624371739130435	48.22764347826092
0.141335	-15.855993	225.427985	28.426753	41.338778	0.671378	25.959315	-24.923991	0.344203	13.154211607142857	710.1287745535718	12.68538	48.77810800000003
0.148785	-16.042746	215.078048	30.018965	49.473163	0.647852	6.063988	10.024243	0.687796	13.1111	678.026	12.604734615384615	45.90082307692304
0.152442	-15.963774	226.270746	30.479727	48.470715	0.6214	-31.256861	-7.67893	0.22784	12.89731581769437	600.9086943699734	12.421726865671642	41.4801686567164
0.147438	-15.885713	229.338385	28.823085	44.26124	0.645917	-18.009809	3.080509	0.244586	13.053103086419753	673.1370246913582	12.483742857142857	42.78239285714288
0.165321	-15.995719	222.920114	33.6768	62.095039	0.623671	21.863138	12.222871	0.77608	12.889009567496723	588.6188505897775	12.344683333333332	38.54530555555552
0.1475	-16.126894	242.416212	32.868019	50.595687	0.650342	-0.652019	38.098589	0.520645	13.24272	706.19366	12.718544444444444	48.44633888888886
0.148941	-15.92611	225.796223	29.176277	42.892942	0.642618	-6.589721	-35.910028	0.010177	13.037390140845071	682.7235338028172	12.550011949685535	45.51919811320757
0.165969	-16.140258	259.781956	31.790313	60.275986	0.590901	-10.205674	-1.177507	0.444719	13.097767461263409	692.5434982121576	12.776164516129032	53.391245161290335
0.164635	-15.986486	231.388631	32.276953	56.050831	0.575419	-19.388553	36.872531	0.08583	13.004132258064516	662.5141451612907	12.782646052631579	54.84251842105262
0.16586	-15.899869	201.472315	33.87705	66.844346	0.603439	31.608406	11.857651	0.758873	13.034660714285714	628.2430571428571	12.700195238095239	49.439660952380905
0.148701	-16.018942	223.163593	33.142495	64.42136	0.657451	21.666918	-13.884245	0.02204	13.2601	668.4133900826449	12.487789655172415	39.34996206896556
0.154096	-16.157363	286.796497	31.368473	46.71103	0.650988	25.400412	17.861991	0.581366	13.075768449197861	694.0321844919789	12.92291443298969	60.14278969072167
0.156574	-16.053552	269.438994	32.084746	60.415717	0.629968	-27.133507	-7.216449	0.894103	13.173251898734177	678.7538860759496	12.445578260869565	39.80806521739127
0.165897	-15.847486	299.13199	31.16309	54.454695	0.61186	-33.111398	5.825327	0.112275	12.756050481430536	574.9442200825312	12.239693406593405	37.272490109890086
0.162982	-15.930773	269.2402	32.227086	56.942365	0.599679	-7.810598	-4.30037	0.135803	13.116461176470589	696.7339482352944	12.817208870967741	54.80012016129033
0.155393	-16.153878	226.213565	33.22984	65.948454	0.618216	8.035552	38.096043	0.103641	13.327556	715.3630680000005	12.88035925925926	53.39460740740739
0.15148	-15.913405	291.310464	32.153894	51.189587	0.66063	8.127397	-19.014595	0.95354	13.201374436090227	710.1090150375942	12.837433333333333	53.897866666666665
0.142412	-16.197769	233.92708	30.512829	50.177879	0.673253	33.85552	-29.655543	0.609015	13.246115604681405	702.3985929778935	12.51865	41.18680499999995
0.156784	-15.877396	206.149611	32.341441	49.937298	0.618037	6.351831	21.193843	0.481686	13.017289580318378	657.4519160636759	12.644194527363185	48.59696318407965
0.165884	-15.861309	259.255312	30.138684	51.269661	0.606205	-22.13858	-30.559628	0.141459	12.764941688654353	600.2345197889186	12.319971794871794	40.26517333333332
0.165298	-15.973942	200.459169	31.191915	57.934701	0.590193	3.573616	15.103752	0.810355	13.027923225806452	673.0808064516132	12.755921576763486	53.318769294605815
0.16198	-15.854524	294.297997	32.897745	63.510304	0.591277	-37.337441	2.418278	0.976997	13.2471	715.7106688741725	12.793146511627906	51.803248837209296
0.146439	-15.870997	213.046311	29.713626	41.622286	0.655848	5.987701	-10.585772	0.7513	13.014926580226904	666.4005672609405	12.527725	44.54536249999996
0.160612	-15.883288	210.576317	32.049842	49.223313	0.618492	37.520566	-37.737582	0.053767	12.8802888	623.4422848000004	12.35654	39.980708
0.16437	-16.052619	254.57294	32.200056	58.564276	0.621533	7.19316	14.668621	0.994653	12.981376214833759	641.7705447570332	12.564630120481928	45.73852891566267
0.140558	-15.967693	215.044821	31.375992	46.852876	0.657974	-14.880989	38.440314	0.017448	13.151095008319468	653.5871198003329	12.476949056603774	40.54387735849056
0.159645	-16.037867	216.309007	29.962685	49.073165	0.612346	18.182058	24.836555	0.022792	12.971367670915411	676.2314565469294	12.806108695652174	56.775552173913006
0.145938	-16.014997	217.055197	30.520694	46.755929	0.647855	-12.223095	10.979742	0.762531	13.1471	686.4644931506851	12.513055974842768	42.50261383647798
0.156366	-15.987996	256.102408	32.715372	51.197996	0.649348	39.133159	13.048913	0.889618	12.982894994040524	634.8055208581649	12.66770736196319	49.44499386503069
0.160022	-16.191667	263.19223	29.833291	50.226587	0.596025	-27.395319	-16.600589	0.286087	13.002538813349814	689.1451433868976	12.736192592592593	53.81526851851849
0.162235	-16.006314	256.165248	32.410461	51.737842	0.63924	15.685247	35.067015	0.186825	12.8479687150838	604.1793770949726	12.336816417910448	39.31008656716416
0.158371	-15.96446	283.911504	31.468323	49.052929	0.642543	11.395154	-29.800287	0.704815	13.002777083333333	668.9440138888891	12.591236363636364	46.97117803030305
0.168013	-15.824203	200.241625	32.241323	61.84023	0.582014	25.148833	-9.295712	0.660497	13.060044134078213	674.0693780260707	12.94830224719101	60.96081235955053
0.148495	-15.839889	216.255726	29.294598	44.729082	0.62969	-19.546966	4.567788	0.694515	13.11361519536903	702.0700853835025	12.652273913043478	48.53255652173916
0.158954	-15.896774	268.906129	33.661062	58.903072	0.628801	16.120236	3.951088	0.890613	13.167946460618145	686.8697577268198	12.884382051282053	55.93802564102568
0.14654	-15.951606	226.740452	32.06772	55.120715	0.636538	-31.364227	-15.206853	0.494654	13.125524962852896	628.4035601783061	12.459174712643678	39.84048908045977
0.161814	-16.009057	270.123395	33.127201	67.949552	0.601531	-11.626518	-27.21994	0.002028	13.2351	694.0721418181822	12.807956540084389	51.87440590717299
0.163587	-15.870627	299.21717	32.886128	58.256506	0.632731	-6.524722	35.267776	0.061397	12.975877166437414	631.7447441540583	12.379958108108108	39.52990743243243
0.156942	-16.057281	298.762792	30.126207	51.21261	0.624042	-39.674387	-16.82608	0.562518	12.990403437967116	650.7008011958152	12.458583516483516	42.52666703296703
0.162955	-15.969045	291.426162	32.557896	63.212348	0.599204	-28.037362	-28.523481	0.711388	13.184657486631016	697.8094732620323	12.712185470085469	49.326801709401664
0.146743	-16.198949	224.34428	31.171903	52.491368	0.668151	29.260303	1.653575	0.244386	13.09264919236417	645.6680866372984	12.521414049586777	42.45306198347109
0.144574	-15.854076	267.52654	29.729391	40.908345	0.696937	28.736932	7.14513	0.316537	13.018342045454546	660.1400181818183	12.582041747572816	46.222245631068006
0.151799	-16.155253	239.110471	31.670088	46.363246	0.632538	-31.883757	-24.47883	0.863473	12.955151242236024	623.7602344720501	12.312297452229299	37.73049299363056
0.164842	-16.030375	226.504993	30.000503	52.065056	0.595415	27.755549	-32.682235	0.53044	12.963995639742674	687.6957848463189	12.838104405286344	58.71320264317184
0.158102	-16.043167	298.250984	29.311925	43.640306	0.642863	-17.386745	12.34801	0.234162	12.894182962962963	662.9592148148153	12.412459477124184	42.731164052287546
0.148992	-16.178237	244.843745	33.263133	62.184942	0.638876	-31.371913	23.252467	0.650142	13.2115416	645.8209824000002	12.400566666666666	37.25737333333334
0.151268	-15.955331	202.258967	31.837553	52.108637	0.612957	-22.432138	-7.843683	0.362589	13.08386495132128	646.4548998609181	12.639288284518829	47.07458828451886
0.151664	-16.106037	251.455407	32.211823	54.619904	0.624413	-34.192806	29.193979	0.324327	13.050300557103064	622.8032562674097	12.508833668341708	42.45750251256282
0.153341	-16.156045	237.505882	33.42993	60.404459	0.634687	27.06576	19.279737	0.667588	13.25949211136891	698.6108074245941	12.952543349753695	57.207623645320155
0.165585	-16.058654	212.591147	30.665845	58.181871	0.571332	-35.142868	29.775592	0.9583	12.93133900789177	636.4007497181512	12.617026739926741	48.90306153846153
0.161661	-15.918323	273.899005	29.387637	43.96504	0.635966	-9.112224	35.542305	0.742269	12.799168669527898	639.3672203147355	12.324295804195804	40.651250349650354
0.156741	-15.803495	231.971843	30.823878	57.244656	0.602785	-39.971857	31.421962	0.547079	12.949528035043805	599.3571038798499	12.493184112149532	42.976452803738304
0.150295	-15.952533	273.037016	32.691415	56.524391	0.66607	34.041119	15.881351	0.296271	13.229798869475848	693.1931736896203	12.84656875	53.24560874999998
0.15078	-16.099756	269.372544	32.807899	62.624786	0.657035	-11.557819	31.465388	0.196177	13.250926923076923	677.9692403846154	12.417084000000001	37.747828
0.152894	-16.180398	281.714817	32.053743	49.376456	0.667066	3.173771	29.368933	0.779419	13.044462637362637	659.3993260073264	12.481205263157895	42.16400526315789
0.144509	-15.94458	268.084625	30.557148	46.992602	0.692456	38.410049	18.804274	0.284529	13.136659510567297	678.5871546162405	12.707884615384616	49.23234153846153
0.149758	-16.137031	283.682853	28.688621	41.428957	0.672845	13.460478	24.324439	0.408099	13.022765677546984	694.660678536103	12.758964864864865	54.08100270270267
0.167078	-15.982066	277.039569	31.573577	51.914894	0.598088	21.463094	-31.368879	0.826679	12.967090161630358	687.542725228391	12.873190909090908	60.22235454545454
0.161261	-16.176994	208.903097	32.098323	53.220072	0.587968	-12.210077	-11.033214	0.384745	13.033319178082191	674.0531461187215	12.755668265682656	53.38284981549812
0.166351	-15.912996	251.042853	32.382897	61.629057	0.601576	33.024253	26.517688	0.601626	13.080960957642725	677.3569530386744	12.962601992031873	61.257531872509944
0.158983	-15.925545	234.528227	30.561159	50.684604	0.610205	-16.555273	-39.184295	0.608345	13.009423568575233	670.411880159787	12.585587684729065	47.06174187192117
0.155185	-15.973872	267.570686	32.887754	55.275459	0.629192	-24.291501	-33.472624	0.777803	13.1591	679.6519817629182	12.527449112426035	42.69740059171595
0.156247	-15.817306	264.952215	33.720869	56.172337	0.643829	-17.751193	25.390349	0.41955	13.002909825673534	612.3741014263078	12.185858064516129	33.15376935483873
0.156387	-16.188287	237.566182	29.977664	46.625834	0.63538	-22.180788	-4.964592	0.997051	12.8681	621.7350724637683	12.169257142857143	34.65792071428571
0.142882	-16.168122	221.621278	31.050792	51.085924	0.659183	8.825491	-0.293532	0.026489	13.28523190184049	712.5494539877303	12.75158447204969	49.07934099378881
0.156939	-15.963913	222.541827	30.746927	45.143946	0.620574	34.947653	-24.800359	0.654437	12.966380078895464	675.9332189349113	12.788804081632653	56.033410204081626
0.169482	-15.867395	296.502677	33.420115	68.33991	0.602788	37.336463	37.984758	0.526429	13.133045986496624	687.1969887471872	12.998143307086615	61.99372559055116
0.155721	-15.846273	244.763783	30.362665	51.933895	0.644278	37.698809	-20.772404	0.699622	13.028393466223699	660.0635791805098	12.609574452554744	46.96137299270077
0.159467	-15.922411	210.688554	29.515184	46.94588	0.600877	-4.764608	-31.36171	0.239897	12.946165882352942	688.864777647059	12.730183333333333	54.67089166666664
0.163637	-16.058309	253.253986	31.212994	53.370012	0.579991	-27.598028	-15.363716	0.332896	12.976191324200913	670.4451598173517	12.745895918367347	54.18191020408166
0.149834	-15.862941	240.189122	30.08205	45.310875	0.656562	27.768328	-17.500619	0.272518	13.04834439701174	673.7255901814303	12.670933333333334	49.30813333333338
0.161601	-15.975319	278.623738	30.069267	52.479002	0.634625	23.74268	-0.690418	0.381572	12.972807979626486	665.0419320882856	12.768680110497238	54.691412707182344
0.167668	-16.162181	240.816321	33.634364	62.97473	0.59043	-30.974194	-36.327965	0.731372	12.859043758573389	575.3981865569273	12.300561538461539	37.58492769230772
0.154234	-15.820235	280.316198	33.834103	60.102591	0.651167	-23.275757	26.411571	0.919785	13.192464102564102	670.4530102564107	12.269225	34.1434625
0.156298	-15.967614	242.298492	29.752131	43.494077	0.642006	-10.334052	-6.488337	0.888675	12.858106116207951	636.063278287462	12.260692592592592	37.67467185185188
0.157741	-15.889629	249.853378	30.390009	44.192682	0.634829	11.571295	-10.88603	0.024924	12.907058579881657	657.2314520710061	12.617374853801168	49.71223450292394
0.157502	-16.028563	240.513981	33.44127	55.064541	0.622311	13.699158	-13.14735	0.298241	13.133835218508997	681.6229511568127	12.809319387755101	53.39993775510202
0.144233	-16.089448	252.163143	29.06053	40.382855	0.671109	-1.628368	17.129612	0.226771	13.120179295154186	710.9411541850225	12.634793430656934	47.727328467153264
0.156066	-15.958199	263.763322	29.330357	40.916932	0.655523	33.563889	30.574067	0.531585	12.82656425255339	639.0671346332408	12.638202409638554	51.642674698795204
0.157304	-15.86747	216.923558	32.802946	53.017974	0.638546	17.373476	23.240977	0.940297	12.921615561569688	606.247814614344	12.4011	40.237460000000034
0.15744	-15.821814	219.86497	30.924355	48.540712	0.6355	39.493535	11.226271	0.380173	12.897252334152334	625.2975749385752	12.63401256830601	49.561110382513675
0.160775	-16.016824	296.153463	33.370978	60.157575	0.661668	36.125899	11.822305	0.693328	12.977472430471584	619.6835441354295	12.472491304347827	42.02300956521743
0.14141	-16.007076	243.639945	29.463502	40.279158	0.677048	16.341112	21.454834	0.053184	13.166643737574553	714.6086630218691	12.825166225165564	54.35334900662256
0.162072	-16.062496	270.06763	30.345049	53.062783	0.631717	-7.593369	6.803395	0.191912	12.911266431593793	634.0778843441468	12.349120134228189	39.60585906040268
0.162941	-16.060541	266.643246	31.009759	54.730104	0.636793	-13.69617	24.159979	0.324795	12.8231	590.2985624036983	12.048091379310346	31.2549956896552
0.161466	-15.878035	298.797513	32.723055	67.662781	0.629553	-5.553068	-29.804736	0.313471	13.22484074074074	699.6975925925931	12.605417567567567	44.57706824324322
0.166663	-15.861796	215.291062	33.245304	66.659399	0.61377	11.309364	15.16001	0.971795	12.962882738095239	608.1559836309527	12.379727450980392	39.03195947712416
0.150401	-15.900594	208.040941	33.480377	56.562615	0.645955	27.171337	11.865174	0.317536	13.119624752475248	641.6004059405943	12.606980503144655	44.834505031446554
0.153875	-16.045212	205.568364	32.523601	55.603557	0.635327	36.128128	-34.571072	0.112148	13.052529590017825	636.5068092691625	12.34383282442748	37.35412748091603
0.156868	-16.064597	256.170574	29.917761	49.328714	0.617529	-25.247686	12.325677	0.493211	13.010458543417366	670.6665854341738	12.564147619047619	46.36642571428575
0.148398	-16.195244	252.357397	31.931482	48.250925	0.636509	-39.393699	-1.252093	0.684638	13.017477708978328	622.1720309597524	12.384294968553458	38.99240754716979
0.144549	-15.897685	240.305022	32.036551	50.019127	0.655847	-33.539118	-7.036949	0.052295	12.922316560509554	565.4397261146498	12.18922403100775	33.29699999999997
0.156449	-15.880754	298.088606	31.332122	51.436273	0.667366	13.272808	39.529047	0.275381	12.997814123006833	650.4601446469251	12.496999159663865	43.29474789915969
0.151311	-16.007318	252.741049	31.922044	61.579221	0.662666	24.740133	-15.953769	0.498089	13.213335294117648	677.6041176470593	12.54492857142857	41.958582857142865
0.143125	-16.036581	268.312031	31.411132	46.913597	0.691859	14.285985	18.542478	0.841488	13.190547136563877	690.5549702643173	12.687199099099098	47.68919549549546
0.164098	-16.099564	203.365264	32.700218	56.1198	0.588604	18.998797	5.816067	0.243306	13.059697269624573	682.0223811149037	12.9246	60.2065
0.15758	-16.174278	219.207805	30.35994	55.041859	0.58057	-33.156323	8.643143	0.859346	13.167770520231214	717.205271676301	12.905291222570533	58.32133949843263
0.168681	-16.134057	296.928072	30.760004	55.291092	0.615654	-4.204054	-0.373642	0.930799	12.903932089552239	652.9723843283582	12.534842857142857	46.49726400000001
0.160193	-15.946489	282.179795	32.912259	55.698603	0.619307	17.272154	-16.608248	0.24635	13.16639242569511	709.9092444870565	12.975529245283019	60.827928773584915
0.150888	-16.139078	238.799557	33.11153	59.941731	0.64134	20.461044	8.305368	0.030832	13.303626174496644	710.2305395973156	12.890504255319149	54.04270638297873
0.153497	-15.832817	220.500244	31.429551	53.861063	0.619597	-5.280581	-36.590671	0.660476	13.221466621067032	715.0875772913819	12.7861	51.7653
0.154423	-16.133681	262.178981	33.862431	67.679669	0.617614	-22.408819	-38.391592	0.436016	13.355020723226705	709.2956620305985	12.755221951219513	48.06850780487805
0.16363	-16.039027	250.360348	30.459538	50.800459	0.605862	-38.800311	-13.681713	0.641632	12.663021727395412	550.6052172739546	12.146704790419161	35.28109161676647
0.161684	-15.857813	269.625032	33.26761	66.617201	0.613929	39.983181	-14.807135	0.512241	13.27151156747695	718.1541458507969	13.03948028169014	61.48053380281689
0.150041	-15.851097	253.43509	29.164784	47.098757	0.655909	36.720366	-18.524208	0.774021	13.120862078395625	703.9101048313586	12.832066666666666	55.247204
0.167139	-15.973637	214.503244	30.603455	56.719499	0.584427	-11.749115	-12.55396	0.488192	12.935776436107854	651.9933716295432	12.612340963855422	48.97634819277106
0.159293	-15.99679	248.28167	29.947974	49.75267	0.61347	27.008871	10.638994	0.937681	13.067426681448632	712.8258410938658	13.07503893129771	68.63209465648853
0.168008	-15.842925	255.960432	29.956853	46.091756	0.627037	8.836765	-25.121036	0.2894	12.639526065162908	588.4695313283211	12.147091452991454	36.22016324786327
0.163281	-16.150585	230.061087	30.335656	48.190589	0.606886	30.40184	-21.619804	0.787018	12.887444394618834	664.4853273542606	12.794721495327103	57.80099859813081
0.144473	-16.1561	251.754499	31.303142	48.769313	0.689115	27.940898	18.798997	0.118832	13.104143835616439	654.455665753425	12.511167307692308	42.11995384615388
0.163918	-15.933782	266.87502	31.577728	57.81503	0.584185	-39.757751	-17.431004	0.161063	12.8621	595.6202880000002	12.554176045627376	46.58149163498096
0.166398	-16.122044	238.397199	31.068206	47.814779	0.637478	33.314799	1.650388	0.951083	12.608918181818183	553.6608181818184	12.17565172413793	36.657779310344864
0.151073	-16.157723	245.049176	33.146509	64.70357	0.61717	-35.004542	-10.521579	0.723481	13.315063068181818	687.0107230113637	12.692480952380953	45.99652095238095
0.157784	-16.185661	290.063036	32.589972	63.302563	0.590598	-31.670297	-4.063424	0.083167	13.2761	714.253664733179	12.973697402597402	58.67799870129869
0.158166	-16.09645	286.82842	29.726662	42.547152	0.641402	8.728807	-32.573424	0.696039	12.911949957374254	678.3742702472296	12.618043262411348	50.079679432624125
0.167832	-16.109632	233.308725	31.637279	49.41703	0.615179	21.718753	-8.564737	0.919595	12.718203023516237	593.6440862262042	12.43888787878788	44.69270909090908
0.166732	-15.918489	222.029491	29.919974	51.32173	0.58853	-17.455303	-19.970303	0.522319	12.802123086269745	633.561029161604	12.487623012552302	46.37305271966524
0.146879	-15.898243	233.285524	30.628633	54.115381	0.663425	16.620294	-30.653897	0.272431	13.207919112627986	687.8220494880551	12.439041176470587	38.97300588235293
0.158336	-15.881096	294.091632	33.636922	59.004474	0.621378	-28.358531	-13.120812	0.233235	13.069274337517435	636.5047894002794	12.509407692307692	42.4892369230769
0.154795	-16.122891	253.551636	31.807455	51.18722	0.634695	-27.216941	-31.384922	0.246216	12.894084939759036	591.4054397590362	12.239745161290323	35.678934838709694
0.15837	-15.870722	274.604947	29.643966	46.232142	0.611161	-38.621262	-31.818985	0.444019	12.8421	628.3648226466577	12.453790476190477	44.34099047619046
0.164942	-15.933743	232.734867	29.671703	45.703073	0.616322	6.493708	16.831361	0.755494	12.735074489795917	625.0821377551022	12.440437078651684	45.40628988764042
0.165408	-15.831279	263.269053	33.48064	60.965859	0.609373	34.205207	-6.286475	0.81125	13.0802611328125	668.9051533203126	12.90984537037037	58.499548611111095
0.143981	-16.149955	258.85412	31.899617	50.761581	0.686952	37.106026	-0.979537	0.523901	13.198414950980393	680.0071776960784	12.668006542056075	46.58491121495325
0.145462	-15.883058	258.595382	32.948019	55.722096	0.672813	-3.170546	4.642829	0.917466	13.313837654320988	707.8553425925926	12.581983928571429	42.37089196428569
0.147624	-16.029618	200.575435	32.926424	56.153372	0.653626	30.635487	3.576572	0.123506	13.1071	631.9572230769231	12.523456643356644	41.996283916083925
0.166796	-16.050854	276.156385	31.28185	58.893548	0.609339	39.136712	-19.379887	0.590336	13.02399385898408	675.9343055344963	12.848675	57.3148625
0.144594	-16.016277	206.09872	29.936523	46.72316	0.65393	6.620485	-13.850052	0.283281	13.136668106312293	682.4724102990035	12.59822987012987	45.40422792207795
0.16762	-16.030721	279.237411	30.42559	54.249027	0.621739	14.490259	-18.121265	0.253307	12.864776274944568	636.4833370288248	12.538342038216562	46.81202611464972
0.140242	-15.894626	206.511887	30.881017	44.456928	0.668974	22.970009	15.401526	0.833197	13.151757393850659	674.4665666178626	12.701147297297297	48.56135202702699
0.160944	-16.065319	278.56141	33.454768	62.78594	0.616756	-37.568943	-28.879636	0.839879	13.011526626323752	611.2976974281396	12.278682781456954	35.67199470198675
0.163892	-15.931791	243.43795	32.345883	60.775243	0.601099	10.42077	9.2425	0.219326	13.135802819956616	693.1589154013017	12.869225523012553	56.33880878661087
0.155386	-16.070602	273.202915	33.745382	61.882496	0.652974	-1.682613	-8.814735	0.099613	13.136004477611941	649.0585343283584	12.353184033613445	36.766144537815116
0.157563	-16.120608	240.40992	29.624731	44.08006	0.630845	10.688156	-0.080235	0.808438	12.902732520325202	664.9823934959352	12.683186021505376	52.615086021505384
0.146401	-15.866063	244.561729	31.18716	53.306962	0.662227	-20.673817	-3.048392	0.899408	13.2159853046595	684.1834193548389	12.302708695652175	35.06570173913047
0.160935	-15.998201	215.445504	32.348014	60.010901	0.600471	12.623193	14.394351	0.419023	13.176543349753695	700.2124679802959	12.929395546558705	58.221848582995996
0.166481	-15.866814	261.467168	31.533455	53.141192	0.627252	1.002865	34.837037	0.744742	12.814356338028169	606.0123887323945	12.256433333333334	37.40501333333336
0.14677	-16.039015	256.016077	29.375508	45.734419	0.662038	-19.425769	13.106721	0.839248	13.150681911262799	704.672558020478	12.445884615384614	40.63043307692302
0.142275	-16.098366	249.248639	32.41044	51.976982	0.691079	23.605985	18.355768	0.362169	13.21038201438849	669.9379841726619	12.548001960784314	41.997427450980425
0.161391	-16.008411	247.417085	29.768365	46.817484	0.639334	27.772023	24.495514	0.626095	12.78485054466231	613.3691590413946	12.50672658227848	46.51592848101267
0.159649	-15.86238	248.237357	31.451543	55.729237	0.599455	-24.371665	-27.643815	0.399635	13.0821	671.6568503144656	12.694413253012048	49.92381204819279
0.151601	-16.136944	225.59269	32.34614	58.331621	0.638034	-20.054102	-24.18757	0.991752	13.163177348066299	659.5169613259671	12.347250684931506	36.56261712328766
0.146437	-15.927536	253.636561	32.062539	47.279824	0.673379	31.186868	18.231557	0.080379	13.132101204819277	673.4953542168677	12.74041506849315	50.41077945205479
0.152217	-15.920088	243.410066	32.884015	58.70073	0.584651	-39.695851	11.762528	0.093589	13.2331	682.571728033473	13.020021348314607	60.63124044943823
0.158033	-16.059764	254.209769	32.534187	58.403809	0.618824	39.452452	36.076479	0.438639	13.22180202020202	715.2233442760945	13.112759003831417	66.26049233716479
0.155331	-16.196567	240.657128	32.828564	58.180896	0.59399	-25.708457	33.246898	0.360508	13.2611	711.0089787234044	12.931076109215017	57.02999522184302
0.160055	-16.121118	255.059817	31.565002	52.998028	0.609723	29.568155	26.299109	0.049849	13.128156934306569	714.8535810218982	13.092403703703704	67.83836962962963
0.152361	-16.002751	280.136674	30.499377	50.556946	0.66611	30.316105	-17.449881	0.383433	13.092607360157018	680.9202826300298	12.649194827586207	47.78239137931033
0.158046	-16.143621	276.866865	33.138231	57.151781	0.635113	18.524338	31.832121	0.757741	13.149486715195634	687.4227443130118	12.880780628272252	56.19726282722512
0.167578	-15.990916	235.54125	32.782522	56.514043	0.628615	26.26481	32.607433	0.833564	12.744886736020806	565.32544083225	12.239512213740458	36.867551145038206
0.157359	-16.045913	236.871532	32.20488	50.727644	0.629829	37.174933	-2.162576	0.441558	13.017227919911011	657.9950734149056	12.816222448979593	55.50049591836733
0.159775	-15.970051	284.772928	31.169288	48.183594	0.626994	-38.693606	-14.536571	0.931907	12.833239682539682	604.3537555555555	12.167873722627737	34.768639416058406
0.147749	-15.895723	207.047696	28.118875	41.521824	0.608257	-35.977393	-38.66136	0.755003	13.008066122961106	700.696347553325	12.758940579710146	55.11911666666665
0.15281	-16.096431	268.153469	31.390964	51.904965	0.655764	-18.242962	-18.341524	0.896568	13.0851	665.555791946309	12.273206194690266	35.5123061946903
0.165343	-16.0451	263.96073	31.453479	54.095217	0.583874	-26.527198	-5.822591	0.696775	12.987355785627283	675.7319135200977	12.692624163568773	51.89557472118962
0.148806	-16.047999	211.742097	32.473557	58.841113	0.634517	-12.650094	13.820302	0.821453	13.281620979020978	693.976986013986	12.596271428571429	43.315584571428595
0.167436	-15.951473	297.711478	33.572668	56.307135	0.62309	4.864542	5.330002	0.285045	12.918517079207922	629.5333564356438	12.469803703703704	43.27171851851849
0.166211	-16.18518	289.60828	31.834845	55.507317	0.590286	-33.079201	33.821361	0.155918	12.851418347509114	610.8228201701097	12.510535483870969	45.65815806451612
0.169735	-16.198316	238.534004	31.039478	64.072414	0.55333	-31.070335	-38.529002	0.713296	13.060386166842662	687.687902851109	12.847295335276968	57.256951020408174
0.163709	-16.179995	293.304248	33.027745	54.971932	0.619552	25.878377	-16.096544	0.980329	13.044221568627451	677.7150588235295	12.891497959183672	58.81402857142856
0.169689	-15.981242	213.514685	32.346126	58.68453	0.567746	18.346951	-20.859676	0.247257	13.049907183364839	701.2087315689985	13.028828476821193	66.2653112582782
0.144663	-16.054019	292.812204	28.226935	41.558167	0.697971	35.656403	38.966261	0.244885	13.104513333333333	709.289996666667	12.850737583892617	56.749360402684566
0.153154	-15.913419	237.583752	32.887996	61.365364	0.620495	-28.083892	26.722538	0.157651	13.079961148197597	613.141951935915	12.512369230769231	41.809638461538455
0.143863	-15.928761	212.832173	28.434761	43.815492	0.657522	9.239058	-28.589161	0.966927	13.1391	704.557	12.675704316546762	48.58622302158272
0.147501	-16.08779	219.912071	30.414728	48.063026	0.647896	18.747633	33.037516	0.967759	13.157164629847237	696.2797297297302	12.871110869565218	55.9274760869565
0.148751	-15.852355	250.116796	29.540475	48.287179	0.666085	-5.256958	-14.696434	0.004959	13.06217535321821	662.1118445839879	12.348153097345133	37.938510619469035
0.152952	-16.105082	257.145326	29.918359	44.631658	0.649044	10.939296	-24.85787	0.489316	13.018808737864077	682.8258737864081	12.662071830985916	49.80129295774649
0.159928	-15.968335	226.196836	30.586278	50.683181	0.613849	37.356671	9.265248	0.869972	13.008643396226415	678.2320566037739	12.951719047619047	62.71466428571431
0.166874	-15.907103	216.934522	32.054546	57.850307	0.570342	-27.464916	3.817847	0.527384	12.91835273522976	628.8145634573309	12.633192783505155	49.51166082474226
0.161034	-15.965873	255.237644	30.358851	52.990411	0.601981	-9.931254	35.0388	0.248702	13.090172463768116	709.6200241545896	12.82266626506024	56.02605180722886
0.163971	-15.993886	201.323541	33.31826	52.671011	0.617121	25.406529	-35.555597	0.46857	12.790087993138936	580.8231852487136	12.135385714285714	33.686871428571415
0.162661	-15.917528	249.711908	33.640332	65.803495	0.622562	30.30044	39.249129	0.770163	13.11827312072893	657.5454031890663	12.78489274611399	51.96650310880827
0.164498	-16.110227	215.006689	31.607432	57.3808	0.618914	7.433637	32.489754	0.837655	12.871394670846396	605.1157304075236	12.320073684210525	38.51679736842104
0.158481	-15.994708	259.690599	32.913037	61.474454	0.638805	2.627393	-13.785676	0.668941	13.124183707025411	662.7669237668165	12.50518088235294	41.86572867647058
0.165668	-16.138581	216.750186	31.118198	57.241555	0.580625	-39.716361	-29.300455	0.090373	12.6311	525.8006502145927	12.328086899563319	40.620221834061134
0.159532	-15.998638	244.632437	33.691179	56.040787	0.613324	36.475966	-39.684401	0.457311	13.146427221438646	690.1459873060649	12.721972928176795	49.91745193370169
0.160782	-16.068797	250.002652	31.071755	50.3605	0.604037	-23.523123	39.371983	0.539221	12.951349017038009	653.8749895150721	12.558641850220264	46.77609339207051
0.164603	-16.000893	282.494233	31.158131	49.290245	0.634958	5.007396	6.07637	0.59395	12.825388220551378	623.4678446115292	12.396337762237764	42.142767832167856
0.148809	-15.835794	210.092289	32.650972	55.071433	0.613424	-24.998359	-30.526506	0.459923	13.244023076923076	682.6056153846158	12.790473015873015	50.78024126984127
0.144072	-16.033437	237.524964	30.835836	42.1387	0.67213	-1.292897	-0.065025	0.743602	13.08875930599369	675.4960883280758	12.44818695652174	40.8336095652174
0.164223	-15.886389	214.637133	30.191861	48.332	0.631185	24.789317	0.883785	0.382367	12.668979581151833	570.3798481675393	12.214115151515152	37.39215454545455
0.157824	-16.092379	219.902966	30.093018	50.260238	0.632419	39.91984	-1.656294	0.25257	12.924880630105017	637.3692602100355	12.672993854748603	50.90403463687147
0.165062	-16.190924	287.045031	31.457076	58.748615	0.635962	18.689347	-19.162422	0.203126	12.9411577136515	635.6216392896782	12.450914516129032	42.25344677419351
0.169618	-16.094192	259.839108	33.208254	58.081483	0.6053	20.500495	-22.451323	0.112958	12.90748183934808	629.189203725262	12.566614285714286	46.85640285714286
0.163939	-15.955823	296.308649	33.52965	59.222382	0.610242	-19.143335	-19.0415	0.564146	13.079239566395664	667.527678861789	12.579918181818181	45.5090727272727
0.15753	-16.115947	278.446789	32.951448	63.12038	0.620507	-35.944487	34.937529	0.649414	13.103908955223881	636.5796119402986	12.422187209302326	39.221386046511675
0.163604	-16.088934	253.101943	30.472801	46.863707	0.631579	17.28094	-1.731544	0.576411	12.769721480709071	613.654056308655	12.459138709677418	45.03688645161287
0.168613	-15.953541	277.495132	33.313511	59.415703	0.582859	-37.237408	11.69674	0.003564	12.7241	548.6090716723552	12.383298312236287	41.57086329113924
0.152544	-16.09479	241.527349	30.577242	48.490918	0.653466	37.747119	-9.127121	0.108012	13.010425499412456	653.9870246768508	12.63798028169014	48.249163380281665
0.167133	-16.116067	248.843775	31.628471	57.709869	0.595029	-11.24061	3.44981	0.900478	12.997754135338347	666.7529248120302	12.618593150684932	48.36420547945209
0.153395	-16.111097	217.762264	31.002642	49.471021	0.594732	-29.30095	6.777958	0.776768	13.16482936893204	718.1723907766996	12.883031972789116	57.39104421768706
0.15566	-15.893632	213.637393	32.592266	64.516519	0.616719	32.947855	15.682269	0.942103	13.306288764044945	714.9075415730341	13.086502439024391	62.7707780487805
0.151939	-16.133558	260.203491	33.811332	66.095498	0.643367	-24.758471	27.241903	0.467082	13.210854901960785	645.6681813725493	12.329071428571428	35.17542857142857
0.160511	-16.033564	290.341029	33.659257	57.018587	0.642446	32.668558	-24.02043	0.669276	13.047599047619046	653.161942857143	12.543571074380166	44.02992727272729
0.165939	-15.987663	256.528871	32.075626	55.501658	0.607805	-27.890438	-36.48832	0.872475	12.8291	592.9825714285719	12.20680731707317	35.66681463414636
0.151234	-15.914993	273.762988	30.369528	45.815734	0.661918	-20.133361	22.050785	0.095545	12.9551	632.179457711443	12.209135087719298	34.788922807017514
0.144581	-16.137724	226.512469	29.53808	43.056493	0.656419	32.808139	-39.993748	0.015728	13.152433889816361	710.6566160267114	12.557825190839694	44.335050381679366
0.169915	-15.957752	213.684556	32.12195	57.617795	0.568722	31.486024	-5.256289	0.103023	13.017291519434629	696.2499491166081	13.081009937888199	69.73261180124227
0.162529	-16.071198	217.485402	32.701965	51.863779	0.618895	16.094537	-13.647174	0.032224	12.862725	609.5568750000001	12.440834939759036	42.712081927710834
0.160468	-16.192311	266.928613	33.776277	58.433794	0.613618	5.314351	18.77486	0.21659	13.177284668989547	698.9712682926831	12.85225909090909	54.90112454545455
0.165182	-15.888998	259.586228	32.834681	61.928474	0.6047	-9.573525	7.265562	0.390549	13.056810997442456	655.1596751918162	12.573085221674877	45.306814285714275
0.165853	-16.115481	210.768761	32.628303	62.221912	0.606347	10.872301	-14.518976	0.669644	12.972141726618705	626.7110661870506	12.514038547486033	43.80355139664803
0.163268	-16.018405	257.790883	33.606468	65.662717	0.626151	38.86268	-17.829391	0.065206	13.087530875576038	649.6388594470048	12.58183469387755	44.63835306122444
0.164188	-16.011836	289.222618	31.413633	60.21501	0.625056	28.684124	-27.788514	0.28655	13.066265160230074	677.9954774034516	12.680487096774193	49.42897161290319
0.148435	-16.125625	290.794715	31.052171	43.799143	0.669927	36.065085	-4.355148	0.417144	13.147430443159923	714.2025115606937	12.962563414634147	60.87944390243902
0.151016	-16.017825	226.473663	31.49026	52.818287	0.623277	-26.002521	-2.608792	0.436065	13.097780055401662	649.729162049862	12.562314285714287	44.19420714285714
0.159976	-16.058955	282.299136	31.464375	57.626211	0.603788	-27.633883	-2.404804	0.042772	13.0731	664.2027613065329	12.694545344129555	49.87352429149798
0.147778	-16.058235	227.24103	30.915641	54.906522	0.661725	26.690536	3.572612	0.661157	13.161193793103449	668.8550372413794	12.677397872340427	47.3498595744681
0.16752	-15.907019	255.178678	33.503516	61.838057	0.62154	1.850439	-1.80528	0.545878	12.901249390243903	601.7057240853661	12.23547037037037	35.50540148148149
0.159392	-16.135802	222.597715	32.961363	63.661404	0.639539	35.920074	-4.204195	0.490344	12.986589421720733	605.5226798307477	12.387179999999999	38.79326799999999
0.164891	-15.880786	235.303797	29.830321	52.724971	0.595479	35.217758	-39.17058	0.333913	12.994640731995277	697.4864014167656	12.810622727272726	57.099311363636346
0.169812	-15.808677	286.664971	32.179107	56.610318	0.622872	33.814696	16.956823	0.769104	12.838613217866909	612.821639927074	12.608881420765027	49.33343114754096
0.164695	-15.97031	258.25926	29.899892	43.802809	0.63545	30.504819	30.348786	0.880742	12.67171797752809	599.041179775281	12.469014110429448	46.87531779141104
0.159425	-15.958392	225.055721	33.788542	63.313405	0.60718	21.986374	-32.924077	0.217597	13.249182058414464	703.7182753824758	12.852663725490197	53.42034215686279
0.160535	-16.059586	258.862725	32.746285	60.360566	0.616032	39.752969	-31.718677	0.884971	13.187265447897623	702.1837577696531	12.855714130434784	54.74095706521737
0.169936	-15.813914	297.622233	32.806261	65.387099	0.575712	-16.67339	7.207224	0.11526	13.109826666666667	687.3195700000002	12.8319006993007	55.331112937062954
0.16884	-16.152406	283.413364	32.413257	58.752865	0.566444	-12.515885	-15.968085	0.115491	13.09858132780083	719.8710290456436	12.979887234042554	63.472948936170205
0.154187	-16.101614	276.826263	33.772467	58.608628	0.650087	38.701622	24.030094	0.535609	13.2162	690.9280666666672	12.916763157894737	56.458496842105276
0.160832	-16.073446	271.430466	33.49642	63.249023	0.61943	18.654769	37.51762	0.550343	13.21887130044843	703.7023793721977	12.95926129032258	58.603277419354846
0.167521	-16.117681	224.714658	33.736343	69.524394	0.578695	32.540578	-28.88567	0.120137	13.240011136107986	713.4049673790777	13.028521455938698	61.61481302681996
0.156793	-16.162212	298.101868	32.039331	51.715046	0.646879	2.965566	-7.156412	0.844885	13.100325663716815	691.1866150442481	12.753285185185185	52.04217777777776
0.156465	-15.937972	292.067803	32.630562	57.72702	0.655607	1.495051	29.248426	0.317408	13.125491549295774	671.7785492957747	12.494568253968255	41.72202380952385
0.167856	-16.048255	203.491947	32.738353	60.896305	0.553199	-27.093116	-23.18231	0.279873	12.971419107662463	643.5014830261883	12.797627065527067	55.58570142450147
0.165429	-15.92331	234.599006	31.549344	60.94225	0.577764	-24.106096	34.759394	0.897908	13.115967383512546	693.1982724014339	12.776583754512636	53.1224389891697
0.168468	-15.915252	219.202518	33.377722	66.260607	0.622139	31.533184	-1.92869	0.283084	12.83582950819672	569.1685327868854	12.219219047619047	35.103566666666715
0.154462	-15.810735	241.444866	31.090907	51.317453	0.624915	4.45515	-5.547482	0.269984	13.181733769322236	717.840858501784	12.888820930232558	56.943779069767416
0.158385	-16.115858	242.809162	33.354631	54.497302	0.62789	27.117017	-34.522966	0.120489	13.057585316846986	656.7763817619788	12.506610344827587	42.83047310344829
0.163006	-15.902269	289.188548	31.474413	53.15665	0.633673	29.59944	-21.818876	0.167411	12.963605084745762	654.8857220338987	12.621127397260276	48.49396986301374
0.150773	-15.874724	227.12571	33.427002	67.967528	0.640557	12.586053	36.249803	0.925651	13.392359354838709	717.0204193548391	12.865617647058825	51.39319882352939
0.168569	-15.863202	258.075533	31.591918	56.589541	0.577556	-10.41622	30.148173	0.255916	13.006157522123894	687.604779867257	12.805347349823322	56.534954416961135
0.158704	-15.902786	269.384831	33.150239	55.959493	0.642558	24.438107	-29.231485	0.883285	13.04976924778761	650.8281482300888	12.466534782608695	41.34908347826088
0.161271	-16.146723	269.48997	32.547275	62.126121	0.616345	-22.393331	-29.533661	0.076139	12.987749456521739	612.288720108696	12.410694594594593	39.951841621621625
0.167997	-15.931798	238.57021	32.114679	65.378274	0.55632	-22.813499	-8.783254	0.550203	13.19329832109129	719.7564438614904	12.984775287356321	61.317599425287355
0.163846	-15.804454	246.958202	30.701805	55.181049	0.615816	3.986669	27.966441	0.288512	12.968975457875457	654.153938949939	12.580621276595744	47.031864893617005
0.151419	-15.984752	222.208235	32.892254	60.808103	0.640115	5.533858	26.368002	0.527966	13.244068	683.646792	12.630012500000001	44.67425000000003
0.159146	-16.170216	299.314579	33.660598	67.706886	0.621737	-36.395033	25.409639	0.643727	13.149542572741193	646.9153705972437	12.414006832298137	38.53451614906833
0.151523	-15.903945	279.918546	31.648233	52.004263	0.645128	-28.690931	33.955948	0.342928	13.097019047619048	656.0297142857142	12.428410126582278	39.91498037974682
0.161842	-16.084955	268.062098	33.889506	62.002235	0.613091	-9.446247	30.434057	0.652637	13.164909523809524	683.8615952380958	12.660558762886597	47.24564278350514
0.155953	-16.132047	252.132935	30.722513	52.784206	0.653862	39.188591	-6.628197	0.21922	12.976077245508982	637.0875341317368	12.536703174603174	44.66781111111109
0.158483	-16.056806	251.631809	32.898213	57.813727	0.621072	-29.306196	23.482825	0.503897	12.934976989869755	590.8078755426919	12.269935365853659	35.973684146341455
0.157447	-16.097347	200.636501	31.712159	56.899067	0.620544	-3.81167	-10.788372	0.67521	13.0211	635.5866128500825	12.421749122807018	40.29861578947371
0.160963	-15.929462	265.257663	30.295863	49.44041	0.613963	-20.380683	28.740401	0.790092	12.973996935933148	674.6241643454041	12.55002039800995	46.52514875621895
0.147958	-16.057455	201.771865	32.571075	57.730582	0.613499	-32.386555	31.550321	0.36826	13.117886197564276	619.992809201624	12.6572	46.29806749999999
0.152128	-15.834767	276.351027	32.616147	51.549085	0.668531	14.586462	4.252123	0.611669	13.088294388777555	659.6952294589181	12.58528699186992	45.02222439024391
0.16921	-15.912517	228.794959	30.242429	55.870283	0.574266	13.067941	-9.617819	0.329209	12.989984403669725	708.3302238532111	12.993871241830066	66.49244738562088
0.142469	-16.108599	297.436687	30.12794	51.772259	0.671165	-38.660239	-36.167558	0.112294	13.238648951048951	688.8590961538464	12.493016666666668	40.602116666666674
0.152257	-15.856363	211.04796	30.423168	53.516646	0.583885	-39.494083	27.87147	0.760833	13.2206044345898	715.1001651884707	12.979297568389057	60.33042370820666
0.152553	-15.897389	266.646242	30.50627	49.930427	0.638547	-12.452851	22.201741	0.504455	13.181852136752136	718.9905641025646	12.716433333333333	49.97586666666666
0.152585	-15.974871	236.881513	30.863499	53.404142	0.615807	-31.498397	38.513498	0.941063	13.1891	697.4548162393162	12.67349461883408	47.84915919282511
0.169079	-16.189473	246.059933	33.025641	58.977854	0.574735	-11.20785	-25.241583	0.15434	12.990098913043477	659.4927576086959	12.740582142857143	53.21150892857145
0.16174	-16.18545	209.824455	31.075359	56.11527	0.606301	7.22534	21.619482	0.826903	13.031663685636858	667.9401680216804	12.720794835680751	51.56944366197183
0.166101	-15.988116	243.646113	31.559198	54.21761	0.609728	19.922561	-14.5426	0.524085	12.9142775147929	642.7914842209075	12.684188541666666	51.68404427083332
0.16909	-16.008862	299.025826	31.04255	54.490831	0.597559	11.04015	19.525654	0.139766	12.974728256513025	691.3241182364734	12.88465905511811	60.86594409448821
0.156716	-15.914469	288.812863	30.972435	48.659439	0.633921	-26.123758	-13.232191	0.074742	12.9431	635.4589766763853	12.413784210526316	41.339331578947345
0.150689	-15.886517	200.073943	32.634598	59.515168	0.630047	10.627655	2.894386	0.713483	13.266617345399698	694.6175882352943	12.803540414507772	50.869233160621704
0.157448	-15.867367	293.587821	31.344077	56.119314	0.644134	-0.434975	-22.309745	0.551786	13.150640789473684	700.2479144736845	12.679641666666667	48.475862499999984
0.157816	-15.841749	289.931759	30.917753	52.325835	0.652478	-1.524859	-15.418302	0.255307	13.015589391796322	660.4638939179633	12.438747540983606	41.39848196721313
0.164008	-16.034687	215.041117	32.667908	55.70955	0.619038	30.96251	23.925866	0.832557	12.866529802955665	601.7370554187195	12.535877777777777	45.7183066666667
0.152186	-15.829976	230.947625	28.985357	41.865764	0.65862	23.164491	-14.881414	0.547051	12.85882249388753	630.3073154034233	12.417315517241379	42.38302586206893
0.165953	-15.85532	293.5949	32.715011	67.476044	0.553115	-39.844953	17.095264	0.521804	13.237829338842975	718.3645413223145	13.033878364116095	62.55160184696569
0.144043	-15.824378	222.766183	30.255188	46.922079	0.650237	-19.65366	-25.641616	0.843919	13.2121	702.7254901960786	12.540932298136646	42.81846273291923
0.155096	-15.984844	251.002488	32.980701	64.201227	0.626594	-23.577114	23.800929	0.226506	13.11704992846924	628.024729613734	12.443466666666666	39.424828333333295
0.150849	-16.129404	267.871597	33.127597	61.78976	0.66153	33.902293	-21.2624	0.477303	13.287895749704841	700.4150460448645	12.640577477477478	44.51342882882885
0.159188	-16.020409	255.567252	32.553685	55.625026	0.636148	22.902177	26.372432	0.718251	13.029581069042317	649.312962138085	12.697661403508771	50.03837543859647
0.149389	-16.127047	244.612016	31.571881	51.633552	0.65474	-0.658168	-26.271617	0.314095	13.154813662790698	680.1959767441862	12.502393650793652	41.74742063492066
0.145475	-16.085873	267.176378	31.660408	54.322567	0.641967	-28.708154	-39.114714	0.095105	13.297805014749262	704.273	12.750510256410257	48.80738205128206
0.1536	-15.80935	296.778319	31.663914	53.290875	0.641574	-9.936909	24.080735	0.002645	13.223284782608696	719.8833206521739	12.778729032258063	51.63870806451612
0.160707	-15.89663	270.902238	29.870425	52.716308	0.629344	19.968016	32.537791	0.44034	13.02400737704918	682.7503754098361	12.844383582089552	57.38315074626866
0.15657	-15.882597	280.353458	32.73736	59.023074	0.628997	-35.35043	3.338388	0.375198	12.983993553223389	599.5191304347826	12.30810641025641	36.59771987179487
0.153471	-15.846819	298.664604	30.996043	48.940881	0.666403	-12.995158	37.31793	0.578765	13.061566666666666	674.3986000000001	12.35726513761468	38.4422064220184
0.157905	-15.997479	291.06198	32.765905	68.662608	0.629046	-10.723393	-28.057073	0.158135	13.307291933240611	714.3859179415861	12.703111627906976	47.07780116279072
0.152614	-15.940349	290.403118	29.875947	45.619255	0.675246	37.153039	-11.26361	0.208442	12.988692252803263	663.3068389398576	12.592650458715596	47.17734128440364
0.162336	-15.888759	282.255925	31.088879	59.277082	0.614277	5.480795	-15.949265	0.327933	13.168951473922903	718.2738049886626	12.910123255813954	58.18818139534884
0.156833	-15.929888	206.617949	31.079726	47.739644	0.641871	23.339339	19.985005	0.01642	12.799384360189572	588.6177725118484	12.271905970149254	37.66905074626864
0.1569	-16.185728	217.659738	31.399733	49.506874	0.60726	35.523709	-16.500703	0.552946	13.113080126467931	713.8235654923218	13.078578431372549	67.46280705882357
0.153032	-15.909278	213.782178	30.040439	44.749702	0.634493	25.452226	24.481381	0.593416	12.982896610169492	667.4482768361587	12.79048	55.49832299999999
0.143638	-16.093079	222.899617	32.671206	52.014191	0.658502	0.902908	-39.698516	0.215839	13.2531	687.5423595505621	12.421705042016805	37.978407563025186
0.169181	-16.137951	271.043453	33.897653	66.988603	0.585152	-37.156957	8.5382	0.995418	12.977185190039318	613.1923826998691	12.40645175879397	40.054887939698496
0.145483	-16.106486	204.210279	29.279392	40.409001	0.630978	-15.771535	28.949305	0.514956	13.094066573816155	709.9353119777162	12.712349999999999	51.46538999999996
0.163438	-15.946238	249.496396	32.646011	54.922728	0.633636	3.882913	-14.627848	0.019049	12.832231934032984	587.147127436282	12.162891666666667	34.077106666666694
0.162082	-16.120207	279.54148	33.414161	62.114516	0.597411	-25.115055	-3.374153	0.177933	13.1001	655.6919371921184	12.688320883534136	48.842989959839315
0.162266	-16.102939	292.608514	32.163931	53.884771	0.600624	-33.850578	-19.235692	0.172378	12.9161	622.5031677175284	12.543454166666667	45.981924999999976
0.164863	-15.90679	205.273716	33.472398	62.872363	0.59138	-21.044045	20.159965	0.357184	12.888546428571429	575.5938750000003	12.381442465753423	39.61017123287671
0.161826	-16.13255	275.015013	32.791421	61.11892	0.62083	-36.67208	-15.484906	0.45434	12.819746017699115	552.2588141592925	12.101585507246376	31.98182028985508
0.159113	-16.016008	209.220173	30.64345	53.502912	0.623587	34.999968	-1.999768	0.760504	12.96132904368359	639.7791759149944	12.716433333333333	51.965133333333334
0.169157	-15.960549	233.888897	33.207641	62.092533	0.579442	-28.96191	-4.850712	0.350049	12.8131	569.0460549199088	12.398026229508197	41.18813114754097
0.157064	-15.913233	248.345989	31.56917	57.527975	0.606303	-26.593891	11.985579	0.488371	13.1491	678.7514461942257	12.695742857142857	48.87976428571429
0.159261	-16.097216	291.468549	30.219936	43.526061	0.637975	8.411394	13.281139	0.07078	12.917542641946698	677.141571263036	12.707317391304347	53.76539130434782
0.150067	-16.175229	258.709625	29.799879	43.542279	0.649707	-21.584974	-32.171204	0.13309	12.9781	652.4515934065937	12.382479310344827	40.15590689655175
0.156801	-15.999571	248.012332	31.813735	49.339542	0.620118	30.164852	-8.367938	0.077089	13.112456548069645	706.7369053747165	13.035640772532188	65.03864763948496
0.152095	-15.972532	248.715165	33.317975	55.790997	0.648837	-7.908602	5.10577	0.405655	13.1311	653.2829328244277	12.3826	37.8297
0.168521	-15.907294	257.596654	31.903038	54.822938	0.624276	24.492422	-12.333742	0.699748	12.78359489216799	593.8591407491491	12.3829	41.51366
0.165378	-16.182631	287.215594	31.60885	53.618533	0.635296	39.582665	23.667607	0.244383	12.865401215277778	623.5958932291669	12.6366	50.245139999999985
0.155909	-16.070124	247.411678	33.145346	58.408473	0.60982	-10.215587	-21.268781	0.081966	13.246766260657735	706.4445249695498	12.866283673469388	54.36271632653057
0.166287	-16.114183	261.003008	30.613575	57.550876	0.59199	34.106738	35.057131	0.693524	13.089817019822283	715.9479487354754	13.146106535947713	71.90211699346409
0.154229	-15.908615	298.900706	30.008976	42.29755	0.673417	23.191196	29.388388	0.849307	12.914813855421688	653.7535180722896	12.658050704225351	51.01837112676056
0.160294	-15.804878	222.906997	32.293988	61.221758	0.616719	-10.440934	35.90961	0.629124	13.0561	638.4606944881891	12.41658275862069	39.69874137931038
0.162925	-16.086404	228.139751	32.605574	56.065344	0.60831	-12.183508	12.493956	0.400898	12.9201	612.9067644569819	12.391178947368422	40.36469263157899
0.16929	-15.921909	278.418746	31.82766	55.15609	0.604883	-10.418023	5.790849	0.622368	12.878577183833116	634.7458604954368	12.443024731182796	43.29418279569892
0.160558	-15.822877	230.119164	30.731	53.164148	0.60563	-9.168057	-1.764513	0.370127	13.035757894736841	675.5710000000003	12.66981111111111	49.893678666666645
0.159475	-16.151385	211.932395	33.936217	64.038474	0.607874	28.923771	-25.828815	0.954246	13.209822772277228	685.3869042904296	12.871182926829269	54.3941346341464
0.160276	-16.197616	259.892293	31.202745	55.212002	0.584525	-34.345504	-2.247768	0.517417	13.08139279811098	685.228892561984	12.801716666666668	54.72927833333338
0.166459	-16.117024	257.079312	31.244557	56.014748	0.62384	30.878767	12.505217	0.27359	12.865684905660379	619.1246037735852	12.58683184357542	48.126830726257005
0.155724	-16.179889	296.941463	29.221465	45.626602	0.645696	-32.185818	11.05441	0.232547	12.8711	628.4231712439421	12.242578873239436	36.922218309859176
0.154038	-16.130116	233.612308	33.631309	62.678538	0.609447	-22.986993	-19.160031	0.318101	13.230391187739464	669.2035363984676	12.730250627615064	48.31649121338913
0.166165	-16.03657	229.619181	32.512478	57.584169	0.599605	4.853787	25.605185	0.918777	12.9941	655.6006000000004	12.682048356807512	50.41342206572771
0.148488	-16.198979	212.592091	29.216236	44.052854	0.666337	32.890985	12.173101	0.979309	12.869701796407186	609.974398203593	12.378543548387096	40.470791129032214
0.159025	-16.090026	249.771777	32.592439	58.87227	0.612622	10.297018	1.196989	0.140456	13.215588372093023	714.0206511627911	12.94119829059829	58.319920940170945
0.161223	-16.190324	261.800384	31.254891	48.070194	0.626927	-2.298176	25.733316	0.690039	12.910182785808148	650.5886780551907	12.504291616766467	45.21403473053892
0.14571	-16.165871	228.152477	29.077175	40.779329	0.653196	33.263341	-26.418207	0.777376	13.103117061611375	712.4939905213271	12.813316560509554	55.10261210191083
0.160755	-16.096993	248.5884	33.250999	62.067418	0.563416	-34.877382	19.59751	0.390039	13.22907645854657	706.422861821904	13.031078319783198	62.1562777777778
0.162942	-15.905062	243.605189	30.143754	51.489011	0.626919	6.545809	-14.089241	0.014747	12.860311125158027	625.1138938053099	12.403554545454545	41.922000000000004
0.169861	-16.164794	288.064294	32.176847	55.054713	0.592686	-17.30098	-37.302061	0.241369	12.859834969325153	630.737304294479	12.502583412322274	45.71549004739336
0.146498	-15.810102	204.436707	32.332984	49.850641	0.64084	16.478685	-12.081588	0.204527	13.220328529839882	697.1969534206697	12.841828723404255	53.430614361702084
0.158559	-15.895695	258.832748	33.663108	57.54413	0.620931	16.931085	18.816833	0.956965	13.190725468164795	699.174528089888	12.983526605504586	60.222144954128424
0.144453	-16.013385	266.768742	30.5038	52.488611	0.672347	-18.491046	-25.600371	0.086864	13.23085468483816	689.8534531516189	12.42218695652174	38.448655652173926
0.158145	-16.196523	209.862831	32.722596	52.704382	0.611549	-5.0462	7.2021	0.579442	13.026461481481482	652.4489214814814	12.57829117647059	45.96924264705884
0.161801	-16.099841	260.528408	33.415073	60.705908	0.606899	-17.265222	-22.291811	0.657867	13.1301	673.2709758713138	12.620200961538462	46.20266346153845
0.153064	-16.080494	240.057843	30.99272	52.416234	0.608011	-29.675757	24.320448	0.203896	13.1131	672.3080588235298	12.751023664122137	51.53522442748089
0.161596	-15.988022	203.226748	32.461315	60.586631	0.567098	-27.718563	-10.497159	0.343252	13.118839041794088	671.3258134556578	12.890188235294117	57.16704176470587
0.151346	-16.064148	239.085581	32.943838	63.089346	0.658488	26.005886	-16.054219	0.17826	13.201482559774965	661.6837243319272	12.450719047619048	38.84655714285716
0.162332	-15.827449	218.53881	32.275603	62.957024	0.578586	-36.278417	-23.885612	0.244622	12.9331	589.8239326923081	12.607520289855072	46.981971739130415
0.167074	-15.941281	210.51656	31.688924	62.466348	0.575073	-29.461407	-2.617015	0.525111	12.9041	601.7214629213487	12.52648202247191	44.98873258426967
0.166207	-15.904792	276.555738	31.810476	53.889277	0.591811	28.732413	-39.30539	0.585386	13.063317479674797	714.3770182926829	12.937911158798283	61.80376609442062
0.155557	-15.819651	251.73552	33.005104	62.622906	0.623156	-19.457521	-9.482023	0.813804	13.2781	703.6283982430459	12.640116129032258	45.102270967741944
0.162625	-16.053031	245.870878	33.442252	58.092068	0.611184	4.957776	15.964307	0.792545	13.081581193255513	669.5590972762649	12.726193596059113	50.806514285714336
0.148855	-16.086519	227.369677	32.23515	56.023599	0.623684	-21.534335	-9.915331	0.438434	13.278307417582418	699.8479876373631	12.75779642857143	49.32246607142859
0.156147	-16.101566	297.644431	29.011416	46.123972	0.640121	-31.0224	-2.260558	0.322624	12.9261	653.1792264150946	12.361338993710692	40.37121572327047
0.150379	-16.195805	285.235689	29.637664	48.757319	0.663821	2.515256	28.513421	0.735569	13.165800667302193	719.5835462345094	12.801133333333333	53.47617999999999
0.154546	-15.923398	277.020899	31.780938	54.320587	0.637423	-13.522068	19.91578	0.54091	13.195932369942197	707.0811329479769	12.65770465116279	47.189497674418604
0.167407	-16.089915	227.451317	30.962522	54.088344	0.581991	15.264792	20.999243	0.097515	12.982192278719397	695.3462881355937	12.943693103448275	63.662927931034524
0.168626	-16.016833	280.164515	32.137682	64.531536	0.600073	-39.366348	-31.080806	0.798311	12.823167226890757	569.0693277310925	12.16556794871795	34.053397435897445
0.144766	-15.983504	254.965783	32.297205	56.017053	0.677672	13.949041	38.73724	0.433449	13.296863157894737	701.1235263157898	12.675973949579832	45.67500924369748
0.158847	-16.161889	222.799822	32.211321	58.226953	0.610532	1.963624	-31.252246	0.949981	13.166631713900136	696.1850688259111	12.79082081218274	52.41694111675126
0.157134	-16.024111	235.4114	31.928049	59.052098	0.644238	6.318034	-20.546403	0.588962	13.02573382594417	630.8922676518887	12.278778899082567	35.619888073394485
0.149981	-16.070094	221.15292	33.625013	58.630093	0.644208	-5.213376	-15.218873	0.98057	13.22183835125448	672.731806451613	12.484185106382979	40.00244893617021
0.147976	-16.070971	279.756294	31.687338	53.203486	0.655084	-24.441857	32.973151	0.451196	13.255645901639344	706.1908868852461	12.55026	42.5203266666667
0.150641	-15.886974	274.947953	31.881535	54.584458	0.664114	14.772097	-12.194549	0.598383	13.213335465116279	699.0108808139538	12.763446153846154	50.361249230769225
0.163795	-16.103006	282.69418	32.433297	65.979357	0.603485	-17.370338	27.685786	0.306793	13.1601	683.3798095854925	12.681424324324325	48.20020540540538
0.147981	-16.050328	279.942306	29.678218	47.761874	0.671966	6.974756	38.959244	0.104966	13.18377277486911	718.0602434554978	12.764365734265734	51.64121748251747
0.167192	-16.041454	268.211453	31.191742	49.273047	0.60973	32.869356	23.125156	0.85173	12.842377443609022	647.9808526315788	12.816015611814347	59.4301362869198
0.165948	-15.80859	222.916204	31.72651	62.16307	0.576678	1.796916	25.889648	0.066114	13.176934532374101	717.502553956835	12.992210367892977	61.830339799331114
0.158872	-15.812017	250.783454	32.900638	62.912104	0.603144	-19.930326	1.689343	0.144377	13.17504789081886	669.1106327543429	12.729161728395061	49.33499506172843
0.150501	-16.030839	242.81116	33.782918	58.967114	0.661321	12.651753	24.450612	0.978675	13.167695006934814	653.2262801664356	12.510831092436975	41.066589075630226
0.167951	-15.81035	215.149226	33.374254	60.567382	0.591752	19.510102	-14.77186	0.13325	13.003068408262454	647.4226986634268	12.73735663716814	52.1884725663717
0.16404	-16.162821	240.355133	31.873737	60.148801	0.557166	-39.880794	28.258991	0.713046	13.088147373841402	684.0818094747685	12.901026229508197	58.900520491803256
0.157105	-16.097176	263.396402	30.893885	44.5594	0.637975	-30.070394	-36.858469	0.608396	12.7691	586.4310064620357	12.067335772357723	32.43374715447155
0.160174	-15.805315	262.609738	33.137565	65.64763	0.622867	-33.774951	-31.188587	0.579823	12.952948714069592	577.8147791225417	12.155494160583942	32.322710218978095
0.151143	-15.918542	226.101785	32.990139	58.883211	0.650561	35.702567	-16.09347	0.062032	13.165474140302614	657.5840729023388	12.550448837209304	42.48525581395353
0.15227	-15.922893	230.274381	30.041448	51.663004	0.5938	-38.974788	-19.350127	0.080682	13.0731	665.1593006681518	12.849149689440994	56.25502111801237
0.164687	-16.059691	221.318881	33.284969	67.800968	0.554556	-33.151316	36.516271	0.833708	13.2681	714.7320781250003	13.002843016759776	60.21381787709498
0.155342	-15.944214	202.586132	31.409252	48.447779	0.628038	26.326305	-8.247008	0.63071	12.963808737864078	642.8388543689324	12.691637634408602	50.97030107526881
0.164755	-15.807103	264.991151	30.850948	52.703467	0.623484	15.692614	18.483933	0.633004	12.906508602150538	643.0555304659501	12.639160773480663	50.05166243093922
0.156848	-15.903919	252.859484	32.693964	65.606726	0.640056	16.53463	0.228696	0.586669	13.21907179788484	683.2186498237371	12.717075000000001	48.10999249999999
0.163879	-15.831668	292.634885	31.999011	50.907768	0.627865	-10.695898	-25.734347	0.816132	12.924380334728033	647.4023654114367	12.417891666666668	41.88270902777775
0.158898	-15.869484	205.705607	33.751591	63.187831	0.612693	1.949932	29.684969	0.901051	13.167236222910216	666.8270712074303	12.653125773195876	46.38527989690723
0.162239	-15.867248	204.405054	30.990945	58.703364	0.567551	-26.840658	-12.245149	0.665716	13.137475536480686	704.1963884120173	12.913428358208956	58.92281910447763
0.147699	-15.974954	240.875965	30.380641	42.604292	0.677133	23.03614	28.907122	0.109619	12.937461185983826	629.8976603773588	12.405318181818181	40.69975636363635
0.165601	-16.186154	218.694927	31.069109	53.225697	0.582398	38.984175	-13.064588	0.42182	13.011078417266187	704.6519064748205	13.090287919463087	70.77087651006711
0.150004	-15.800101	273.922661	32.683258	52.176093	0.659044	-2.043695	10.916528	0.764352	13.232858480325644	707.7326594301223	12.70272937062937	47.9924594405594
0.155942	-16.147477	236.409294	32.746797	55.807967	0.640025	31.412436	-37.172641	0.948091	13.058317993079584	646.2655865051905	12.327483928571429	36.88280803571425
0.165104	-16.024422	223.228159	33.498989	59.266353	0.581298	1.886263	19.09505	0.835804	13.157274061433448	709.1188771331063	12.97258201438849	61.002890647482026
0.168971	-15.979521	243.859027	31.517615	61.107674	0.58443	-36.949854	-27.428181	0.309776	12.7001	540.2689119718314	12.272619230769232	38.193038461538485
0.15469	-15.954468	222.685716	31.449211	48.659996	0.612283	-39.806528	35.691773	0.103365	12.6851	530.7003707317074	12.286847368421054	38.58888842105265
0.163001	-16.109753	253.86735	32.046333	53.924953	0.585026	-35.360018	-35.222279	0.869426	12.975063190184049	652.0806073619638	12.626905970149254	48.88618208955224
0.142973	-16.114008	220.550814	33.042024	61.424015	0.662868	4.170841	-14.732102	0.683235	13.3891	708.0430537634411	12.606470078740157	42.10384724409452
0.147614	-16.185729	207.511848	29.732781	46.267985	0.610219	-39.095182	7.714559	0.501685	12.994499276236429	637.6162135102536	12.673014979757085	49.82113765182186
0.165763	-15.927085	285.16151	30.680918	57.712203	0.618498	3.053333	29.11909	0.063476	12.994279706601466	665.7449889975553	12.622211111111111	48.48074814814816
0.162974	-15.904807	235.828254	31.532392	60.537655	0.599565	-27.734887	-7.374751	0.138637	12.879952540272615	583.7191524163572	12.40150909090909	40.633791818181805
0.169601	-16.005987	298.990312	32.430142	58.108188	0.588978	-16.659261	31.109038	0.676112	13.00999298892989	678.6225965559659	12.687317573221756	51.207228033472774
0.154588	-15.910823	250.99074	30.84324	55.097803	0.649868	8.332635	19.98833	0.722565	13.091346338215713	667.1674274300933	12.57441914893617	44.81265531914897
0.154741	-15.820276	260.957619	31.71705	53.115479	0.650897	10.589317	-24.975399	0.469814	13.082574103585658	666.1647476759633	12.513696638655462	42.78772436974786
0.156489	-16.052837	268.326134	32.034951	52.981667	0.632091	-4.279462	33.881516	0.407615	13.13094860557769	693.0882151394427	12.688083425414366	49.11251933701659
0.155715	-15.939165	224.26757	31.135683	45.45802	0.628425	16.946459	35.645919	0.860816	12.971897180043383	664.5161941431674	12.764064646464647	54.494297474747476
0.166205	-16.153883	202.546627	33.361225	61.601248	0.576002	26.344419	-29.761506	0.573346	13.152670069204152	703.5204480968858	13.03414761904762	63.735614285714256
0.16896	-15.812026	277.202837	33.709054	61.617476	0.610889	-3.642516	36.69454	0.137848	12.921885440613027	612.2689885057474	12.379923529411764	39.90244705882355
0.151355	-16.16429	201.934852	28.902721	41.23144	0.62597	-19.652572	18.221319	0.207996	12.816551038575668	620.8330356083088	12.377084693877551	41.87936377551021
0.149339	-15.84006	229.658501	31.481358	47.642472	0.65094	-8.615487	4.133263	0.334832	13.0391	644.5963151125403	12.350323021582733	37.992906474820145
0.168891	-16.186792	252.773619	31.857339	59.064288	0.599402	-17.190851	-0.980834	0.963715	12.909809851551957	628.9994682861	12.382809677419354	40.63598817204301
0.164943	-16.007171	243.573326	31.310133	54.888356	0.597785	-35.180223	20.459677	0.21737	12.6801	541.7806534653469	12.235378350515465	37.40781082474226
0.163757	-15.987303	209.737412	33.749617	60.517624	0.61238	2.225985	-20.382626	0.544575	12.945799842022117	606.4645323854661	12.340256250000001	38.1453375
0.16699	-16.023341	247.211803	31.284683	56.646568	0.623024	25.435056	-6.85958	0.174827	12.840324858757063	607.5760384180791	12.457146052631579	43.51731710526318
0.162825	-15.806022	278.765878	33.822757	61.275664	0.612219	26.419038	13.30557	0.060338	13.188305814843151	702.0580657995414	13.00667438016529	61.496041735537155
0.147609	-16.195891	204.130649	31.838584	59.020181	0.63081	-19.077108	-19.670215	0.417173	13.196553947368422	652.3175559210526	12.543223711340206	42.00182268041233
0.16253	-15.997387	286.120996	31.920636	57.080647	0.610592	29.828456	-17.759827	0.747703	13.158184265473526	719.6530820283373	13.084370386266094	66.68459828326179
0.169404	-16.054203	240.128492	31.354483	62.900103	0.550738	-35.714048	27.790758	0.282001	12.951130602171768	644.879713721619	12.787763865546218	55.69928655462186
0.142543	-15.924346	223.523239	31.275795	46.839185	0.656305	-27.399829	-4.705205	0.18399	12.995885256410256	599.1074727564104	12.267298581560283	35.25634113475178
0.16717	-16.082354	224.33516	30.313724	55.009104	0.57871	-0.655327	16.638906	0.82602	13.00912454642476	708.0645720384206	12.900694306049823	61.37022241992881
0.149464	-15.815123	252.087764	32.98404	64.760991	0.662713	20.671357	2.876793	0.108812	13.3327328928047	701.2768972099858	12.695182706766918	45.80525187969925
0.151573	-16.16533	256.103254	33.126027	60.347534	0.649479	-22.9641	-11.893097	0.232948	13.058070684039087	605.7028794788275	12.19188125	32.55454374999999
0.156245	-15.838092	252.266845	30.789345	52.071343	0.63201	-16.856537	-39.921653	0.330946	13.0141	647.7600322108348	12.394066666666665	39.82004866666665
0.156253	-16.020419	285.365688	30.705505	44.366996	0.660349	21.011323	-3.911142	0.947902	12.907142938931297	645.5253683206108	12.630137037037038	49.756204444444464
0.159065	-15.958236	286.60599	32.131709	48.852965	0.650579	-6.027677	6.171656	0.559351	12.917619174041299	631.8412359882007	12.273168965517241	37.0082551724138
0.15316	-16.141984	246.136854	32.247562	55.508588	0.617598	-11.332364	1.112551	0.023008	13.249596863237139	712.7913036386451	12.8651	54.4442
0.157847	-16.086538	224.418116	29.953741	50.396617	0.610008	28.175979	-8.787737	0.698685	13.094789978370583	714.8396366258113	13.080225	68.15319375000001
0.149958	-16.034723	235.601898	32.550326	65.894681	0.607227	-38.91342	27.775589	0.687258	13.36233046875	697.8924361979169	12.838460655737705	50.81001147540986
0.161022	-15.92454	249.961245	29.484242	45.392467	0.64219	-0.300642	27.159579	0.475263	12.754331759656653	606.691474964235	12.164725	35.57006250000002
0.161436	-15.871788	279.608221	32.65211	57.614356	0.64448	16.458781	26.441828	0.614199	12.989962032085561	635.4091614973266	12.522317391304348	43.89187826086957
0.169662	-16.126821	211.771688	33.688632	67.95831	0.550987	-30.309565	-35.863162	0.529918	13.0431	638.9706235059763	12.778861904761905	53.04828095238096
0.167755	-16.142923	278.979384	32.220767	57.677097	0.615002	20.436811	-36.421824	0.728417	12.943502010050251	645.2101783919602	12.485259722222223	43.66122222222226
0.16574	-16.053164	219.058149	33.428587	59.526485	0.604586	17.214198	-29.767845	0.409779	12.975975354107648	632.8596317280455	12.532002298850575	44.48209022988507
0.157834	-15.826512	237.816375	32.9573	54.981058	0.637573	28.388027	-17.512747	0.185253	13.011581527093595	634.9704889162564	12.52004927536232	43.42018695652176
0.153151	-15.873401	212.566717	32.212101	60.214553	0.603246	-22.99808	-29.399902	0.425669	13.2581	690.6001990171993	12.821573484848484	51.94192537878785
0.155624	-15.865007	256.431389	30.961784	46.575127	0.646071	22.045883	-12.680921	0.770133	12.974453219696969	657.5731770833335	12.690709271523179	51.10793841059601
0.150867	-15.80878	231.41683	29.865513	45.490689	0.666691	33.668488	31.195841	0.804825	12.903867978290366	619.3408100407061	12.4616503875969	42.92050232558142
0.167708	-16.021912	264.967294	33.936385	62.105993	0.593467	11.904009	7.191486	0.8929	13.110486206896551	686.266703448276	12.936038775510204	59.54874000000002
0.165026	-16.159205	227.230636	31.840513	60.398967	0.579766	-5.506279	0.883333	0.534531	13.16215298013245	717.0205496688744	12.937064912280702	59.63597543859648
0.146804	-16.143564	230.922186	32.971259	64.567143	0.64168	-21.674794	32.289672	0.656928	13.37221301369863	698.7178321917812	12.553645454545455	40.7240818181818
0.163738	-16.03699	242.539359	33.133028	60.654346	0.625116	29.820992	10.051595	0.732634	12.973661151079137	623.3340791366907	12.612611494252873	47.15640344827586
0.162827	-16.066706	243.739583	32.147791	56.491534	0.613244	5.636879	2.814083	0.71908	13.03489487179487	665.0227756410259	12.686028934010153	50.0311385786802
0.156078	-15.980865	210.27331	33.868582	64.582062	0.609034	-11.151301	26.831879	0.220996	13.192058748221907	654.5295305832151	12.65847668161435	45.98829417040358
0.150458	-16.094469	278.454286	33.235526	63.285856	0.645173	-31.059256	-9.012806	0.39375	13.22354625407166	656.2244951140067	12.422876315789473	37.9251769736842
0.146172	-16.084836	222.846429	31.328132	56.421587	0.6482	-17.568228	-26.154902	0.631343	13.237969409660106	678.5095348837212	12.448266666666667	38.95018333333332
0.148272	-16.014152	219.77568	29.011834	44.654125	0.6302	-17.510323	30.571048	0.079976	13.084274690508941	690.7908308115545	12.674331481481481	49.60201203703709
0.162938	-16.062677	295.745363	31.593407	50.542374	0.622597	-35.425793	25.680784	0.091314	12.692065417867434	553.3403083573487	12.127363157894738	34.35248421052633
0.159349	-16.029829	234.513038	32.779176	50.45962	0.643896	33.308045	16.121478	0.410967	12.83024342629482	589.5340119521915	12.389885714285715	40.918782857142844
0.158222	-15.856841	238.520645	30.232128	45.89127	0.619276	1.590244	13.460502	0.709909	12.98182869147659	687.7723661464588	12.738946153846154	54.032307692307675
0.167385	-16.196162	289.032124	33.954873	58.488444	0.626775	-2.86623	-13.227355	0.594983	12.896560273972602	611.5115301369865	12.265774418604652	36.670406976744204
0.168801	-16.115933	252.423058	31.414927	57.501391	0.593751	36.312065	-8.147955	0.849154	12.980430708661418	672.332480314961	12.951207569721115	63.1494501992032
0.157566	-15.966223	283.889263	32.760865	59.826713	0.663653	26.029988	4.573764	0.761099	13.047324390243903	637.9082439024395	12.511352252252252	42.62553153153156
0.144033	-16.128483	217.492938	30.365381	46.562529	0.669342	22.398424	38.727022	0.573858	13.079689670014346	656.0484562410331	12.568122727272728	44.53505227272727
0.145612	-15.828871	272.734524	30.080162	41.88115	0.664516	-24.691979	33.74112	0.624747	13.1471	709.0081771720618	12.490902919708029	42.306273722627765
0.145887	-16.123406	267.411189	28.615146	43.873065	0.686022	39.175565	18.261335	0.151101	13.073345708154507	686.0837993562237	12.765793877551019	53.068424489795895
0.153382	-16.145924	253.713346	33.183945	56.149092	0.652873	26.693684	14.927112	0.753654	13.121487453874538	659.3523394833952	12.714253846153847	49.18208461538464
0.159321	-16.064417	256.32668	29.760665	46.451934	0.638868	30.543072	-35.571702	0.105373	12.877738360175696	644.7845710102494	12.3471	40.113
0.158309	-15.973749	250.010268	32.500211	61.716297	0.579194	-30.150467	26.855575	0.269931	13.266503296703297	714.1512637362641	13.002893413173652	60.20675479041915
0.161672	-16.146193	278.418478	30.205015	45.462742	0.646099	26.345363	9.962991	0.196734	12.791593670886076	621.687512658228	12.535648387096774	47.70393225806451
0.167028	-16.026079	285.728007	31.388013	60.606763	0.57923	-36.391152	-20.098469	0.009214	12.8941	613.2516101694916	12.603972791519436	48.38690494699644
0.151253	-16.084823	227.46279	31.581279	57.108124	0.651643	34.471551	29.01697	0.037691	13.13538187919463	660.5977986577182	12.692895031055901	48.188310559006226
0.160641	-15.964702	293.230309	33.460441	61.881471	0.632709	-2.25251	28.714944	0.307766	13.152269582772544	679.1494024226115	12.600618518518518	45.160396296296284
0.161902	-15.869959	232.311089	32.888227	56.766846	0.61197	34.324606	26.936079	0.305736	13.059676109936575	664.2170232558144	12.886595726495726	57.8219034188034
0.148535	-16.040009	270.897741	31.96913	48.422645	0.674383	35.806162	14.878237	0.822381	13.120557317073171	675.0527439024395	12.781942105263157	52.3936631578947
0.159741	-15.936192	295.311199	33.524713	64.274969	0.615426	-22.689969	11.072927	0.270416	13.191250610583447	677.0706417910452	12.651592753623188	46.38768502415457
0.165409	-15.992361	297.537546	30.349026	47.169819	0.621371	-30.202556	12.931205	0.913555	12.755288361408882	613.5357733537522	12.175943137254903	36.250909803921544
0.161267	-15.852294	282.736794	33.686996	65.855678	0.638534	29.806859	28.546328	0.696978	13.149745232815965	667.6686529933482	12.773754970760233	51.210253216374305
0.150003	-15.962546	262.095364	30.313701	44.171769	0.646553	-30.480241	-20.516861	0.865433	13.0421	670.7023563025211	12.376033333333334	39.43631733333332
0.153891	-15.801271	253.305395	31.743878	62.547789	0.641099	-3.696803	35.657668	0.974209	13.289638350217077	715.3001027496383	12.705887096774193	47.29832838709673
0.149328	-16.010773	299.105231	33.767844	58.532167	0.690697	37.73095	36.511612	0.075898	13.220163636363637	676.9747272727275	12.64576956521739	45.354806956521756
0.148771	-15.93668	266.998394	32.950677	58.128768	0.652553	-21.65465	19.363894	0.730369	13.315372120200333	709.1746176961603	12.514971428571428	40.49033357142858
0.146736	-16.019607	237.916803	31.032616	53.264989	0.653707	-28.504386	-21.237274	0.298407	13.019525249169435	602.7304584717609	12.199639682539683	33.197722222222225
0.144537	-16.136677	229.937147	31.549184	47.493757	0.669479	15.358408	24.123293	0.37872	13.128576712328767	667.4234000000005	12.575549612403101	44.235355813953504
0.145082	-16.069412	221.08087	32.003178	48.250337	0.640884	-14.741423	18.136853	0.8315	13.267979173290938	718.3979411764709	12.708927956989248	48.09033440860216
0.154279	-15.911684	231.332277	33.722694	62.506815	0.631629	23.740285	-27.501644	0.819252	13.263828793309438	693.0226654719236	12.758967924528301	49.076089937106914
0.168003	-15.949507	245.189446	30.397786	54.46485	0.586847	9.660509	-16.86145	0.470136	12.977118905472636	694.9165422885575	12.9013927756654	61.709176425855524
0.153521	-16.07643	287.199764	31.026165	47.119127	0.657526	-0.227617	33.955369	0.138874	13.057271703296703	681.9388214285716	12.585162937062938	46.29297692307691
0.154052	-15.874802	221.387502	31.516052	49.088176	0.639552	28.243948	-17.389252	0.015542	12.99980828182942	646.5923671199015	12.594567105263158	46.60145592105265
0.159095	-16.095469	238.321473	32.904999	52.111454	0.634203	4.711381	-33.745273	0.890238	12.94341393568147	625.4618683001535	12.28075811965812	36.662754700854684
0.1673	-16.067458	256.185771	31.459155	53.978051	0.618839	3.630739	13.53157	0.433502	12.827692639593907	613.0100228426398	12.352017197452229	40.432757961783445
0.152676	-15.936291	203.154377	32.592884	49.144138	0.636925	19.8939	-32.100825	0.737756	12.994846140651802	633.9591406518015	12.405939416058393	39.97984452554749
0.147021	-16.151853	243.943489	29.251897	45.641446	0.62799	-32.042446	-11.319673	0.095803	13.1101	686.4822400000004	12.716674468085106	50.701004680851064
0.166394	-16.145793	237.336909	31.452141	57.121491	0.587028	-11.874158	30.653084	0.032818	12.959626918671248	650.1631706758307	12.6568421875	50.17534609374996
0.159306	-15.981589	283.033859	29.183066	46.004354	0.615287	-28.481457	-17.295649	0.840435	12.964561538461538	695.0786923076928	12.5886	48.81124999999997
0.154518	-15.998382	214.388622	32.723313	62.707077	0.632178	26.322607	-17.193277	0.315999	13.194558015267175	670.5813969465653	12.70147037037037	47.62749938271605
0.150847	-15.956677	250.846056	32.438234	55.473262	0.643307	-25.373863	4.088304	0.37249	13.074840916271723	625.9461374407588	12.32389865771812	36.40561610738256
0.157687	-16.07664	239.002764	29.495785	45.629275	0.627764	0.683637	-0.378272	0.267029	12.927951282051282	667.1997333333334	12.582627173913044	48.27814619565216
0.150131	-16.087918	268.312366	32.806178	61.8858	0.668899	10.76947	22.331627	0.305936	13.271928125	692.3410781250003	12.565608620689655	42.16762068965519
0.148225	-16.186918	204.334863	33.530927	61.200156	0.646599	14.885828	-16.517498	0.087152	13.21799527027027	657.4193209459462	12.521769014084507	40.882242253521106
0.167386	-16.162922	260.026879	32.506109	63.500384	0.617528	3.039069	29.660871	0.894408	12.975777824267784	633.7231799163184	12.4471	41.6196
0.16704	-15.937001	265.178376	31.224836	55.905627	0.621818	-4.977697	-12.859939	0.071945	12.819476693766937	599.3628455284556	12.235221621621621	36.673858783783835
0.149655	-16.188177	281.618906	32.94778	59.849331	0.648105	-39.970318	23.972924	0.786119	13.202096485061512	656.3932653778564	12.309860330578513	35.022641322314065
0.159215	-16.168814	244.468046	32.767681	51.255873	0.628123	-9.661672	18.631039	0.918946	12.962863693270736	637.3084162754304	12.371411688311689	39.57027922077924
0.145248	-16.003999	219.080665	32.89678	67.632039	0.650973	-11.675789	25.717842	0.728755	13.439852918287936	715.0860836575879	12.513814285714286	38.81825714285714
0.160599	-15.839321	216.952578	32.10256	57.096283	0.595768	27.537173	7.689331	0.157325	13.189252173913044	718.3147173913044	13.125613888888887	67.92791805555554
0.159432	-16.04468	244.596982	30.445577	52.186957	0.607594	-9.53068	-34.612144	0.644396	13.102055863808323	710.1068600252207	12.783200917431193	54.069055045871565
0.144961	-15.804576	293.8288	29.547572	40.02731	0.670755	-32.922589	-33.438645	0.242871	13.0811	687.8832145328721	12.4204984375	40.62767812499999
0.142908	-16.067629	207.807694	32.397341	57.277802	0.646985	-13.847325	15.662629	0.825284	13.365052830188679	709.8854339622645	12.609429268292683	42.8357682926829
0.144564	-16.178711	214.320809	29.972825	48.590712	0.647248	-18.276557	-31.284325	0.427812	13.1311	665.3112567114094	12.463618518518519	40.737474074074065
0.148563	-16.01841	234.498844	31.647098	48.503492	0.628248	-15.414163	-11.612081	0.247645	13.220747773279353	712.9964210526317	12.802090990990992	52.511010810810866
0.148083	-16.189156	261.562656	31.138973	56.585756	0.630949	-36.667785	10.252785	0.095674	13.152942253521127	649.4895380281694	12.633720192307692	45.7187
0.145219	-15.870746	228.768038	31.898455	54.679009	0.666029	0.793662	39.773876	0.78646	13.233706382978724	681.4381489361705	12.462048275862069	39.23659568965516
0.168072	-15.930977	240.690515	30.834148	51.78414	0.59243	30.53871	-37.675644	0.628139	12.892800571428571	668.7345371428574	12.710081042654028	54.13127251184835
0.166926	-16.076306	244.664183	32.695106	64.568443	0.580975	-18.482333	7.280653	0.895775	13.150104854368932	693.720696601942	12.768049416342413	52.0263673151751
0.166756	-15.866883	270.25652	30.838736	45.249302	0.63937	34.838144	3.487009	0.125884	12.640340343347638	578.609291845494	12.341159701492538	42.18784179104481
0.169702	-16.066069	283.55273	31.467717	50.841318	0.613927	-2.781888	10.569755	0.764158	12.783876932826363	622.1830012674271	12.391921428571429	42.75279642857147
0.156839	-16.044654	263.503591	31.626372	57.773101	0.655363	6.716757	31.072699	0.853076	13.038509371146732	643.1906559802712	12.38904642857143	38.920616071428576
0.16659	-15.893309	286.063676	31.974048	64.42199	0.610337	-8.307523	15.688112	0.284809	13.068046753246753	665.4356077922077	12.571702094240838	45.310464397905804
0.158668	-16.017025	274.872397	33.909852	68.769582	0.627233	-18.870185	28.395935	0.748756	13.268285128983308	691.9484810318665	12.5163625	40.857217500000004
0.159485	-16.14469	285.194025	31.788812	56.626001	0.574846	-39.066695	-17.370923	0.162536	13.136893770139634	699.5292438238456	12.963670621468927	61.10962457627114
0.154132	-15.851425	232.5653	33.10096	62.074557	0.635792	-7.503345	39.157739	0.419036	13.174798854337153	656.5307561374799	12.441707843137253	39.106966013071904
0.150991	-15.87635	230.511439	33.524025	57.979018	0.630138	-22.314162	20.502219	0.44824	13.149587951807229	640.3043313253017	12.484892349726776	40.53327868852461
0.168559	-15.877276	281.215649	33.651908	66.902534	0.564111	-26.084216	-7.512885	0.595253	13.200596115427302	708.1883829078802	12.917225391849529	57.712156426332314
0.165913	-15.89511	285.695316	30.709276	50.12708	0.609152	9.882439	15.2981	0.193653	12.936277777777777	681.2648222222225	12.804431877729257	57.753384716157214
0.155088	-15.906651	299.794393	32.425104	50.365918	0.669861	24.895974	-0.58163	0.245725	13.019781407035175	651.714757788945	12.607414049586778	46.850957851239684
0.163515	-15.934258	276.584035	33.577108	63.322794	0.62495	38.889707	-35.479313	0.963353	13.104240801644398	665.256765673176	12.53394210526316	43.08198421052634
0.153693	-15.818385	276.593638	30.71061	46.266821	0.644302	35.247321	9.292029	0.51261	13.107915766923737	710.5305012853476	13.034315859030837	65.29783920704848
0.159872	-16.199563	279.695418	31.56049	55.802428	0.637153	-14.000116	-33.430182	0.711642	13.024848865355523	655.5465400907716	12.329612195121952	37.75581463414632
0.168596	-16.167909	207.26147	33.619324	66.890122	0.567686	2.723917	-30.143761	0.314777	13.17924849428868	700.0760508826586	12.947685365853658	59.09119756097565
0.158273	-16.059371	228.050593	30.30252	47.38632	0.611195	5.35077	26.45626	0.657775	13.025242857142857	701.8291428571431	12.857305128205128	58.66165384615381
0.165659	-15.975705	289.113555	30.759681	54.155329	0.588773	-18.281329	39.273173	0.4923	13.049516267942584	712.0207416267942	12.821433333333333	57.06835333333329
0.169034	-15.90355	201.646886	31.226366	53.198372	0.583221	-20.461154	13.256221	0.119402	12.646695477386935	560.1379974874372	12.295881659388645	40.32592838427948
0.146014	-15.858171	221.860541	29.409029	43.132647	0.658518	30.875689	36.927654	0.795443	13.07654578313253	683.577508433735	12.82704382022472	55.50194044943822
0.159882	-16.1216	290.677772	33.032274	54.757665	0.636666	36.244508	19.572871	0.730328	13.074038461538462	673.8319538461542	12.89721961722488	58.31233397129189
0.156166	-16.116372	254.119825	30.930158	47.743437	0.610577	-29.978181	39.099272	0.164459	12.940007096774194	640.2767638709679	12.578040928270042	47.33932151898734
0.16868	-15.935824	287.869723	32.878773	61.227957	0.607411	35.847347	6.81291	0.408829	13.025435606060606	665.2905363636368	12.90278376068376	59.429154700854674
0.153874	-15.895049	255.109939	30.945907	51.502763	0.645535	-2.475827	-32.985543	0.284031	13.087970056497175	674.3286101694916	12.470890697674418	41.61413720930231
0.163189	-15.980165	246.736759	29.89482	47.089626	0.604642	25.843138	4.57292	0.230606	12.913769285714285	690.0019064285715	12.94563962264151	65.40281849056603
0.144594	-15.959745	248.108266	31.492588	50.842497	0.673221	-12.891821	15.834683	0.273266	13.159084375	660.9943593750003	12.259494230769231	34.117984615384636
0.16392	-15.983227	208.274848	32.11518	63.369766	0.579113	-19.059826	38.686431	0.965537	13.179513664596273	698.4244633540376	12.808081549815498	53.20442656826566
0.161903	-15.920579	235.913592	33.599311	60.523051	0.59564	-2.906062	31.51772	0.334246	13.188004377880183	697.2901958525349	12.8531	54.74964000000002
0.169646	-16.199694	257.540685	33.150207	62.258891	0.600037	-5.053176	-2.90741	0.506056	12.949385534591196	629.4814402515727	12.462963157894738	42.6054105263158
0.169079	-15.894364	299.462473	30.535248	52.816558	0.592706	11.280512	21.939786	0.92199	12.965851037344398	705.0503582295993	12.996173529411765	67.09841323529412
0.148883	-16.0781	249.917992	31.64201	53.591167	0.654925	17.888992	22.113423	0.116539	13.240189024390244	707.3981756097564	12.844372189349112	53.358450887573994
0.162542	-15.812856	257.617958	31.411994	60.102603	0.612394	35.497625	-21.333323	0.698366	13.141677039274924	698.9852175226589	12.935978048780488	59.21503414634143
0.150472	-16.131777	226.240303	28.551434	41.741363	0.651625	25.371441	-12.694678	0.402486	12.94137661909989	664.193423710209	12.6641	50.955924999999965
0.151089	-15.982592	251.951174	30.707519	47.167771	0.624697	-26.506577	-12.530229	0.01772	13.062980053908356	667.9641226415096	12.660082142857142	48.87281339285714
0.163443	-15.991877	293.01007	32.813722	53.257239	0.64946	19.118728	29.326467	0.526452	12.860316828478965	607.5483398058257	12.391777419354838	40.92023548387095
0.169884	-16.036044	270.552587	32.246473	57.019376	0.585217	-12.811397	-34.610916	0.321354	12.93540751173709	653.0881983568077	12.629382051282052	49.65768205128204
0.162492	-16.019457	296.129514	33.068747	56.121267	0.620485	-37.074429	-16.012552	0.281608	12.777646109510087	554.5921887608072	12.15718	34.05908399999997
0.167058	-15.82418	251.876664	33.685792	62.932997	0.615471	-6.833551	-33.5261	0.167873	12.883256472261737	584.6378122332861	12.175420895522388	33.757225373134325
0.162219	-15.959722	295.467249	30.769478	49.432148	0.614409	-22.712608	-6.032263	0.188003	12.924393172690763	655.3968072289161	12.533621739130435	46.373130434782624
0.140332	-16.080669	250.786773	28.298254	41.737464	0.688503	13.411686	-12.518917	0.798093	13.183444717182498	718.7498228388475	12.77971403508772	52.16046315789472
0.14947	-16.143302	249.192263	31.627994	55.564031	0.645458	-35.664543	26.611229	0.278602	12.929824247226623	570.0640935023777	12.167154263565891	32.732641860465115
0.154944	-15.913886	214.819302	32.133086	64.829375	0.590051	-36.518562	29.093962	0.519028	13.196992694063928	655.0745114155253	12.799046236559139	51.192278494623665
0.14763	-16.128748	211.122673	31.431651	49.773077	0.635673	2.271458	26.897806	0.965388	13.237698529411764	717.5449235294122	12.86225228426396	54.47849187817257
0.14954	-16.074019	294.615482	30.50507	55.786201	0.677562	2.091126	17.207863	0.088629	13.238636549707602	714.7952105263162	12.602108547008546	44.51808034188035
0.148997	-15.908827	255.044238	31.918339	65.682763	0.619963	-34.275623	35.291959	0.045837	13.28942637075718	672.5618028720633	12.79349024390244	49.724882926829274
0.163347	-15.851881	223.023165	31.800699	58.318528	0.557427	-34.632298	-32.150316	0.954318	13.151772975814932	719.9756477392222	12.97320773480663	61.91047624309392
0.150552	-15.983865	263.231457	31.567272	48.304795	0.648216	22.275431	-27.555094	0.86088	13.191413315926892	716.7486013925154	12.871991719745223	55.7438337579618
0.157979	-15.956726	239.256502	33.446274	57.349344	0.633996	18.120814	19.758583	0.90648	13.0636	645.8095000000003	12.656630120481928	47.7054186746988
0.148336	-15.852629	241.475034	30.466284	56.303294	0.62592	-37.755709	-39.494597	0.859176	13.266173353293413	697.6030254491021	12.66294693877551	46.12644081632654
0.156758	-15.915913	211.152093	29.146299	44.445302	0.642771	36.934171	-19.804497	0.72217	12.769433333333334	603.4176666666668	12.287438842975208	38.90937107438019
0.168001	-16.068104	236.132458	33.908872	60.6009	0.624465	34.29765	7.138743	0.303043	12.808472395833332	572.1985651041671	12.320635714285714	38.59169428571427
0.150136	-15.966912	240.463415	32.990547	58.58165	0.626665	-24.730318	-18.652129	0.086335	13.168214864864865	645.1148581081083	12.622171428571429	44.90554428571431
0.164853	-15.838723	246.800752	30.937456	60.395167	0.577945	-36.261313	17.911201	0.62968	12.9901	640.6083953488377	12.64628085106383	48.99458723404256
0.140479	-15.905066	240.624413	31.879521	54.19095	0.651389	-30.465314	-34.497301	0.446031	13.35751384863124	701.8597938808376	12.661984615384617	44.602676923076956
0.166174	-15.823151	267.040072	31.875623	64.219582	0.603287	-5.145962	-26.334406	0.123983	13.085763803680981	669.7703791411047	12.652479310344827	48.053117241379326
0.168358	-16.196597	280.236744	30.590479	49.165198	0.625377	6.596908	-16.823838	0.711265	12.738760264105641	611.5402629051623	12.360985714285714	42.083231428571466
0.153551	-16.162324	221.702749	30.760388	50.66456	0.628456	-8.994465	-4.803091	0.74492	13.087208761329306	678.2508912386709	12.573841758241759	45.376884065934064
0.158289	-15.83908	257.322562	31.36556	47.50044	0.634671	8.478226	27.119868	0.708787	12.96753735763098	660.1762984054674	12.650425581395348	49.80419767441857
0.169272	-15.855939	277.832669	30.980611	55.868012	0.612098	0.719278	13.639158	0.141515	12.865416377171217	630.905671215881	12.459586033519553	43.946346927374314
0.149559	-15.819512	265.294786	31.877632	57.677998	0.668752	-6.259844	3.969424	0.366141	13.2081	678.4595016286647	12.342917307692307	36.069917307692265
0.158746	-15.951445	233.379842	31.636114	54.80767	0.621484	-21.053625	12.909881	0.6221	12.9431	612.9409178082192	12.294141666666667	37.067066666666676
0.162021	-16.052681	211.623824	31.212059	51.567494	0.620073	15.144973	33.298413	0.476169	12.860279340028693	616.9150659971308	12.465724277456648	43.77953468208093
0.157446	-16.185021	249.521232	31.230702	50.086905	0.628439	19.842671	17.954141	0.920465	13.04639541734861	681.1218068739773	12.880447826086955	58.43867391304347
0.153449	-16.102625	236.901464	31.856464	47.472768	0.66064	21.043879	25.213605	0.91783	12.885045280437756	605.1320725034199	12.346926086956522	39.03401913043476
0.167666	-16.143733	291.099322	33.446788	68.407606	0.616575	-6.372026	-19.769432	0.261524	13.03910406504065	639.4598252032521	12.412809677419354	39.789759354838694
0.168547	-16.129733	206.056389	33.127288	64.558022	0.601528	10.495661	-7.606878	0.942142	12.935168214804063	611.9704194484763	12.458083240223464	42.102476536312864
0.150032	-16.021626	279.76402	29.900314	53.095158	0.631678	-39.846671	34.707314	0.804871	13.240030817610062	717.2489371069182	12.659389473684211	46.96478736842108
0.154184	-15.900692	233.713886	29.294648	42.698007	0.656678	16.876354	25.087264	0.361972	12.819775276752768	617.4449778597789	12.34876935483871	40.461638709677445
0.163006	-16.018181	246.087811	30.478127	54.023214	0.594842	-25.225542	-27.063433	0.906762	13.008219791666667	675.640479166667	12.625053974895398	48.7995179916318
0.164283	-15.830618	278.398971	31.726437	58.68615	0.637406	20.320945	-17.884583	0.540702	12.948932985386222	631.1547338204595	12.454281818181817	42.107936363636384
0.142952	-16.075535	271.446703	31.89337	47.449088	0.693433	24.138212	7.339373	0.069686	13.204369487750556	691.022452115813	12.7141	48.46034
0.16598	-15.861997	205.200198	33.855163	66.741417	0.572672	-6.277889	-15.444173	0.685138	13.231918181818182	706.8453636363639	12.926016083916084	57.19632937062936
0.155941	-16.188256	214.476123	31.294789	48.643696	0.614908	-22.86661	20.038351	0.916799	12.956200931677017	638.6859363354042	12.438615151515151	42.05737676767678
0.157771	-15.921887	255.032363	30.426449	53.204487	0.644396	35.804712	-18.865289	0.183816	12.998758536585367	652.0593292682931	12.556878625954198	45.376809923664084
0.169905	-16.014382	273.938686	31.576958	58.155233	0.592088	-5.779208	-8.333958	0.742631	12.983987573964496	674.1714071005919	12.696544933920705	51.86867973568281
0.146196	-15.967957	271.691528	31.441725	46.42085	0.674831	-2.446934	-15.683981	0.536359	13.184622123893806	702.7074823008854	12.594447826086956	44.838504347826046
0.16682	-16.057048	248.425142	33.908635	66.390985	0.558729	-30.543252	25.184092	0.308673	13.114535270132517	662.3159225280327	12.871359475218659	56.12125422740523
0.15575	-16.159813	236.883754	33.346351	54.092216	0.656573	26.756193	24.615033	0.299246	12.911661505065123	593.0541201157746	12.272343243243244	36.124748648648655
0.167432	-15.930394	274.321976	30.121794	50.8454	0.598337	8.794781	12.403033	0.114746	12.91878115942029	687.9077060041408	12.831513654618474	59.68069156626505
0.161989	-16.103675	289.128705	33.090923	61.580699	0.616625	-33.813927	0.343046	0.824484	13.03835641025641	634.3766153846154	12.349371604938272	37.88460864197531
0.156033	-16.094246	275.455772	32.2501	64.539851	0.642024	-1.817299	-7.265589	0.21596	13.252427221438646	701.4005557122712	12.622551612903226	44.76189806451614
0.159141	-15.911286	234.15466	31.567852	57.632126	0.64267	28.292745	32.069203	0.995829	12.95128253968254	615.3438293650797	12.489481944444444	42.95001180555551
0.164036	-16.120945	294.974539	32.131466	57.557764	0.641406	20.010603	6.841881	0.002588	12.947106920415225	634.2596955017304	12.51848775510204	44.52527346938774
0.165225	-16.128648	275.27708	30.689027	48.044648	0.615993	37.032214	25.025967	0.168942	12.86636558891455	659.2330969976907	12.850323140495867	60.8275
0.147338	-15.884273	215.3783	32.669932	61.978481	0.651781	33.502177	-24.268141	0.704838	13.303715708274895	689.2699579242642	12.622653846153847	43.44929153846157
0.160579	-16.103709	232.396254	31.962599	53.666334	0.599685	30.113522	14.533828	0.985132	13.13463316953317	714.8151179361179	13.145568965517242	70.45835172413797
0.15917	-16.176569	271.45596	32.24319	51.468126	0.625378	6.988749	28.29931	0.804307	13.076576744186047	689.8670329457369	12.835974371859296	56.03269045226127
0.164723	-15.897464	213.310592	29.740513	53.913049	0.577101	-33.99949	6.289448	0.110862	12.744596232508073	590.8848428417654	12.509960139860139	47.05513846153844
0.162051	-15.852178	271.920908	31.297323	55.076196	0.590059	-37.485289	34.533102	0.655316	13.000113715710723	654.4459089775565	12.642697744360902	49.08120451127815
0.158604	-16.172275	205.976513	32.907633	64.019876	0.602912	38.841904	-20.370425	0.220153	13.268947758081335	712.2540625651723	13.029612605042017	60.87849159663862
0.157926	-15.880554	279.482653	31.05365	54.958711	0.633775	36.923063	-14.732018	0.923127	13.14961290591174	707.2031490424648	12.96983544973545	60.87673756613757
0.155185	-16.143436	278.689769	32.653075	65.298758	0.614085	-32.315364	30.700941	0.591678	13.3165441301273	711.0890650636495	12.748626548672567	48.629000000000005
0.15595	-16.065868	267.130924	33.656336	56.673586	0.629678	-21.705407	-24.607303	0.054027	13.016730985915492	614.8193126760567	12.418928571428571	39.80083371428568
0.159909	-16.19993	295.402776	33.836632	69.615208	0.633033	-17.839358	-7.286335	0.439373	13.203777914110429	670.9702300613498	12.42248620689655	38.44360551724139
0.154674	-16.008988	249.068741	28.777097	42.040269	0.667331	22.088126	15.310833	0.801749	12.771722009569379	606.8310741626797	12.320567889908258	40.003813761467875
0.16723	-16.007214	285.940301	32.941644	59.289142	0.62676	5.848067	25.747076	0.251646	12.918028571428572	621.278392857143	12.382256462585033	40.14808775510204
0.166838	-15.942388	274.693789	33.05114	58.093808	0.614035	-9.616883	-0.182169	0.20945	12.900252925531914	611.6205359042553	12.351105917159764	39.326666863905324
0.168354	-15.910711	266.005441	30.946048	52.717488	0.615787	24.514698	-5.964913	0.342197	12.828137037037036	627.1341111111113	12.623296721311476	50.57917377049179
0.169746	-15.95531	233.003233	31.535626	55.439534	0.591156	0.37115	15.156351	0.961168	12.89354278606965	647.5855124378113	12.614700000000001	49.622120000000024
0.145352	-15.839483	269.172339	30.431607	51.485026	0.642035	-37.606556	8.479785	0.308382	13.225604601226994	688.3797469325156	12.658115624999999	46.37805312499997
0.153796	-16.13719	264.327441	32.17758	63.500341	0.644626	-27.151342	30.2013	0.611326	13.138481601362862	641.782095400341	12.222514634146341	33.11136341463418
0.165321	-15.889963	207.001236	33.440233	66.634021	0.580829	-25.188586	22.785747	0.653627	13.0321	618.6588062827226	12.557781274900398	44.29825697211155
0.143082	-15.931814	245.191277	32.104767	49.731792	0.671941	8.300966	33.251049	0.841568	13.277749819494584	709.3584777376657	12.774764233576642	49.851662043795606
0.149797	-15.855308	249.283449	28.178594	41.06321	0.660005	-16.500252	-11.745925	0.0765	12.90545090609555	643.5830774299836	12.232010569105691	36.357973983739846
0.167279	-16.197728	271.804183	32.846842	62.043947	0.557418	-36.140681	39.902043	0.546377	13.075787697160884	678.6784416403788	12.869140114613181	57.540691977077365
0.15763	-15.830552	298.75433	32.59373	67.000423	0.644422	-23.025478	-7.659986	0.636589	13.222234328358208	683.2804179104477	12.341212903225806	36.077243548387074
0.167903	-15.936171	286.577412	32.511986	67.706092	0.585246	-38.693117	21.566001	0.439977	12.935866297662976	598.2925707257074	12.471679646017698	42.437856194690276
0.162272	-15.811533	201.911386	31.971234	53.522055	0.596867	-13.118611	13.503557	0.116432	12.880644137022399	608.1029762845851	12.48617894736842	44.101260526315784
0.161576	-16.091596	215.418164	33.743921	66.585128	0.618193	12.083894	-17.248544	0.268914	13.083135114503817	634.7491435114505	12.48535	41.25130999999998
0.140396	-15.870371	241.871591	31.305031	52.826472	0.695214	38.632187	37.028979	0.594018	13.2491	679.1395237388724	12.623171428571428	44.175273214285724
0.16731	-15.826243	270.950029	31.611523	53.347374	0.609389	-9.74964	-3.163424	0.403713	12.868933986928106	629.7535712418305	12.424235135135135	42.68150270270267
0.167227	-16.114117	245.04336	32.166371	53.268072	0.593327	-16.335502	-4.227283	0.780589	12.885880735107731	637.7186970849176	12.496383105022831	45.18222602739724
0.168291	-16.089485	226.127074	32.563163	53.101707	0.601112	12.632219	-8.636747	0.29723	12.829303870967742	617.874612903226	12.523856218905474	46.50992885572141
0.162307	-16.092056	227.58848	31.500501	53.026437	0.613398	-11.208601	24.706824	0.972588	12.928336559139785	635.6645483870969	12.40035988700565	41.049363276836154
0.154311	-16.036643	204.12484	33.745325	60.270971	0.576671	-32.066943	6.895309	0.633223	13.3241	715.7728029818957	13.04810576368876	60.904225072046096
0.150928	-15.815854	246.302279	33.839035	68.415328	0.649757	20.561515	13.735817	0.43473	13.39402219387755	716.1002691326531	12.841225	50.41610000000002
0.146233	-15.994204	270.435747	28.245668	40.141335	0.641739	-36.879965	-31.3661	0.391753	13.0791	709.1430577223093	12.631612315270935	48.67631379310345
0.157467	-16.167959	253.199886	33.040056	67.042731	0.596598	-36.135679	15.02778	0.027387	13.069986046511628	612.0078209302327	12.67238888888889	47.4781111111111
0.150085	-16.084357	209.837546	33.59032	64.943961	0.612508	-17.07647	-1.953208	0.39151	13.384148678720445	708.9998303198889	12.862879591836734	51.55229346938778
0.149722	-15.915273	246.694938	32.027869	52.636918	0.638988	-23.89865	-35.087559	0.727431	13.1951	684.5525283018872	12.52524814814815	42.160960493827154
0.15506	-16.024351	292.77699	29.698191	42.499319	0.641936	36.284439	-32.512587	0.767401	13.037154667788057	719.2717300252315	12.857978787878787	58.843315151515114
0.160447	-16.152335	246.542615	31.838136	50.61707	0.635177	4.064062	-25.218748	0.503431	12.885492273402674	619.9710029717683	12.2976	37.929499999999955
0.160058	-15.89599	292.357267	32.323376	53.600671	0.63922	28.010813	17.197197	0.288513	13.047710871440897	670.8851052631579	12.830157591623037	55.81711675392672
0.158253	-16.087519	292.826066	31.612549	55.736896	0.618767	-22.208876	24.094523	0.675135	13.192932402234636	719.5250726256985	12.73911923076923	50.7436673076923
0.14827	-16.049877	214.844212	33.803588	64.750418	0.634629	-19.638687	-31.162093	0.509987	13.256894473229707	650.217124352332	12.478000584795321	38.987995906432715
0.151449	-15.938576	265.217188	31.248089	48.390535	0.641247	-38.407185	12.296107	0.887678	13.000021273031825	631.2220603015076	12.261896992481203	35.79214812030073
0.158663	-15.935525	219.91903	32.291188	51.89837	0.626963	25.960217	-6.042835	0.230938	12.960373159144893	633.9452387173397	12.633546327683616	48.50070790960451
0.148497	-16.066895	280.349655	32.994062	62.476226	0.65237	-38.407936	-10.049633	0.44152	13.161983561643835	626.6051712328771	12.282238211382115	34.157016260162614
0.151743	-15.846891	251.516126	31.758209	51.260258	0.644342	39.538564	24.484063	0.893795	13.184458348968105	703.0462532833023	13.004323744292238	61.581723287671224
0.150996	-15.844478	232.517736	33.622443	62.447639	0.64603	-7.916982	13.391747	0.543728	13.231107029876977	664.2193532513182	12.397344444444444	37.13506296296297
0.148362	-16.155289	250.193187	29.308038	44.743739	0.656602	38.603862	17.524443	0.290906	13.12309274047187	709.4742150635212	12.975766666666667	62.030433333333335
0.164985	-15.864532	218.669879	33.54716	69.244933	0.59858	3.132615	7.76558	0.504475	13.159417548746518	667.9917799442899	12.677326415094338	47.4876075471698
0.151546	-15.826759	207.019086	32.631221	55.976752	0.640469	4.567318	-25.585576	0.586001	13.111723063683305	647.4131824440623	12.422327941176471	39.12277647058823
0.166848	-16.11363	283.679042	32.246289	53.436992	0.625634	8.473533	-28.974274	0.607629	12.862841440377803	624.6816611570251	12.3767953125	40.808352343749995
0.167768	-16.12974	221.46898	32.373923	62.761438	0.576096	13.678909	-13.085486	0.389307	13.146441603053436	709.891697519084	13.033116949152541	64.16149627118646
0.15189	-15.879573	213.208169	33.28102	57.704748	0.620133	-27.584229	32.765697	0.329671	13.006610324483775	589.7112477876107	12.430149261083745	39.712379310344836
0.155226	-16.09464	289.97851	33.996776	63.280788	0.649097	-2.322648	-27.564463	0.132751	13.2421	687.9629025787967	12.526124390243902	41.35064390243903
0.14978	-15.880771	257.647403	30.858551	51.272712	0.655357	2.950402	7.651916	0.119352	13.194360572987721	703.7558281036837	12.692372727272728	48.31074545454548
0.146078	-15.98312	202.970134	31.856994	46.880759	0.637539	26.33117	20.971539	0.6118	13.210543249701313	709.5035424133816	13.014365765765767	61.558779729729764
0.152847	-16.133682	267.137102	32.730465	58.32451	0.647668	-26.141881	13.91555	0.251111	13.023651948051947	605.5306461038963	12.198939694656488	33.15782290076338
0.156223	-15.819903	215.395634	32.96986	64.965349	0.589509	-26.377801	18.905569	0.666735	13.330187112171837	712.2851980906925	12.910922299651567	54.70804425087108
0.160863	-16.089298	211.396897	32.964096	59.086531	0.600316	34.134839	-12.03602	0.702566	13.154772344689379	691.5780160320644	13.025095983935742	62.816683534136565
0.144885	-16.012906	225.9313	31.328717	54.302911	0.655393	-17.001181	18.602395	0.332623	13.176834589041096	654.2139589041099	12.3671	36.85740000000002
0.152557	-16.074712	283.246677	29.2871	42.03548	0.627076	-29.433018	11.99185	0.219167	13.026401408450704	707.2179239436622	12.687670135746608	51.83823348416291
0.154765	-16.127805	224.930222	31.953931	49.079683	0.620043	-16.800152	-18.991717	0.977118	13.068440425531914	675.1645957446809	12.573407692307693	45.65616153846152
0.156895	-16.164198	286.938883	30.225385	48.493532	0.641637	25.212966	-4.222043	0.52381	13.054794349315069	698.032982020548	12.94028556701031	61.60951649484534
0.159437	-15.98885	291.273843	31.372295	49.60149	0.636954	17.012312	-35.715865	0.161339	13.020633333333334	680.7101833333338	12.589771532846715	46.96090948905111
0.16486	-16.134477	256.525596	33.349194	61.557357	0.60009	24.861863	-1.33391	0.952615	13.143434510150044	694.2729735216243	13.038103937007874	63.87304566929129
0.158189	-16.111139	249.570005	32.532347	56.303708	0.608847	-34.946175	-25.918417	0.222929	12.87917672634271	576.8621381074173	12.403587804878049	40.51958048780485
0.151606	-15.885983	265.448254	29.73966	43.264651	0.645591	-10.548479	-38.728312	0.299888	13.06589	702.6862000000003	12.583875510204082	46.69588775510207
0.143437	-16.038421	243.036292	31.660776	58.896884	0.637726	-31.482526	-32.110968	0.180447	13.32771038961039	687.1400909090912	12.747076744186046	47.70341581395347
0.161501	-15.832613	248.024446	33.419935	68.003067	0.627879	-11.807611	38.530397	0.012472	12.968313649851632	583.4614554896147	12.17741654676259	32.76284892086332
0.151113	-15.804375	212.31818	32.276493	52.477749	0.625677	23.723793	-38.190229	0.987801	13.238785240963855	714.1888644578316	12.834442391304348	53.180120108695654
0.167831	-16.150754	290.38095	31.353671	52.001531	0.614287	-32.774149	36.609707	0.264924	12.6231	542.536180257511	12.032651724137931	32.39210965517242
0.158664	-15.862573	232.8868	29.511605	49.696479	0.63836	12.648935	36.00623	0.35503	12.893353146853146	632.3999006993009	12.447154054054053	42.96401081081079
0.14717	-16.152825	220.495993	31.2188	44.7907	0.63601	-30.1173	21.356793	0.470824	12.9436604719764	608.583796460177	12.368255172413793	39.27202068965517
0.16106	-15.985367	273.99474	33.668121	58.856737	0.619283	-26.457339	-29.34362	0.947533	13.0681	649.2506315789476	12.391081818181819	38.999914545454544
0.169097	-15.976123	261.120466	33.477095	62.956719	0.587764	2.603193	-34.830735	0.72056	13.09862992383025	686.1479880304681	12.79679406392694	53.79371187214615
0.145151	-16.151003	219.416379	32.062437	56.931236	0.61997	-32.615804	5.007367	0.293828	13.254770063694268	668.3330547770704	12.797948249027236	50.423375486381325
0.161411	-15.866808	259.786075	32.146409	63.643072	0.615476	24.922337	-2.025274	0.908891	13.212062230215828	707.7676187050364	13.033201321585903	62.333614096916335
0.166514	-15.919028	290.975083	33.798742	60.53295	0.628981	3.340491	19.531537	0.848753	12.968987096774192	630.6121075268819	12.434582269503546	41.19816312056739
0.167923	-15.852805	266.390949	33.172803	63.965747	0.590247	-26.917971	7.660669	0.748206	13.0081	634.1620038910507	12.494086425339367	42.94486651583712
0.154593	-16.160016	201.862417	32.723184	50.537991	0.640005	33.394876	-4.436081	0.994001	12.89906338028169	599.9533422535216	12.460406122448981	42.430459183673506
0.162301	-16.052342	219.258134	33.623574	64.339865	0.579707	-24.7919	1.529906	0.688652	13.177159164733178	674.9829060324826	12.782925622775801	51.56766939501777
0.162615	-16.150652	294.615121	32.81162	58.568995	0.616735	-1.756699	15.031219	0.734494	13.150102386634844	705.156659904535	12.826173170731709	54.52664780487811
0.164804	-16.192676	278.547818	32.512471	63.082886	0.576396	-27.993395	-18.139543	0.471706	13.173726589595375	703.2923560693644	12.875568646864686	56.35876996699671
0.158192	-16.049761	218.650982	33.192362	64.121259	0.623037	0.094963	-19.151977	0.240667	13.1071	639.2938500000001	12.461190909090908	40.30168787878786
0.168049	-16.179819	241.787594	32.77248	55.959309	0.603879	15.583287	7.507279	0.205884	12.897735467980295	630.3586995073892	12.602758536585366	48.50752829268292
0.150842	-16.158838	298.104944	30.856245	48.76298	0.670508	33.142676	19.590625	0.35444	13.144479446640316	704.0638023715419	12.921935227272726	58.78469204545454
0.157103	-15.978854	271.918543	29.068322	41.755941	0.652475	26.377066	-6.975555	0.162123	12.843079890310786	648.999530164534	12.634106711409396	51.374660402684604
0.161266	-16.142963	207.553765	31.635549	54.146532	0.606996	6.632332	17.85101	0.331466	12.995399589603284	654.9202927496582	12.649236150234742	49.16680000000003
0.148679	-15.946433	282.687904	33.380614	60.917863	0.659254	-31.003613	-36.58198	0.476555	13.221484070796459	655.2982548672571	12.277099999999999	33.80985999999998
0.15618	-15.952913	205.89644	30.820244	58.484839	0.58475	-36.241341	33.757745	0.353646	13.0651	640.1427365010804	12.773506557377049	52.41435540983603
0.142638	-15.948938	269.732789	30.92399	47.291077	0.697662	38.276049	15.316462	0.791773	13.188040841865757	688.5438657565419	12.74037868852459	49.77168196721309
0.147398	-15.897751	236.63046	33.549328	62.641344	0.674343	37.749337	21.025909	0.278271	13.2181	650.798417582418	12.504926086956523	40.109342608695684
0.169254	-15.857367	249.863353	32.458881	54.471245	0.626779	31.837663	21.900366	0.121376	12.71946855036855	569.7858918918921	12.296134722222222	39.14307361111113
0.161718	-16.066997	277.446793	33.549734	64.279195	0.6123	-25.819062	-22.650894	0.62277	13.11391623931624	652.1910128205128	12.487352631578947	41.451173684210545
0.164423	-16.189196	216.98479	33.832705	63.285945	0.607329	-13.374744	38.975887	0.173487	12.849836048265459	560.5716711915537	12.213479310344828	34.78642241379312
0.153431	-15.952123	250.307792	30.513208	54.343591	0.637859	35.724307	26.168965	0.461126	13.205170351758794	715.7732211055279	13.045439285714286	63.43953080357143
0.153652	-16.007685	226.315732	32.745165	65.922556	0.608959	-16.084618	-13.32683	0.313307	13.3581	715.7176988564172	12.864546721311475	52.339197950819674
0.159498	-16.095616	285.122029	31.619999	54.981025	0.630468	4.66352	7.877102	0.363994	13.114536823104693	696.9372202166069	12.779743617021277	53.10651329787235
0.152562	-16.028795	279.093288	30.076571	51.385011	0.648268	-25.368602	11.166199	0.411042	13.0841	670.2395461912483	12.399031034482759	39.496475862068955
0.1662	-15.920076	296.748513	31.658481	63.446762	0.613742	32.444558	-10.669918	0.55206	13.120480841121495	696.781072429907	12.969381690140844	61.21590281690143
0.158064	-15.86416	244.574245	29.065698	44.857088	0.626532	38.270947	-38.264722	0.805368	12.940480184331797	683.7436082949313	12.632787116564417	50.30022883435584
0.168965	-15.917628	264.625439	33.215126	59.905048	0.593126	-19.076829	-22.662754	0.638467	12.940168035943517	627.5597881899874	12.463583412322276	42.836251184834076
0.155822	-16.171987	276.818975	31.07554	50.514298	0.644668	39.74592	-28.195611	0.580955	13.080390718038528	688.285493870403	12.700685714285713	50.19711500000001
0.146266	-15.822389	223.688155	31.600812	49.950961	0.649434	29.718477	34.168961	0.570132	13.242891273584906	709.4022393867928	12.98635	59.477670000000025
0.155804	-15.946028	296.518864	29.128972	48.470718	0.646111	-21.443809	-0.404487	0.278027	13.017237134052388	678.5401232665644	12.44982	42.33017733333333
0.166791	-15.868177	299.964238	32.976558	58.623875	0.616053	-12.356508	29.211486	0.513874	12.980278474114442	644.5046553133517	12.449867441860466	42.06750581395351
0.151306	-15.93971	234.906634	31.77849	57.638833	0.652996	-8.327021	23.499974	0.574506	13.121201604278076	648.6262352941181	12.253023076923077	34.17159999999997
0.167946	-15.959084	262.424071	33.206446	58.371381	0.613304	8.556953	7.978116	0.480777	12.923906028833551	626.7572254259505	12.500720689655173	44.15823448275862
0.153853	-16.168327	207.168577	32.231959	57.017277	0.622429	-7.515336	5.163877	0.057972	13.0751	636.2183263157896	12.526172164948454	42.89642268041238
0.153422	-16.147438	265.376498	31.403469	46.602648	0.638762	-38.150519	-30.882331	0.973031	12.919775041876047	616.4392613065329	12.181517322834646	34.27474960629924
0.160923	-15.906553	261.778603	31.628513	57.253214	0.573962	-29.208469	-27.136955	0.140894	13.165418279569893	713.9183053763443	12.98501812865497	61.85864561403508
0.15095	-16.127258	228.746366	31.612932	48.926929	0.645888	18.004758	3.65465	0.114766	13.08183268698061	668.6763905817174	12.693070588235294	49.438490588235275
0.150405	-15.897019	290.419156	30.853132	44.665123	0.662492	-23.051563	-21.513217	0.592338	13.07139648241206	681.5126432160807	12.376083739837398	39.13955284552845
0.162038	-15.83141	212.193583	33.571483	67.290533	0.566682	-15.553406	3.637056	0.085071	13.309458074222668	718.9995566700105	13.073372988505747	62.48768074712641
0.153275	-16.117288	228.303536	31.836541	48.736723	0.625599	-19.723697	35.421609	0.074718	12.9461	616.3791150202978	12.442792307692308	41.75185846153846
0.169279	-15.859258	200.669586	32.92017	62.410747	0.577174	6.956651	36.148409	0.443351	13.042332643118149	665.266612667479	12.78546641221374	53.990799236641244
0.159376	-16.053285	245.398357	31.300897	59.333963	0.607752	-6.867298	39.477218	0.120531	13.179789106487148	702.332209302326	12.804404721030043	53.077722317596546
0.154166	-16.145333	241.184221	32.77089	52.574525	0.626917	32.193108	18.857344	0.020532	13.19071220472441	706.6843582677168	13.039503361344538	63.16214369747897
0.166653	-15.943164	225.56222	32.285836	52.39828	0.611421	4.291838	-33.223999	0.50564	12.800285401459854	600.9077430656936	12.263463013698631	37.74066164383564
0.166041	-15.90676	298.779758	33.3342	58.042557	0.624171	37.798088	1.699604	0.515045	12.998150736497545	652.1817667757775	12.809416062176167	55.4640445595855
0.160799	-15.883389	247.23468	33.859146	59.438485	0.594554	-34.754056	6.226896	0.465843	12.965065895249696	598.8887356881856	12.520440425531914	43.60853957446811
0.152973	-15.8192	201.62505	32.011472	59.624795	0.619651	6.874588	-28.339769	0.798885	13.283513793103449	713.5188965517244	12.867725	53.61326249999997
0.143446	-15.912702	230.978404	29.07759	42.586	0.677793	20.69646	-16.244906	0.218423	13.061083502538072	669.4985114213201	12.505595145631068	42.9363339805825
0.149408	-16.062552	203.102373	29.218878	42.885944	0.620778	-11.178626	-33.414566	0.524254	13.087531011826544	717.0305821287781	12.77422831858407	54.32191150442474
0.161053	-16.152993	247.19828	32.235841	60.247262	0.631402	-10.604814	-9.628458	0.359043	12.9411	603.2852118003029	12.168827272727272	33.27151666666664
0.158048	-16.182912	289.228168	29.912673	42.80708	0.657613	-2.739144	7.709051	0.470231	12.83293452211127	637.0728330955781	12.303608620689655	39.32034827586209
0.15914	-16.112455	237.524681	29.343229	42.037296	0.622961	-1.738585	3.89632	0.037181	12.80654020356234	652.8085267175572	12.504827748691099	47.358996335078515
0.14702	-16.083765	231.422746	33.33587	59.043891	0.634082	-12.252298	12.421005	0.225712	13.36569002770083	713.9135761772858	12.798441463414633	49.54399560975611
0.16586	-15.952737	233.663726	32.353719	63.419492	0.584737	8.307753	36.674592	0.280665	13.187924742268041	714.1186927835056	12.988279856115108	61.179344604316604
0.155958	-16.123052	225.155401	31.272941	51.557514	0.594833	-28.555325	10.010549	0.666103	13.110379609279608	691.3551086691089	12.78995409252669	53.7750615658363
0.14305	-16.199457	247.22585	29.954745	43.043082	0.673548	-17.933533	-21.373625	0.96131	13.149370125223614	696.7875688729878	12.346967924528302	37.38052075471698
0.161079	-15.96137	283.233939	33.415362	54.354086	0.637505	-13.363777	-24.454103	0.543206	12.9511	622.2835294117651	12.23475573770492	35.3185754098361
0.167513	-15.8903	222.345272	30.35916	52.221086	0.583502	-33.555411	12.783638	0.374229	12.621400578034683	556.8095086705205	12.291522222222223	40.55540577777777
0.154507	-16.09506	211.760775	32.199146	47.633392	0.63689	36.316958	2.549805	0.369202	12.93610128040973	627.3777131882205	12.641577272727272	49.145806818181796
0.159591	-15.987992	255.900761	32.623245	65.867577	0.609853	-35.714144	-5.672857	0.553243	13.021364462809919	602.726066115703	12.388793989071038	38.594517486338816
0.167172	-15.94436	289.984283	33.707843	66.488305	0.582494	-22.44052	21.600299	0.720383	13.20538431372549	707.0030196078434	12.820468821292776	53.418904182509465
0.15219	-16.074206	274.148872	33.151568	62.039103	0.66658	36.918279	-8.845229	0.009665	13.228279802955665	680.7008645320198	12.609451851851851	43.994774074074066
0.159542	-15.88694	295.394359	33.293168	65.138682	0.649196	35.529702	-1.303521	0.816543	13.169171844660195	675.9165747572816	12.762784931506848	50.615969863013696
0.167684	-15.950654	299.139561	31.110707	53.801251	0.599153	10.109105	35.390794	0.934126	13.006936763662173	701.6194222853088	12.975911764705883	64.75274705882356
0.140861	-16.141494	257.088124	30.436355	53.945692	0.672341	-27.968499	36.578335	0.203014	13.26248989169675	679.3812797833937	12.389655555555555	36.91141111111112
0.16405	-15.896012	255.20148	31.64252	54.994379	0.616852	-3.781101	35.449639	0.0868	12.92668301158301	630.7562702702708	12.449931460674158	42.6027382022472
0.166398	-15.888404	286.157401	32.329202	55.39081	0.629552	-16.275755	-11.822515	0.21501	12.7731	573.6262942050522	12.046726016260163	31.493426829268277
0.163682	-15.965166	276.428704	31.047272	58.323573	0.624916	10.285348	-29.595831	0.248176	13.032307058823529	668.8540588235294	12.585033333333334	46.28560000000002
0.163244	-15.935939	213.224082	30.979294	57.865262	0.589186	18.954056	30.344262	0.857152	13.139451910828026	715.1185621019113	13.09050350877193	67.38512280701751
0.161267	-15.800269	298.105177	32.350486	59.165857	0.604269	-18.824371	1.24649	0.046355	13.165643665436654	698.5942300123005	12.812015322580645	53.64265403225806
0.157782	-15.927937	229.941556	33.958872	60.348886	0.594853	-33.639392	-3.212561	0.242714	12.988808860759494	594.2517848101268	12.593190909090909	45.54808863636362
0.154526	-16.120695	292.565723	32.289192	61.381524	0.658386	38.643766	0.74997	0.772546	13.238175289575288	704.0421583011586	12.889766666666667	55.207100000000004
0.148707	-16.100571	267.663174	32.580755	57.983862	0.66968	5.269628	14.034591	0.143573	13.2551	692.7494635568514	12.54496440677966	41.815083050847456
0.150532	-16.083302	260.941054	33.773646	55.863026	0.654633	18.969158	3.272008	0.916746	13.24018878504673	693.8248598130846	12.866190909090909	53.81331636363638
0.1417	-15.94514	262.787323	31.4407	50.269234	0.694911	32.314704	32.712261	0.453653	13.257633333333333	698.4634000000003	12.767539999999999	49.715083999999976
0.161822	-16.167699	234.574096	30.984435	48.478807	0.61554	4.47568	-17.618148	0.556667	12.901974074074074	651.8850666666668	12.590909523809524	48.6495174603175
0.154525	-16.146473	222.998995	31.606976	58.043363	0.636215	12.58648	-12.05844	0.944746	13.129337918215613	667.4639838909542	12.672911320754716	47.70938867924529
0.159091	-15.886736	291.429723	32.183427	61.410151	0.625327	-30.150193	-15.538329	0.105247	13.001637356321838	613.5369281609196	12.386531818181819	39.021647727272736
0.144744	-15.965698	207.189669	30.260031	45.612688	0.65384	30.684759	6.884887	0.666994	13.12785197889182	683.271277044855	12.836317391304348	54.74060652173913
0.161216	-15.994415	221.298481	33.94096	59.252361	0.61791	5.334104	-20.55026	0.853834	13.03435909090909	636.5447681818183	12.509873006134969	42.85305582822087
0.155709	-15.865942	232.250486	32.800711	67.596319	0.605089	-20.902327	-10.445446	0.314971	13.299183544303798	691.6896075949369	12.789467346938775	49.90223673469391
0.145075	-15.902617	234.728728	32.64359	51.897795	0.673402	11.796302	-10.810264	0.244972	13.163847491638796	659.3468260869568	12.419208910891088	38.43343168316831
0.148236	-15.931551	277.971816	30.946291	54.787928	0.65846	-27.108573	25.119715	0.676875	13.263727177700348	708.9311324041815	12.45719022556391	39.47118796992484
0.149599	-16.062489	203.60127	32.118823	48.429171	0.651019	19.625149	-7.744335	0.194654	12.97172251655629	619.1884039735103	12.396806766917294	39.716712030075165
0.153285	-16.083577	270.808264	29.175175	42.543425	0.651955	21.501911	-27.292569	0.950935	12.994107155635064	691.1009928443654	12.717958156028368	52.78951205673757
0.15827	-15.85055	202.634189	29.59571	48.25163	0.610984	-14.774407	24.345419	0.000416	12.833515196743555	613.1173270013571	12.419742857142857	42.79535
0.164278	-15.934386	244.869128	32.899244	62.185581	0.613755	35.579543	-5.326087	0.711035	13.065539024390244	657.15056097561	12.82338	54.69218600000003
0.142814	-16.180102	234.082696	29.685312	43.221889	0.684662	32.108252	31.389225	0.304662	13.043749794801641	654.7711313269496	12.565504958677685	45.03763884297521
0.163418	-16.051556	247.898565	33.542927	68.808073	0.635581	38.128014	-4.107748	0.436461	13.027578835978836	618.6508121693123	12.4401	40.140879999999974
0.161724	-16.183512	274.176852	31.604922	56.406537	0.590448	-27.009109	-4.789264	0.16417	13.07230190023753	678.91764608076	12.778973646209385	53.716388808664256
0.161217	-16.12414	270.386274	31.958238	57.164032	0.63926	1.158104	3.648936	0.941568	12.995143115438108	642.8517593880391	12.427814285714286	40.86189999999996
0.152015	-15.870982	215.944772	32.246303	54.193096	0.620325	2.514219	-1.775864	0.05072	13.246289526184539	711.9607319201999	12.884331441048035	55.22472270742358
0.154604	-16.184277	292.284475	33.523615	55.832097	0.642136	-21.687226	37.285773	0.617118	13.1751	682.7416640625	12.49229867549669	41.30600596026489
0.167571	-15.862822	266.594448	29.96325	47.620052	0.640169	18.801886	33.238998	0.203372	12.636619846350833	574.3811933418697	12.167835042735044	36.53556837606841
0.153798	-16.083047	236.787915	29.794585	45.816149	0.631578	-21.55282	-7.157296	0.962113	12.990004907975461	666.4448788343559	12.427006432748538	41.76923333333329
0.155686	-16.159068	254.154428	32.585505	52.365583	0.624052	-7.752476	-30.438851	0.386183	13.142933333333334	692.9976666666668	12.705568085106384	49.5909234042553
0.151042	-15.80831	214.440002	31.790729	48.50215	0.641412	26.864899	39.398177	0.696589	13.064392866082603	660.938026282854	12.767909782608696	52.50815054347826
0.159543	-15.894011	207.118697	30.269991	46.614874	0.623339	16.657474	7.603157	0.158898	12.834960917941586	626.2256509040336	12.506204972375691	45.98616850828729
0.154408	-15.87748	237.810955	31.000204	45.62399	0.638164	39.381814	-11.235591	0.863488	12.999856585879874	668.111383561644	12.801366666666667	55.552479999999974
0.148849	-16.021317	223.537389	29.484831	46.903428	0.64014	-26.384672	-37.413257	0.724137	13.00767142857143	642.0827142857145	12.339505063291138	38.20760506329115
0.155597	-15.952506	284.546138	29.67074	46.334977	0.652149	-26.287042	18.142571	0.404186	12.8841	624.6800703517591	12.141701694915254	33.71849661016949
0.140061	-16.06535	216.42558	31.596939	50.32379	0.687519	32.951371	11.562413	0.209447	13.119821843003413	635.4582883959044	12.37549175257732	37.243326804123704
0.14568	-16.172473	212.791332	31.638583	46.373223	0.65714	-2.353664	8.338829	0.221341	13.0351	636.1355539568351	12.314496946564885	36.79028778625953
0.159023	-15.808056	206.011371	32.194888	58.636094	0.601099	24.509581	-2.431676	0.898198	13.207025816023739	710.170726013848	13.093694795539033	65.48054944237919
0.159053	-15.960663	200.918307	33.07903	69.825242	0.559015	-33.361974	-7.341344	0.351406	13.3281	705.0987163461539	13.098919121447029	62.76344108527131
0.150936	-15.805757	224.222127	30.851455	51.700017	0.640522	-2.814838	-12.877763	0.529434	13.142165624999999	682.6454640625004	12.584514634146343	44.83705853658538
0.147382	-15.845697	235.578548	28.094454	42.643619	0.6574	29.070147	8.115914	0.921069	13.081860869565219	704.6470036231884	12.919856613756615	60.25173386243387
0.152287	-16.170499	230.081825	33.744312	64.372197	0.647468	1.317215	38.95822	0.249043	13.178911846689896	645.2459024390245	12.343678125	35.86699531249998
0.156777	-16.045195	268.689744	31.799475	57.568594	0.655976	8.988966	-4.44342	0.302282	13.046997959183674	646.1220000000001	12.39142743362832	38.98875575221242
0.143137	-15.951027	223.040675	28.770811	44.3876	0.657883	-21.767323	3.699862	0.439906	13.083949662162162	663.8577331081085	12.360405555555555	38.21179722222223
0.147397	-16.14054	253.550766	31.799244	54.299437	0.664366	12.645695	10.98668	0.378372	13.2520200968523	703.0443656174336	12.745463636363636	49.10363636363634
0.157317	-16.028138	227.731786	32.85653	59.365242	0.613143	31.037619	33.206164	0.314013	13.23631047227926	710.3693501026693	13.07598188976378	63.8638976377953
0.147599	-16.193575	259.807376	33.752887	58.377277	0.669213	39.708978	36.065445	0.347089	13.280094949494949	691.146247474748	12.826705095541401	51.413672611464946
0.148649	-15.981072	212.826744	31.452016	58.407891	0.632576	-14.233022	-11.76662	0.485791	13.259584702093397	688.04655394525	12.6206	44.409549999999996
0.152223	-15.997907	238.014613	31.003469	46.504897	0.627968	-12.539031	-27.17956	0.38846	13.0986	693.8910000000002	12.678363959390863	49.518869543147225
0.166893	-16.013851	235.236677	31.868402	53.789386	0.583743	12.130232	-17.089255	0.670353	13.008213172541744	696.1794749536182	12.962180882352941	63.85602279411765
0.157879	-16.104906	202.267339	30.615643	50.873368	0.620482	7.951256	4.949517	0.790377	12.963439734121122	648.3579143279173	12.578798924731181	46.86569677419353
0.151306	-15.927754	257.77084	30.84247	56.86553	0.654373	26.958292	22.6015	0.729336	13.230944731977818	706.4963197781889	12.916427683615819	56.59339604519773
0.15971	-15.914026	213.970885	32.978658	64.915144	0.606905	12.413524	-24.849158	0.785895	13.23859446494465	698.9084305043053	12.88121961722488	54.63841244019135
0.159766	-15.914178	222.298293	30.728067	54.535459	0.612022	19.747718	-11.479469	0.755154	13.079430049261083	687.1827093596062	12.911654054054054	59.24124054054056
0.169475	-15.917678	207.347748	32.726039	65.580503	0.583088	16.462105	-21.260766	0.145483	13.059577488151659	662.1208483412324	12.78205358649789	53.31925443037974
0.157817	-16.161513	254.936642	33.484167	62.071742	0.626299	-25.695192	0.4172	0.002035	12.90511958041958	564.601132867133	12.2426421686747	34.941151807228884
0.145515	-15.811937	201.785722	30.337526	49.971871	0.65317	24.675864	-16.875911	0.098912	13.14700959666203	673.7500431154385	12.654829729729729	46.89865945945943
0.147249	-15.851307	276.530373	29.386992	43.489762	0.672227	4.927006	-27.191651	0.547039	13.14315876591577	716.8450107737515	12.703625862068966	49.883359482758614
0.154884	-15.825579	204.357973	31.676224	59.520754	0.632734	13.198185	-27.687414	0.5383	13.105391600633915	651.1692313787643	12.472966197183098	40.820999999999984
0.149607	-16.172364	217.785793	29.205999	43.928494	0.647908	-7.176303	-17.588185	0.592771	12.970569798657719	653.7669261744969	12.354808333333333	39.34892499999996
0.164288	-16.102908	234.284756	30.954988	59.204086	0.58978	3.552412	29.672905	0.500415	13.147551612903227	718.8846451612908	12.962512639405205	61.12612936802976
0.162992	-15.944801	233.576828	33.245256	57.678739	0.638901	39.217939	-5.194657	0.460778	12.832462637362637	576.0020000000003	12.246519642857143	36.05299642857143
0.161006	-16.032893	222.588537	32.121733	62.533603	0.57408	-32.170143	-21.81605	0.970983	13.242023875432526	714.2000968858134	12.908045337620578	56.603389067524105
0.168239	-16.194813	280.214309	32.515338	58.567692	0.598541	-35.411262	18.434443	0.976138	12.853313986013985	599.3698867132869	12.268429479768786	37.30893583815027
0.16286	-15.868997	246.645815	33.63414	62.889673	0.618625	-8.533053	-25.305225	0.447693	13.0241	624.7412403560835	12.35797012987013	37.99795389610392
0.162808	-16.009838	238.717509	33.573787	59.238821	0.586219	-31.283144	1.020333	0.543535	12.9871	618.8842494089838	12.585474045801526	46.0930061068702
0.155895	-15.93162	266.061967	32.992828	54.149814	0.645081	24.659421	-21.431165	0.066626	13.10140588235294	668.1879176470591	12.628614705882352	46.547755882352966
0.167219	-15.945202	235.023885	30.349312	50.450852	0.604074	-1.247374	-11.129598	0.911448	12.817249509803922	637.6775269607845	12.493946153846153	46.22814307692309
0.160669	-16.16132	246.403292	33.366185	56.698919	0.627846	1.901535	-31.374656	0.623355	13.0066625	637.2013437500002	12.377814285714285	39.00684285714282
0.157918	-16.095729	202.363833	32.977288	55.407964	0.594501	2.340622	39.007919	0.132283	13.191171174377224	708.209609727165	12.950179710144928	59.24805072463767
0.150752	-16.129888	290.029978	30.393804	42.06434	0.662706	-30.436627	39.107708	0.70475	12.9681	654.6773428063948	12.19753859649123	34.79144561403513
0.153686	-15.840715	293.068067	28.77726	45.326722	0.634499	-37.409421	25.576224	0.518183	12.9951	675.0265108695656	12.484536464088398	43.949573480662956
0.160678	-16.103099	277.683091	31.939718	51.2711	0.643158	5.248872	27.69223	0.065986	12.914423568575232	629.3807896138483	12.386732352941177	40.56277058823529
0.163863	-15.938789	288.057381	31.620689	50.80788	0.615292	35.906519	-27.835284	0.398163	12.995565346534654	685.0781287128716	12.82448860103627	57.21288756476687
0.151579	-16.184292	266.205863	33.01526	56.407391	0.650927	-25.509146	-3.639423	0.670822	13.122478006872853	646.0915670103095	12.2426	33.90082499999996
0.158489	-16.078614	296.022715	33.078152	54.713322	0.633783	13.225627	-18.76818	0.464552	13.153648628428927	702.0098204488783	12.879986363636364	56.538195454545445
0.16155	-16.113843	262.575368	32.303518	52.837878	0.633459	17.595025	10.476679	0.7421	12.94189808714134	636.0400308182788	12.607857575757576	47.9054690909091
0.152409	-15.869677	287.716209	30.859689	52.628505	0.657011	-24.984885	11.56976	0.941447	13.1571	694.1343732876715	12.365308333333333	37.79982083333331
0.157681	-16.047372	278.09438	32.598265	50.624142	0.639696	28.966856	34.764186	0.833299	13.050336706689537	672.0940771869642	12.87226	57.69420699999996
0.142409	-16.196546	226.44919	32.832705	50.623578	0.668593	9.903503	7.811638	0.053563	13.230305980066445	680.1171295681065	12.571513533834585	42.807366917293194
0.145281	-15.925921	262.479882	29.778269	49.447222	0.658923	-29.425815	-12.180862	0.145127	13.13532203672788	664.9458664440735	12.427363513513514	39.544283783783776
0.157716	-15.820263	264.627895	30.873436	45.610557	0.655895	33.985976	26.829176	0.162423	12.847054591321896	618.5095247225029	12.527558904109588	46.26248835616437
0.140264	-15.913553	231.904311	30.496433	43.084923	0.674207	15.16999	-2.667902	0.152662	13.224559649122806	712.6771567251465	12.804780272108843	52.219938095238085
0.158234	-16.049343	283.170299	31.737489	53.674301	0.65225	24.057758	29.863163	0.232768	13.009413725490196	651.2738039215687	12.642450993377484	48.38543642384111
0.148575	-15.887691	277.530911	31.447379	58.243427	0.68761	26.587147	33.436791	0.184847	13.204507657657658	679.0373310810812	12.57514761904762	43.210628571428565
0.157322	-16.149866	237.399907	29.21467	47.454084	0.594453	-23.640102	13.994064	0.156667	13.011430960854092	708.9647330960859	12.820209965635739	57.91215979381445
0.166718	-15.823452	248.574501	31.54062	47.868516	0.633202	22.09643	2.551475	0.296607	12.666463751584285	571.6921660329534	12.22469375	37.775028125
0.163493	-15.830774	230.595995	33.492833	66.33678	0.590768	-15.453561	-25.939784	0.171422	13.1111	646.051091334895	12.670399595141701	47.64253562753038
0.164032	-15.97036	250.08109	33.168591	56.136753	0.604061	11.500853	18.869235	0.772578	13.063761190965092	677.9387956878851	12.858578260869566	56.94675217391305
0.152892	-16.086733	262.077422	33.389681	67.876571	0.626093	-31.7223	-9.913948	0.144672	13.151356661991585	621.3109565217392	12.509166326530613	40.809320408163266
0.161198	-15.957763	272.012628	29.680608	50.397303	0.582576	-32.363662	6.707437	0.278305	12.995777083333333	704.9990833333336	12.829374760383386	58.59505750798724
0.152488	-15.830173	263.71615	32.634988	63.883664	0.623487	-26.112121	-37.909955	0.428071	13.332808571428572	708.3746285714288	12.736636945812808	47.77982955665027
0.168222	-16.136029	284.106108	31.392749	53.420933	0.597714	-29.262489	6.684398	0.149231	12.737873946360153	584.5849540229885	12.325711374407582	40.50156492890995
0.149799	-15.910351	200.256183	31.402916	44.251916	0.645222	2.649894	-30.040977	0.700774	12.94083835125448	628.3198028673838	12.285446456692913	37.00101496062989
0.159927	-15.894463	230.850855	32.515499	51.262081	0.621037	-12.226734	24.549506	0.081276	12.8441	589.0100675105488	12.283158479532164	37.551939181286585
0.166838	-15.911731	298.67487	30.67538	50.834791	0.614601	-22.345553	23.178856	0.746598	12.843478917378917	636.6583319088323	12.352048275862069	40.9074948275862
0.150459	-16.138568	234.688061	28.630255	42.234569	0.650771	33.745319	-16.097795	0.869698	12.98769841129744	680.288824360106	12.751713924050632	54.076109493670856
0.151892	-15.879772	269.332788	33.947603	63.00409	0.635223	-16.943457	-4.755601	0.401858	13.3521	713.6582478005868	12.705792307692308	46.400707692307705
0.141675	-15.965492	221.880242	32.162903	48.010757	0.668527	35.957474	-9.445524	0.503422	13.224472060857538	687.7563817427387	12.765414285714286	49.95630142857141
0.146576	-16.058829	207.51496	31.742611	51.567596	0.608558	-33.252009	34.75416	0.620143	13.247055828220859	695.0648687116567	12.873124561403507	54.417126666666654
0.166017	-15.854649	239.11407	32.764399	61.90984	0.602557	30.60603	-32.437659	0.952527	13.067090118577076	665.6148142292491	12.716051871657754	50.46577700534758
0.157813	-15.819922	236.363888	32.682498	62.952445	0.624119	26.618565	37.630257	0.931025	13.216872123893806	691.7478318584072	12.944132863849765	57.613369953051695
0.160383	-16.046714	295.989025	31.98392	54.462882	0.619411	-18.614643	1.543697	0.970767	13.140593810178817	711.5031182943607	12.710882383419689	50.35173264248704
0.160915	-15.917736	214.122824	31.626336	57.306786	0.606525	25.387155	20.260668	0.919424	13.097301219512195	681.4603841463417	12.947762551440329	60.296910288065845
0.163546	-16.148926	253.65255	30.986282	59.769905	0.585138	-33.054104	17.493493	0.240933	12.9711	631.5217663551405	12.632752014652015	48.531592307692335
0.159253	-16.017238	243.314949	33.921782	61.266488	0.575556	-35.105423	20.084793	0.60479	13.2161	688.5232624584719	12.914986850152905	56.63044801223237
0.161501	-15.935044	252.969437	29.423675	44.794179	0.633419	3.066994	24.127801	0.1657	12.786665445026177	628.8419856020946	12.375956209150328	42.30504640522875
0.16366	-16.026132	287.312337	30.947687	50.168735	0.619036	-19.127207	5.399584	0.205375	12.861200828729283	629.1312969613261	12.388905555555557	41.68989444444448
0.162705	-16.150613	293.682512	30.413064	46.020082	0.640394	8.860768	-28.963213	0.616277	12.83105731707317	640.1154136178865	12.42408347107438	43.319403305785144
0.155239	-15.887166	231.12106	32.545218	57.525931	0.611298	-37.261835	-11.025378	0.846712	13.033613590844062	615.102865522175	12.446147872340426	40.4992441489362
0.161749	-16.074997	282.129843	32.919658	56.006738	0.638271	11.328017	36.170173	0.497908	12.99613448275862	644.2137241379315	12.5511	45.08046
0.160575	-16.108144	295.307329	33.069028	57.038859	0.635593	0.62437	-0.614565	0.895431	13.097351798561151	677.972712230216	12.676621739130436	48.73391304347828
0.162372	-16.155456	267.327758	33.874195	60.565952	0.603948	35.706691	-28.954942	0.263472	13.212636786786787	715.2257665165168	12.982049771689498	60.14633698630138
0.147366	-15.972639	253.939205	31.933359	47.731361	0.676342	8.654443	-2.381661	0.992231	13.080715384615385	655.7310769230769	12.482818446601941	41.53259514563109
0.163066	-16.136774	285.874488	33.036485	55.893106	0.633473	26.589003	6.412763	0.841652	12.984694339622642	645.1061320754718	12.730407262569832	52.184860893854704
0.156164	-16.001951	241.442493	32.334668	51.663998	0.650888	14.397452	20.479247	0.416178	12.93621638591118	615.8888652373661	12.340370491803277	38.341728688524555
0.162282	-16.098611	290.349584	30.509573	46.733836	0.619865	7.647849	-28.535111	0.397904	12.955268284789645	692.4713322545849	12.787649738219896	56.83696387434556
0.151253	-15.884529	278.821938	30.455811	52.463998	0.659054	23.683284	-8.006254	0.396227	13.206929428303654	716.791339268979	12.93374596273292	58.15973043478259
0.149233	-16.095364	242.661708	32.038911	59.527463	0.654402	13.0736	-2.111263	0.840076	13.284982063882063	703.8392444717446	12.793747058823529	50.29239411764704
0.149775	-15.991476	206.739803	30.277734	48.340494	0.639323	21.243318	-34.489046	0.770493	13.094877414075286	679.5071816693946	12.596659210526315	45.89856578947363
0.159655	-16.002889	221.135819	32.764062	62.017667	0.615819	7.577046	5.563569	0.136264	13.126286629526463	662.7217827298052	12.651314285714285	47.00993571428571
0.149819	-15.934061	206.177014	33.027686	67.323503	0.645976	37.57861	-7.170657	0.732212	13.280645588235293	671.529023529412	12.690733333333332	45.796596666666645
0.159806	-16.182582	271.502974	31.10742	51.082478	0.631887	-22.604177	-33.425366	0.480916	12.8871	616.3342802450231	12.228869784172662	35.96503956834533
0.164879	-15.953048	279.677936	32.229365	57.920189	0.65196	38.021507	30.355444	0.370121	12.823590566037737	586.1321886792455	12.31682268907563	38.59885462184874
0.156781	-16.083485	266.942341	31.995221	56.246611	0.638281	37.288865	-36.14721	0.125535	13.141588954344625	687.7538512518411	12.558963636363636	43.93457045454543
0.151887	-15.907986	284.572014	32.715784	57.654906	0.675128	18.897405	10.774513	0.060146	13.164212801013942	669.956770595691	12.545799115044248	42.673827433628304
0.165733	-16.014155	299.715123	32.340338	60.59749	0.63152	-3.446011	-23.268255	0.379374	12.976319310344827	639.0833655172418	12.352528571428572	38.76218571428575
0.163783	-15.934867	251.605499	29.496165	44.995493	0.627083	6.671674	3.612418	0.157079	12.745951301115241	623.8128215613389	12.397713496932516	43.6605226993865
0.154492	-16.1626	235.599793	33.264007	56.063325	0.619443	-12.329901	19.324599	0.87336	13.234018169209431	706.7422302357838	12.744178048780489	49.7114565853659
0.147562	-16.11501	297.24328	30.652758	51.757716	0.687789	16.59187	31.098734	0.822668	13.211923401950163	708.7865092091012	12.800918897637795	52.196355118110255
0.166853	-16.061572	248.634138	32.59269	53.959969	0.603925	-5.021026	12.575263	0.774932	12.908433333333333	638.088916666667	12.50330207253886	44.925994818652875
0.143078	-16.072067	245.520295	32.71059	54.658785	0.676513	20.965918	29.884108	0.09367	13.306690604026846	700.6403758389264	12.733721212121212	47.57100757575758
0.157536	-15.945015	211.851209	31.893276	57.96376	0.587854	-24.240015	-39.170323	0.19398	13.127781514476615	668.155922048998	12.820485135135135	53.90152972972973
0.167872	-16.166604	246.158347	32.689072	68.109568	0.562633	-39.394669	-33.421241	0.945627	13.095175027995522	657.9722441209411	12.73504718309859	50.84986795774648
0.149061	-15.924551	201.48434	28.562607	40.175483	0.644269	32.520262	-10.129289	0.574146	12.927634653465347	663.735356435644	12.714355681818182	53.38256647727277
0.164766	-16.015148	268.926236	32.474924	62.865065	0.618781	35.534893	-13.964458	0.762971	13.0761317775571	666.336857994042	12.795072222222222	53.52850722222223
0.165632	-16.148185	206.80125	32.473762	60.331827	0.5532	-20.119336	-39.668332	0.110255	13.110539770554492	699.804162523901	12.99577292225201	63.22641528150134
0.150561	-16.16822	266.624919	28.8486	40.654394	0.655532	-30.375589	-29.210975	0.103486	12.8246	611.6340000000004	12.150330158730158	34.51339841269838
0.150589	-16.086033	241.601244	29.75612	50.870222	0.638989	-8.621869	-25.130156	0.302392	13.1841	711.249	12.693957142857142	48.88014571428569
0.150729	-15.913071	200.568482	33.463121	59.900989	0.572722	-37.695667	26.632954	0.103306	13.290595790458372	691.5254920486437	13.145927160493827	65.4106864197531
0.167303	-15.83398	222.891788	32.133759	64.939069	0.557585	-25.529201	27.627823	0.154524	13.08929019019019	669.1840520520522	12.878867441860464	57.26169534883723
0.159899	-16.071211	243.86252	29.766561	46.043416	0.607586	35.077472	7.004034	0.471271	12.988324839400429	713.6311113490365	13.084034707903779	71.57942371134021
0.164908	-16.166621	273.320195	33.776523	62.99657	0.608446	37.893313	13.871798	0.570244	13.139422064056939	686.5301112099647	13.010222529644269	62.35036403162061
0.151126	-16.128484	275.033849	31.954863	62.439638	0.622893	-36.994884	-32.481922	0.322	13.248212676056339	676.5259577464793	12.697054337899544	47.0405077625571
0.159044	-16.069194	279.744162	31.872785	50.454909	0.641933	5.748533	-29.733653	0.529168	12.98857625	657.3863825000003	12.47726129032258	42.91942580645156
0.155767	-15.881859	241.283948	29.761864	47.80646	0.63565	38.468432	-31.966221	0.348475	13.013157996485061	677.6549437609846	12.621325165562915	48.218984768211975
0.162688	-15.936824	216.146606	33.800006	61.114231	0.595661	29.743109	-4.904446	0.668332	13.166854735792622	690.1812881355933	13.039808812260537	63.17527701149431
0.158386	-15.962207	207.131183	32.267375	58.593516	0.568383	-37.883095	35.265836	0.850152	13.1841	693.9706286919832	12.939400291545189	58.63323644314867
0.15305	-15.879132	262.488957	32.487421	62.74055	0.610871	-34.898617	-10.671293	0.661345	13.331602063273728	712.7646808803305	12.804271428571429	50.52329428571429
0.161002	-15.86848	254.819649	31.961174	54.277321	0.619247	-19.585907	-37.732277	0.516264	12.9471	624.4922863247864	12.347137037037037	38.86270740740742
0.163874	-15.996454	237.575932	31.758225	55.588712	0.623726	26.968686	20.052172	0.242298	12.903331213872832	620.7891271676302	12.568673033707864	46.78944494382018
0.156103	-16.006628	203.551072	33.799587	57.335788	0.608976	24.230518	1.051799	0.685216	13.215730504833513	698.3349344790549	13.030187649402391	61.77321912350596
0.146724	-16.185579	201.135529	28.47712	41.281193	0.63633	-18.402356	35.237036	0.13258	12.9291	642.2757687595715	12.443547368421052	42.79476999999999
0.169133	-16.140278	280.750529	30.792234	51.483971	0.592444	-18.555415	20.141499	0.671823	12.844714412136534	655.0063944374211	12.540449344978168	48.111879475982576
0.143819	-16.161352	203.024542	30.760581	46.755389	0.655616	6.599857	-38.070903	0.285117	13.119781102362206	668.370917322835	12.36115737704918	37.63326803278689
0.152345	-15.977413	264.565795	33.281091	64.349576	0.661638	24.818772	-7.778748	0.137633	13.257825888324874	684.089791878173	12.626884482758621	44.204069827586174
0.159972	-16.126869	267.926631	32.989466	56.600533	0.617569	9.694606	7.178983	0.718289	13.162336263736265	703.4377014652017	12.931565753424659	58.70073561643836
0.150622	-15.995946	278.885428	32.631985	52.449716	0.667121	7.79317	-2.774364	0.415998	13.170119607843137	685.1994509803923	12.63294251968504	45.975107874015734
0.146826	-16.112317	229.617241	31.290989	50.174605	0.643734	-12.114117	23.470622	0.331821	13.2061	693.7740384615386	12.624804545454547	45.542111363636344
0.160117	-16.047122	233.726942	32.439978	48.599496	0.644084	37.371122	33.874658	0.436011	12.773326415094338	580.0199056603776	12.356242857142856	40.50372285714285
0.168529	-15.874865	266.261137	33.973569	62.672486	0.587531	0.351979	-6.269264	0.543816	13.117117837235229	688.3463790412491	12.837425301204819	55.27334819277106
0.156589	-15.858911	258.223366	32.447372	65.91428	0.632852	-20.628233	-2.691442	0.679682	13.20414409448819	669.9894598425199	12.397300000000001	37.70862000000003
0.167307	-15.837488	232.679071	32.556906	63.856727	0.618787	17.518661	-15.284691	0.490917	12.918394372294372	606.0566883116883	12.354786131386861	38.82629854014599
0.167981	-15.890864	220.261509	31.513675	57.574613	0.581831	6.914097	-24.196295	0.588202	13.022739274279616	685.9120597652083	12.859275097276265	58.29713035019459
0.149685	-16.122362	271.123054	31.319868	48.840671	0.644747	-28.229248	13.80495	0.415817	13.11316477093207	671.2322969984203	12.48932891566265	41.99956024096386
0.164399	-15.826721	205.013298	33.98495	66.238462	0.579309	-30.524976	-3.368823	0.716289	13.010355208333333	604.0386510416671	12.542458870967742	43.74616854838712
0.163478	-16.108507	261.716738	32.40912	65.808891	0.593473	-36.904798	14.570334	0.283109	12.933547432762836	587.1759217603912	12.467117777777778	42.00319244444446
0.146635	-16.125192	243.102243	30.300322	49.877823	0.662396	-16.422141	36.935042	0.303336	13.098972665534804	655.3529337860787	12.28404214876033	35.511917355371885
0.155548	-15.821697	226.620433	31.885673	53.60518	0.623738	-11.216695	-36.751321	0.257865	13.0501	646.3367042062416	12.492227167630057	42.41181965317918
0.143429	-16.016876	230.650688	30.894013	41.549212	0.674845	19.119878	-22.283306	0.175676	13.054448178137651	661.4831268556009	12.424554545454546	40.16108181818186
0.161025	-16.09003	236.582829	30.605121	54.552056	0.601502	20.501952	-18.751056	0.059601	13.130527289048475	719.9875098743267	13.047584126984127	65.6601777777778
0.157973	-16.07393	268.744547	32.283813	55.415211	0.643156	35.174553	2.876992	0.353598	13.059781481481481	660.1986370370373	12.773147337278106	52.805660946745554
0.154233	-15.960719	212.747097	33.432627	59.340468	0.582797	-25.566532	-13.815181	0.135274	13.2771	701.85513836478	13.030874480712166	60.7562872403561
0.161896	-15.998506	214.694585	29.962726	51.04119	0.613974	26.781025	12.591321	0.390904	12.912538559322034	649.3176546610173	12.74325207373272	54.45969262672814
0.157314	-16.059576	260.143991	31.799332	51.1843	0.630323	-8.042503	-1.769879	0.846513	13.074013698630136	681.8402520547947	12.60646046511628	46.81374651162788
0.145847	-16.109475	240.250488	31.827162	60.482944	0.656761	-20.623375	-5.242021	0.14608	13.192432236842105	641.0515921052635	12.330831343283583	35.35786268656716
0.1549	-16.17766	263.948277	32.311694	48.049649	0.653772	9.907056	-9.013209	0.425496	12.981570906630582	644.5375087956702	12.493303125	43.32320781250002
0.163262	-15.806914	273.923793	31.54501	55.440852	0.63596	24.387607	38.353403	0.918567	12.940663840653727	635.4163697650665	12.642413253012048	49.26905542168678
0.158577	-16.123577	232.289498	32.280002	61.270507	0.618349	-16.652142	-12.131089	0.798322	13.1141	657.139136150235	12.462710169491526	40.72547005649717
0.159931	-15.848244	218.841614	29.620569	47.740822	0.631871	12.848669	-23.478467	0.330772	12.818107320644216	616.8956530014644	12.330766666666666	39.91486666666666
0.161049	-15.82634	262.983357	29.649881	53.295628	0.6136	9.973786	-11.167329	0.323466	13.097303801478352	716.5346420274551	12.947001287553649	61.53735622317598
0.153012	-15.807101	233.241185	28.464123	40.495713	0.63188	2.568325	2.52957	0.566903	12.974346041412911	708.632260657735	12.776472549019607	56.48203921568626


==> anc/Fig6/Fig6_posterior_Astro+CEFT.out <==
#n_sat(fm^-3) E_sat(MeV) K_sat(MeV) E_sym(MeV) L_sym(MeV) m*/m U_sigma U_cascade Y_param Radius(1.4Msol)  tidal deformability(1.4Msol)  Radius(2Msol) tidal deformability(2Msol)
0.158107	-15.86095	270.470636	31.033339	57.843152	0.627461	11.51745	29.899856	0.322937	13.202400109529025	718.7918378970429	12.93131153846154	58.285611538461495
0.147897	-16.118674	231.598853	29.310103	40.879973	0.651473	37.510842	-13.255351	0.069576	13.046067515364355	696.0683204565412	12.84556511627907	57.350119767441875
0.167904	-15.869102	259.058906	30.570429	53.089369	0.584089	37.697193	-5.534328	0.79281	12.988977617801048	710.9741603403144	13.126777419354838	73.83267741935488
0.156192	-16.014521	213.231519	33.78553	60.434636	0.59183	-38.649298	15.398855	0.319514	12.943069866071427	573.3865647321429	12.581717529880477	45.32667649402387
0.161094	-15.97687	243.573427	29.796564	45.78967	0.618718	-7.488514	13.399584	0.878778	12.873305333333333	659.9805173333335	12.511127027027026	46.47185405405405
0.142837	-16.03371	280.77635	30.825206	55.121153	0.651886	-36.784724	-33.495708	0.073809	13.315824569640062	702.3580046948357	12.714288481675393	47.13858743455496
0.162186	-15.894958	224.8063	31.67011	60.429351	0.579302	-30.791124	25.937949	0.874721	13.1301	681.9978181818184	12.771513194444445	52.30465659722219
0.159821	-15.844445	224.598443	33.253449	58.023986	0.628665	4.678935	9.014762	0.614371	12.994357234726689	622.3980401929263	12.367467346938774	38.58333333333329
0.160684	-15.854289	258.237045	30.60746	51.573348	0.605418	-32.528423	6.007612	0.096393	12.8371	600.4812988505751	12.436957777777776	43.03239511111109
0.147242	-16.07022	211.876945	29.439144	44.659415	0.656033	29.871377	-36.897642	0.387672	13.014663909774436	657.3075263157896	12.288733027522936	36.63648256880732
0.164909	-15.933629	272.381523	30.436635	46.855328	0.619774	-15.80177	7.152119	0.72838	12.786940682788051	627.2737311522052	12.304575308641976	39.99962716049383
0.156844	-15.979076	243.925409	30.967084	53.824706	0.615902	-8.994815	-20.159751	0.094597	13.129252477763659	693.3787966963152	12.745212612612614	51.50481081081078
0.152453	-15.801872	265.495146	32.949596	56.396494	0.637428	-22.816503	-18.245039	0.248817	13.138648435171385	652.078755588674	12.491617647058824	41.16164588235292
0.147003	-15.871802	201.771255	30.273521	42.753168	0.634922	-5.925481	-28.577441	0.461034	13.09240139103555	692.8026816074193	12.663678947368421	49.00703789473685
0.160841	-16.081482	220.709168	31.42407	57.55746	0.605567	34.014587	33.970912	0.643212	13.12180610687023	693.3007519083974	13.029419391634981	63.997932319391644
0.15756	-16.116348	248.200048	32.245381	51.414173	0.626214	-22.945965	3.358728	0.337125	12.8911	598.4687655571639	12.279040119760479	37.020042514970086
0.150491	-16.054837	206.664416	32.630672	59.700504	0.621128	-8.463989	0.228467	0.246586	13.2751	691.3415329428991	12.75536605504587	49.0162348623853
0.165536	-15.932834	291.691754	32.20311	50.592555	0.635413	-6.537266	-4.916857	0.543792	12.809831811697576	607.2051554921544	12.19388048780488	35.680248780487815
0.149021	-16.062963	248.525331	32.166739	49.054774	0.641559	-10.451065	13.871121	0.100713	13.179160563380282	692.0928985915496	12.67601256830601	47.81757431693991
0.160735	-15.838212	230.739756	32.655848	57.674509	0.611187	10.068638	17.287296	0.066542	13.10304859241126	673.635922888617	12.75857465437788	51.83512442396317
0.168571	-16.056371	276.026868	31.148177	61.728451	0.580483	-19.581559	25.046219	0.671473	13.089622262334537	700.5717220216607	12.784583146067416	54.21342397003744
0.15614	-16.124186	226.891076	32.293304	59.400826	0.578511	-34.994685	38.138669	0.032849	13.143529158110884	664.5475441478442	12.933789655172413	58.252609482758594
0.156571	-16.027163	290.81661	29.675756	46.20654	0.62941	-24.110308	18.592205	0.073613	12.981122630834511	675.6154922206508	12.565532989690722	47.06971030927833
0.15733	-15.900406	255.952791	32.522249	50.814028	0.63679	39.721899	-20.477285	0.139157	13.030848663101603	660.1826791443855	12.664975816993463	49.03830849673202
0.167837	-15.971897	276.313305	30.452149	53.312014	0.605618	14.741897	36.13274	0.044908	12.924140941658138	669.895972364381	12.780610917030568	56.55703144104804
0.158823	-16.075733	298.70092	31.359239	50.213895	0.666296	21.430764	29.433881	0.702516	12.895907228915663	624.7013765060245	12.470293277310924	43.43666302521008
0.162725	-15.850686	208.275065	33.038881	67.492223	0.599664	1.576792	35.902252	0.692579	13.192813068181819	680.9048096590913	12.730915668202766	49.23313502304148
0.161007	-15.865192	266.523966	30.403479	53.942888	0.615666	-3.092085	-32.364848	0.423185	13.089836972704715	702.6529652605462	12.751006735751295	52.68420880829017
0.152032	-16.169512	260.592367	32.139095	51.108197	0.643492	-15.237473	-31.211163	0.006124	13.0631	647.9490351906162	12.457206666666666	41.09394466666665
0.163863	-16.116058	218.602848	30.6409	52.529897	0.623783	13.09788	18.549506	0.134064	12.79622573964497	597.8766834319529	12.300477483443709	38.884213245033074
0.167505	-16.004107	223.435425	32.270668	56.687124	0.584727	-18.453884	-38.361955	0.257603	12.850401974448316	604.805274099884	12.478997435897435	44.33046666666669
0.149092	-16.099003	298.72939	30.918657	51.012979	0.679279	38.540251	37.104939	0.014854	13.196066907962772	709.3387425025854	12.905973493975903	57.056750602409664
0.151429	-15.989392	263.356518	32.77256	56.699459	0.652051	15.570025	-19.521211	0.105399	13.248685336538461	703.5426069711539	12.752894326241135	49.444263829787225
0.152042	-16.163086	218.544257	29.876736	44.926226	0.629526	32.885338	22.387215	0.652616	13.065980813953487	701.5678372093028	12.999965546218487	64.40913193277308
0.168405	-15.82342	281.077583	30.369207	55.550333	0.616971	21.705589	-12.763291	0.001273	12.893649854791867	645.7114840271058	12.658356983240223	51.188170391061426
0.146517	-16.127059	202.204256	33.457346	55.546602	0.653662	20.060687	38.345181	0.601302	13.142744042232277	641.8675475113124	12.532869230769231	41.93740769230772
0.149323	-15.952744	253.863263	33.946173	62.705868	0.626796	-28.435436	12.901518	0.205083	13.269843801652893	664.2080330578516	12.693488888888888	46.14189444444443
0.147853	-15.884562	234.821753	30.999557	48.556616	0.64653	33.508307	27.1622	0.709392	13.22468	719.2656360000005	13.056320183486239	63.58058440366969
0.169065	-16.068531	232.643854	33.567624	62.203207	0.555642	-7.261956	-34.619418	0.005944	13.138209195402299	709.5972931034488	13.02186023391813	64.05291812865492
0.143386	-15.856568	216.836965	29.610065	42.212902	0.649134	-11.977559	31.264141	0.005857	13.1201	688.3587349926796	12.610320994475138	46.43404033149173
0.169282	-15.968857	289.496966	30.266121	53.529295	0.585364	36.976759	20.00463	0.37343	12.981727490039841	716.8275019920319	13.142753614457831	75.29652409638555
0.160854	-16.103641	287.407555	31.528513	54.519156	0.616773	-39.555459	-14.534435	0.418348	12.830649857549858	581.0938760683762	12.2671	37.1589
0.145245	-15.965687	211.338366	29.345427	43.333945	0.606945	-38.992347	10.768287	0.577362	13.125367065868263	705.1873329341319	12.885743835616438	58.087109589041084
0.140903	-15.933499	220.954193	30.230538	47.417586	0.642701	-33.770142	5.8202	0.38561	13.152845937961596	654.7651255539145	12.590705263157895	44.39388631578946
0.160292	-15.972099	299.895209	29.253893	46.173993	0.640559	-1.346183	-20.54465	0.254664	12.927348382923673	677.0224799482536	12.591632467532467	48.88889870129866
0.16769	-16.009211	216.133727	32.135771	59.665179	0.568235	-7.911469	31.789315	0.984509	13.119471244635193	716.0997553648073	12.947483333333333	61.11525300000001
0.155258	-16.015454	281.776447	31.249128	55.474728	0.644308	1.05031	-17.503084	0.127331	13.177454497354498	704.3514126984127	12.712986075949367	49.45247088607596
0.163462	-16.123865	213.132691	32.478578	55.019482	0.586919	-27.655364	-0.955927	0.721693	12.891124771838331	609.6748370273797	12.489917073170732	44.1598048780488
0.165434	-16.017756	276.207489	33.819951	67.247701	0.626601	-3.247223	-31.633833	0.438545	13.0381	631.5419689703809	12.248795652173913	34.68710869565219
0.149163	-15.836821	264.649557	28.652735	46.310182	0.651756	-25.547243	-24.410666	0.272936	13.0741	680.2839269480522	12.448619480519481	41.48956168831167
0.16703	-16.06242	230.671887	33.897249	64.065541	0.573002	-20.728291	25.357103	0.942453	13.147804784130688	686.7378354725793	12.787627272727272	52.65332909090908
0.166591	-15.934697	256.484534	33.917315	66.676985	0.604405	-31.370576	-34.23272	0.116172	12.733700775193798	518.1328010335919	12.120372727272727	32.736336363636376
0.14369	-16.078494	230.078446	31.56082	50.051758	0.640523	-31.629002	29.053425	0.321692	13.133160382916053	642.5124874815909	12.547703174603173	42.91916031746031
0.147944	-15.937735	244.027814	28.546856	42.187062	0.637546	-23.897445	-38.84193	0.386847	13.091869461077845	710.0483952095811	12.646020634920635	48.92905555555556
0.167508	-16.03918	283.278006	30.828645	45.889063	0.645483	33.637198	13.401148	0.705244	12.617984281581485	570.0549431051109	12.294753543307086	40.772124409448836
0.161007	-16.049563	260.664843	32.003899	50.003778	0.632596	7.420358	-21.625233	0.600975	12.92174482306684	638.9106854521629	12.486813286713286	43.972892307692334
0.164644	-15.87481	209.505566	30.685042	61.280854	0.550621	-35.07038	6.005927	0.127325	13.034960356138708	671.1952305529526	12.929089795918367	60.97497244897958
0.149022	-16.074975	279.500284	33.126797	55.92506	0.665046	31.553934	11.052027	0.940635	13.293553488372092	715.7272596899227	12.981020000000001	58.28762800000003
0.154372	-15.8303	280.115919	31.310704	47.591994	0.652516	-14.937514	-29.952212	0.331692	12.999980434782609	652.2120869565222	12.329193220338983	38.06170508474574
0.162707	-15.98343	220.22967	33.857175	56.219519	0.608814	-11.553785	36.945212	0.515305	12.9101	600.2364085365856	12.336022651933702	38.472438674033164
0.167813	-15.838143	245.716754	31.961053	62.930764	0.581788	-9.533515	32.358212	0.552173	13.115090751445086	693.6041745664745	12.805306106870228	54.22471374045802
0.158275	-15.941172	259.734287	33.017089	64.945753	0.656712	32.029559	31.188718	0.654271	13.05878493150685	626.6016301369867	12.444478151260505	40.01292521008401
0.162458	-16.141986	274.549006	29.921267	48.834085	0.598626	-27.451692	14.956777	0.4937	12.919235483870969	673.9436129032262	12.619241129032257	50.35973669354839
0.169978	-16.011132	290.572188	32.815723	58.356828	0.608579	-1.778533	10.243471	0.188114	12.903088847583643	629.1821412639408	12.471407692307691	43.66306153846153
0.161105	-15.973335	211.723822	31.049886	51.74024	0.619367	-6.827623	5.921055	0.553966	12.847398387096774	604.339483870968	12.259396296296297	37.14704074074075
0.152091	-15.863631	296.112291	33.323027	62.218424	0.663159	-13.366154	-6.584783	0.891306	13.323987147335423	719.1061410658309	12.521296428571429	40.56834642857141
0.151836	-16.139885	284.265916	32.002663	51.33585	0.626345	-36.784002	21.982281	0.536217	13.146361695906434	679.6882324561408	12.633142253521127	46.67452676056337
0.162087	-16.054619	282.91506	30.397163	51.506826	0.634728	28.532885	27.1057	0.395005	12.948165476190477	659.501869047619	12.778535897435898	55.50871794871798
0.156858	-16.17306	211.332878	32.549358	52.85335	0.614949	13.994812	38.47239	0.920521	13.096405194805195	679.1242792207793	12.858440909090909	56.19179409090912
0.155059	-16.129656	222.373234	32.222212	48.777011	0.639616	11.431135	-21.659899	0.10747	12.939863803680982	625.131147239264	12.384350000000001	39.9672
0.150152	-15.924722	270.226138	28.977104	40.800591	0.66336	38.526347	6.436997	0.76084	13.019171495766697	695.2433414863598	12.900012087912089	60.578870329670316
0.156516	-15.971314	245.572107	31.049702	53.946216	0.646488	18.57936	7.019595	0.09678	13.007301646090536	643.7161604938273	12.529272413793104	44.123303448275855
0.150992	-16.121589	256.125089	29.745696	49.048484	0.655148	9.186613	13.379802	0.757876	13.116863736263735	695.6979752747255	12.756329299363058	51.95696305732488
0.16262	-15.880153	216.274368	33.631613	59.009876	0.618167	-2.587538	-12.321792	0.576097	12.9281	599.9158442622954	12.260197402597402	35.886670129870176
0.155933	-16.137665	278.07087	32.945352	67.673427	0.655831	-3.112664	0.766182	0.119108	13.188598442367601	661.4012616822431	12.298035185185185	34.77608240740741
0.165962	-15.983108	261.396333	33.929859	57.297745	0.629739	-4.076182	-8.340177	0.553108	12.835402400000001	583.3024928000002	12.073755172413794	31.578599999999984
0.14539	-16.033657	243.642232	31.75291	54.883526	0.625758	-30.888741	36.038258	0.196255	13.314418548387096	704.9045645161291	12.861083870967741	52.80202943548389
0.154263	-15.860987	280.935319	32.550895	60.051209	0.650045	39.430768	6.077442	0.949492	13.257608644222021	709.8145086442225	12.98152780748663	58.996664705882395
0.163003	-15.938338	296.730826	29.671587	48.029346	0.638526	-16.882808	8.887228	0.585036	12.828775799086758	631.5414429223747	12.22363488372093	36.917860465116306
0.164915	-15.897756	255.189474	33.859987	62.834071	0.611786	-5.79329	9.588624	0.77787	13.06641616595136	651.1144406294709	12.511448571428572	42.81415885714288
0.148774	-16.12901	217.836009	31.555621	53.133068	0.639383	14.154929	19.390087	0.36902	13.236608403361345	706.8309957983195	12.865678124999999	54.32609218749996
0.168952	-16.183528	291.623815	31.116624	57.591201	0.60897	16.433294	36.629541	0.423722	12.956553435114504	665.4181099236645	12.78410462962963	55.755017129629636
0.164585	-16.114435	275.815273	31.494415	60.314681	0.618304	16.867684	3.343417	0.740186	13.064061904761903	677.1646158730161	12.829499014778325	55.60722610837439
0.145079	-15.994648	204.257707	32.175014	62.375926	0.618849	-19.204061	24.993813	0.065712	13.410419803198032	712.8467207872081	12.94785478927203	54.540738697318
0.163491	-15.910764	252.374671	29.437444	43.740181	0.626565	39.935831	-19.331528	0.794979	12.74223036437247	631.2928194331987	12.554615527950311	49.714606832298145
0.159593	-16.130364	248.775459	32.11225	61.231732	0.616282	-6.145792	-17.098628	0.480371	13.172326315789475	689.9088684210528	12.682902030456852	48.10623654822332
0.154792	-15.874753	204.381752	30.299511	50.709624	0.629049	34.703583	-21.87127	0.730901	13.022887842669846	660.1311513706797	12.68666395348837	50.046446511627884
0.14397	-16.16072	204.063394	28.205593	40.217544	0.656856	11.557551	-9.847516	0.88326	13.029208808290155	681.8992538860108	12.649648387096773	49.17249935483873
0.165733	-16.078496	288.085557	31.644008	53.960744	0.631364	-18.770475	37.552568	0.089968	12.7391	567.9773059701494	12.026059349593496	31.276275609756084
0.155813	-15.806765	282.256586	31.618364	49.707257	0.670489	25.963931	39.538531	0.895963	12.933639256198347	625.3051466942152	12.492259663865546	43.581474789915966
0.161825	-16.18651	212.027398	31.318327	58.700649	0.597248	7.336235	36.077878	0.148291	13.122867058823529	693.8351964705884	12.85811204819277	56.22790722891566
0.169211	-16.101667	270.87357	30.945196	58.061523	0.600962	24.946509	35.281341	0.624885	12.96617658643326	668.4987461706787	12.88093950617284	59.99130370370366
0.158996	-16.000909	244.865591	29.600308	49.74409	0.603971	-16.117236	-31.486001	0.128908	13.027075278121139	695.0328059332509	12.746071544715447	53.80207113821141
0.152099	-16.010268	277.197619	29.367533	41.989382	0.650997	-29.966708	-22.385046	0.943742	12.9711	671.3165876288663	12.304239705882352	38.23001470588231
0.156451	-15.899897	238.982376	30.77717	48.655693	0.626559	25.563081	-8.238805	0.751336	13.053277405119152	688.1025948808475	12.928604761904761	60.71466380952379
0.165199	-15.883099	234.753294	33.146287	63.747888	0.57134	-37.28486	9.478803	0.34261	12.934893836344315	595.1334973432522	12.622342105263158	47.6913252631579
0.15896	-16.163035	223.791414	32.808032	52.23315	0.634192	35.774521	12.977271	0.767168	12.901193023255814	609.0378449612404	12.560041176470587	46.17606705882352
0.161162	-16.173137	249.945317	30.287628	48.800659	0.602514	22.532498	-10.640196	0.983611	13.037770160726764	719.878071278826	13.103337037037038	71.28723185185186
0.157643	-16.167881	241.668112	29.224231	48.286338	0.608653	-18.458327	-5.667869	0.00434	12.98308356510746	679.8053678887487	12.67735	51.458439999999996
0.16051	-16.181174	289.393969	33.843038	63.444255	0.607348	-25.46489	-2.474436	0.017625	13.091386438529785	640.8386223067179	12.630737554585153	46.42537336244541
0.160252	-16.105935	288.064501	29.500294	49.688019	0.631913	-11.237292	20.72918	0.939164	13.002215384615385	690.239605769231	12.598165476190475	48.06987202380953
0.157595	-15.807326	273.861697	32.057192	49.13492	0.642743	8.675997	36.783741	0.258418	13.008204218362284	661.5334094292807	12.616124844720497	47.75498447204968
0.160636	-16.188198	231.58418	29.910273	46.184899	0.637875	23.115233	-14.70201	0.440532	12.756814456391876	602.7248160095581	12.34506875	40.948987499999994
0.159634	-16.147147	247.398669	33.886798	62.082603	0.634493	9.041763	3.902111	0.579909	13.076677677224737	641.2411085972853	12.472183333333334	41.00154444444442
0.163429	-16.10521	245.737657	33.274106	66.636082	0.626742	20.696814	-13.111584	0.091397	13.05436404494382	635.6608483146069	12.481635211267605	41.53634507042252
0.151737	-16.109172	210.635943	31.20185	58.054774	0.595062	-28.604974	-7.889109	0.410628	13.2881	713.1640162412997	12.958303278688524	57.69216786885243
0.162699	-16.178858	284.104767	31.277795	54.011603	0.622905	19.521086	0.296332	0.952731	13.030096006389776	681.9270343450482	12.900030232558139	59.77155488372095
0.165796	-16.176634	251.304288	33.87023	67.136619	0.596055	-13.420581	-37.225441	0.195824	13.0611	635.1823308823533	12.55622077294686	44.11165748792268
0.159863	-15.941277	209.112495	31.048384	56.442245	0.609518	33.95867	-26.726389	0.157819	13.08709687825182	680.102803329865	12.801477450980393	53.99458333333337
0.150949	-15.879041	273.780767	31.666867	48.813992	0.657213	-8.826696	28.183976	0.1136	13.109035916542474	676.126412816692	12.502617985611511	42.4515784172662
0.157388	-16.102415	255.941069	32.538296	52.80511	0.639474	19.114973	-5.936179	0.833826	13.031987567567567	654.1329859459463	12.70294375	50.317556249999974
0.158635	-15.856247	244.534925	30.432083	49.938802	0.616764	-12.879461	25.495007	0.002737	12.970912987012987	655.0023363636368	12.56829806763285	46.72685797101451
0.156356	-15.931318	244.548401	32.825997	64.917243	0.635525	32.439391	-19.750748	0.367611	13.233698574821853	687.8075843230406	12.730402631578947	48.421401315789495
0.166349	-16.128782	211.965003	33.35955	66.399571	0.598862	8.579416	-25.185348	0.938685	13.069559422283357	649.623009628611	12.632706382978723	46.87929202127658
0.155842	-15.969339	245.267397	33.933246	63.965607	0.599719	-29.897937	-5.043661	0.373529	13.220681595092024	664.9874503067489	12.769274904942966	49.85655513307982
0.160579	-15.866826	298.22314	29.466216	42.355881	0.663152	20.382302	14.173473	0.375472	12.743005882352941	614.7952470588237	12.415293548387098	43.966841935483885
0.14634	-16.044111	253.172954	28.93378	43.427673	0.647283	-26.211878	-27.253178	0.419852	13.1311	705.8403116057236	12.588712359550563	45.976041011235935
0.157767	-16.077866	253.500925	30.673494	53.222567	0.637415	27.695495	-1.832656	0.828002	13.036232129277566	667.0844496197719	12.802453932584271	54.7777275280899
0.158594	-16.070262	204.424757	33.058319	60.453181	0.591325	-28.809134	7.442389	0.796356	13.0981	642.8552970027251	12.638598054474707	46.69450233463033
0.160902	-16.054107	299.617832	32.112163	64.72471	0.638241	-11.126726	-2.813826	0.361847	13.1351	673.3068125000002	12.433471428571428	39.78055428571426
0.153244	-16.16571	207.746843	29.210023	42.784124	0.626885	-6.894489	-12.409499	0.366986	12.912242857142857	659.5481428571429	12.503613089005235	45.553041884816764
0.157214	-15.991308	274.855825	31.704949	59.943915	0.62949	-38.817645	8.7368	0.302448	12.87796036036036	565.8052612612615	12.18028309859155	33.64871549295776
0.144813	-16.054847	202.016998	30.184211	49.999501	0.643403	26.271575	38.854341	0.197559	13.25669659781288	719.0525528554074	12.992687677725119	59.77222227488149
0.161786	-15.877241	200.160817	32.44478	60.686916	0.599804	23.946921	-37.476736	0.213744	13.125160957910014	676.952789550073	12.720261764705882	49.9602794117647
0.15348	-15.826113	238.655569	32.750223	60.107027	0.621999	-38.52295	22.672637	0.332989	12.90979918699187	556.2836951219514	12.306449112426035	36.52594615384618
0.161549	-16.036303	231.938568	33.875143	64.824375	0.62641	17.574854	-8.361383	0.527932	13.0617446991404	632.5155702005734	12.513333333333334	42.36819933333336
0.156139	-15.956219	245.742638	31.091889	52.499272	0.604064	-31.177482	37.460906	0.181066	13.0181	645.5574188351924	12.657508560311284	49.00777665369651
0.164705	-15.932698	217.258847	29.887743	53.466309	0.606052	37.893155	-5.98269	0.842583	12.915735014836795	652.4608456973294	12.818117699115044	57.8088495575221
0.157471	-16.145904	219.055782	31.785701	48.532616	0.646907	30.256618	27.775444	0.292779	12.786679545454545	579.9470340909095	12.2760296875	37.741977343750015
0.168714	-16.034644	205.798002	31.692605	60.161963	0.585855	38.889494	-20.216025	0.241915	12.989536241610738	660.0327372962608	12.8406625	57.22538750000001
0.149604	-15.88649	224.789851	29.177604	43.6029	0.629655	-19.494401	6.854235	0.302485	13.045383497884343	685.1644062059243	12.617616908212561	48.07271932367149
0.142644	-15.9749	225.108429	29.398972	41.330773	0.668446	8.163443	-24.376244	0.581844	13.114231805157592	693.3232979942695	12.590067213114754	45.588993442622964
0.164469	-15.88857	228.396413	32.636093	59.097059	0.564302	-30.086474	27.106084	0.054053	12.994678421578422	642.4816623376624	12.811911764705881	55.61723764705884
0.147886	-16.117531	210.44307	33.029521	52.446337	0.663264	27.543466	-0.442419	0.552843	13.004653429027114	607.1135231259972	12.3361990990991	37.054351351351364
0.15769	-16.001066	219.850289	33.79886	63.06244	0.63646	36.079534	-24.325282	0.981556	13.057323448275863	622.6371862068967	12.353862711864407	37.143739830508494
0.158967	-15.832474	213.539138	30.749106	50.64896	0.61269	-1.052967	-20.124664	0.590203	13.003428275862069	668.1695958620692	12.637246341463415	48.96948585365853
0.155948	-15.843587	294.193223	29.416974	47.913047	0.630526	-25.764306	3.167028	0.144489	13.037885714285714	688.1262500000001	12.602202040816326	47.69481224489791
0.145247	-15.906497	208.470898	30.514848	50.884786	0.648559	7.594403	-11.288049	0.333135	13.235408176100629	704.327534591195	12.740396511627907	49.360627325581355
0.161538	-16.072039	229.557247	33.098454	54.561948	0.599583	-13.846546	21.98507	0.764154	13.051192715231789	666.147450331126	12.641580176211454	48.24812070484581
0.15654	-16.143481	255.716211	33.519233	62.165286	0.625169	-38.265868	1.509409	0.034413	12.76562537722908	515.1609026063101	12.140301342281878	32.779857718120816
0.167319	-16.029224	245.580418	30.743283	51.029922	0.588469	22.582597	-30.272227	0.30873	12.92423101604278	689.9823602941179	12.885238775510205	62.07492938775514
0.169994	-16.064126	294.184195	32.103139	58.513301	0.581906	7.107844	-29.899515	0.007426	13.067761386138613	711.6633168316837	12.96306183206107	62.957574809160334
0.145717	-15.915566	206.703137	29.656743	48.382177	0.66601	26.649197	26.009078	0.643121	13.020872382397572	635.667770864947	12.470764062499999	41.70374921874995
0.167878	-16.001778	286.978082	31.855414	58.365591	0.591855	-23.308469	-29.395578	0.443191	12.966611949685536	650.8116603773586	12.577984615384615	47.0955846153846
0.155273	-16.099889	272.58669	31.80545	49.508177	0.638401	-9.358398	-36.123246	0.343062	13.076387729196052	680.0570423131174	12.537380821917807	44.25329589041095
0.163163	-16.028167	248.889534	32.132909	56.557259	0.627488	23.54534	36.228268	0.734022	12.94322770809578	628.7941106043334	12.60774534883721	47.694493023255845
0.150779	-16.0436	294.751522	32.920564	66.742415	0.630044	-38.625153	-1.373762	0.348687	13.31332882615156	685.0018543833581	12.673880612244897	45.325430102040826
0.155841	-16.031898	296.606962	33.131385	67.040773	0.623762	-35.79907	-16.302443	0.38686	13.19942892804699	657.2757650513951	12.546336842105262	42.20285263157892
0.150613	-15.859285	218.341168	31.86528	58.003559	0.593927	-32.559482	-33.732961	0.428673	13.3241	717.3317846506302	13.00785	59.199049999999986
0.166385	-16.157437	253.586255	33.427445	59.539427	0.625954	-0.620651	4.32089	0.521753	12.859671653543307	590.6313212598426	12.141433333333334	33.21615555555555
0.163763	-16.068645	289.549941	32.045359	62.861804	0.589066	-32.082522	12.942984	0.906994	13.202694033722437	715.0522944228279	12.791753846153846	52.613016153846175
0.15338	-16.103078	244.937124	30.52461	45.370076	0.613427	-37.944201	1.004377	0.460845	12.8971	623.8108145695367	12.511639170506912	45.2716207373272
0.140373	-15.820095	234.024437	30.561075	48.298456	0.677706	-14.850688	-11.968875	0.995033	13.2671	705.2290759493673	12.356550980392157	36.207174509803934
0.166577	-16.022865	260.376078	30.433969	56.016705	0.564972	-25.201982	-22.123881	0.422598	13.034076164680389	717.245288190683	12.905129585798816	61.545917455621286
0.16671	-16.199578	252.766237	31.331468	53.014846	0.602613	1.184993	36.308835	0.920994	12.925390322580645	661.2488387096773	12.668663380281691	51.481284507042204
0.152998	-16.044789	259.561822	32.973767	57.159518	0.660165	23.459842	30.982397	0.848476	13.123082565379827	656.1275666251557	12.64202700729927	46.37440364963506
0.148483	-15.931489	201.265498	28.956982	43.263388	0.634227	-17.051581	7.463009	0.756061	12.996385234899329	663.3868657718126	12.459874725274725	42.70861428571428
0.165809	-16.105916	237.72231	31.702813	58.004059	0.616976	31.328534	13.101061	0.53798	12.913550331125828	624.729033112583	12.644664766839378	49.596345595854906
0.157101	-15.988587	239.498025	33.210049	64.583825	0.640094	-1.989963	9.985459	0.293445	13.0931	630.2813859060404	12.272596062992125	34.685930708661424
0.158354	-16.122277	278.820918	33.918025	64.849133	0.648708	38.745921	5.093181	0.644156	13.158348803827751	663.7070574162681	12.730133333333333	49.22618733333335
0.168363	-15.908546	297.487818	30.221466	45.973405	0.6407	6.963323	31.851922	0.198813	12.647164935064936	588.7992077922081	12.169396610169493	36.798876271186444
0.158443	-16.008436	239.84025	31.742267	50.997122	0.612238	-28.902484	34.478948	0.286043	12.851040476190477	590.6393809523814	12.369066019417476	40.24850436893204
0.141622	-15.883103	248.80395	31.76344	59.195187	0.689861	35.821283	14.201759	0.384741	13.36643095577746	708.6960684736094	12.743947457627119	47.1320669491525
0.169256	-15.93577	259.906157	31.268378	53.658929	0.606519	3.894411	6.464845	0.786392	12.849279696616103	634.5839824970828	12.531851322751322	46.894372486772504
0.147943	-16.182661	212.474921	31.657466	53.871101	0.63789	-9.542467	32.013942	0.352166	13.1861	673.4546252019389	12.569614124293786	43.46877118644069
0.162288	-15.825709	287.03194	31.975657	60.588472	0.605705	-30.249569	-5.982188	0.23847	13.0181	634.7115111695143	12.537986363636364	44.294468181818154
0.146652	-15.875518	207.664703	28.944221	40.085506	0.640581	29.496117	-4.258327	0.249555	13.075319640971488	713.413252375924	12.985685253456221	63.83361705069123
0.155985	-16.141672	234.513825	30.083726	51.919624	0.630168	13.623615	29.406546	0.099711	13.075430275229358	685.1633302752294	12.7671	53.04109999999997
0.147586	-15.930018	231.447314	31.301393	58.436486	0.660293	-0.979905	30.126939	0.217537	13.215937328767124	672.4839109589042	12.399140983606559	37.51844016393444
0.157836	-16.017898	286.817311	33.977624	63.908417	0.625263	-24.001791	28.985031	0.252006	13.140945050215208	647.0356972740317	12.502762983425415	41.388062983425414
0.168288	-15.926589	228.697787	33.572467	62.87988	0.557567	-21.082561	-19.991237	0.011757	13.04281568627451	656.2474656862751	12.854215044247788	56.79439115044249
0.165922	-15.849179	233.919131	33.435005	66.653146	0.601823	33.945163	-5.102375	0.607823	13.125133402922756	668.9620845511483	12.90167142857143	57.091314285714276
0.148521	-16.01977	261.021613	29.140016	40.351162	0.658904	-16.61153	-14.083364	0.502964	13.025312903225807	688.9062258064516	12.445628985507247	42.27886521739132
0.141276	-16.169444	232.664544	32.790918	51.524891	0.683974	11.758047	22.491811	0.205645	13.2041	662.9227155477033	12.38044375	36.79517499999997
0.162126	-16.039404	280.459807	30.980878	44.706916	0.654956	25.973781	18.856656	0.86972	12.721575227502528	592.2433538928211	12.368242857142857	42.07561428571427
0.159592	-16.008778	221.752141	31.366052	55.54402	0.63269	3.354061	-1.343226	0.333513	12.91405631067961	609.4928252427184	12.253237681159419	36.04905362318838
0.143935	-16.015637	227.902035	31.836187	52.115143	0.628335	-24.34249	33.766205	0.094825	13.313490501319261	709.154646437995	12.880827642276422	53.732784959349566
0.163819	-16.05507	240.309887	30.487785	48.495155	0.633106	19.749927	-12.341154	0.34859	12.74571738002594	595.9057574578474	12.315787022900762	40.03616106870231
0.162874	-15.881424	292.425415	30.468077	54.402198	0.618437	30.469323	0.265138	0.382099	13.078208003108003	706.91443978244	13.043904979253112	66.44186348547717
0.153946	-16.113673	240.254838	29.346002	45.069979	0.652378	36.065661	23.250568	0.146947	12.912103348214286	643.5960892857144	12.652836526946109	50.56945149700597
0.152831	-15.802606	294.789679	30.194093	43.607189	0.669022	6.943751	-19.350517	0.984254	13.003866309639728	676.8916407010712	12.630143478260871	48.67559304347828
0.141753	-15.833539	245.599445	30.063688	42.057487	0.668271	-17.030162	-11.68264	0.573916	13.208343243243243	716.4253243243246	12.541705839416059	43.140453284671565
0.159678	-16.01351	280.540379	31.61075	50.346781	0.624113	-4.096083	-9.103346	0.539465	13.061927191867852	694.3419250317662	12.731232653061225	52.213632653061225
0.157939	-16.013236	283.699314	32.542302	59.065066	0.638654	-21.132265	-39.377618	0.614824	13.0921	654.4089255150557	12.296468852459016	35.88486065573774
0.159159	-16.08292	220.235287	31.463348	50.808007	0.646727	36.472836	31.914872	0.299499	12.767302020202019	571.6722929292931	12.249495161290323	37.025849999999984
0.168367	-16.156654	276.160831	32.638001	62.463106	0.618881	4.793772	19.537179	0.607429	12.95261442910916	631.5829874529486	12.44386923076923	41.857506410256384
0.169516	-16.038053	259.603108	31.274744	49.860381	0.608603	-23.652203	22.589951	0.408689	12.5911	547.9544000000002	12.022433333333334	32.6387
0.164979	-16.067378	299.915183	32.591433	55.805097	0.633128	6.329711	-34.381012	0.897626	12.951485077186964	642.7945849056608	12.389011504424777	40.192730973451354
0.166885	-16.144265	277.686881	33.231019	56.936472	0.617746	-12.746451	21.7974	0.745087	12.900370538243626	617.8992719546744	12.28638476821192	37.44590596026488
0.147679	-16.054383	243.172848	31.961004	53.005626	0.62634	-32.377383	-10.748928	0.579441	13.240288841201716	690.2557854077254	12.710015178571428	48.045534821428575
0.150833	-16.077605	297.874983	30.426944	49.591922	0.64624	-38.203101	31.99165	0.955447	13.1781	709.8247777777783	12.497127210884354	42.133263945578236
0.146054	-16.101577	260.077279	33.29725	62.709656	0.669068	-6.318465	-3.954895	0.412481	13.383412602291326	713.453788870704	12.492143859649124	38.78420877192984
0.148024	-15.915441	278.714371	32.688655	57.361706	0.649453	-32.341841	33.2057	0.714514	13.311911544991512	705.4348794567068	12.526688235294117	40.92046666666666
0.152869	-15.810738	206.560338	32.732254	65.547986	0.636629	0.726738	-33.738658	0.889801	13.2261	666.3949245960505	12.392178125	36.99570781250003
0.149738	-16.093416	222.800341	31.761721	61.216993	0.611354	-32.524284	6.047613	0.791487	13.345585868102289	712.2892745625846	12.8165	50.70408800000001
0.162331	-15.823832	221.691926	29.81394	50.066885	0.585459	-7.201205	-9.824901	0.24704	13.003778492239467	715.9740798226163	12.878289003436425	60.89100481099651
0.159361	-15.977423	256.263483	30.573209	53.623327	0.631214	-6.022579	39.708097	0.096577	12.982003713892711	646.4259821182947	12.441708695652174	41.816395652173945
0.163533	-15.992655	223.223174	32.595022	55.084862	0.582045	-14.237616	-9.461818	0.764184	13.084962108922364	695.3681900347626	12.819081884057972	55.56865724637679
0.146275	-16.155441	271.536659	31.711102	51.450575	0.680104	3.091122	23.38306	0.854273	13.214820881427073	695.7269370409238	12.606852293577981	44.47979082568804
0.163642	-15.925281	269.581692	30.800877	50.028559	0.62566	26.77598	17.678744	0.700068	12.898177047850771	648.6530567721009	12.753930845771144	55.23216915422882
0.162044	-15.816813	214.628853	31.562994	55.04234	0.594537	29.574439	-37.225476	0.19914	13.107747655259823	703.5999100126744	12.883462068965517	57.91296034482757
0.167818	-15.852537	252.13061	33.235849	61.615834	0.60214	-10.351938	-36.530119	0.96008	13.003236557610242	643.547766714083	12.453543786982248	41.71870177514795
0.148949	-15.868155	266.771037	33.410154	57.219111	0.671936	36.280321	18.677759	0.67769	13.23083962264151	680.7492452830191	12.772208843537415	49.950778231292524
0.164488	-15.901102	277.036679	33.789684	61.743183	0.615082	0.074608	-26.401008	0.50066	13.098437905236908	668.8425062344141	12.622958823529412	46.582835294117636
0.143661	-16.077537	242.42312	32.578286	53.911478	0.647914	-23.621033	26.510346	0.572305	13.34815750798722	714.4106900958468	12.661242045454545	44.98794488636361
0.164536	-15.840605	210.607298	32.262695	54.464305	0.615597	24.860464	-28.130114	0.092003	12.851369767441861	603.7211100775195	12.33433287671233	39.169602739726045
0.147485	-15.930688	203.950909	32.646063	62.436875	0.64594	32.926072	3.954688	0.742003	13.299797183098592	686.629133802817	12.842886516853932	51.541391011235966
0.161406	-15.964234	249.527136	30.837689	54.892764	0.6122	-33.520619	32.393513	0.956215	12.901037317784256	610.487867346939	12.281726506024096	37.3010891566265
0.164629	-15.905505	264.110131	29.681945	46.413856	0.616411	37.684182	-34.955297	0.785147	12.832454888375674	659.7264765204003	12.59479642857143	50.31770178571433
0.163103	-16.057998	252.536164	33.333491	65.684367	0.602012	-14.337936	27.333679	0.196185	13.1081	650.3553111668759	12.607730136986303	45.55270000000004
0.145244	-16.025339	243.054058	32.318163	62.522578	0.657546	-27.017678	-23.037083	0.956733	13.37672962962963	706.75662962963	12.361288034188034	35.158595726495754
0.153572	-16.13207	204.837927	33.181738	63.225667	0.58979	-29.993532	-20.411615	0.03477	13.164279324894514	640.7583037974684	12.853687096774195	53.52118580645159
0.150356	-15.966386	297.606992	32.615913	55.62734	0.654326	-16.162096	23.431218	0.178809	13.2771	713.4882360060517	12.654777419354838	45.86623548387097
0.154739	-15.891477	261.053261	32.022416	60.019523	0.640521	34.905159	12.845267	0.380139	13.24643599202393	708.4006141575276	12.989075609756098	59.50499024390242
0.146554	-16.10164	229.7286	31.605261	59.291404	0.664248	16.528429	28.180527	0.779684	13.257265254237288	684.5591991525426	12.643946153846153	44.85041692307691
0.143313	-16.138686	270.713352	30.429865	43.509594	0.682597	22.423997	-4.248517	0.605812	13.202862886597938	718.4608092783509	12.913471428571428	57.45708285714284
0.168712	-16.179911	259.394392	32.817779	61.770411	0.606817	-1.969221	-36.132435	0.718638	12.962109345794392	635.9855794392528	12.404606493506494	40.53754285714285
0.165976	-15.9305	227.989539	33.735535	69.146971	0.598013	5.446274	-9.010124	0.071697	13.12218203125	655.5490312500002	12.66173888888889	47.276268055555526
0.158678	-16.031846	229.492331	33.123662	62.199984	0.626182	-8.824406	-34.519777	0.366401	13.03706103896104	618.9170779220779	12.287553237410071	35.63028057553959
0.165626	-15.921323	227.925531	32.672889	63.825771	0.601386	28.870205	-19.742144	0.384107	13.088184016393443	666.4940061475412	12.80876504854369	53.82909563106796
0.163087	-15.983491	236.229222	30.236181	45.690512	0.621697	12.070992	-8.634612	0.310561	12.78231879021879	627.6065225225226	12.491893103448277	46.50051724137933
0.166216	-15.993184	239.369174	33.038767	58.278985	0.626018	15.626076	2.522173	0.582103	12.842919383259911	589.9537298091043	12.284326277372262	37.41703503649636
0.162641	-16.005245	274.302252	32.647635	60.957038	0.58203	-38.716184	-4.766764	0.547061	13.0681	651.8125924617202	12.718251943462898	50.570168197879845
0.159189	-16.161387	287.171062	30.282813	53.996308	0.634593	36.967836	-16.40866	0.271306	13.094037080536912	701.0294320469801	12.901238888888889	58.85702388888888
0.151775	-15.882708	240.901192	29.623542	41.950832	0.642162	7.235094	25.034912	0.607636	13.018309545983703	694.4641722933644	12.763962637362637	54.42013461538458
0.161462	-15.914444	224.083953	33.794134	65.217684	0.612648	-10.533363	-38.080993	0.849563	13.1131	646.5017059773833	12.411467088607596	38.82986139240508
0.150412	-16.061774	282.641941	30.691088	51.786904	0.668371	14.025978	34.646937	0.700222	13.17625960591133	702.7188512315274	12.80841506849315	53.030297260273976
0.152141	-16.049252	267.766768	32.976427	63.916151	0.667492	9.375362	30.669947	0.482775	13.2301	676.0256401869162	12.44658076923077	38.666432692307716
0.151582	-16.178812	230.118032	29.745645	45.851131	0.6366	-11.612972	-23.876001	0.250277	13.014721037463977	666.6891383285307	12.507579768786128	44.05681849710981
0.162745	-15.805145	262.465234	33.635442	62.175667	0.615451	34.679615	21.627155	0.704304	13.15003675889328	682.0894920948618	12.966748068669528	59.91597253218887
0.147598	-15.970369	259.414935	32.813399	69.319702	0.663283	-15.86923	-4.409867	0.457734	13.408517406749556	709.1762806394321	12.360481818181817	34.73833181818182
0.162859	-16.193741	264.957612	33.374155	64.133886	0.620883	39.792567	-34.229032	0.355985	13.130350728862973	672.5871049562686	12.573242857142858	44.25733809523813
0.148579	-15.98456	268.637064	33.715182	57.659218	0.659438	-25.042504	-26.998947	0.025618	13.064680327868853	602.7656295081972	12.222057983193276	33.16693361344536
0.14471	-15.92282	216.915772	30.023075	47.401742	0.650099	5.359078	-33.106628	0.387368	13.232083870967742	719.4962580645162	12.717801298701298	48.9276558441558
0.166064	-16.004635	225.685003	32.066263	53.182644	0.602124	39.208559	-19.392626	0.380216	12.907407537688442	642.6770070351761	12.722757004830918	53.43057874396138
0.14364	-16.004017	227.773958	31.091899	42.612894	0.676236	32.439558	38.565992	0.318454	13.036573314606741	648.9033019662926	12.59255864661654	45.99724360902254
0.163196	-16.038145	277.560336	32.231978	56.524343	0.609381	2.776166	19.874188	0.267356	13.106437962962962	698.2693865740744	12.834117699115044	55.69197168141591
0.155138	-15.923555	206.949697	32.821568	51.316829	0.637885	20.810829	-21.213267	0.567084	12.941324657534247	612.481367123288	12.372054545454546	39.165990909090894
0.150593	-16.190816	260.383803	31.191175	56.804634	0.605252	-36.900591	-2.38173	0.064425	13.2421	697.0113268998798	12.922771140939599	56.67191208053695
0.168334	-15.930839	252.163859	33.897872	67.346736	0.592675	0.924198	-20.916218	0.859029	13.140212923462986	680.9220037641156	12.773913953488371	51.852779069767465
0.14444	-16.030786	252.010906	31.408317	43.850055	0.676167	35.671498	34.11523	0.873204	13.133402180685358	684.6582492211843	12.824075	54.141093124999976
0.159719	-15.852618	245.021093	30.790705	57.43535	0.619336	32.255181	35.964739	0.340024	13.131970270270271	696.4369063063064	12.987845762711865	61.858323728813566
0.158929	-15.903807	278.091714	30.66848	55.979926	0.632237	-19.881526	-19.559104	0.886785	13.09027737003058	681.4311743119271	12.464291082802548	41.66509617834392
0.169502	-15.899657	272.938614	31.08592	54.295543	0.603473	4.951037	31.839108	0.046644	12.87828493150685	646.2083424657538	12.600822488038277	49.39431052631575
0.162736	-16.017487	298.041403	33.561961	69.461958	0.588371	-39.557257	37.191729	0.020022	13.03495300925926	611.8934143518521	12.661171684587814	47.73879892473114
0.158288	-16.047104	291.081705	29.182235	41.487943	0.6407	-12.168074	14.201385	0.916359	12.8911	681.502	12.522125316455696	47.098906329113966
0.164076	-16.186431	257.429798	31.430409	52.143299	0.614661	-12.179365	6.915095	0.622374	12.896791256830602	635.1776625683062	12.405659322033898	41.7442661016949
0.159207	-16.17112	224.750387	32.476739	56.296573	0.628286	-9.803183	-39.81445	0.496077	12.9151	597.8482242833054	12.121173170731709	32.198043902439046
0.141845	-15.826766	260.362236	29.296472	43.049671	0.691306	24.031834	20.975052	0.28235	13.172553754080523	705.1575723612623	12.802408270676692	53.008824060150395
0.156319	-16.089289	249.556197	31.309838	55.086917	0.639711	-24.080297	-1.361337	0.016505	12.826685889570552	561.6606702453989	12.070964661654136	31.26664812030078
0.159935	-15.93167	221.100173	29.17568	47.059723	0.615003	1.70362	26.300317	0.077898	12.897186479902558	662.4421425091354	12.600080676328503	49.498552173913055
0.165868	-15.80977	276.137777	32.852505	63.645764	0.637831	12.902225	35.134065	0.10941	12.939664606741573	611.22370505618	12.270391666666667	36.153075
0.166924	-15.922142	240.651916	32.991913	53.072457	0.631892	25.312456	20.656993	0.645051	12.71415974025974	562.2991584415587	12.207830158730157	36.28637460317458
0.155627	-16.189152	210.144033	31.557998	45.571522	0.630933	31.986978	26.957709	0.480839	12.90229198055893	633.9047800729041	12.676419587628866	51.405113402061886
0.150649	-15.854388	227.545195	30.888401	52.396537	0.597593	-31.813342	-15.823246	0.289934	13.2451	717.8431305361308	12.976413099041533	59.6651501597444
0.150008	-16.033445	214.462241	29.286019	45.589451	0.607153	-34.545408	14.082328	0.670107	13.052039470365699	683.3606784363178	12.73586923076923	52.62140769230769
0.150213	-15.842037	216.49098	29.775616	47.589005	0.641281	32.981881	21.144416	0.225173	13.096436426914153	687.6370997679819	12.892831707317072	58.05059853658532
0.149832	-16.158176	294.679977	29.910977	41.424937	0.657227	-30.07944	6.933064	0.63033	13.042569696969696	691.0651666666669	12.423078723404256	41.3601936170213
0.169511	-16.057398	200.246417	32.218112	52.136776	0.594484	39.183474	-1.050026	0.088741	12.761611254019293	606.1545401929261	12.6341625	51.79728749999998
0.150109	-15.865949	200.646879	33.459699	57.575094	0.631968	13.0294	-7.450836	0.880159	13.243195541401274	685.4466496815289	12.814948958333334	51.46172083333338
0.141898	-16.035404	217.408105	29.451908	43.660545	0.647206	-27.423627	-25.922896	0.474357	13.10976302652106	666.8259547581905	12.511275824175824	42.734419780219795
0.149674	-16.083065	218.58334	32.16921	60.095822	0.601909	-31.418721	-20.083885	0.182048	13.266057225433526	680.0615005780347	12.909143771043771	54.97451784511785
0.159644	-15.9341	260.354969	30.100083	48.881447	0.625111	-17.992681	18.185936	0.38955	12.911539655172414	642.1316120689659	12.397730057803468	41.457279190751464
0.140695	-15.950435	206.705017	31.277602	53.739234	0.634523	-35.6509	5.33401	0.566455	13.213966868381242	646.2135945537067	12.6419	44.87105999999999
0.167951	-16.057439	295.707546	32.42754	63.688157	0.626836	-14.391746	-12.388217	0.122706	12.856224269005848	586.3600175438597	12.103832283464568	32.235918897637816
0.154393	-16.0135	284.754402	33.729044	63.682432	0.652273	37.963918	39.476834	0.157742	13.291035694315005	707.2165088536817	12.935442391304347	56.107592934782616
0.163143	-16.032792	281.897392	31.083546	52.358904	0.598928	-36.49781	38.53253	0.344455	12.846476440460947	611.4975364916776	12.463809956709957	44.10894718614716
0.152083	-16.127556	208.34667	33.332165	61.624292	0.622402	-4.35238	-7.477293	0.308072	13.257351141552512	682.3771872146124	12.696331527093596	46.88849556650249
0.163529	-16.066329	279.929984	30.848644	50.70354	0.601862	6.437038	-8.529939	0.241481	13.048687682672233	719.4494645093948	12.970003846153846	64.06795192307688
0.145591	-16.071282	270.543601	29.706651	50.439086	0.67717	-18.68258	16.703839	0.222433	13.164634513274336	682.7259964601772	12.295169306930694	35.45356138613864
0.169184	-16.037464	214.842164	30.588528	53.991095	0.599847	39.264791	-10.448802	0.768607	12.802340206185567	620.1581257731963	12.65601304347826	52.240069565217375
0.164042	-16.147945	267.422049	31.248733	56.948681	0.620092	-10.752396	38.39262	0.28689	12.939673793103447	632.417347586207	12.384177844311377	40.30091017964075
0.161195	-15.842635	292.846477	33.270313	68.126897	0.628185	-9.156071	4.009531	0.145987	13.188687168758717	674.9132189679221	12.54876265060241	42.74032048192772
0.15985	-16.142624	231.59353	30.303377	52.044318	0.632364	-6.559609	-25.556034	0.581763	12.8746872	614.5194816000002	12.203580620155039	35.295872868217074
0.16051	-15.808174	222.636469	33.838432	58.619238	0.613941	15.502917	30.891983	0.723154	13.094690604026846	659.7912718120805	12.75774705882353	51.44428235294116
0.169889	-16.012417	262.54547	33.00406	62.588627	0.607854	1.024413	34.8071	0.698907	12.942427421555253	627.9083724420194	12.443041176470588	41.93652588235293
0.149102	-16.164742	247.38508	28.542449	42.409377	0.648421	-14.30848	-15.044789	0.179764	13.036661270801815	691.1540196671713	12.53586219512195	45.29734512195119
0.154247	-16.070455	285.432253	33.001192	62.043249	0.6358	-39.73691	18.432484	0.397074	13.01305	593.2705000000004	12.263589361702127	34.80554042553192
0.141563	-15.989783	216.229887	30.686936	47.309056	0.661938	24.549704	16.481894	0.836074	13.253034615384616	710.9845346153846	12.926094350282487	56.62789491525429
0.158141	-16.172588	219.568521	30.891647	55.637277	0.616964	-5.540121	14.237118	0.550676	13.0664994211288	667.1696570188134	12.582219170984455	45.764895336787575
0.160471	-16.08293	295.506373	30.573878	59.042807	0.595861	-36.156474	7.413661	0.469645	13.1421	697.5986035805629	12.774044444444444	52.66096333333329
0.167711	-15.833834	294.994648	30.933525	60.004192	0.560919	-33.673669	14.626488	0.135423	13.043408823529413	693.6351470588236	12.895894871794873	60.07096666666665
0.164023	-16.069273	280.411363	30.278943	49.776325	0.615895	16.88391	9.640008	0.222489	12.949813955281419	682.2319082498075	12.850851111111112	59.5528551111111
0.150881	-16.06129	251.961683	30.585018	51.569096	0.660772	-1.994816	11.215201	0.391799	13.088654711246202	665.7072629179333	12.389371186440679	38.817191525423766
0.152586	-15.830738	293.916774	29.509017	41.78415	0.664445	6.008388	-24.638299	0.661443	13.006571590909092	692.2960587121215	12.668270731707317	50.53030731707313
0.150669	-15.895868	243.72762	31.761248	54.186569	0.646579	33.888546	6.835853	0.953987	13.22468940397351	703.577245033113	12.98049393939394	59.49738030303032
0.1481	-15.801866	276.845477	28.828457	43.202031	0.668199	-5.051907	19.956866	0.3053	13.126004899135445	718.1546829971185	12.663064285714286	48.89130357142858
0.165425	-15.846988	268.398917	33.169072	67.295914	0.606924	35.061743	-8.327855	0.416448	13.188139055404179	696.0297801998186	12.990373542600897	60.48701569506731
0.145901	-16.03813	237.211318	31.965338	54.907546	0.647051	-25.620968	7.419594	0.13913	13.123822817764166	629.3953721286373	12.427756626506024	38.87850180722893
0.16699	-16.02684	201.861088	33.989731	59.000972	0.609237	36.388579	-34.335435	0.555597	12.838539267886855	583.1519467554078	12.189697014925372	34.607808955223845
0.165415	-16.105409	258.109648	30.526178	49.926074	0.609813	27.637581	-14.019262	0.691324	12.891358208955225	662.3436194029852	12.821447417840377	58.87560657276998
0.154602	-15.829202	231.446643	31.287052	46.071166	0.634559	3.192999	-38.531304	0.349125	12.994920668693009	661.7743313069911	12.454414685314687	42.279593006993046
0.162446	-16.024246	242.720068	32.971997	62.651311	0.587939	-31.115703	-39.502929	0.341979	13.0121	618.1115563380284	12.604982129277566	46.300219771863084
0.160552	-15.943986	278.820643	30.057777	52.120817	0.627161	-19.608342	-31.447425	0.69109	12.990293786982248	665.790455621302	12.440452201257862	42.15506037735852
0.141258	-16.060903	244.602625	29.838797	52.06071	0.561075	-35.909174	2.349828	0.675131	12.990293786982248	665.790455621302	12.440452201257862	42.15506037735852
0.150166	-15.870747	217.530187	31.153614	52.912116	0.639961	6.296872	29.206756	0.601728	13.183465558912387	691.6915407854987	12.714364367816092	48.97767126436786
0.148432	-16.172259	237.806461	32.055407	50.609851	0.652774	23.918136	37.018822	0.295201	13.181015985997666	690.0216277712952	12.843236363636363	54.01173636363635
0.15203	-16.190323	249.434001	33.302916	63.981058	0.646951	35.824938	-17.654446	0.859469	13.30748188494492	703.9399865361077	12.809306896551725	50.43598689655174
0.161779	-15.953771	243.916661	32.561714	62.236117	0.625923	28.504139	-6.296127	0.352443	13.06634828375286	650.3776315789478	12.694301183431953	49.219164497041426
0.153742	-15.916715	240.292915	31.18971	47.774333	0.630658	17.85145	-3.985654	0.689218	13.11545135135135	703.5235000000002	12.957947222222222	61.06802638888888
0.142754	-16.170678	235.043765	31.821062	56.871912	0.644239	-20.119687	-0.40789	0.170298	13.383247710487446	717.4873884785824	12.775952791878172	48.53336903553299
0.164446	-16.13946	296.256227	31.619995	56.516456	0.597318	-10.80958	30.320943	0.307251	13.12242701421801	718.2675687203794	12.873209375	57.8127328125
0.168792	-15.988157	249.568642	31.190929	55.091676	0.573933	-33.133687	-30.879878	0.092576	12.733343956043957	588.3412791208793	12.486845519713262	46.32615806451614
0.162792	-16.052253	257.160538	32.263598	58.07978	0.625728	13.393671	-22.441103	0.352953	13.008136363636362	647.5763636363639	12.544166666666667	44.70406933333337
0.160728	-15.940326	266.053381	31.916808	56.036555	0.640243	2.486035	39.803395	0.178072	12.964360689655173	629.7018165517243	12.343115037593986	38.44115413533834
0.164879	-15.995542	233.990266	31.40788	58.829625	0.590069	38.279661	-12.524033	0.338032	13.128826198749133	711.5470910354417	13.114601805054152	68.78839277978335
0.169402	-16.175202	228.069275	31.155312	57.955274	0.574364	28.239933	-1.831303	0.950633	13.026589348370926	702.6635388471179	13.105785534591195	71.0417188679245
0.158602	-16.00349	242.861404	33.46119	65.067874	0.610621	-39.49504	10.279199	0.152085	12.789928282828283	520.1882676767677	12.239757142857142	35.32270914285712
0.169322	-16.07537	252.193314	31.907037	55.326716	0.605059	3.136816	-15.905823	0.972299	12.863664005069708	629.5553498098861	12.512917679558011	45.757008839779
0.161669	-16.027025	267.42369	29.576139	43.35168	0.628867	20.634956	37.967245	0.854988	12.81999756097561	656.5229219512196	12.73882	56.68805600000001
0.146493	-16.065324	213.339562	30.832453	44.00346	0.643407	31.591783	-16.697689	0.502155	13.142790531177829	703.386951501155	12.91225425531915	58.28401648936171
0.164282	-16.018972	290.974294	29.804134	48.129133	0.642877	24.193604	-9.232588	0.957632	12.79399794091316	623.8481280214862	12.535457664233576	47.688347445255445
0.16845	-16.057613	270.371756	31.670303	54.763904	0.624032	14.046728	31.885792	0.422563	12.811015945611866	607.3774017305315	12.400047368421053	42.06699210526313
0.154149	-16.114171	233.470934	33.899089	66.482117	0.646054	29.444347	4.386804	0.003933	13.206131700288184	658.7390345821328	12.614079452054794	44.06441643835614
0.16104	-16.015953	257.179518	32.333123	64.10589	0.607238	-16.356338	15.618313	0.875045	13.233791374663072	710.2518194070085	12.730374881516587	49.31341848341231
0.152089	-16.044009	234.99922	28.718491	45.063645	0.651192	1.80302	-18.898331	0.999587	12.974394200848657	664.9979688826029	12.492061832061069	43.91006106870227
0.143535	-15.951794	210.252756	31.519254	45.953459	0.648553	31.500945	-38.36561	0.189534	13.232280555555556	711.9612777777783	12.673982352941177	47.146594117647055
0.150691	-16.000298	217.772061	31.48622	44.076168	0.654219	22.626919	-25.949184	0.592218	12.913517931034482	621.6239820689657	12.28232429906542	37.00668785046729
0.148881	-16.025787	200.513188	32.553136	62.928206	0.644363	10.150889	-3.145795	0.473287	13.238276366843033	666.813084656085	12.5318	41.10389600000001
0.160324	-16.198372	257.659372	32.008233	51.311983	0.627374	-18.582042	10.367111	0.40791	12.8671	604.0408983799707	12.234276470588235	36.13511764705882
0.165712	-15.831991	246.590263	33.445791	65.693351	0.575541	-39.393618	33.664705	0.522709	12.946908510638298	592.1199148936173	12.560459374999999	45.11795156250002
0.166261	-16.092407	245.058167	31.321789	51.786464	0.615299	6.634473	-29.252577	0.094238	12.819950306748467	616.6223337423316	12.368309150326798	41.14538300653599
0.151305	-16.008825	233.92656	29.949614	49.712727	0.637508	12.821676	-8.276198	0.745835	13.169864607679465	714.4100342237067	12.929741025641025	58.80882974358973
0.159998	-15.842709	219.523307	31.980003	56.500202	0.579314	-18.321014	34.291625	0.068868	13.150078723404256	699.4304255319148	12.936886163522011	59.46675471698113
0.151521	-15.969299	214.360386	28.909333	42.137763	0.63557	-20.083078	12.595534	0.991426	12.901883333333334	646.0999333333335	12.314830061349692	39.06335398773007
0.157797	-15.898395	270.670668	28.944606	45.63342	0.639906	-4.680447	-19.885294	0.399035	12.941714010989012	673.9486785714287	12.531619480519481	46.27597792207796
0.158098	-15.961324	256.525565	32.906784	57.129056	0.639181	20.022814	-4.977089	0.269639	13.07314834605598	654.5877137404582	12.648938709677418	47.50898709677418
0.164963	-15.972508	270.603874	30.871452	48.594402	0.622119	-4.342623	-5.875926	0.06872	12.806812418300654	622.1345555555558	12.373660240963854	41.78534698795178
0.167138	-16.142214	218.345522	33.801045	53.941443	0.615373	25.104587	38.399148	0.708054	12.765871217712176	576.7272767527677	12.374063414634147	41.1130743902439
0.154605	-15.960406	232.022799	29.64026	49.011521	0.644985	-12.343094	-26.075758	0.492246	12.9081	619.7129793650796	12.159683333333334	33.77294166666667
0.146766	-16.032736	234.293033	32.739581	65.491802	0.62905	-27.227747	-12.977302	0.369321	13.379129914529914	694.7778205128205	12.739006542056075	46.72657102803737
0.167244	-16.183455	292.283321	32.818571	55.01846	0.614869	-36.516783	10.935094	0.384891	12.63381572871573	525.2348513708517	11.981353731343283	30.53563134328359
0.162533	-15.933331	212.325284	32.097163	52.916048	0.602949	2.750156	17.802409	0.632669	12.980597267759563	656.7459234972678	12.652662211981566	49.64900829493087
0.167872	-15.83487	269.49864	32.226225	69.414507	0.558445	-33.165837	-35.361609	0.215503	13.140591209927612	676.7505708376425	12.895839130434783	57.1352608695652
0.14788	-16.137643	281.891613	29.560754	44.935699	0.68956	17.124182	20.733671	0.629359	13.039617582417582	669.7902560439563	12.596872727272727	46.59232727272721
0.167399	-15.878936	264.271441	31.807276	49.957053	0.626622	20.152097	2.689623	0.11434	12.752749318463444	598.0583605947958	12.396745161290323	42.708363225806444
0.154758	-15.937947	235.507281	32.166312	58.507075	0.637911	-15.354961	-21.5837	0.422158	13.041767768595042	621.6027074380169	12.257227659574468	34.820672340425524
0.158255	-15.991142	240.453762	29.926905	47.101595	0.607238	-8.466737	19.128688	0.303404	13.031740586797067	709.732404645477	12.801321311475409	56.45470081967213
0.15503	-15.945113	271.963365	32.33693	50.416185	0.655262	-4.690217	28.186521	0.719172	13.025459050445104	651.473169139466	12.36286923076923	38.58140000000001
0.144452	-16.084833	264.988694	29.781004	49.714859	0.666122	-17.401417	-18.191563	0.036541	13.2421	711.3702686084146	12.573642253521127	43.60908661971832
0.165049	-15.874076	254.791743	33.474804	63.157142	0.594467	32.998577	-27.510882	0.673644	13.198077704376548	709.8734822460779	13.01378085106383	61.75500340425529
0.165881	-16.128571	230.907834	31.977411	52.318566	0.616309	14.606128	-6.647112	0.181115	12.812116551724136	605.7355186206901	12.414254761904761	42.551902380952356
0.16031	-15.824733	203.613247	29.628812	54.086171	0.562078	-33.139089	39.170792	0.321612	13.021335820895523	702.1960179104481	12.937449206349207	62.9574476190476
0.167043	-15.985334	238.267646	32.548187	63.614481	0.590335	23.373607	-25.039082	0.282511	13.129470500438982	692.6843757682178	12.929920512820512	59.00807051282051
0.154951	-16.056212	281.801295	33.148607	56.55072	0.647989	6.34447	-36.747244	0.148136	13.181751948051948	689.5477298701302	12.494317391304348	41.17210869565214
0.163068	-16.12835	218.801412	33.661006	56.446624	0.5989	-16.27319	7.688517	0.567476	12.9401	613.8711825962912	12.448901886792452	41.98524716981133
0.16486	-15.824081	241.247099	30.08032	53.874927	0.591258	-0.932556	19.275463	0.293628	13.03394	705.3743600000003	12.85935855513308	58.80987262357417
0.143766	-16.17509	298.331473	30.450745	41.519113	0.678867	-35.890547	-26.90958	0.736641	13.154383553875237	703.9148204158791	12.331061538461539	37.11462307692309
0.163572	-15.819013	232.816144	29.790119	49.54127	0.624679	16.3009	-25.630166	0.971696	12.812534023991276	621.0634078516905	12.421353521126761	43.06730070422537
0.156218	-16.152574	247.953908	31.674468	45.276235	0.652675	38.093778	26.278561	0.551949	12.85127142857143	612.9957714285716	12.53335974025974	46.24647272727278
0.148962	-15.80562	266.06012	31.747657	55.187556	0.673945	9.857222	2.069213	0.170905	13.192594382022472	681.048202247191	12.52330353982301	41.77563716814158
0.161236	-15.970485	238.874376	30.226326	49.269791	0.603872	15.329364	30.446364	0.739636	13.0215838028169	707.1298591549296	12.991003474903476	65.32026756756756
0.148239	-15.826168	212.05287	32.256708	53.102449	0.63946	-11.936203	4.439489	0.012431	13.080013183279743	627.3151993569132	12.44696046511628	40.03633255813955
0.14354	-15.945944	234.644174	29.929253	45.776119	0.682189	29.040023	34.651155	0.780159	13.083249110807113	659.897091655267	12.599425203252032	45.671661788617946
0.159676	-15.811323	232.424968	32.328036	65.306435	0.592204	-37.594697	-7.384824	0.930885	13.150496946564886	653.4698320610687	12.629082378854626	45.72967621145376
0.150877	-16.125786	229.176852	32.357568	56.071083	0.638569	-25.824264	3.352775	0.292407	12.965375362318841	582.9361594202903	12.226505405405405	34.17444729729727
0.163419	-15.966036	281.462043	31.153591	59.984972	0.614526	33.41049	-11.02971	0.851767	13.138659753276793	707.2773060909796	13.033987892376683	64.26826681614345
0.156042	-16.112282	293.625559	32.242314	63.157718	0.614589	-37.472099	15.6984	0.611335	13.24599556509299	694.6531888412019	12.685602304147466	47.19039262672811
0.148605	-16.142151	257.491438	31.87705	51.109972	0.66484	38.707612	-9.197558	0.550907	13.169630761209593	685.5645203336811	12.769144444444445	51.08974
0.160723	-16.088234	238.928945	29.787134	48.258561	0.616437	9.995065	-4.518434	0.990079	12.94728504531722	676.9490649546831	12.78526037735849	56.3784933962264
0.149421	-16.091425	241.455371	32.827732	53.435209	0.651797	6.947567	37.955272	0.114752	13.190411499272198	681.0177743813687	12.630760130718954	45.53694444444442
0.168341	-16.072469	286.667748	33.617317	63.147777	0.592303	-38.594545	17.312396	0.248227	12.753450247524752	543.0263353960398	12.275716161616163	37.53669393939397
0.145868	-15.999838	241.160665	30.968648	46.748762	0.66794	17.602817	-14.66	0.172231	13.136634213685474	681.7761260504203	12.645815447154472	46.912881300813005
0.153744	-15.804889	206.734236	32.859125	56.775007	0.626348	-14.119841	-4.814178	0.586632	13.058569491525423	624.6770610169496	12.376158823529412	38.124561764705874
0.151704	-16.102252	213.290035	33.642157	60.510047	0.630644	-16.442945	35.321253	0.342679	13.086455481727574	612.1677524916946	12.36974705882353	37.25157647058826
0.160561	-15.941922	228.190526	33.721524	64.789267	0.610827	29.194727	2.856866	0.760644	13.209501523394994	687.4656931447226	12.972471794871796	58.922653846153864
0.157513	-15.936352	217.629599	33.791337	59.590581	0.616586	-3.313312	-34.253816	0.15585	13.0961	641.4872217391307	12.532127777777779	42.824675555555594
0.161697	-16.18597	261.787764	31.150483	53.390893	0.647804	37.61758	0.17535	0.47187	12.847237847642079	604.3289540507864	12.428922580645162	42.32174193548389
0.167149	-16.076028	269.140213	31.305317	60.356342	0.582118	-28.891998	-24.978474	0.235669	12.9541	637.084434782609	12.618385714285713	48.46887142857142
0.167857	-16.034544	249.487604	30.967626	47.95646	0.619897	-2.548461	13.864426	0.862238	12.691576121562951	593.1339377713463	12.181743356643356	36.698251048951036
0.161227	-16.009243	218.358845	31.91731	59.461317	0.616791	-5.29065	26.719551	0.208513	12.9621	614.1253595166168	12.363437209302326	38.85640232558138
0.156322	-16.191773	210.411574	29.514887	48.451045	0.633818	17.844562	-6.203016	0.505031	12.905131591737545	636.1721652490891	12.539215853658538	46.09871402439027
0.161769	-16.058341	215.673936	32.759164	64.588549	0.607707	25.758752	-17.523607	0.409655	13.153376315789473	675.4817993421054	12.834021951219512	53.76681707317072
0.155994	-16.160883	257.843966	29.002139	43.930996	0.641543	-12.933854	15.971684	0.159003	12.87633695976155	645.1158301043222	12.343733333333333	40.297293333333315
0.157788	-15.803376	273.620802	33.40874	60.937361	0.609098	-34.10476	-11.496904	0.320093	13.074415374507227	628.0923469119582	12.571029515418502	44.30641850220263
0.155935	-15.838592	253.575179	32.711099	54.839152	0.645109	5.847987	-20.080425	0.355088	13.068285507246378	652.1103739130435	12.46061968503937	41.033760629921304
0.160467	-15.872777	275.750194	31.560222	58.738974	0.639317	-22.390329	35.361947	0.45466	12.927124232633279	602.5242600969309	12.081142372881356	31.14428644067798
0.149635	-16.026177	229.606344	30.230087	41.925343	0.65091	-10.886616	4.103644	0.097255	12.9101	628.7467453987732	12.282056834532375	37.4614568345324
0.168488	-15.917183	289.697329	31.058082	59.919379	0.613501	18.722921	-35.156872	0.577175	12.98453125	663.6415750000003	12.58751935483871	47.097787096774184
0.164618	-15.955536	235.705593	31.666859	54.969006	0.573424	-16.506751	8.961868	0.478714	13.078251982378854	711.0521035242293	12.901841935483873	59.983638709677436
0.158214	-15.952127	251.608732	33.58613	62.556416	0.653097	34.51263	12.674864	0.203585	13.021826141078838	615.427481327801	12.419240495867768	39.50583305785124
0.168792	-15.836856	267.798787	31.433383	54.61275	0.592691	-34.056527	-21.056008	0.606173	12.7321	576.3679095607239	12.273456783919599	38.73167336683417
0.166087	-15.850499	207.126902	33.090484	54.360113	0.624183	33.588995	-7.811562	0.244526	12.713901899592944	554.2657042062417	12.178671428571429	35.25668095238097
0.159924	-15.8222	259.888135	32.842882	62.864482	0.610812	-5.286169	30.020603	0.436318	13.254869712140176	715.1467171464332	12.833483561643837	53.016554794520516
0.162827	-15.889357	293.306374	32.653779	55.150689	0.624095	36.527096	34.607845	0.496847	13.060786746987953	680.0715180722895	12.953023076923076	61.450053846153835
0.148752	-16.198451	269.921777	31.770888	60.095654	0.644307	-32.284566	24.211178	0.411032	13.233177544426495	670.716027463651	12.491112345679012	40.21862469135801
0.144109	-16.146826	244.989659	31.364336	54.859695	0.680952	17.146405	24.828131	0.64842	13.234774863387978	683.2768934426231	12.594757657657658	43.46160540540537
0.14696	-15.805054	226.075206	29.188602	45.252549	0.631145	-36.031916	10.572021	0.170748	12.941166481994461	615.1174072022161	12.477992307692308	43.062227692307694
0.158045	-15.938897	229.222789	32.801121	59.669716	0.632184	-4.653963	39.067441	0.415414	13.0211	621.0810691927518	12.288895774647887	35.9223612676056
0.15678	-15.845891	247.170573	29.948752	48.423291	0.653146	2.750037	-4.417847	0.170953	12.869519213973799	616.0312227074238	12.19281171171171	34.999145045045026
0.154129	-16.065328	243.612782	33.367938	63.223308	0.657867	27.836324	3.978974	0.53997	13.115483404864092	636.2912088698141	12.472625862068966	40.25302931034482
0.155757	-15.912708	212.225794	31.885149	50.353798	0.608857	-0.974911	-28.362839	0.430022	13.130963346104727	702.7649003831418	12.837641484716158	55.46302096069868
0.168987	-15.946943	296.431752	32.372833	61.126849	0.619445	36.237913	27.379627	0.173741	12.9605597887896	643.7654524776606	12.751841463414634	53.55149658536581
0.151944	-16.11079	240.473277	29.724657	41.342346	0.657469	2.813998	-0.84993	0.171034	12.880298847262248	636.8460461095103	12.32176935483871	39.17389354838712
0.167306	-15.805104	293.135219	31.661694	50.397615	0.64597	24.88229	25.936278	0.185825	12.717740873015872	582.3425793650798	12.282903278688526	39.032363934426265
0.16069	-15.946737	229.287358	32.166703	60.030563	0.629809	-0.882308	19.427603	0.192259	12.9481	605.2814202898553	12.235452517985612	35.03453597122301
0.151325	-15.978092	252.695839	31.850909	55.336149	0.61892	-27.682751	-28.850191	0.391981	13.242843519781719	700.3825675306962	12.772540170940172	50.61436410256412
0.140973	-16.163187	253.066028	30.496689	47.727244	0.674906	-20.462841	31.000637	0.042494	13.199335701906412	678.29729982669	12.405392682926829	38.143960975609794
0.157951	-15.851252	262.364306	32.932657	55.850402	0.6245	0.310915	-37.428183	0.352062	13.16137238335435	693.4501916771753	12.667886585365855	47.717195121951214
0.165483	-15.804511	243.397417	31.99576	61.36795	0.571836	-23.06047	35.8163	0.364401	13.117281015452539	688.3910971302432	12.853809677419354	56.19589354838706
0.160634	-16.022021	235.745334	33.069287	55.347472	0.631094	9.151053	39.021527	0.474506	12.945551515151514	618.5350393939397	12.386630612244899	39.78101224489799
0.159445	-15.948874	212.441185	33.939505	60.021951	0.627393	11.515149	-17.436906	0.63047	13.002721794871794	615.5650961538465	12.377242857142857	38.54899428571427
0.148101	-15.842257	257.131419	33.03077	55.712416	0.644515	-29.775814	-34.296399	0.285124	13.134006832298137	632.8472236024845	12.430303703703704	38.89647407407405
0.162578	-16.023644	257.17221	29.61035	48.608054	0.614845	-15.018572	-4.816787	0.210734	12.854414516129031	641.2099516129036	12.442188082901556	43.943260621761674
0.147292	-16.03548	266.888845	31.488923	55.620846	0.656955	-26.41659	1.073383	0.685969	13.274623560209424	702.1630680628275	12.447344444444445	38.88301481481482
0.151493	-16.098602	227.264278	33.49909	56.588878	0.633406	-27.322429	37.765745	0.308464	12.943758187599364	570.0109936406997	12.24387564102564	34.62040961538461
0.166545	-15.862589	287.715834	32.72745	65.969331	0.6128	-28.196773	-3.633936	0.031316	12.833298630136985	561.1344726027401	12.1968125748503	34.54805209580837
0.166907	-16.154631	211.182008	33.92303	60.827313	0.603414	17.900108	-10.083169	0.68508	12.938246276595745	615.9283670212767	12.555239784946236	45.51448602150535
0.154232	-16.097284	272.971307	31.503193	47.885824	0.627418	-16.542902	-32.840944	0.548657	13.146199722991689	716.5446052631585	12.746445360824742	51.83492474226806
0.145292	-15.869579	200.053585	30.965325	46.504134	0.651033	0.085362	-26.005673	0.69941	13.0974970856102	663.468409836066	12.453171428571428	40.71497285714285
0.159454	-15.997222	259.920685	31.792524	60.152969	0.63257	-13.948366	-18.752104	0.293425	13.017491369047619	628.890842261905	12.301686206896552	36.552426206896556
0.160992	-15.827764	281.323979	32.897519	56.97774	0.620025	-30.268183	-9.073765	0.86811	13.02359621785174	639.8943252647508	12.360289349112426	38.527112426035515
0.145337	-16.181686	215.437071	31.857248	47.596544	0.648519	20.175175	38.924731	0.465634	13.202018518518518	699.5377506172841	12.88547037037037	55.6473925925926
0.167283	-15.818142	295.486683	30.895465	56.286785	0.603597	-21.829474	32.221376	0.362486	12.926866182298546	645.1983223249672	12.49345922330097	44.58623883495144
0.165023	-16.135601	289.390308	30.641487	54.23179	0.604303	-4.795805	5.070448	0.525431	13.049183924349881	707.2873392434992	12.822275213675214	56.79215341880344
0.168534	-16.190693	287.50246	31.553145	49.7622	0.614227	-12.742764	-35.15163	0.187017	12.737631459170013	601.4288058902279	12.250566666666666	38.40787333333334
0.149758	-16.031272	238.962768	29.108933	44.492897	0.673122	32.409798	28.331949	0.806815	12.91006887159533	627.3263579766539	12.471766666666667	43.37786666666666
0.15183	-16.181245	266.216577	31.692951	51.554993	0.612096	-37.988804	7.613626	0.820262	13.2251	715.4426786703606	12.793868292682927	52.30609512195121
0.162298	-15.931875	250.87065	31.117994	56.631302	0.630735	29.034953	29.682679	0.894298	12.963259822419534	638.5449600443953	12.679943575418994	50.392604469273714
0.153941	-15.916699	262.178193	33.255988	61.146871	0.655036	16.991766	25.056679	0.257441	13.190142918454935	671.6049656652364	12.609793430656934	44.4690306569343
0.159621	-15.922095	298.176818	29.33986	48.971778	0.661579	6.866627	11.306034	0.203157	12.88185499334221	638.8994127829562	12.37043628318584	40.684676991150425
0.150594	-15.810727	242.482611	28.335344	42.973066	0.655581	19.090982	39.209834	0.393855	13.002192896174863	681.9309489981785	12.747433333333333	53.64568666666664
0.162771	-15.81872	206.005911	30.257741	55.826478	0.594204	-28.368312	-17.908756	0.740182	12.8631	601.4522211668929	12.400355605381167	41.38910582959643
0.15558	-15.848727	246.816024	31.815384	56.023363	0.637582	35.746548	25.740391	0.631408	13.140170874861573	681.0948217054265	12.898000990099009	57.04200792079207
0.166006	-15.897112	230.398107	30.003651	49.593439	0.597321	15.779123	-32.515484	0.273415	12.871364187866927	669.9953101761254	12.71434882629108	54.84152535211265
0.152759	-15.852729	284.846758	29.477646	46.587662	0.665597	12.666022	-16.643045	0.629139	13.043401740812378	684.6242282398456	12.68358	50.20493199999997
0.160524	-16.024624	247.019434	31.413537	48.792247	0.623586	-10.5248	5.200995	0.029274	12.847078378378377	611.780367567568	12.343702339181286	39.94196432748538
0.167204	-16.102624	274.79215	33.012888	66.31075	0.597959	10.710171	29.664753	0.490044	13.17156499477534	702.5023991640547	12.923907531380753	58.17546317991628
0.16413	-15.909957	264.709643	33.322615	66.198826	0.627141	-12.596911	-15.422904	0.43982	12.98546023916293	607.7549775784755	12.167407692307693	32.77197076923077
0.156197	-16.093055	296.53985	30.194536	43.244418	0.638094	15.875772	18.543434	0.532326	13.035565730800991	717.0504252683736	12.993805882352941	65.48877647058822
0.166603	-15.805468	243.425264	29.741826	50.113607	0.62375	-6.216051	32.152733	0.492661	12.71083399715505	588.3292105263162	12.100786567164178	34.02652089552236
0.148734	-15.909727	218.505255	29.212979	41.75777	0.643403	9.63261	-28.317992	0.651003	13.045693220338983	695.8980169491526	12.709292546583852	51.561357763975174
0.159692	-15.935918	215.381257	29.164915	44.165824	0.607646	-24.133168	-17.12809	0.471343	12.712212860892388	608.2937125984254	12.332269811320755	41.81381698113211
0.166792	-15.951241	202.23113	32.434627	52.994487	0.604859	33.875375	21.981791	0.285279	12.80651291810842	602.5446632064594	12.580463636363636	48.572463636363615
0.163916	-16.112847	290.781781	32.417097	57.589589	0.637466	32.127582	-21.9088	0.524978	12.966008424908424	639.0184505494509	12.490831707317072	43.250786991869944
0.154793	-15.991715	216.297984	31.105893	49.237478	0.60289	-33.0563	-31.598603	0.869458	13.00358914431673	649.9805657726693	12.600015611814346	47.273233755274255
0.158325	-16.06105	268.628241	33.58553	66.903547	0.62477	-6.555147	-28.256922	0.011894	13.223139840637451	677.7652749003989	12.633042196531793	45.099837572254366
0.156683	-16.021921	241.129621	31.271388	54.772543	0.645579	17.428154	4.171361	0.214335	13.001364957264958	638.0247692307697	12.487717021276596	42.64511276595747
0.165205	-16.017663	288.321756	31.033197	57.948779	0.606713	-7.162368	26.204108	0.329295	13.070612376237623	693.6428316831685	12.735797247706422	52.28448440366975
0.153995	-15.866536	241.938099	28.764756	43.29647	0.654731	26.589944	-1.26467	0.85669	12.881555775234132	642.2913381893864	12.605332876712328	49.22110753424654
0.160915	-16.110971	250.017183	33.31052	54.400352	0.628835	23.531507	-11.786934	0.344854	12.98138701594533	637.2017494305242	12.622062962962962	47.71914567901233
0.155548	-16.150805	255.518972	32.325276	50.741578	0.631898	16.957316	-15.600267	0.942091	13.118850827814569	693.01670281457	12.907935106382979	58.304757978723416
0.169466	-16.086793	275.364082	33.431914	55.304918	0.619247	-13.660212	-4.897859	0.110118	12.6841	546.9510545454549	12.00486923076923	30.937280000000012
0.158577	-16.012211	248.42834	33.530649	58.149675	0.629822	17.471948	28.459897	0.165869	13.106244	662.6768720000002	12.699066666666667	49.02866666666665
0.144552	-16.080916	227.753525	28.762421	44.830781	0.66201	-8.748795	28.139798	0.265336	13.105149839228297	683.2433971061098	12.437988888888889	40.61232222222225
0.152472	-15.878742	231.536156	30.112538	52.239863	0.643737	24.828293	12.908982	0.709053	13.113475000000001	681.8034687500001	12.826739344262295	54.5684557377049
0.144784	-15.871083	214.365869	31.077933	43.321463	0.656633	23.378303	32.960741	0.778294	13.102667708333334	677.8657890625002	12.786658823529413	53.013455882352915
0.146262	-16.044912	204.30188	32.389506	62.104818	0.616154	-34.622397	14.966782	0.613595	13.26728376068376	655.7807350427355	12.725741921397379	47.151693449781654
0.161374	-16.13548	232.129668	31.054726	51.557248	0.612074	-22.377204	35.399569	0.516176	12.8321	598.9595294924558	12.293714973262032	38.35364866310164
0.160802	-16.149808	251.141937	32.495387	54.743991	0.62848	-3.218356	-6.98194	0.613121	12.976450574712644	636.9554109195406	12.401955263157895	40.30140986842108
0.163528	-15.810396	271.285814	33.671389	57.569515	0.622578	29.946155	13.070675	0.579812	13.034491658189216	654.042507629705	12.809051219512195	54.67845121951218
0.141893	-16.123376	243.131216	30.307875	45.939619	0.648015	-38.464152	16.02551	0.286888	13.07953653250774	637.2181981424151	12.498135294117647	42.03684941176474
0.153717	-16.157618	294.309097	31.802101	52.859784	0.623614	-33.59409	31.779972	0.724559	13.2221	719.3725463917528	12.722142253521127	49.6284042253521
0.14502	-16.163333	219.169397	31.84902	47.277722	0.635813	-28.644819	-20.711368	0.501589	13.088245137880987	641.7178505079831	12.520332323232322	42.713237373737385
0.151661	-15.842348	234.639363	30.011429	52.213999	0.638378	5.475967	22.187669	0.330601	13.191016876574308	711.7248362720405	12.800331182795698	52.79707849462366
0.163897	-15.913436	224.701846	32.000716	60.414181	0.593605	4.562333	-32.979605	0.959298	13.1486768321513	702.2724030732865	12.882953982300885	56.829935398230106
0.146799	-15.969017	241.834418	30.020916	45.730113	0.674406	31.534669	6.519039	0.031996	13.04511272264631	657.7174720101784	12.623805426356588	47.20321317829458
0.161964	-15.925358	251.343785	32.912823	62.002949	0.615007	-4.689584	16.33971	0.751105	13.135309366391184	676.6405179063365	12.629938709677418	46.40574677419354
0.158296	-16.008908	264.480017	32.612527	53.108271	0.614947	-19.789655	26.886729	0.639626	13.104661643835616	682.3816027397262	12.639970192307691	47.657073076923076
0.162294	-15.821154	226.75057	33.140663	61.124009	0.603425	-30.172864	-3.608648	0.728348	12.908596274217585	579.8365171385992	12.288703351955307	36.6335810055866
0.160474	-15.826896	235.576652	31.570503	50.940196	0.648806	37.139788	2.773604	0.765872	12.774928767123287	576.2988356164385	12.273468421052632	37.7275052631579
0.160138	-16.147598	268.681473	33.017425	57.269632	0.599733	-23.814272	-38.821119	0.946158	13.2105	719.3270000000003	12.809341379310345	53.18743103448279
0.164989	-15.848335	246.29368	33.229805	61.831059	0.621289	16.200168	10.404433	0.021674	12.980314876033058	624.1965867768595	12.480539759036144	42.46093674698795
0.15358	-15.981614	217.669458	33.794527	62.486191	0.624124	-9.232528	26.957142	0.994343	13.283047107438016	695.6780479338845	12.660216022099448	45.43529613259669
0.166699	-16.020315	278.876021	33.585298	62.831448	0.607925	-29.729973	26.500987	0.362758	12.830133012379642	563.8558693259976	12.19550119760479	34.64414790419162
0.161968	-15.823405	283.127095	33.802563	67.055117	0.579968	-37.517024	12.659259	0.613272	13.240408056872038	690.7959810426545	12.855732107023412	53.711757190635446
0.157143	-15.981061	296.265834	30.141143	46.562092	0.657061	8.178541	15.23559	0.41887	12.956101164144354	664.5299674039583	12.597085915492958	48.05498802816904
0.147411	-15.830836	227.607735	30.735061	49.809669	0.646663	-4.769896	8.693263	0.252453	13.19664949784792	697.7952625538022	12.645135294117647	46.48705764705884
0.159994	-16.066106	275.55988	29.64034	46.804022	0.665227	32.443422	22.804737	0.525776	12.751197959183672	594.2058408163265	12.330626315789473	40.39631052631576
0.164993	-16.046357	253.70864	33.831981	65.901781	0.620588	-5.756113	-38.738044	0.232396	12.970694074074075	603.3888800000001	12.166165573770492	32.78571475409838
0.158049	-16.074741	266.351794	31.313661	51.845784	0.631848	-24.943617	-25.349369	0.164775	12.875227596439169	597.9132759643919	12.24518280254777	36.22042738853503
0.151298	-16.048909	216.226693	33.426721	62.874664	0.614331	-17.362459	23.962792	0.213888	13.28031301020408	678.3908316326532	12.769897468354431	49.120345991561216
0.169037	-15.982938	210.264496	32.417636	65.939188	0.570831	-15.199775	26.808484	0.980683	13.11484412855377	682.4790197775034	12.761003345724907	52.11800037174719
0.16618	-15.803566	237.615356	33.401923	68.229887	0.5913	38.56852	-38.201398	0.816287	13.217649019607844	703.3793529411765	12.865772897196262	54.59433084112144
0.152402	-15.941915	216.497778	32.355741	49.335414	0.63221	4.571407	-6.319912	0.328878	13.08559107142857	668.300485119048	12.639192391304348	47.4458505434783
0.168267	-16.098326	252.864669	30.528216	53.839089	0.605529	-9.333266	7.764355	0.446552	12.82178709256845	621.7090195567147	12.374665217391305	41.62754347826088
0.165822	-15.867053	294.152437	33.417977	67.37609	0.63548	19.997635	10.477732	0.673527	13.052029787234043	644.0966244680856	12.578154794520547	45.01132602739724
0.151061	-15.980232	288.780585	29.970714	51.388829	0.647962	-24.085999	-5.661588	0.313184	13.1871	709.8029110764436	12.597948484848484	45.371167272727284
0.149558	-15.884817	248.396527	32.9169	62.423946	0.660335	35.47273	19.123348	0.717945	13.29521741424802	693.7961662269133	12.83074596273292	51.33910745341614
0.168048	-16.161264	268.996224	33.759114	56.617268	0.602913	-2.590645	-6.907494	0.768008	12.958867272727272	646.7489636363637	12.580135532994923	47.016426395939085
0.158671	-16.059099	226.565389	32.908755	59.569968	0.588974	-23.371167	36.343732	0.745352	13.234922249093106	708.684510278114	12.864546043165468	54.680742446043176
0.1562	-16.067886	222.175193	33.847828	67.156763	0.609565	-16.048695	22.323465	0.520478	13.269207091172214	679.6892648335751	12.68164794520548	46.14648310502283
0.167013	-16.013407	271.596302	32.00652	56.387601	0.628685	12.095451	-4.193943	0.282628	12.853761596958176	610.4617287705959	12.365776258992806	40.32078129496405
0.158481	-16.193055	299.794825	32.608112	52.105914	0.650248	-9.138155	38.92609	0.430375	12.997579880774962	648.1884828614009	12.345742276422763	38.45335691056908
0.161473	-15.985541	236.188901	29.899559	52.110374	0.599652	-9.925127	24.544365	0.899448	13.062374074074073	710.6712518518524	12.800835537190082	55.69989256198351
0.16084	-16.089272	247.446085	30.776015	48.03944	0.625493	25.33534	-38.930457	0.253363	12.906526086956521	650.4801884057973	12.432253846153847	42.68073846153844
0.153692	-15.813812	245.288989	30.744583	55.270143	0.655156	12.412235	-3.506805	0.726563	13.07310985221675	655.5640788177342	12.519822222222222	42.93802777777777
0.159225	-16.120498	254.737689	33.769889	60.65799	0.614345	-7.648146	-19.476127	0.220989	13.162185897435897	674.5048230769232	12.680563768115942	47.818228985507254
0.142461	-16.014981	223.046223	32.297695	52.81465	0.659626	17.376056	6.276516	0.870332	13.339030501930502	719.3229150579151	12.931892899408284	55.22429349112426
0.160884	-15.872643	248.496456	31.612515	53.697974	0.625833	20.69204	-19.630267	0.752767	13.000254396728016	655.869429447853	12.69024371257485	50.51526766467061
0.157105	-15.899517	249.684181	32.914667	62.264473	0.626868	3.192704	5.681502	0.816751	13.246393877551021	703.7874122448983	12.7981	51.2881
0.143366	-16.156052	217.517642	30.679019	51.307658	0.66279	27.225814	19.375314	0.03156	13.228191156462586	693.2340054421772	12.790475	51.043937500000006
0.161787	-16.147295	212.725779	32.708326	61.584469	0.588825	-22.839873	-22.838321	0.897206	13.124384741144414	668.1690544959131	12.67274	48.138059200000015
0.162703	-15.921548	264.836528	30.82281	52.48941	0.602931	6.973226	-10.913369	0.575585	13.0853829218107	718.2466059670785	12.981365624999999	63.53794804687494
0.163396	-15.837401	290.595025	33.709857	60.179347	0.628966	2.079074	18.553039	0.215346	13.053590297542044	652.5016041397155	12.5286625	43.624993750000016
0.166498	-16.192896	294.823196	32.635154	61.446439	0.598915	-36.678508	-33.816382	0.776598	12.945622038567492	618.2216377410472	12.391356544502617	40.192573821989534
0.157691	-16.096706	251.519824	29.575274	48.602322	0.600792	-19.032252	-25.273217	0.126995	13.06900510948905	718.4448953771295	12.844618382352941	57.9001367647059
0.164383	-16.097756	284.292152	33.241845	62.613785	0.622327	11.636316	5.940073	0.805847	13.092303213610586	669.945845935728	12.749968852459018	51.458062295082
0.157931	-15.818228	255.97721	30.029859	42.731405	0.647307	30.721666	-27.627097	0.448379	12.821605791505792	630.4138223938226	12.351475	40.769549999999995
0.145555	-15.998971	270.383007	32.308253	57.595341	0.653382	-29.966651	15.199206	0.415327	13.312673089700995	695.0986544850498	12.551935443037975	41.48381772151899
0.145599	-16.078109	226.830302	32.749465	66.509264	0.662221	8.250297	-0.649638	0.427699	13.3941	706.9333978873244	12.563480952380953	40.65193888888892
0.149704	-15.901898	207.240412	33.247773	68.558024	0.618507	-21.484719	-13.787253	0.38953	13.323566165413535	670.1677819548877	12.691775675675675	45.36035675675672
0.161311	-16.017254	223.734904	32.732378	63.37614	0.607871	21.953435	-30.801039	0.039488	13.17389189944134	686.1703198324025	12.76130618556701	50.8067036082474
0.146334	-16.099179	271.444974	32.228287	63.340281	0.682401	32.935873	1.227452	0.439899	13.3741	719.8660588235299	12.779347787610618	48.548660176991156
0.154863	-16.183097	209.197248	30.989073	49.588749	0.610521	11.559638	17.825028	0.823349	13.146015584415585	719.8742578849726	13.019534782608696	63.843173913043515
0.161622	-16.05929	243.389904	31.150785	51.201713	0.603162	5.955031	34.13727	0.766712	13.05687133825079	704.795483667018	12.918417073170732	60.8077682926829
0.159692	-15.858533	261.424839	30.686991	48.939689	0.618473	34.40561	32.526018	0.400742	13.043986104783599	701.0806127562644	13.037484615384615	66.86969423076918
0.160059	-15.815578	272.656611	29.824297	56.655954	0.595445	-33.981254	-30.440723	0.151743	13.0551	670.1997825552828	12.726325092250923	51.72067416974168
0.154473	-16.030881	289.320112	32.35968	57.296573	0.633873	-23.789923	-32.161724	0.336314	13.1921	687.4016213017754	12.600203448275861	44.82655172413791
0.161717	-15.978275	291.79981	31.92248	56.555327	0.621992	26.080548	13.37444	0.413021	13.12702490118577	703.6984268774708	13.013321276595745	63.45514468085105
0.142063	-16.042906	216.644134	31.059925	52.028203	0.670123	9.670614	27.880249	0.361882	13.22441690140845	680.0823873239441	12.512782926829269	40.970539024390234
0.156928	-15.845487	295.44953	32.282111	60.287055	0.642561	37.043275	-22.039561	0.298283	13.243621547933158	717.5244934036939	12.867405194805196	54.4411194805195
0.157568	-16.027645	209.187417	33.30981	67.761725	0.6089	-6.003058	27.36069	0.685061	13.282586280487804	695.430690548781	12.723924644549763	47.76166919431282
0.169767	-16.043441	205.606543	30.401805	53.587427	0.575793	10.512329	25.711187	0.963911	12.870728392484342	676.2741722338207	12.838877777777778	60.81575555555558
0.153529	-15.864705	275.319075	31.569288	56.094923	0.607532	-39.659507	-18.058379	0.005462	13.09458645320197	648.937839901478	12.747970370370371	51.06806814814814
0.161678	-15.85823	288.24252	33.323696	58.747139	0.655398	18.64603	18.417852	0.882743	12.94947708830549	614.1130405727924	12.385964864864865	39.48300000000001
0.15025	-15.823384	225.405493	32.438054	51.736802	0.619039	-35.541742	0.376142	0.846434	13.099556189151599	643.4096578581365	12.549808542713567	43.588189949748724
0.169634	-16.027617	263.700341	32.152111	61.245249	0.589234	6.215113	-11.761737	0.286613	13.045365809217577	681.5211275455522	12.817856097560975	55.799734146341464
0.142835	-16.103764	265.623251	30.380543	41.337656	0.687401	14.003658	33.792609	0.861122	13.138966242038215	698.7132929936311	12.770092248062015	52.127199999999974
0.153204	-16.074717	265.276067	33.21269	58.740062	0.632794	-39.818213	13.846558	0.039664	12.839771897289587	539.0956733238233	12.219393333333333	34.55365599999999
0.146564	-16.021863	206.363795	31.834862	47.329709	0.636655	0.516598	12.185904	0.901404	13.215998148148149	711.6406265432101	12.814378350515463	52.86930412371134
0.159025	-16.10177	220.967593	30.448995	49.169116	0.58995	-36.017793	22.928548	0.778642	12.87871336515513	632.9318735083535	12.574150781250001	48.20794921875004
0.147059	-15.936352	256.805465	31.841496	57.346272	0.666081	30.765193	-1.018375	0.964433	13.316754627539504	717.0046072234767	12.930645454545454	55.60055454545456
0.154157	-16.077437	217.3657	29.428705	41.710082	0.635024	21.684002	-7.084857	0.951851	12.887284151785714	657.5017187500001	12.71314347826087	54.02643043478257
0.163053	-15.835397	259.887206	31.87467	54.835911	0.584998	-30.047361	-2.732781	0.906522	13.076916831683167	692.6887029702973	12.752916176470588	52.99168823529411
0.155135	-16.163621	243.863665	31.413568	52.574431	0.639714	-16.325313	9.659389	0.195646	12.935807762557078	607.5376621004568	12.226227659574468	35.044114893617014
0.157191	-16.15644	231.440392	32.74872	57.127794	0.642629	10.531258	24.107343	0.215643	12.980900643086816	615.8275434083604	12.299545312500001	36.56397421875004
0.157038	-16.161095	267.018253	30.992627	55.978155	0.643512	20.006467	16.24659	0.325845	13.094864393268379	677.6178795394155	12.756567836257311	51.90779239766086
0.155121	-15.998886	226.351516	31.250256	53.618521	0.636532	21.805046	-37.980044	0.653794	13.060728378378379	659.2868108108111	12.414560937500001	39.82306953125001
0.158191	-16.023515	203.802484	33.125749	58.55744	0.56608	-32.621013	26.948622	0.450211	13.18155508982036	688.1764790419163	12.988760273972604	60.71084383561644
0.157607	-16.081772	284.092362	32.003282	54.425592	0.653174	31.773784	4.373995	0.759383	13.03762291861553	656.47876707203	12.728250326797387	51.34589411764707
0.150927	-15.926078	269.855115	29.832093	43.592848	0.678994	34.324504	38.072323	0.704586	12.934058990536277	641.2295615141959	12.578901526717557	47.169412977099206
0.156239	-15.990159	220.448535	29.745366	48.436551	0.602525	-31.298848	-36.090529	0.783773	12.9611	656.0601005154642	12.588204838709677	47.80019919354839
0.162072	-15.809813	207.437764	31.648074	59.279893	0.600398	38.498491	4.223933	0.042043	13.116168756319516	685.4680525783622	13.001896226415093	62.52696339622638
0.162549	-16.174616	249.868937	31.784546	56.992086	0.634739	-3.896809	1.381852	0.527077	12.8873096	604.2993808000002	12.143016666666666	33.19229499999999
0.154026	-16.013362	232.032576	30.093864	50.97001	0.624082	4.385394	14.382935	0.01095	13.159406220095693	715.6521220095698	12.865236363636365	56.400663636363674
0.158028	-16.111942	256.757252	33.407017	54.487643	0.635688	1.429255	-4.342717	0.587612	13.050045480631276	652.1582209469155	12.508655555555556	42.94912222222217
0.151248	-15.821808	222.953478	32.758256	57.973018	0.603241	-36.007557	-26.760524	0.352806	13.138731205673759	638.0681453900713	12.745889473684212	49.76223684210528
0.155671	-16.052669	203.14416	32.586735	48.659444	0.631343	14.678006	33.107652	0.143735	12.9147718027735	616.8261432973806	12.440372727272727	42.0314890909091
0.149893	-15.995282	204.557968	32.515272	61.67533	0.621382	-22.473298	-5.446795	0.67697	13.248270967741936	667.7580677419356	12.605500966183575	43.61951207729466
0.164659	-16.0195	276.267767	31.735165	52.495398	0.615011	38.804956	17.473371	0.637628	12.97280945426595	668.9049085318986	12.924067479674797	61.93710081300816
0.16459	-15.821045	252.987954	31.9142	55.128037	0.602417	22.19287	38.153602	0.484512	13.048466013071895	686.665855482934	12.95612766798419	62.116312252964384
0.147071	-15.971252	220.493871	31.556624	51.073672	0.647469	-7.15943	3.154423	0.148007	13.1451	663.5939300476949	12.50350251572327	41.670098113207565
0.166834	-16.174151	286.888814	32.819029	65.448135	0.5958	-23.117595	-14.25533	0.305237	13.0391	643.7877201017816	12.563671428571428	45.057671428571446
0.163776	-15.863684	269.154559	29.989441	49.149216	0.606366	5.092416	-39.273201	0.276102	12.971816157205241	699.7459606986904	12.758555445544554	55.42793762376234
0.157979	-15.820903	256.813143	31.644432	58.719202	0.633142	-1.599384	37.030714	0.008102	13.099295681511471	662.5780539811068	12.539051807228915	43.538467469879514
0.154651	-16.111054	258.529594	33.11709	64.38454	0.642262	-24.708306	32.183484	0.649373	13.12996531986532	633.8235925925927	12.196979032258065	32.40038951612904
0.164462	-15.817776	201.2668	33.971471	69.87081	0.601974	23.971935	6.643611	0.743935	13.135736786961584	652.9382013969733	12.769314953271028	50.856595327102774
0.151512	-15.94262	262.397562	32.743641	56.295619	0.637582	-30.840681	11.922706	0.664491	13.155130303030303	656.0522121212123	12.426074683544304	38.99605316455696
0.147742	-15.968894	247.608457	32.373677	66.20482	0.660831	-1.515856	37.912871	0.031833	13.353276744186045	698.9919767441866	12.504249606299211	39.33111417322834
0.159866	-15.896094	216.67453	33.830075	62.512581	0.610688	-0.020015	-1.993693	0.087282	13.1041	643.4632181303116	12.591311822660098	44.80010689655173
0.166201	-15.981531	290.211698	32.967814	57.656947	0.600232	9.388061	10.190269	0.747087	13.102462464183382	702.687494269341	12.973176923076924	62.10273076923079
0.161068	-16.067258	263.628726	33.958904	63.785757	0.63717	28.202379	14.437578	0.068556	13.079661743341404	643.1147820823247	12.608467088607595	45.60768734177216
0.166738	-16.079533	263.275636	33.256147	54.356455	0.630896	24.246887	19.086197	0.293232	12.801140935672514	589.3779590643278	12.366736363636363	40.61210000000003
0.165703	-16.149957	248.702347	31.856144	45.810616	0.642359	32.133764	24.273186	0.837663	12.59946998706339	551.252018111255	12.167125210084034	36.48649243697478
0.167657	-15.991677	234.014526	32.666602	65.679359	0.586048	20.638625	-38.705427	0.200057	13.154124509803921	696.963741421569	12.832961607142856	54.45883616071427
0.150672	-16.146104	256.997346	31.408624	49.036127	0.64688	24.741665	-14.281744	0.09049	13.182845674740484	711.9600717993083	12.936190395480226	58.68301864406778
0.155469	-15.809875	257.692939	32.065362	57.296879	0.624469	-31.018109	-38.946295	0.697413	13.0951	646.7195000000004	12.439324137931035	40.11078620689655
0.147696	-16.110662	239.787797	31.139152	49.646003	0.659769	-12.492726	35.884784	0.493946	13.0981	657.455520729685	12.29995123966942	35.975324793388424
0.153209	-16.052432	270.564368	29.498055	41.435166	0.65402	-25.569909	9.588012	0.530332	12.856209028960818	629.1212214650767	12.143266666666667	34.20603666666668
0.154282	-16.060318	201.276849	32.720214	56.403485	0.607627	-16.548524	-39.987405	0.133921	13.0801	636.8661012145751	12.637968421052632	46.7730105263158
0.165916	-16.113764	250.922853	30.127285	51.893731	0.61885	2.327608	30.667697	0.105646	12.819149618320612	621.4654465648855	12.386620958083832	41.97650898203594
0.161478	-15.86673	204.132952	30.587447	52.871859	0.605679	-9.692687	-5.285988	0.454649	12.9133912482066	630.1248177905312	12.46049024390244	43.25590195121955
0.156133	-16.094048	203.552037	33.272662	54.001695	0.609069	37.896118	38.17697	0.631173	13.16450402969247	694.8849024390246	13.06663531598513	64.75577992565053
0.16902	-16.137101	293.898776	33.657493	68.384754	0.606445	-15.669458	1.169831	0.962564	13.088953825136612	664.9180368852462	12.49606511627907	42.288847674418584
0.152267	-16.147264	234.799129	29.047137	46.017863	0.628952	-23.644634	-2.531773	0.037899	12.9441	642.2826939351203	12.473766666666666	43.55800000000001
0.141398	-16.047771	205.43419	30.340242	52.591526	0.655386	-8.633198	12.49885	0.467828	13.2781	697.3045801104977	12.549067741935485	41.898961935483875
0.151838	-16.072014	205.201359	31.601522	50.382292	0.622287	-4.169627	-15.65771	0.714973	13.153081873111782	695.2365256797584	12.732590384615385	50.507988461538474
0.160391	-15.925666	287.728079	33.058154	58.123345	0.631039	-27.995604	-23.787835	0.228956	12.897127027027027	583.8661351351353	12.187921917808218	33.98569589041092
0.155143	-16.096554	261.044009	29.303637	41.299509	0.631786	-9.493656	39.184849	0.94361	12.976356064690027	707.5860080862537	12.693914814814816	52.92207037037036
0.164894	-15.95804	222.415662	30.083157	49.500181	0.595796	25.216316	14.76931	0.307885	12.89923469387755	677.8364220408163	12.901781647940075	63.12932434456931
0.157608	-16.194415	262.529335	32.144808	57.180848	0.630607	-3.948327	-12.57702	0.031128	13.103788	667.9455280000002	12.586699999999999	45.25782399999999
0.161157	-15.998302	254.919237	33.167141	57.129012	0.602784	-28.24631	0.95184	0.603899	13.0091	631.6265257595776	12.510781818181819	43.445910909090905
0.155273	-15.906119	270.185873	33.166662	54.911413	0.654941	21.019325	7.052653	0.314501	13.081563700234192	654.2793817330211	12.624766666666668	46.43053333333334
0.162571	-15.813516	233.96424	30.99732	53.532027	0.634568	11.192511	-16.861201	0.148419	12.831103058103976	597.7548746177374	12.213506779661017	35.69494237288136
0.165574	-16.089906	266.603253	30.085915	48.385686	0.616927	21.558257	33.838269	0.655566	12.837376958882855	650.48257098526	12.737938095238095	56.00879380952381
0.154787	-16.063336	210.716397	33.707496	68.170427	0.619076	7.689753	-22.282651	0.967651	13.347921476510066	712.0270832214769	12.876707329842933	52.584434554973846
0.161169	-15.8219	247.875583	31.741486	48.550704	0.630562	39.337772	29.459532	0.003333	12.882180213903744	630.2358812834229	12.685691836734694	52.09010408163266
0.165237	-16.142967	245.636674	33.683166	68.389678	0.593936	18.274431	29.870677	0.336827	13.240148351648351	710.1601560439562	13.011718677042802	60.74973618677045
0.148454	-16.171716	294.619745	32.782127	53.281754	0.654572	-21.2987	31.794304	0.150801	13.2591	704.5284877300614	12.639410559006212	45.42396645962739
0.167635	-16.170261	244.722744	30.946702	58.952962	0.569423	-36.506388	-12.558624	0.459057	12.866825576289791	616.5504072447862	12.597847474747475	48.80582020202018
0.158496	-15.919978	246.673674	33.495333	65.063827	0.623689	18.103619	31.834251	0.029969	13.241225480153648	694.2130243277851	12.831159999999999	52.47617700000001
0.15591	-15.841978	204.33955	31.780848	47.467606	0.645555	39.706606	26.127244	0.849652	12.787602196193264	577.7437964860909	12.339705633802817	39.72392112676056
0.159761	-16.162248	236.536846	32.469267	56.445789	0.576556	-27.900846	15.744789	0.170144	13.118634115138592	684.593236673774	12.909018674698794	58.478772891566265
0.164936	-16.058541	295.758067	33.610914	64.240983	0.618245	-29.291222	39.398292	0.967229	13.042741975308642	639.2182345679016	12.283764383561644	35.94273493150686
0.166842	-16.136851	241.753442	31.303645	56.336183	0.612334	-3.103724	7.516393	0.253003	12.847472395833334	608.7432278645834	12.324254761904761	39.20458690476188
0.155846	-15.810181	294.284613	33.696632	68.472355	0.651699	29.903692	1.511977	0.465118	13.339898866855524	719.9046770538246	12.9277875	55.08872124999999
0.164189	-16.047312	231.30265	33.556819	69.198853	0.607271	1.453854	-8.224107	0.410663	13.136503156384505	657.803573888092	12.579636842105263	44.17379789473682
0.150759	-16.070571	275.135085	32.926172	66.146317	0.665208	-2.186351	-10.296272	0.453151	13.3471	712.4421214953272	12.495791588785046	39.34428411214951
0.168638	-16.169637	260.949731	33.868915	62.118676	0.588731	-11.607165	2.055731	0.597105	13.037847572815535	657.463524271845	12.634462445414847	47.963398253275095
0.153409	-15.911516	251.779743	30.596892	45.021948	0.649069	30.102446	28.014902	0.558992	12.997407619943555	667.3342323612419	12.79821956521739	55.49876195652169
0.152474	-16.08545	287.990469	33.050627	61.627688	0.650733	-19.624459	7.793133	0.229493	13.220372583201268	673.6345039619654	12.447596402877698	39.04178489208633
0.159968	-16.026359	269.538486	33.375967	58.146506	0.612753	-19.213523	37.454013	0.803517	13.161418620689656	689.6237572413797	12.651996551724139	47.21046896551727
0.167613	-15.867868	283.94205	32.939836	63.469693	0.614168	1.4003	0.463666	0.878823	13.045993540669857	660.3272799043065	12.615264772727274	46.96328579545455
0.149363	-16.082387	286.064959	29.686488	40.227871	0.672595	4.24766	24.354121	0.900307	13.027891952894995	693.8029293424929	12.715172463768116	52.08248695652178
0.153257	-16.094643	265.971974	31.391695	50.422685	0.647673	14.08893	-7.427736	0.838987	13.12859293286219	694.2250830388695	12.851379761904761	55.64095595238099
0.157721	-15.844287	256.049568	28.889123	46.268073	0.629655	-13.528286	18.496605	0.631576	12.954718364418937	676.312117647059	12.508728571428572	45.36059885714282
0.148595	-16.182591	214.560845	30.612068	50.014544	0.651734	33.18447	-3.199126	0.121812	13.083086754966887	661.1893907284771	12.704087341772151	49.61669113924047
0.155333	-15.910325	234.292534	29.170262	42.250851	0.622049	32.373031	30.64173	0.709921	12.982795849056604	711.2346588679247	13.03542183908046	68.98832835249041
0.16497	-16.062148	277.556878	32.33357	64.665378	0.606911	-24.818249	-38.656513	0.937858	13.1021	668.8503147353362	12.490150847457627	42.08447457627121
0.147391	-15.856738	228.193839	28.964782	42.760301	0.631606	-32.128639	0.392697	0.895826	13.067166767830045	687.5329681335357	12.567534343434344	45.9331808080808
0.154054	-16.018858	241.82258	33.396084	64.14362	0.594409	-37.880399	-16.645348	0.448408	13.233810247349822	664.3927844522973	12.83285	52.05949999999999
0.141224	-15.988624	250.137442	31.074005	50.126295	0.686667	-1.302186	31.080356	0.069739	13.2521	693.9911661237788	12.425483838383837	38.18060808080806
0.169173	-16.175569	292.55748	32.636194	65.850506	0.609429	-17.547676	-9.68002	0.929275	13.02060988700565	650.6017457627121	12.399258536585364	39.9222402439024
0.14812	-16.153257	248.118531	33.26442	52.569997	0.655428	0.249957	-9.523961	0.71969	13.234656067588325	696.139735791091	12.657203448275862	46.03680068965514
0.169352	-16.066057	251.567654	30.48941	50.754392	0.606154	4.201228	-19.415383	0.927822	12.777322222222223	628.403703703704	12.491294444444444	46.577491111111115
0.1612	-15.893721	234.107806	33.691831	62.770876	0.578488	-27.614272	-10.518688	0.174825	13.1201	651.7647510775867	12.816969281045752	53.35675228758168
0.14868	-15.996392	235.626829	30.325773	50.36259	0.659155	35.672048	26.160512	0.63249	13.124675539568345	677.5931127098327	12.801889473684211	53.21193157894736
0.15498	-15.836883	263.136772	30.385641	52.503407	0.632217	-11.109589	-33.657382	0.77467	13.179139215686275	718.6649411764711	12.711638461538461	49.76665384615383
0.155181	-15.93771	296.630903	31.217246	55.133216	0.643412	-39.093924	-36.264575	0.807547	13.040610344827586	639.9538827586208	12.21960420168067	34.25047563025208
0.166083	-16.140084	219.141655	31.160133	59.109729	0.558755	-30.837252	-27.864634	0.014294	12.941405500982318	645.2580422396859	12.79726809116809	56.338284900284926
0.162716	-16.125453	206.429788	31.123865	55.613984	0.618183	19.025734	34.398781	0.915663	12.892275903614458	616.296855421687	12.51615172413793	44.94124482758621
0.165185	-15.906298	204.71314	32.792646	63.037025	0.6061	12.810221	-18.000574	0.863673	13.000502836879432	630.351904964539	12.55636815642458	44.85217430167598
0.153179	-15.871149	203.298482	33.694132	59.165807	0.623199	13.132935	5.390144	0.245346	13.227587591240876	683.4383897810224	12.790080487804877	50.83631268292682
0.158339	-15.947287	290.881469	33.4908	61.149328	0.615199	-16.391344	-39.104549	0.118235	13.2301	699.36381443299	12.770847572815534	50.666013592232986
0.168208	-15.883893	262.412026	33.444896	66.886615	0.601416	34.976275	16.180326	0.083855	13.108466383380547	672.3778545797924	12.91226049382716	58.076230864197576
0.162991	-15.911557	244.810877	30.075527	53.832787	0.601451	5.102772	3.752125	0.754935	13.068248148148149	709.1652116402116	12.916193495934959	60.5835349593496
0.150369	-15.871136	298.684091	31.765557	62.64893	0.639505	-39.347105	30.396389	0.124803	13.186612121212121	651.5735757575762	12.547226436781608	42.276955172413786
0.153361	-16.112862	232.485698	30.900304	47.811118	0.645576	33.877816	28.324101	0.021574	12.99420177514793	651.9452899408285	12.7161	51.6451
0.150379	-16.016963	284.577314	31.558327	61.095336	0.67087	23.252008	13.041257	0.391172	13.301059141981614	718.2723054136874	12.842815277777778	52.36195486111111
0.156091	-15.911782	268.783822	31.86001	47.911729	0.647162	-15.510302	-12.05653	0.226713	12.9051	615.2061733746134	12.208958267716536	35.087243307086645
0.154399	-16.013782	293.473924	29.920776	45.214342	0.646927	12.962376	-4.215665	0.728499	13.08498821490468	717.7998050259969	12.967664102564102	62.82020358974359
0.152104	-16.115704	226.557989	29.095703	45.082245	0.610071	-35.076996	-35.539732	0.414231	12.935361203585147	649.5005313700389	12.606208870967741	48.82437379032259
0.168054	-16.073734	258.531613	32.89411	61.730079	0.580834	38.290427	-33.948352	0.63856	13.154145572916667	717.1526946614587	13.036603875968991	64.31445038759688
0.159301	-16.131654	211.336211	33.484674	62.629639	0.559105	-33.058164	13.510113	0.216518	13.215611363636365	689.5525340909094	13.057323350253807	63.03867918781729
0.160038	-15.980362	268.97344	30.592759	45.067206	0.648004	24.78452	27.700713	0.628967	12.812509881061299	620.7317410795976	12.532153333333333	47.134321333333375
0.15891	-15.816192	283.696125	30.026034	54.264906	0.616085	-28.948685	-10.214734	0.314437	13.0481	670.4912916666668	12.585609433962265	46.43598490566039
0.155448	-15.900131	235.672889	31.139668	48.654155	0.649742	22.185961	-0.850369	0.587299	12.916092366412215	622.8623409669214	12.482239705882352	43.470038235294076
0.153281	-16.019605	247.560645	33.429278	54.156479	0.648229	-6.112989	-16.040745	0.594359	13.086646052631579	647.0239671052633	12.34646	37.216509600000016
0.152588	-16.138307	259.529964	31.353914	50.238831	0.64651	-15.634818	18.922811	0.782743	13.101333070866142	678.0417984251972	12.443568531468532	40.70489860139862
0.149993	-15.894534	227.804525	32.859852	60.858273	0.657018	20.006879	24.485622	0.763044	13.193633523537803	658.749734664765	12.576716541353385	42.98110751879703
0.153835	-16.198739	299.306194	31.377315	45.121774	0.655673	-25.924102	16.237902	0.092691	12.9061	622.6665306451615	12.230848031496063	35.911907874015725
0.160381	-15.954175	292.346768	32.513182	58.160233	0.631332	11.747669	29.09016	0.248276	13.14326004540295	694.533300794552	12.818363157894737	54.005818947368404
0.169702	-15.83009	243.950428	32.462631	52.782116	0.61051	18.832305	21.567865	0.95303	12.771898283261804	599.6044635193133	12.48677597765363	45.577702793296076
0.16815	-16.169618	286.049694	30.805761	56.758404	0.606819	-5.908312	28.397878	0.14233	12.933307196029778	654.4992196029781	12.563825	47.20151349999998
0.166303	-15.855917	207.144072	32.893751	66.105315	0.5988	-6.050885	-23.35698	0.559748	13.000966366366365	619.7770900900903	12.417258730158728	40.11204126984124
0.151434	-15.823905	244.314038	28.765439	47.254911	0.649833	38.573599	31.208156	0.099277	13.082318472468916	695.712148312611	12.918553201970445	59.84534926108379
0.155794	-15.843735	282.07375	29.261591	46.558523	0.640636	14.292677	12.604065	0.219945	13.067627824620573	713.5447453625636	12.925443137254902	61.1369411764706
0.152681	-16.175003	238.570323	31.911024	56.889554	0.653107	11.956558	-16.304944	0.30596	13.103519656786272	653.2726645865838	12.439595726495726	39.81253504273506
0.166823	-15.86869	240.935517	30.767872	54.127092	0.589936	24.154744	-17.339905	0.716857	12.99608120805369	693.168159731544	12.99489389312977	65.67798015267172
0.154322	-16.09809	211.061019	32.088365	59.251439	0.637879	13.983596	29.380535	0.404064	13.0903769726248	643.8013204508859	12.496632894736843	41.686987500000015
0.168215	-15.83941	255.174443	32.89656	66.495307	0.626202	3.882415	35.397946	0.334595	12.899156872037915	593.0129857819907	12.121142372881357	32.2112245762712
0.154045	-15.942946	214.707289	30.164153	47.492381	0.615571	-27.281674	15.549701	0.233123	12.8741	607.0247470817122	12.438104566210045	42.61647260273977
0.165434	-16.017762	267.996428	31.892983	59.735001	0.623653	-24.160191	7.915441	0.023214	12.72258546511628	539.057959302326	11.99572962962963	30.111455555555587
0.167171	-16.012126	254.037592	31.663079	51.808363	0.605872	8.39529	-18.848407	0.78802	12.882260356347437	646.9559599109134	12.646202564102564	51.00998666666666
0.167314	-15.869351	269.603001	33.317841	65.120005	0.597622	-37.978888	14.03625	0.304973	12.747262849872774	530.6669974554712	12.191913559322035	34.849438983050874
0.15801	-16.154041	299.18464	29.63492	50.910755	0.63236	-17.523037	-6.65988	0.239469	13.065292362093352	698.7021371994342	12.624371739130435	48.22764347826092
0.141335	-15.855993	225.427985	28.426753	41.338778	0.671378	25.959315	-24.923991	0.344203	13.154211607142857	710.1287745535718	12.68538	48.77810800000003
0.148785	-16.042746	215.078048	30.018965	49.473163	0.647852	6.063988	10.024243	0.687796	13.1111	678.026	12.604734615384615	45.90082307692304
0.152442	-15.963774	226.270746	30.479727	48.470715	0.6214	-31.256861	-7.67893	0.22784	12.89731581769437	600.9086943699734	12.421726865671642	41.4801686567164
0.147438	-15.885713	229.338385	28.823085	44.26124	0.645917	-18.009809	3.080509	0.244586	13.053103086419753	673.1370246913582	12.483742857142857	42.78239285714288
0.165321	-15.995719	222.920114	33.6768	62.095039	0.623671	21.863138	12.222871	0.77608	12.889009567496723	588.6188505897775	12.344683333333332	38.54530555555552
0.1475	-16.126894	242.416212	32.868019	50.595687	0.650342	-0.652019	38.098589	0.520645	13.24272	706.19366	12.718544444444444	48.44633888888886
0.148941	-15.92611	225.796223	29.176277	42.892942	0.642618	-6.589721	-35.910028	0.010177	13.037390140845071	682.7235338028172	12.550011949685535	45.51919811320757
0.165969	-16.140258	259.781956	31.790313	60.275986	0.590901	-10.205674	-1.177507	0.444719	13.097767461263409	692.5434982121576	12.776164516129032	53.391245161290335
0.164635	-15.986486	231.388631	32.276953	56.050831	0.575419	-19.388553	36.872531	0.08583	13.004132258064516	662.5141451612907	12.782646052631579	54.84251842105262
0.16586	-15.899869	201.472315	33.87705	66.844346	0.603439	31.608406	11.857651	0.758873	13.034660714285714	628.2430571428571	12.700195238095239	49.439660952380905
0.148701	-16.018942	223.163593	33.142495	64.42136	0.657451	21.666918	-13.884245	0.02204	13.2601	668.4133900826449	12.487789655172415	39.34996206896556
0.154096	-16.157363	286.796497	31.368473	46.71103	0.650988	25.400412	17.861991	0.581366	13.075768449197861	694.0321844919789	12.92291443298969	60.14278969072167
0.156574	-16.053552	269.438994	32.084746	60.415717	0.629968	-27.133507	-7.216449	0.894103	13.173251898734177	678.7538860759496	12.445578260869565	39.80806521739127
0.165897	-15.847486	299.13199	31.16309	54.454695	0.61186	-33.111398	5.825327	0.112275	12.756050481430536	574.9442200825312	12.239693406593405	37.272490109890086
0.162982	-15.930773	269.2402	32.227086	56.942365	0.599679	-7.810598	-4.30037	0.135803	13.116461176470589	696.7339482352944	12.817208870967741	54.80012016129033
0.155393	-16.153878	226.213565	33.22984	65.948454	0.618216	8.035552	38.096043	0.103641	13.327556	715.3630680000005	12.88035925925926	53.39460740740739
0.15148	-15.913405	291.310464	32.153894	51.189587	0.66063	8.127397	-19.014595	0.95354	13.201374436090227	710.1090150375942	12.837433333333333	53.897866666666665
0.142412	-16.197769	233.92708	30.512829	50.177879	0.673253	33.85552	-29.655543	0.609015	13.246115604681405	702.3985929778935	12.51865	41.18680499999995
0.156784	-15.877396	206.149611	32.341441	49.937298	0.618037	6.351831	21.193843	0.481686	13.017289580318378	657.4519160636759	12.644194527363185	48.59696318407965
0.165884	-15.861309	259.255312	30.138684	51.269661	0.606205	-22.13858	-30.559628	0.141459	12.764941688654353	600.2345197889186	12.319971794871794	40.26517333333332
0.165298	-15.973942	200.459169	31.191915	57.934701	0.590193	3.573616	15.103752	0.810355	13.027923225806452	673.0808064516132	12.755921576763486	53.318769294605815
0.16198	-15.854524	294.297997	32.897745	63.510304	0.591277	-37.337441	2.418278	0.976997	13.2471	715.7106688741725	12.793146511627906	51.803248837209296
0.146439	-15.870997	213.046311	29.713626	41.622286	0.655848	5.987701	-10.585772	0.7513	13.014926580226904	666.4005672609405	12.527725	44.54536249999996
0.160612	-15.883288	210.576317	32.049842	49.223313	0.618492	37.520566	-37.737582	0.053767	12.8802888	623.4422848000004	12.35654	39.980708
0.16437	-16.052619	254.57294	32.200056	58.564276	0.621533	7.19316	14.668621	0.994653	12.981376214833759	641.7705447570332	12.564630120481928	45.73852891566267
0.140558	-15.967693	215.044821	31.375992	46.852876	0.657974	-14.880989	38.440314	0.017448	13.151095008319468	653.5871198003329	12.476949056603774	40.54387735849056
0.159645	-16.037867	216.309007	29.962685	49.073165	0.612346	18.182058	24.836555	0.022792	12.971367670915411	676.2314565469294	12.806108695652174	56.775552173913006
0.145938	-16.014997	217.055197	30.520694	46.755929	0.647855	-12.223095	10.979742	0.762531	13.1471	686.4644931506851	12.513055974842768	42.50261383647798
0.156366	-15.987996	256.102408	32.715372	51.197996	0.649348	39.133159	13.048913	0.889618	12.982894994040524	634.8055208581649	12.66770736196319	49.44499386503069
0.160022	-16.191667	263.19223	29.833291	50.226587	0.596025	-27.395319	-16.600589	0.286087	13.002538813349814	689.1451433868976	12.736192592592593	53.81526851851849
0.162235	-16.006314	256.165248	32.410461	51.737842	0.63924	15.685247	35.067015	0.186825	12.8479687150838	604.1793770949726	12.336816417910448	39.31008656716416
0.158371	-15.96446	283.911504	31.468323	49.052929	0.642543	11.395154	-29.800287	0.704815	13.002777083333333	668.9440138888891	12.591236363636364	46.97117803030305
0.168013	-15.824203	200.241625	32.241323	61.84023	0.582014	25.148833	-9.295712	0.660497	13.060044134078213	674.0693780260707	12.94830224719101	60.96081235955053
0.148495	-15.839889	216.255726	29.294598	44.729082	0.62969	-19.546966	4.567788	0.694515	13.11361519536903	702.0700853835025	12.652273913043478	48.53255652173916
0.158954	-15.896774	268.906129	33.661062	58.903072	0.628801	16.120236	3.951088	0.890613	13.167946460618145	686.8697577268198	12.884382051282053	55.93802564102568
0.14654	-15.951606	226.740452	32.06772	55.120715	0.636538	-31.364227	-15.206853	0.494654	13.125524962852896	628.4035601783061	12.459174712643678	39.84048908045977
0.161814	-16.009057	270.123395	33.127201	67.949552	0.601531	-11.626518	-27.21994	0.002028	13.2351	694.0721418181822	12.807956540084389	51.87440590717299
0.163587	-15.870627	299.21717	32.886128	58.256506	0.632731	-6.524722	35.267776	0.061397	12.975877166437414	631.7447441540583	12.379958108108108	39.52990743243243
0.156942	-16.057281	298.762792	30.126207	51.21261	0.624042	-39.674387	-16.82608	0.562518	12.990403437967116	650.7008011958152	12.458583516483516	42.52666703296703
0.162955	-15.969045	291.426162	32.557896	63.212348	0.599204	-28.037362	-28.523481	0.711388	13.184657486631016	697.8094732620323	12.712185470085469	49.326801709401664
0.146743	-16.198949	224.34428	31.171903	52.491368	0.668151	29.260303	1.653575	0.244386	13.09264919236417	645.6680866372984	12.521414049586777	42.45306198347109
0.144574	-15.854076	267.52654	29.729391	40.908345	0.696937	28.736932	7.14513	0.316537	13.018342045454546	660.1400181818183	12.582041747572816	46.222245631068006
0.151799	-16.155253	239.110471	31.670088	46.363246	0.632538	-31.883757	-24.47883	0.863473	12.955151242236024	623.7602344720501	12.312297452229299	37.73049299363056
0.164842	-16.030375	226.504993	30.000503	52.065056	0.595415	27.755549	-32.682235	0.53044	12.963995639742674	687.6957848463189	12.838104405286344	58.71320264317184
0.158102	-16.043167	298.250984	29.311925	43.640306	0.642863	-17.386745	12.34801	0.234162	12.894182962962963	662.9592148148153	12.412459477124184	42.731164052287546
0.148992	-16.178237	244.843745	33.263133	62.184942	0.638876	-31.371913	23.252467	0.650142	13.2115416	645.8209824000002	12.400566666666666	37.25737333333334
0.151268	-15.955331	202.258967	31.837553	52.108637	0.612957	-22.432138	-7.843683	0.362589	13.08386495132128	646.4548998609181	12.639288284518829	47.07458828451886
0.151664	-16.106037	251.455407	32.211823	54.619904	0.624413	-34.192806	29.193979	0.324327	13.050300557103064	622.8032562674097	12.508833668341708	42.45750251256282
0.153341	-16.156045	237.505882	33.42993	60.404459	0.634687	27.06576	19.279737	0.667588	13.25949211136891	698.6108074245941	12.952543349753695	57.207623645320155
0.165585	-16.058654	212.591147	30.665845	58.181871	0.571332	-35.142868	29.775592	0.9583	12.93133900789177	636.4007497181512	12.617026739926741	48.90306153846153
0.161661	-15.918323	273.899005	29.387637	43.96504	0.635966	-9.112224	35.542305	0.742269	12.799168669527898	639.3672203147355	12.324295804195804	40.651250349650354
0.156741	-15.803495	231.971843	30.823878	57.244656	0.602785	-39.971857	31.421962	0.547079	12.949528035043805	599.3571038798499	12.493184112149532	42.976452803738304
0.150295	-15.952533	273.037016	32.691415	56.524391	0.66607	34.041119	15.881351	0.296271	13.229798869475848	693.1931736896203	12.84656875	53.24560874999998
0.15078	-16.099756	269.372544	32.807899	62.624786	0.657035	-11.557819	31.465388	0.196177	13.250926923076923	677.9692403846154	12.417084000000001	37.747828
0.152894	-16.180398	281.714817	32.053743	49.376456	0.667066	3.173771	29.368933	0.779419	13.044462637362637	659.3993260073264	12.481205263157895	42.16400526315789
0.144509	-15.94458	268.084625	30.557148	46.992602	0.692456	38.410049	18.804274	0.284529	13.136659510567297	678.5871546162405	12.707884615384616	49.23234153846153
0.149758	-16.137031	283.682853	28.688621	41.428957	0.672845	13.460478	24.324439	0.408099	13.022765677546984	694.660678536103	12.758964864864865	54.08100270270267
0.167078	-15.982066	277.039569	31.573577	51.914894	0.598088	21.463094	-31.368879	0.826679	12.967090161630358	687.542725228391	12.873190909090908	60.22235454545454
0.161261	-16.176994	208.903097	32.098323	53.220072	0.587968	-12.210077	-11.033214	0.384745	13.033319178082191	674.0531461187215	12.755668265682656	53.38284981549812
0.166351	-15.912996	251.042853	32.382897	61.629057	0.601576	33.024253	26.517688	0.601626	13.080960957642725	677.3569530386744	12.962601992031873	61.257531872509944
0.158983	-15.925545	234.528227	30.561159	50.684604	0.610205	-16.555273	-39.184295	0.608345	13.009423568575233	670.411880159787	12.585587684729065	47.06174187192117
0.155185	-15.973872	267.570686	32.887754	55.275459	0.629192	-24.291501	-33.472624	0.777803	13.1591	679.6519817629182	12.527449112426035	42.69740059171595
0.156247	-15.817306	264.952215	33.720869	56.172337	0.643829	-17.751193	25.390349	0.41955	13.002909825673534	612.3741014263078	12.185858064516129	33.15376935483873
0.156387	-16.188287	237.566182	29.977664	46.625834	0.63538	-22.180788	-4.964592	0.997051	12.8681	621.7350724637683	12.169257142857143	34.65792071428571
0.142882	-16.168122	221.621278	31.050792	51.085924	0.659183	8.825491	-0.293532	0.026489	13.28523190184049	712.5494539877303	12.75158447204969	49.07934099378881
0.156939	-15.963913	222.541827	30.746927	45.143946	0.620574	34.947653	-24.800359	0.654437	12.966380078895464	675.9332189349113	12.788804081632653	56.033410204081626
0.169482	-15.867395	296.502677	33.420115	68.33991	0.602788	37.336463	37.984758	0.526429	13.133045986496624	687.1969887471872	12.998143307086615	61.99372559055116
0.155721	-15.846273	244.763783	30.362665	51.933895	0.644278	37.698809	-20.772404	0.699622	13.028393466223699	660.0635791805098	12.609574452554744	46.96137299270077
0.159467	-15.922411	210.688554	29.515184	46.94588	0.600877	-4.764608	-31.36171	0.239897	12.946165882352942	688.864777647059	12.730183333333333	54.67089166666664
0.163637	-16.058309	253.253986	31.212994	53.370012	0.579991	-27.598028	-15.363716	0.332896	12.976191324200913	670.4451598173517	12.745895918367347	54.18191020408166
0.149834	-15.862941	240.189122	30.08205	45.310875	0.656562	27.768328	-17.500619	0.272518	13.04834439701174	673.7255901814303	12.670933333333334	49.30813333333338
0.161601	-15.975319	278.623738	30.069267	52.479002	0.634625	23.74268	-0.690418	0.381572	12.972807979626486	665.0419320882856	12.768680110497238	54.691412707182344
0.167668	-16.162181	240.816321	33.634364	62.97473	0.59043	-30.974194	-36.327965	0.731372	12.859043758573389	575.3981865569273	12.300561538461539	37.58492769230772
0.154234	-15.820235	280.316198	33.834103	60.102591	0.651167	-23.275757	26.411571	0.919785	13.192464102564102	670.4530102564107	12.269225	34.1434625
0.156298	-15.967614	242.298492	29.752131	43.494077	0.642006	-10.334052	-6.488337	0.888675	12.858106116207951	636.063278287462	12.260692592592592	37.67467185185188
0.157741	-15.889629	249.853378	30.390009	44.192682	0.634829	11.571295	-10.88603	0.024924	12.907058579881657	657.2314520710061	12.617374853801168	49.71223450292394
0.157502	-16.028563	240.513981	33.44127	55.064541	0.622311	13.699158	-13.14735	0.298241	13.133835218508997	681.6229511568127	12.809319387755101	53.39993775510202
0.144233	-16.089448	252.163143	29.06053	40.382855	0.671109	-1.628368	17.129612	0.226771	13.120179295154186	710.9411541850225	12.634793430656934	47.727328467153264
0.156066	-15.958199	263.763322	29.330357	40.916932	0.655523	33.563889	30.574067	0.531585	12.82656425255339	639.0671346332408	12.638202409638554	51.642674698795204
0.157304	-15.86747	216.923558	32.802946	53.017974	0.638546	17.373476	23.240977	0.940297	12.921615561569688	606.247814614344	12.4011	40.237460000000034
0.15744	-15.821814	219.86497	30.924355	48.540712	0.6355	39.493535	11.226271	0.380173	12.897252334152334	625.2975749385752	12.63401256830601	49.561110382513675
0.160775	-16.016824	296.153463	33.370978	60.157575	0.661668	36.125899	11.822305	0.693328	12.977472430471584	619.6835441354295	12.472491304347827	42.02300956521743
0.14141	-16.007076	243.639945	29.463502	40.279158	0.677048	16.341112	21.454834	0.053184	13.166643737574553	714.6086630218691	12.825166225165564	54.35334900662256
0.162072	-16.062496	270.06763	30.345049	53.062783	0.631717	-7.593369	6.803395	0.191912	12.911266431593793	634.0778843441468	12.349120134228189	39.60585906040268
0.162941	-16.060541	266.643246	31.009759	54.730104	0.636793	-13.69617	24.159979	0.324795	12.8231	590.2985624036983	12.048091379310346	31.2549956896552
0.161466	-15.878035	298.797513	32.723055	67.662781	0.629553	-5.553068	-29.804736	0.313471	13.22484074074074	699.6975925925931	12.605417567567567	44.57706824324322
0.166663	-15.861796	215.291062	33.245304	66.659399	0.61377	11.309364	15.16001	0.971795	12.962882738095239	608.1559836309527	12.379727450980392	39.03195947712416
0.150401	-15.900594	208.040941	33.480377	56.562615	0.645955	27.171337	11.865174	0.317536	13.119624752475248	641.6004059405943	12.606980503144655	44.834505031446554
0.153875	-16.045212	205.568364	32.523601	55.603557	0.635327	36.128128	-34.571072	0.112148	13.052529590017825	636.5068092691625	12.34383282442748	37.35412748091603
0.156868	-16.064597	256.170574	29.917761	49.328714	0.617529	-25.247686	12.325677	0.493211	13.010458543417366	670.6665854341738	12.564147619047619	46.36642571428575
0.148398	-16.195244	252.357397	31.931482	48.250925	0.636509	-39.393699	-1.252093	0.684638	13.017477708978328	622.1720309597524	12.384294968553458	38.99240754716979
0.144549	-15.897685	240.305022	32.036551	50.019127	0.655847	-33.539118	-7.036949	0.052295	12.922316560509554	565.4397261146498	12.18922403100775	33.29699999999997
0.156449	-15.880754	298.088606	31.332122	51.436273	0.667366	13.272808	39.529047	0.275381	12.997814123006833	650.4601446469251	12.496999159663865	43.29474789915969
0.151311	-16.007318	252.741049	31.922044	61.579221	0.662666	24.740133	-15.953769	0.498089	13.213335294117648	677.6041176470593	12.54492857142857	41.958582857142865
0.143125	-16.036581	268.312031	31.411132	46.913597	0.691859	14.285985	18.542478	0.841488	13.190547136563877	690.5549702643173	12.687199099099098	47.68919549549546
0.164098	-16.099564	203.365264	32.700218	56.1198	0.588604	18.998797	5.816067	0.243306	13.059697269624573	682.0223811149037	12.9246	60.2065
0.15758	-16.174278	219.207805	30.35994	55.041859	0.58057	-33.156323	8.643143	0.859346	13.167770520231214	717.205271676301	12.905291222570533	58.32133949843263
0.168681	-16.134057	296.928072	30.760004	55.291092	0.615654	-4.204054	-0.373642	0.930799	12.903932089552239	652.9723843283582	12.534842857142857	46.49726400000001
0.160193	-15.946489	282.179795	32.912259	55.698603	0.619307	17.272154	-16.608248	0.24635	13.16639242569511	709.9092444870565	12.975529245283019	60.827928773584915
0.150888	-16.139078	238.799557	33.11153	59.941731	0.64134	20.461044	8.305368	0.030832	13.303626174496644	710.2305395973156	12.890504255319149	54.04270638297873
0.153497	-15.832817	220.500244	31.429551	53.861063	0.619597	-5.280581	-36.590671	0.660476	13.221466621067032	715.0875772913819	12.7861	51.7653
0.154423	-16.133681	262.178981	33.862431	67.679669	0.617614	-22.408819	-38.391592	0.436016	13.355020723226705	709.2956620305985	12.755221951219513	48.06850780487805
0.16363	-16.039027	250.360348	30.459538	50.800459	0.605862	-38.800311	-13.681713	0.641632	12.663021727395412	550.6052172739546	12.146704790419161	35.28109161676647
0.161684	-15.857813	269.625032	33.26761	66.617201	0.613929	39.983181	-14.807135	0.512241	13.27151156747695	718.1541458507969	13.03948028169014	61.48053380281689
0.150041	-15.851097	253.43509	29.164784	47.098757	0.655909	36.720366	-18.524208	0.774021	13.120862078395625	703.9101048313586	12.832066666666666	55.247204
0.167139	-15.973637	214.503244	30.603455	56.719499	0.584427	-11.749115	-12.55396	0.488192	12.935776436107854	651.9933716295432	12.612340963855422	48.97634819277106
0.159293	-15.99679	248.28167	29.947974	49.75267	0.61347	27.008871	10.638994	0.937681	13.067426681448632	712.8258410938658	13.07503893129771	68.63209465648853
0.168008	-15.842925	255.960432	29.956853	46.091756	0.627037	8.836765	-25.121036	0.2894	12.639526065162908	588.4695313283211	12.147091452991454	36.22016324786327
0.163281	-16.150585	230.061087	30.335656	48.190589	0.606886	30.40184	-21.619804	0.787018	12.887444394618834	664.4853273542606	12.794721495327103	57.80099859813081
0.144473	-16.1561	251.754499	31.303142	48.769313	0.689115	27.940898	18.798997	0.118832	13.104143835616439	654.455665753425	12.511167307692308	42.11995384615388
0.163918	-15.933782	266.87502	31.577728	57.81503	0.584185	-39.757751	-17.431004	0.161063	12.8621	595.6202880000002	12.554176045627376	46.58149163498096
0.166398	-16.122044	238.397199	31.068206	47.814779	0.637478	33.314799	1.650388	0.951083	12.608918181818183	553.6608181818184	12.17565172413793	36.657779310344864
0.151073	-16.157723	245.049176	33.146509	64.70357	0.61717	-35.004542	-10.521579	0.723481	13.315063068181818	687.0107230113637	12.692480952380953	45.99652095238095
0.157784	-16.185661	290.063036	32.589972	63.302563	0.590598	-31.670297	-4.063424	0.083167	13.2761	714.253664733179	12.973697402597402	58.67799870129869
0.158166	-16.09645	286.82842	29.726662	42.547152	0.641402	8.728807	-32.573424	0.696039	12.911949957374254	678.3742702472296	12.618043262411348	50.079679432624125
0.167832	-16.109632	233.308725	31.637279	49.41703	0.615179	21.718753	-8.564737	0.919595	12.718203023516237	593.6440862262042	12.43888787878788	44.69270909090908
0.166732	-15.918489	222.029491	29.919974	51.32173	0.58853	-17.455303	-19.970303	0.522319	12.802123086269745	633.561029161604	12.487623012552302	46.37305271966524
0.146879	-15.898243	233.285524	30.628633	54.115381	0.663425	16.620294	-30.653897	0.272431	13.207919112627986	687.8220494880551	12.439041176470587	38.97300588235293
0.158336	-15.881096	294.091632	33.636922	59.004474	0.621378	-28.358531	-13.120812	0.233235	13.069274337517435	636.5047894002794	12.509407692307692	42.4892369230769
0.154795	-16.122891	253.551636	31.807455	51.18722	0.634695	-27.216941	-31.384922	0.246216	12.894084939759036	591.4054397590362	12.239745161290323	35.678934838709694
0.15837	-15.870722	274.604947	29.643966	46.232142	0.611161	-38.621262	-31.818985	0.444019	12.8421	628.3648226466577	12.453790476190477	44.34099047619046
0.164942	-15.933743	232.734867	29.671703	45.703073	0.616322	6.493708	16.831361	0.755494	12.735074489795917	625.0821377551022	12.440437078651684	45.40628988764042
0.165408	-15.831279	263.269053	33.48064	60.965859	0.609373	34.205207	-6.286475	0.81125	13.0802611328125	668.9051533203126	12.90984537037037	58.499548611111095
0.143981	-16.149955	258.85412	31.899617	50.761581	0.686952	37.106026	-0.979537	0.523901	13.198414950980393	680.0071776960784	12.668006542056075	46.58491121495325
0.145462	-15.883058	258.595382	32.948019	55.722096	0.672813	-3.170546	4.642829	0.917466	13.313837654320988	707.8553425925926	12.581983928571429	42.37089196428569
0.147624	-16.029618	200.575435	32.926424	56.153372	0.653626	30.635487	3.576572	0.123506	13.1071	631.9572230769231	12.523456643356644	41.996283916083925
0.166796	-16.050854	276.156385	31.28185	58.893548	0.609339	39.136712	-19.379887	0.590336	13.02399385898408	675.9343055344963	12.848675	57.3148625
0.144594	-16.016277	206.09872	29.936523	46.72316	0.65393	6.620485	-13.850052	0.283281	13.136668106312293	682.4724102990035	12.59822987012987	45.40422792207795
0.16762	-16.030721	279.237411	30.42559	54.249027	0.621739	14.490259	-18.121265	0.253307	12.864776274944568	636.4833370288248	12.538342038216562	46.81202611464972
0.140242	-15.894626	206.511887	30.881017	44.456928	0.668974	22.970009	15.401526	0.833197	13.151757393850659	674.4665666178626	12.701147297297297	48.56135202702699
0.160944	-16.065319	278.56141	33.454768	62.78594	0.616756	-37.568943	-28.879636	0.839879	13.011526626323752	611.2976974281396	12.278682781456954	35.67199470198675
0.163892	-15.931791	243.43795	32.345883	60.775243	0.601099	10.42077	9.2425	0.219326	13.135802819956616	693.1589154013017	12.869225523012553	56.33880878661087
0.155386	-16.070602	273.202915	33.745382	61.882496	0.652974	-1.682613	-8.814735	0.099613	13.136004477611941	649.0585343283584	12.353184033613445	36.766144537815116
0.157563	-16.120608	240.40992	29.624731	44.08006	0.630845	10.688156	-0.080235	0.808438	12.902732520325202	664.9823934959352	12.683186021505376	52.615086021505384
0.146401	-15.866063	244.561729	31.18716	53.306962	0.662227	-20.673817	-3.048392	0.899408	13.2159853046595	684.1834193548389	12.302708695652175	35.06570173913047
0.160935	-15.998201	215.445504	32.348014	60.010901	0.600471	12.623193	14.394351	0.419023	13.176543349753695	700.2124679802959	12.929395546558705	58.221848582995996
0.166481	-15.866814	261.467168	31.533455	53.141192	0.627252	1.002865	34.837037	0.744742	12.814356338028169	606.0123887323945	12.256433333333334	37.40501333333336
0.14677	-16.039015	256.016077	29.375508	45.734419	0.662038	-19.425769	13.106721	0.839248	13.150681911262799	704.672558020478	12.445884615384614	40.63043307692302
0.142275	-16.098366	249.248639	32.41044	51.976982	0.691079	23.605985	18.355768	0.362169	13.21038201438849	669.9379841726619	12.548001960784314	41.997427450980425
0.161391	-16.008411	247.417085	29.768365	46.817484	0.639334	27.772023	24.495514	0.626095	12.78485054466231	613.3691590413946	12.50672658227848	46.51592848101267
0.159649	-15.86238	248.237357	31.451543	55.729237	0.599455	-24.371665	-27.643815	0.399635	13.0821	671.6568503144656	12.694413253012048	49.92381204819279
0.151601	-16.136944	225.59269	32.34614	58.331621	0.638034	-20.054102	-24.18757	0.991752	13.163177348066299	659.5169613259671	12.347250684931506	36.56261712328766
0.146437	-15.927536	253.636561	32.062539	47.279824	0.673379	31.186868	18.231557	0.080379	13.132101204819277	673.4953542168677	12.74041506849315	50.41077945205479
0.152217	-15.920088	243.410066	32.884015	58.70073	0.584651	-39.695851	11.762528	0.093589	13.2331	682.571728033473	13.020021348314607	60.63124044943823
0.158033	-16.059764	254.209769	32.534187	58.403809	0.618824	39.452452	36.076479	0.438639	13.22180202020202	715.2233442760945	13.112759003831417	66.26049233716479
0.155331	-16.196567	240.657128	32.828564	58.180896	0.59399	-25.708457	33.246898	0.360508	13.2611	711.0089787234044	12.931076109215017	57.02999522184302
0.160055	-16.121118	255.059817	31.565002	52.998028	0.609723	29.568155	26.299109	0.049849	13.128156934306569	714.8535810218982	13.092403703703704	67.83836962962963
0.152361	-16.002751	280.136674	30.499377	50.556946	0.66611	30.316105	-17.449881	0.383433	13.092607360157018	680.9202826300298	12.649194827586207	47.78239137931033
0.158046	-16.143621	276.866865	33.138231	57.151781	0.635113	18.524338	31.832121	0.757741	13.149486715195634	687.4227443130118	12.880780628272252	56.19726282722512
0.167578	-15.990916	235.54125	32.782522	56.514043	0.628615	26.26481	32.607433	0.833564	12.744886736020806	565.32544083225	12.239512213740458	36.867551145038206
0.157359	-16.045913	236.871532	32.20488	50.727644	0.629829	37.174933	-2.162576	0.441558	13.017227919911011	657.9950734149056	12.816222448979593	55.50049591836733
0.159775	-15.970051	284.772928	31.169288	48.183594	0.626994	-38.693606	-14.536571	0.931907	12.833239682539682	604.3537555555555	12.167873722627737	34.768639416058406
0.147749	-15.895723	207.047696	28.118875	41.521824	0.608257	-35.977393	-38.66136	0.755003	13.008066122961106	700.696347553325	12.758940579710146	55.11911666666665
0.15281	-16.096431	268.153469	31.390964	51.904965	0.655764	-18.242962	-18.341524	0.896568	13.0851	665.555791946309	12.273206194690266	35.5123061946903
0.165343	-16.0451	263.96073	31.453479	54.095217	0.583874	-26.527198	-5.822591	0.696775	12.987355785627283	675.7319135200977	12.692624163568773	51.89557472118962
0.148806	-16.047999	211.742097	32.473557	58.841113	0.634517	-12.650094	13.820302	0.821453	13.281620979020978	693.976986013986	12.596271428571429	43.315584571428595
0.167436	-15.951473	297.711478	33.572668	56.307135	0.62309	4.864542	5.330002	0.285045	12.918517079207922	629.5333564356438	12.469803703703704	43.27171851851849
0.166211	-16.18518	289.60828	31.834845	55.507317	0.590286	-33.079201	33.821361	0.155918	12.851418347509114	610.8228201701097	12.510535483870969	45.65815806451612
0.169735	-16.198316	238.534004	31.039478	64.072414	0.55333	-31.070335	-38.529002	0.713296	13.060386166842662	687.687902851109	12.847295335276968	57.256951020408174
0.163709	-16.179995	293.304248	33.027745	54.971932	0.619552	25.878377	-16.096544	0.980329	13.044221568627451	677.7150588235295	12.891497959183672	58.81402857142856
0.169689	-15.981242	213.514685	32.346126	58.68453	0.567746	18.346951	-20.859676	0.247257	13.049907183364839	701.2087315689985	13.028828476821193	66.2653112582782
0.144663	-16.054019	292.812204	28.226935	41.558167	0.697971	35.656403	38.966261	0.244885	13.104513333333333	709.289996666667	12.850737583892617	56.749360402684566
0.153154	-15.913419	237.583752	32.887996	61.365364	0.620495	-28.083892	26.722538	0.157651	13.079961148197597	613.141951935915	12.512369230769231	41.809638461538455
0.143863	-15.928761	212.832173	28.434761	43.815492	0.657522	9.239058	-28.589161	0.966927	13.1391	704.557	12.675704316546762	48.58622302158272
0.147501	-16.08779	219.912071	30.414728	48.063026	0.647896	18.747633	33.037516	0.967759	13.157164629847237	696.2797297297302	12.871110869565218	55.9274760869565
0.148751	-15.852355	250.116796	29.540475	48.287179	0.666085	-5.256958	-14.696434	0.004959	13.06217535321821	662.1118445839879	12.348153097345133	37.938510619469035
0.152952	-16.105082	257.145326	29.918359	44.631658	0.649044	10.939296	-24.85787	0.489316	13.018808737864077	682.8258737864081	12.662071830985916	49.80129295774649
0.159928	-15.968335	226.196836	30.586278	50.683181	0.613849	37.356671	9.265248	0.869972	13.008643396226415	678.2320566037739	12.951719047619047	62.71466428571431
0.166874	-15.907103	216.934522	32.054546	57.850307	0.570342	-27.464916	3.817847	0.527384	12.91835273522976	628.8145634573309	12.633192783505155	49.51166082474226
0.161034	-15.965873	255.237644	30.358851	52.990411	0.601981	-9.931254	35.0388	0.248702	13.090172463768116	709.6200241545896	12.82266626506024	56.02605180722886
0.163971	-15.993886	201.323541	33.31826	52.671011	0.617121	25.406529	-35.555597	0.46857	12.790087993138936	580.8231852487136	12.135385714285714	33.686871428571415
0.162661	-15.917528	249.711908	33.640332	65.803495	0.622562	30.30044	39.249129	0.770163	13.11827312072893	657.5454031890663	12.78489274611399	51.96650310880827
0.164498	-16.110227	215.006689	31.607432	57.3808	0.618914	7.433637	32.489754	0.837655	12.871394670846396	605.1157304075236	12.320073684210525	38.51679736842104
0.158481	-15.994708	259.690599	32.913037	61.474454	0.638805	2.627393	-13.785676	0.668941	13.124183707025411	662.7669237668165	12.50518088235294	41.86572867647058
0.165668	-16.138581	216.750186	31.118198	57.241555	0.580625	-39.716361	-29.300455	0.090373	12.6311	525.8006502145927	12.328086899563319	40.620221834061134
0.159532	-15.998638	244.632437	33.691179	56.040787	0.613324	36.475966	-39.684401	0.457311	13.146427221438646	690.1459873060649	12.721972928176795	49.91745193370169
0.160782	-16.068797	250.002652	31.071755	50.3605	0.604037	-23.523123	39.371983	0.539221	12.951349017038009	653.8749895150721	12.558641850220264	46.77609339207051
0.164603	-16.000893	282.494233	31.158131	49.290245	0.634958	5.007396	6.07637	0.59395	12.825388220551378	623.4678446115292	12.396337762237764	42.142767832167856
0.148809	-15.835794	210.092289	32.650972	55.071433	0.613424	-24.998359	-30.526506	0.459923	13.244023076923076	682.6056153846158	12.790473015873015	50.78024126984127
0.144072	-16.033437	237.524964	30.835836	42.1387	0.67213	-1.292897	-0.065025	0.743602	13.08875930599369	675.4960883280758	12.44818695652174	40.8336095652174
0.164223	-15.886389	214.637133	30.191861	48.332	0.631185	24.789317	0.883785	0.382367	12.668979581151833	570.3798481675393	12.214115151515152	37.39215454545455
0.157824	-16.092379	219.902966	30.093018	50.260238	0.632419	39.91984	-1.656294	0.25257	12.924880630105017	637.3692602100355	12.672993854748603	50.90403463687147
0.165062	-16.190924	287.045031	31.457076	58.748615	0.635962	18.689347	-19.162422	0.203126	12.9411577136515	635.6216392896782	12.450914516129032	42.25344677419351
0.169618	-16.094192	259.839108	33.208254	58.081483	0.6053	20.500495	-22.451323	0.112958	12.90748183934808	629.189203725262	12.566614285714286	46.85640285714286
0.163939	-15.955823	296.308649	33.52965	59.222382	0.610242	-19.143335	-19.0415	0.564146	13.079239566395664	667.527678861789	12.579918181818181	45.5090727272727
0.15753	-16.115947	278.446789	32.951448	63.12038	0.620507	-35.944487	34.937529	0.649414	13.103908955223881	636.5796119402986	12.422187209302326	39.221386046511675
0.163604	-16.088934	253.101943	30.472801	46.863707	0.631579	17.28094	-1.731544	0.576411	12.769721480709071	613.654056308655	12.459138709677418	45.03688645161287
0.168613	-15.953541	277.495132	33.313511	59.415703	0.582859	-37.237408	11.69674	0.003564	12.7241	548.6090716723552	12.383298312236287	41.57086329113924
0.152544	-16.09479	241.527349	30.577242	48.490918	0.653466	37.747119	-9.127121	0.108012	13.010425499412456	653.9870246768508	12.63798028169014	48.249163380281665
0.167133	-16.116067	248.843775	31.628471	57.709869	0.595029	-11.24061	3.44981	0.900478	12.997754135338347	666.7529248120302	12.618593150684932	48.36420547945209
0.153395	-16.111097	217.762264	31.002642	49.471021	0.594732	-29.30095	6.777958	0.776768	13.16482936893204	718.1723907766996	12.883031972789116	57.39104421768706
0.15566	-15.893632	213.637393	32.592266	64.516519	0.616719	32.947855	15.682269	0.942103	13.306288764044945	714.9075415730341	13.086502439024391	62.7707780487805
0.151939	-16.133558	260.203491	33.811332	66.095498	0.643367	-24.758471	27.241903	0.467082	13.210854901960785	645.6681813725493	12.329071428571428	35.17542857142857
0.160511	-16.033564	290.341029	33.659257	57.018587	0.642446	32.668558	-24.02043	0.669276	13.047599047619046	653.161942857143	12.543571074380166	44.02992727272729
0.165939	-15.987663	256.528871	32.075626	55.501658	0.607805	-27.890438	-36.48832	0.872475	12.8291	592.9825714285719	12.20680731707317	35.66681463414636
0.151234	-15.914993	273.762988	30.369528	45.815734	0.661918	-20.133361	22.050785	0.095545	12.9551	632.179457711443	12.209135087719298	34.788922807017514
0.144581	-16.137724	226.512469	29.53808	43.056493	0.656419	32.808139	-39.993748	0.015728	13.152433889816361	710.6566160267114	12.557825190839694	44.335050381679366
0.169915	-15.957752	213.684556	32.12195	57.617795	0.568722	31.486024	-5.256289	0.103023	13.017291519434629	696.2499491166081	13.081009937888199	69.73261180124227
0.162529	-16.071198	217.485402	32.701965	51.863779	0.618895	16.094537	-13.647174	0.032224	12.862725	609.5568750000001	12.440834939759036	42.712081927710834
0.160468	-16.192311	266.928613	33.776277	58.433794	0.613618	5.314351	18.77486	0.21659	13.177284668989547	698.9712682926831	12.85225909090909	54.90112454545455
0.165182	-15.888998	259.586228	32.834681	61.928474	0.6047	-9.573525	7.265562	0.390549	13.056810997442456	655.1596751918162	12.573085221674877	45.306814285714275
0.165853	-16.115481	210.768761	32.628303	62.221912	0.606347	10.872301	-14.518976	0.669644	12.972141726618705	626.7110661870506	12.514038547486033	43.80355139664803
0.163268	-16.018405	257.790883	33.606468	65.662717	0.626151	38.86268	-17.829391	0.065206	13.087530875576038	649.6388594470048	12.58183469387755	44.63835306122444
0.164188	-16.011836	289.222618	31.413633	60.21501	0.625056	28.684124	-27.788514	0.28655	13.066265160230074	677.9954774034516	12.680487096774193	49.42897161290319
0.148435	-16.125625	290.794715	31.052171	43.799143	0.669927	36.065085	-4.355148	0.417144	13.147430443159923	714.2025115606937	12.962563414634147	60.87944390243902
0.151016	-16.017825	226.473663	31.49026	52.818287	0.623277	-26.002521	-2.608792	0.436065	13.097780055401662	649.729162049862	12.562314285714287	44.19420714285714
0.159976	-16.058955	282.299136	31.464375	57.626211	0.603788	-27.633883	-2.404804	0.042772	13.0731	664.2027613065329	12.694545344129555	49.87352429149798
0.147778	-16.058235	227.24103	30.915641	54.906522	0.661725	26.690536	3.572612	0.661157	13.161193793103449	668.8550372413794	12.677397872340427	47.3498595744681
0.16752	-15.907019	255.178678	33.503516	61.838057	0.62154	1.850439	-1.80528	0.545878	12.901249390243903	601.7057240853661	12.23547037037037	35.50540148148149
0.159392	-16.135802	222.597715	32.961363	63.661404	0.639539	35.920074	-4.204195	0.490344	12.986589421720733	605.5226798307477	12.387179999999999	38.79326799999999
0.164891	-15.880786	235.303797	29.830321	52.724971	0.595479	35.217758	-39.17058	0.333913	12.994640731995277	697.4864014167656	12.810622727272726	57.099311363636346
0.169812	-15.808677	286.664971	32.179107	56.610318	0.622872	33.814696	16.956823	0.769104	12.838613217866909	612.821639927074	12.608881420765027	49.33343114754096
0.164695	-15.97031	258.25926	29.899892	43.802809	0.63545	30.504819	30.348786	0.880742	12.67171797752809	599.041179775281	12.469014110429448	46.87531779141104
0.159425	-15.958392	225.055721	33.788542	63.313405	0.60718	21.986374	-32.924077	0.217597	13.249182058414464	703.7182753824758	12.852663725490197	53.42034215686279
0.160535	-16.059586	258.862725	32.746285	60.360566	0.616032	39.752969	-31.718677	0.884971	13.187265447897623	702.1837577696531	12.855714130434784	54.74095706521737
0.169936	-15.813914	297.622233	32.806261	65.387099	0.575712	-16.67339	7.207224	0.11526	13.109826666666667	687.3195700000002	12.8319006993007	55.331112937062954
0.16884	-16.152406	283.413364	32.413257	58.752865	0.566444	-12.515885	-15.968085	0.115491	13.09858132780083	719.8710290456436	12.979887234042554	63.472948936170205
0.154187	-16.101614	276.826263	33.772467	58.608628	0.650087	38.701622	24.030094	0.535609	13.2162	690.9280666666672	12.916763157894737	56.458496842105276
0.160832	-16.073446	271.430466	33.49642	63.249023	0.61943	18.654769	37.51762	0.550343	13.21887130044843	703.7023793721977	12.95926129032258	58.603277419354846
0.167521	-16.117681	224.714658	33.736343	69.524394	0.578695	32.540578	-28.88567	0.120137	13.240011136107986	713.4049673790777	13.028521455938698	61.61481302681996
0.156793	-16.162212	298.101868	32.039331	51.715046	0.646879	2.965566	-7.156412	0.844885	13.100325663716815	691.1866150442481	12.753285185185185	52.04217777777776
0.156465	-15.937972	292.067803	32.630562	57.72702	0.655607	1.495051	29.248426	0.317408	13.125491549295774	671.7785492957747	12.494568253968255	41.72202380952385
0.167856	-16.048255	203.491947	32.738353	60.896305	0.553199	-27.093116	-23.18231	0.279873	12.971419107662463	643.5014830261883	12.797627065527067	55.58570142450147
0.165429	-15.92331	234.599006	31.549344	60.94225	0.577764	-24.106096	34.759394	0.897908	13.115967383512546	693.1982724014339	12.776583754512636	53.1224389891697
0.168468	-15.915252	219.202518	33.377722	66.260607	0.622139	31.533184	-1.92869	0.283084	12.83582950819672	569.1685327868854	12.219219047619047	35.103566666666715
0.154462	-15.810735	241.444866	31.090907	51.317453	0.624915	4.45515	-5.547482	0.269984	13.181733769322236	717.840858501784	12.888820930232558	56.943779069767416
0.158385	-16.115858	242.809162	33.354631	54.497302	0.62789	27.117017	-34.522966	0.120489	13.057585316846986	656.7763817619788	12.506610344827587	42.83047310344829
0.163006	-15.902269	289.188548	31.474413	53.15665	0.633673	29.59944	-21.818876	0.167411	12.963605084745762	654.8857220338987	12.621127397260276	48.49396986301374
0.150773	-15.874724	227.12571	33.427002	67.967528	0.640557	12.586053	36.249803	0.925651	13.392359354838709	717.0204193548391	12.865617647058825	51.39319882352939
0.168569	-15.863202	258.075533	31.591918	56.589541	0.577556	-10.41622	30.148173	0.255916	13.006157522123894	687.604779867257	12.805347349823322	56.534954416961135
0.158704	-15.902786	269.384831	33.150239	55.959493	0.642558	24.438107	-29.231485	0.883285	13.04976924778761	650.8281482300888	12.466534782608695	41.34908347826088
0.161271	-16.146723	269.48997	32.547275	62.126121	0.616345	-22.393331	-29.533661	0.076139	12.987749456521739	612.288720108696	12.410694594594593	39.951841621621625
0.167997	-15.931798	238.57021	32.114679	65.378274	0.55632	-22.813499	-8.783254	0.550203	13.19329832109129	719.7564438614904	12.984775287356321	61.317599425287355
0.163846	-15.804454	246.958202	30.701805	55.181049	0.615816	3.986669	27.966441	0.288512	12.968975457875457	654.153938949939	12.580621276595744	47.031864893617005
0.151419	-15.984752	222.208235	32.892254	60.808103	0.640115	5.533858	26.368002	0.527966	13.244068	683.646792	12.630012500000001	44.67425000000003
0.159146	-16.170216	299.314579	33.660598	67.706886	0.621737	-36.395033	25.409639	0.643727	13.149542572741193	646.9153705972437	12.414006832298137	38.53451614906833
0.151523	-15.903945	279.918546	31.648233	52.004263	0.645128	-28.690931	33.955948	0.342928	13.097019047619048	656.0297142857142	12.428410126582278	39.91498037974682
0.161842	-16.084955	268.062098	33.889506	62.002235	0.613091	-9.446247	30.434057	0.652637	13.164909523809524	683.8615952380958	12.660558762886597	47.24564278350514
0.155953	-16.132047	252.132935	30.722513	52.784206	0.653862	39.188591	-6.628197	0.21922	12.976077245508982	637.0875341317368	12.536703174603174	44.66781111111109
0.158483	-16.056806	251.631809	32.898213	57.813727	0.621072	-29.306196	23.482825	0.503897	12.934976989869755	590.8078755426919	12.269935365853659	35.973684146341455
0.157447	-16.097347	200.636501	31.712159	56.899067	0.620544	-3.81167	-10.788372	0.67521	13.0211	635.5866128500825	12.421749122807018	40.29861578947371
0.160963	-15.929462	265.257663	30.295863	49.44041	0.613963	-20.380683	28.740401	0.790092	12.973996935933148	674.6241643454041	12.55002039800995	46.52514875621895
0.147958	-16.057455	201.771865	32.571075	57.730582	0.613499	-32.386555	31.550321	0.36826	13.117886197564276	619.992809201624	12.6572	46.29806749999999
0.152128	-15.834767	276.351027	32.616147	51.549085	0.668531	14.586462	4.252123	0.611669	13.088294388777555	659.6952294589181	12.58528699186992	45.02222439024391
0.16921	-15.912517	228.794959	30.242429	55.870283	0.574266	13.067941	-9.617819	0.329209	12.989984403669725	708.3302238532111	12.993871241830066	66.49244738562088
0.142469	-16.108599	297.436687	30.12794	51.772259	0.671165	-38.660239	-36.167558	0.112294	13.238648951048951	688.8590961538464	12.493016666666668	40.602116666666674
0.152257	-15.856363	211.04796	30.423168	53.516646	0.583885	-39.494083	27.87147	0.760833	13.2206044345898	715.1001651884707	12.979297568389057	60.33042370820666
0.152553	-15.897389	266.646242	30.50627	49.930427	0.638547	-12.452851	22.201741	0.504455	13.181852136752136	718.9905641025646	12.716433333333333	49.97586666666666
0.152585	-15.974871	236.881513	30.863499	53.404142	0.615807	-31.498397	38.513498	0.941063	13.1891	697.4548162393162	12.67349461883408	47.84915919282511
0.169079	-16.189473	246.059933	33.025641	58.977854	0.574735	-11.20785	-25.241583	0.15434	12.990098913043477	659.4927576086959	12.740582142857143	53.21150892857145
0.16174	-16.18545	209.824455	31.075359	56.11527	0.606301	7.22534	21.619482	0.826903	13.031663685636858	667.9401680216804	12.720794835680751	51.56944366197183
0.166101	-15.988116	243.646113	31.559198	54.21761	0.609728	19.922561	-14.5426	0.524085	12.9142775147929	642.7914842209075	12.684188541666666	51.68404427083332
0.16909	-16.008862	299.025826	31.04255	54.490831	0.597559	11.04015	19.525654	0.139766	12.974728256513025	691.3241182364734	12.88465905511811	60.86594409448821
0.156716	-15.914469	288.812863	30.972435	48.659439	0.633921	-26.123758	-13.232191	0.074742	12.9431	635.4589766763853	12.413784210526316	41.339331578947345
0.150689	-15.886517	200.073943	32.634598	59.515168	0.630047	10.627655	2.894386	0.713483	13.266617345399698	694.6175882352943	12.803540414507772	50.869233160621704
0.157448	-15.867367	293.587821	31.344077	56.119314	0.644134	-0.434975	-22.309745	0.551786	13.150640789473684	700.2479144736845	12.679641666666667	48.475862499999984
0.157816	-15.841749	289.931759	30.917753	52.325835	0.652478	-1.524859	-15.418302	0.255307	13.015589391796322	660.4638939179633	12.438747540983606	41.39848196721313
0.164008	-16.034687	215.041117	32.667908	55.70955	0.619038	30.96251	23.925866	0.832557	12.866529802955665	601.7370554187195	12.535877777777777	45.7183066666667
0.152186	-15.829976	230.947625	28.985357	41.865764	0.65862	23.164491	-14.881414	0.547051	12.85882249388753	630.3073154034233	12.417315517241379	42.38302586206893
0.165953	-15.85532	293.5949	32.715011	67.476044	0.553115	-39.844953	17.095264	0.521804	13.237829338842975	718.3645413223145	13.033878364116095	62.55160184696569
0.144043	-15.824378	222.766183	30.255188	46.922079	0.650237	-19.65366	-25.641616	0.843919	13.2121	702.7254901960786	12.540932298136646	42.81846273291923
0.155096	-15.984844	251.002488	32.980701	64.201227	0.626594	-23.577114	23.800929	0.226506	13.11704992846924	628.024729613734	12.443466666666666	39.424828333333295
0.150849	-16.129404	267.871597	33.127597	61.78976	0.66153	33.902293	-21.2624	0.477303	13.287895749704841	700.4150460448645	12.640577477477478	44.51342882882885
0.159188	-16.020409	255.567252	32.553685	55.625026	0.636148	22.902177	26.372432	0.718251	13.029581069042317	649.312962138085	12.697661403508771	50.03837543859647
0.149389	-16.127047	244.612016	31.571881	51.633552	0.65474	-0.658168	-26.271617	0.314095	13.154813662790698	680.1959767441862	12.502393650793652	41.74742063492066
0.145475	-16.085873	267.176378	31.660408	54.322567	0.641967	-28.708154	-39.114714	0.095105	13.297805014749262	704.273	12.750510256410257	48.80738205128206
0.1536	-15.80935	296.778319	31.663914	53.290875	0.641574	-9.936909	24.080735	0.002645	13.223284782608696	719.8833206521739	12.778729032258063	51.63870806451612
0.160707	-15.89663	270.902238	29.870425	52.716308	0.629344	19.968016	32.537791	0.44034	13.02400737704918	682.7503754098361	12.844383582089552	57.38315074626866
0.15657	-15.882597	280.353458	32.73736	59.023074	0.628997	-35.35043	3.338388	0.375198	12.983993553223389	599.5191304347826	12.30810641025641	36.59771987179487
0.153471	-15.846819	298.664604	30.996043	48.940881	0.666403	-12.995158	37.31793	0.578765	13.061566666666666	674.3986000000001	12.35726513761468	38.4422064220184
0.157905	-15.997479	291.06198	32.765905	68.662608	0.629046	-10.723393	-28.057073	0.158135	13.307291933240611	714.3859179415861	12.703111627906976	47.07780116279072
0.152614	-15.940349	290.403118	29.875947	45.619255	0.675246	37.153039	-11.26361	0.208442	12.988692252803263	663.3068389398576	12.592650458715596	47.17734128440364
0.162336	-15.888759	282.255925	31.088879	59.277082	0.614277	5.480795	-15.949265	0.327933	13.168951473922903	718.2738049886626	12.910123255813954	58.18818139534884
0.156833	-15.929888	206.617949	31.079726	47.739644	0.641871	23.339339	19.985005	0.01642	12.799384360189572	588.6177725118484	12.271905970149254	37.66905074626864
0.1569	-16.185728	217.659738	31.399733	49.506874	0.60726	35.523709	-16.500703	0.552946	13.113080126467931	713.8235654923218	13.078578431372549	67.46280705882357
0.153032	-15.909278	213.782178	30.040439	44.749702	0.634493	25.452226	24.481381	0.593416	12.982896610169492	667.4482768361587	12.79048	55.49832299999999
0.143638	-16.093079	222.899617	32.671206	52.014191	0.658502	0.902908	-39.698516	0.215839	13.2531	687.5423595505621	12.421705042016805	37.978407563025186
0.169181	-16.137951	271.043453	33.897653	66.988603	0.585152	-37.156957	8.5382	0.995418	12.977185190039318	613.1923826998691	12.40645175879397	40.054887939698496
0.145483	-16.106486	204.210279	29.279392	40.409001	0.630978	-15.771535	28.949305	0.514956	13.094066573816155	709.9353119777162	12.712349999999999	51.46538999999996
0.163438	-15.946238	249.496396	32.646011	54.922728	0.633636	3.882913	-14.627848	0.019049	12.832231934032984	587.147127436282	12.162891666666667	34.077106666666694
0.162082	-16.120207	279.54148	33.414161	62.114516	0.597411	-25.115055	-3.374153	0.177933	13.1001	655.6919371921184	12.688320883534136	48.842989959839315
0.162266	-16.102939	292.608514	32.163931	53.884771	0.600624	-33.850578	-19.235692	0.172378	12.9161	622.5031677175284	12.543454166666667	45.981924999999976
0.164863	-15.90679	205.273716	33.472398	62.872363	0.59138	-21.044045	20.159965	0.357184	12.888546428571429	575.5938750000003	12.381442465753423	39.61017123287671
0.161826	-16.13255	275.015013	32.791421	61.11892	0.62083	-36.67208	-15.484906	0.45434	12.819746017699115	552.2588141592925	12.101585507246376	31.98182028985508
0.159113	-16.016008	209.220173	30.64345	53.502912	0.623587	34.999968	-1.999768	0.760504	12.96132904368359	639.7791759149944	12.716433333333333	51.965133333333334
0.169157	-15.960549	233.888897	33.207641	62.092533	0.579442	-28.96191	-4.850712	0.350049	12.8131	569.0460549199088	12.398026229508197	41.18813114754097
0.157064	-15.913233	248.345989	31.56917	57.527975	0.606303	-26.593891	11.985579	0.488371	13.1491	678.7514461942257	12.695742857142857	48.87976428571429
0.159261	-16.097216	291.468549	30.219936	43.526061	0.637975	8.411394	13.281139	0.07078	12.917542641946698	677.141571263036	12.707317391304347	53.76539130434782
0.150067	-16.175229	258.709625	29.799879	43.542279	0.649707	-21.584974	-32.171204	0.13309	12.9781	652.4515934065937	12.382479310344827	40.15590689655175
0.156801	-15.999571	248.012332	31.813735	49.339542	0.620118	30.164852	-8.367938	0.077089	13.112456548069645	706.7369053747165	13.035640772532188	65.03864763948496
0.152095	-15.972532	248.715165	33.317975	55.790997	0.648837	-7.908602	5.10577	0.405655	13.1311	653.2829328244277	12.3826	37.8297
0.168521	-15.907294	257.596654	31.903038	54.822938	0.624276	24.492422	-12.333742	0.699748	12.78359489216799	593.8591407491491	12.3829	41.51366
0.165378	-16.182631	287.215594	31.60885	53.618533	0.635296	39.582665	23.667607	0.244383	12.865401215277778	623.5958932291669	12.6366	50.245139999999985
0.155909	-16.070124	247.411678	33.145346	58.408473	0.60982	-10.215587	-21.268781	0.081966	13.246766260657735	706.4445249695498	12.866283673469388	54.36271632653057
0.166287	-16.114183	261.003008	30.613575	57.550876	0.59199	34.106738	35.057131	0.693524	13.089817019822283	715.9479487354754	13.146106535947713	71.90211699346409
0.154229	-15.908615	298.900706	30.008976	42.29755	0.673417	23.191196	29.388388	0.849307	12.914813855421688	653.7535180722896	12.658050704225351	51.01837112676056
0.160294	-15.804878	222.906997	32.293988	61.221758	0.616719	-10.440934	35.90961	0.629124	13.0561	638.4606944881891	12.41658275862069	39.69874137931038
0.162925	-16.086404	228.139751	32.605574	56.065344	0.60831	-12.183508	12.493956	0.400898	12.9201	612.9067644569819	12.391178947368422	40.36469263157899
0.16929	-15.921909	278.418746	31.82766	55.15609	0.604883	-10.418023	5.790849	0.622368	12.878577183833116	634.7458604954368	12.443024731182796	43.29418279569892
0.160558	-15.822877	230.119164	30.731	53.164148	0.60563	-9.168057	-1.764513	0.370127	13.035757894736841	675.5710000000003	12.66981111111111	49.893678666666645
0.159475	-16.151385	211.932395	33.936217	64.038474	0.607874	28.923771	-25.828815	0.954246	13.209822772277228	685.3869042904296	12.871182926829269	54.3941346341464
0.160276	-16.197616	259.892293	31.202745	55.212002	0.584525	-34.345504	-2.247768	0.517417	13.08139279811098	685.228892561984	12.801716666666668	54.72927833333338
0.166459	-16.117024	257.079312	31.244557	56.014748	0.62384	30.878767	12.505217	0.27359	12.865684905660379	619.1246037735852	12.58683184357542	48.126830726257005
0.155724	-16.179889	296.941463	29.221465	45.626602	0.645696	-32.185818	11.05441	0.232547	12.8711	628.4231712439421	12.242578873239436	36.922218309859176
0.154038	-16.130116	233.612308	33.631309	62.678538	0.609447	-22.986993	-19.160031	0.318101	13.230391187739464	669.2035363984676	12.730250627615064	48.31649121338913
0.166165	-16.03657	229.619181	32.512478	57.584169	0.599605	4.853787	25.605185	0.918777	12.9941	655.6006000000004	12.682048356807512	50.41342206572771
0.148488	-16.198979	212.592091	29.216236	44.052854	0.666337	32.890985	12.173101	0.979309	12.869701796407186	609.974398203593	12.378543548387096	40.470791129032214
0.159025	-16.090026	249.771777	32.592439	58.87227	0.612622	10.297018	1.196989	0.140456	13.215588372093023	714.0206511627911	12.94119829059829	58.319920940170945
0.161223	-16.190324	261.800384	31.254891	48.070194	0.626927	-2.298176	25.733316	0.690039	12.910182785808148	650.5886780551907	12.504291616766467	45.21403473053892
0.14571	-16.165871	228.152477	29.077175	40.779329	0.653196	33.263341	-26.418207	0.777376	13.103117061611375	712.4939905213271	12.813316560509554	55.10261210191083
0.160755	-16.096993	248.5884	33.250999	62.067418	0.563416	-34.877382	19.59751	0.390039	13.22907645854657	706.422861821904	13.031078319783198	62.1562777777778
0.162942	-15.905062	243.605189	30.143754	51.489011	0.626919	6.545809	-14.089241	0.014747	12.860311125158027	625.1138938053099	12.403554545454545	41.922000000000004
0.169861	-16.164794	288.064294	32.176847	55.054713	0.592686	-17.30098	-37.302061	0.241369	12.859834969325153	630.737304294479	12.502583412322274	45.71549004739336
0.146498	-15.810102	204.436707	32.332984	49.850641	0.64084	16.478685	-12.081588	0.204527	13.220328529839882	697.1969534206697	12.841828723404255	53.430614361702084
0.158559	-15.895695	258.832748	33.663108	57.54413	0.620931	16.931085	18.816833	0.956965	13.190725468164795	699.174528089888	12.983526605504586	60.222144954128424
0.144453	-16.013385	266.768742	30.5038	52.488611	0.672347	-18.491046	-25.600371	0.086864	13.23085468483816	689.8534531516189	12.42218695652174	38.448655652173926
0.158145	-16.196523	209.862831	32.722596	52.704382	0.611549	-5.0462	7.2021	0.579442	13.026461481481482	652.4489214814814	12.57829117647059	45.96924264705884
0.161801	-16.099841	260.528408	33.415073	60.705908	0.606899	-17.265222	-22.291811	0.657867	13.1301	673.2709758713138	12.620200961538462	46.20266346153845
0.153064	-16.080494	240.057843	30.99272	52.416234	0.608011	-29.675757	24.320448	0.203896	13.1131	672.3080588235298	12.751023664122137	51.53522442748089
0.161596	-15.988022	203.226748	32.461315	60.586631	0.567098	-27.718563	-10.497159	0.343252	13.118839041794088	671.3258134556578	12.890188235294117	57.16704176470587
0.151346	-16.064148	239.085581	32.943838	63.089346	0.658488	26.005886	-16.054219	0.17826	13.201482559774965	661.6837243319272	12.450719047619048	38.84655714285716
0.162332	-15.827449	218.53881	32.275603	62.957024	0.578586	-36.278417	-23.885612	0.244622	12.9331	589.8239326923081	12.607520289855072	46.981971739130415
0.167074	-15.941281	210.51656	31.688924	62.466348	0.575073	-29.461407	-2.617015	0.525111	12.9041	601.7214629213487	12.52648202247191	44.98873258426967
0.166207	-15.904792	276.555738	31.810476	53.889277	0.591811	28.732413	-39.30539	0.585386	13.063317479674797	714.3770182926829	12.937911158798283	61.80376609442062
0.155557	-15.819651	251.73552	33.005104	62.622906	0.623156	-19.457521	-9.482023	0.813804	13.2781	703.6283982430459	12.640116129032258	45.102270967741944
0.162625	-16.053031	245.870878	33.442252	58.092068	0.611184	4.957776	15.964307	0.792545	13.081581193255513	669.5590972762649	12.726193596059113	50.806514285714336
0.148855	-16.086519	227.369677	32.23515	56.023599	0.623684	-21.534335	-9.915331	0.438434	13.278307417582418	699.8479876373631	12.75779642857143	49.32246607142859
0.156147	-16.101566	297.644431	29.011416	46.123972	0.640121	-31.0224	-2.260558	0.322624	12.9261	653.1792264150946	12.361338993710692	40.37121572327047
0.150379	-16.195805	285.235689	29.637664	48.757319	0.663821	2.515256	28.513421	0.735569	13.165800667302193	719.5835462345094	12.801133333333333	53.47617999999999
0.154546	-15.923398	277.020899	31.780938	54.320587	0.637423	-13.522068	19.91578	0.54091	13.195932369942197	707.0811329479769	12.65770465116279	47.189497674418604
0.167407	-16.089915	227.451317	30.962522	54.088344	0.581991	15.264792	20.999243	0.097515	12.982192278719397	695.3462881355937	12.943693103448275	63.662927931034524
0.168626	-16.016833	280.164515	32.137682	64.531536	0.600073	-39.366348	-31.080806	0.798311	12.823167226890757	569.0693277310925	12.16556794871795	34.053397435897445
0.144766	-15.983504	254.965783	32.297205	56.017053	0.677672	13.949041	38.73724	0.433449	13.296863157894737	701.1235263157898	12.675973949579832	45.67500924369748
0.158847	-16.161889	222.799822	32.211321	58.226953	0.610532	1.963624	-31.252246	0.949981	13.166631713900136	696.1850688259111	12.79082081218274	52.41694111675126
0.157134	-16.024111	235.4114	31.928049	59.052098	0.644238	6.318034	-20.546403	0.588962	13.02573382594417	630.8922676518887	12.278778899082567	35.619888073394485
0.149981	-16.070094	221.15292	33.625013	58.630093	0.644208	-5.213376	-15.218873	0.98057	13.22183835125448	672.731806451613	12.484185106382979	40.00244893617021
0.147976	-16.070971	279.756294	31.687338	53.203486	0.655084	-24.441857	32.973151	0.451196	13.255645901639344	706.1908868852461	12.55026	42.5203266666667
0.150641	-15.886974	274.947953	31.881535	54.584458	0.664114	14.772097	-12.194549	0.598383	13.213335465116279	699.0108808139538	12.763446153846154	50.361249230769225
0.163795	-16.103006	282.69418	32.433297	65.979357	0.603485	-17.370338	27.685786	0.306793	13.1601	683.3798095854925	12.681424324324325	48.20020540540538
0.147981	-16.050328	279.942306	29.678218	47.761874	0.671966	6.974756	38.959244	0.104966	13.18377277486911	718.0602434554978	12.764365734265734	51.64121748251747
0.167192	-16.041454	268.211453	31.191742	49.273047	0.60973	32.869356	23.125156	0.85173	12.842377443609022	647.9808526315788	12.816015611814347	59.4301362869198
0.165948	-15.80859	222.916204	31.72651	62.16307	0.576678	1.796916	25.889648	0.066114	13.176934532374101	717.502553956835	12.992210367892977	61.830339799331114
0.158872	-15.812017	250.783454	32.900638	62.912104	0.603144	-19.930326	1.689343	0.144377	13.17504789081886	669.1106327543429	12.729161728395061	49.33499506172843
0.150501	-16.030839	242.81116	33.782918	58.967114	0.661321	12.651753	24.450612	0.978675	13.167695006934814	653.2262801664356	12.510831092436975	41.066589075630226
0.167951	-15.81035	215.149226	33.374254	60.567382	0.591752	19.510102	-14.77186	0.13325	13.003068408262454	647.4226986634268	12.73735663716814	52.1884725663717
0.16404	-16.162821	240.355133	31.873737	60.148801	0.557166	-39.880794	28.258991	0.713046	13.088147373841402	684.0818094747685	12.901026229508197	58.900520491803256
0.157105	-16.097176	263.396402	30.893885	44.5594	0.637975	-30.070394	-36.858469	0.608396	12.7691	586.4310064620357	12.067335772357723	32.43374715447155
0.160174	-15.805315	262.609738	33.137565	65.64763	0.622867	-33.774951	-31.188587	0.579823	12.952948714069592	577.8147791225417	12.155494160583942	32.322710218978095
0.151143	-15.918542	226.101785	32.990139	58.883211	0.650561	35.702567	-16.09347	0.062032	13.165474140302614	657.5840729023388	12.550448837209304	42.48525581395353
0.15227	-15.922893	230.274381	30.041448	51.663004	0.5938	-38.974788	-19.350127	0.080682	13.0731	665.1593006681518	12.849149689440994	56.25502111801237
0.164687	-16.059691	221.318881	33.284969	67.800968	0.554556	-33.151316	36.516271	0.833708	13.2681	714.7320781250003	13.002843016759776	60.21381787709498
0.155342	-15.944214	202.586132	31.409252	48.447779	0.628038	26.326305	-8.247008	0.63071	12.963808737864078	642.8388543689324	12.691637634408602	50.97030107526881
0.164755	-15.807103	264.991151	30.850948	52.703467	0.623484	15.692614	18.483933	0.633004	12.906508602150538	643.0555304659501	12.639160773480663	50.05166243093922
0.156848	-15.903919	252.859484	32.693964	65.606726	0.640056	16.53463	0.228696	0.586669	13.21907179788484	683.2186498237371	12.717075000000001	48.10999249999999
0.163879	-15.831668	292.634885	31.999011	50.907768	0.627865	-10.695898	-25.734347	0.816132	12.924380334728033	647.4023654114367	12.417891666666668	41.88270902777775
0.158898	-15.869484	205.705607	33.751591	63.187831	0.612693	1.949932	29.684969	0.901051	13.167236222910216	666.8270712074303	12.653125773195876	46.38527989690723
0.162239	-15.867248	204.405054	30.990945	58.703364	0.567551	-26.840658	-12.245149	0.665716	13.137475536480686	704.1963884120173	12.913428358208956	58.92281910447763
0.147699	-15.974954	240.875965	30.380641	42.604292	0.677133	23.03614	28.907122	0.109619	12.937461185983826	629.8976603773588	12.405318181818181	40.69975636363635
0.165601	-16.186154	218.694927	31.069109	53.225697	0.582398	38.984175	-13.064588	0.42182	13.011078417266187	704.6519064748205	13.090287919463087	70.77087651006711
0.150004	-15.800101	273.922661	32.683258	52.176093	0.659044	-2.043695	10.916528	0.764352	13.232858480325644	707.7326594301223	12.70272937062937	47.9924594405594
0.155942	-16.147477	236.409294	32.746797	55.807967	0.640025	31.412436	-37.172641	0.948091	13.058317993079584	646.2655865051905	12.327483928571429	36.88280803571425
0.165104	-16.024422	223.228159	33.498989	59.266353	0.581298	1.886263	19.09505	0.835804	13.157274061433448	709.1188771331063	12.97258201438849	61.002890647482026
0.168971	-15.979521	243.859027	31.517615	61.107674	0.58443	-36.949854	-27.428181	0.309776	12.7001	540.2689119718314	12.272619230769232	38.193038461538485
0.15469	-15.954468	222.685716	31.449211	48.659996	0.612283	-39.806528	35.691773	0.103365	12.6851	530.7003707317074	12.286847368421054	38.58888842105265
0.163001	-16.109753	253.86735	32.046333	53.924953	0.585026	-35.360018	-35.222279	0.869426	12.975063190184049	652.0806073619638	12.626905970149254	48.88618208955224
0.142973	-16.114008	220.550814	33.042024	61.424015	0.662868	4.170841	-14.732102	0.683235	13.3891	708.0430537634411	12.606470078740157	42.10384724409452
0.147614	-16.185729	207.511848	29.732781	46.267985	0.610219	-39.095182	7.714559	0.501685	12.994499276236429	637.6162135102536	12.673014979757085	49.82113765182186
0.165763	-15.927085	285.16151	30.680918	57.712203	0.618498	3.053333	29.11909	0.063476	12.994279706601466	665.7449889975553	12.622211111111111	48.48074814814816
0.162974	-15.904807	235.828254	31.532392	60.537655	0.599565	-27.734887	-7.374751	0.138637	12.879952540272615	583.7191524163572	12.40150909090909	40.633791818181805
0.169601	-16.005987	298.990312	32.430142	58.108188	0.588978	-16.659261	31.109038	0.676112	13.00999298892989	678.6225965559659	12.687317573221756	51.207228033472774
0.154588	-15.910823	250.99074	30.84324	55.097803	0.649868	8.332635	19.98833	0.722565	13.091346338215713	667.1674274300933	12.57441914893617	44.81265531914897
0.154741	-15.820276	260.957619	31.71705	53.115479	0.650897	10.589317	-24.975399	0.469814	13.082574103585658	666.1647476759633	12.513696638655462	42.78772436974786
0.156489	-16.052837	268.326134	32.034951	52.981667	0.632091	-4.279462	33.881516	0.407615	13.13094860557769	693.0882151394427	12.688083425414366	49.11251933701659
0.155715	-15.939165	224.26757	31.135683	45.45802	0.628425	16.946459	35.645919	0.860816	12.971897180043383	664.5161941431674	12.764064646464647	54.494297474747476
0.166205	-16.153883	202.546627	33.361225	61.601248	0.576002	26.344419	-29.761506	0.573346	13.152670069204152	703.5204480968858	13.03414761904762	63.735614285714256
0.16896	-15.812026	277.202837	33.709054	61.617476	0.610889	-3.642516	36.69454	0.137848	12.921885440613027	612.2689885057474	12.379923529411764	39.90244705882355
0.151355	-16.16429	201.934852	28.902721	41.23144	0.62597	-19.652572	18.221319	0.207996	12.816551038575668	620.8330356083088	12.377084693877551	41.87936377551021
0.149339	-15.84006	229.658501	31.481358	47.642472	0.65094	-8.615487	4.133263	0.334832	13.0391	644.5963151125403	12.350323021582733	37.992906474820145
0.168891	-16.186792	252.773619	31.857339	59.064288	0.599402	-17.190851	-0.980834	0.963715	12.909809851551957	628.9994682861	12.382809677419354	40.63598817204301
0.164943	-16.007171	243.573326	31.310133	54.888356	0.597785	-35.180223	20.459677	0.21737	12.6801	541.7806534653469	12.235378350515465	37.40781082474226
0.163757	-15.987303	209.737412	33.749617	60.517624	0.61238	2.225985	-20.382626	0.544575	12.945799842022117	606.4645323854661	12.340256250000001	38.1453375
0.16699	-16.023341	247.211803	31.284683	56.646568	0.623024	25.435056	-6.85958	0.174827	12.840324858757063	607.5760384180791	12.457146052631579	43.51731710526318
0.162825	-15.806022	278.765878	33.822757	61.275664	0.612219	26.419038	13.30557	0.060338	13.188305814843151	702.0580657995414	13.00667438016529	61.496041735537155
0.147609	-16.195891	204.130649	31.838584	59.020181	0.63081	-19.077108	-19.670215	0.417173	13.196553947368422	652.3175559210526	12.543223711340206	42.00182268041233
0.16253	-15.997387	286.120996	31.920636	57.080647	0.610592	29.828456	-17.759827	0.747703	13.158184265473526	719.6530820283373	13.084370386266094	66.68459828326179
0.169404	-16.054203	240.128492	31.354483	62.900103	0.550738	-35.714048	27.790758	0.282001	12.951130602171768	644.879713721619	12.787763865546218	55.69928655462186
0.142543	-15.924346	223.523239	31.275795	46.839185	0.656305	-27.399829	-4.705205	0.18399	12.995885256410256	599.1074727564104	12.267298581560283	35.25634113475178
0.16717	-16.082354	224.33516	30.313724	55.009104	0.57871	-0.655327	16.638906	0.82602	13.00912454642476	708.0645720384206	12.900694306049823	61.37022241992881
0.149464	-15.815123	252.087764	32.98404	64.760991	0.662713	20.671357	2.876793	0.108812	13.3327328928047	701.2768972099858	12.695182706766918	45.80525187969925
0.151573	-16.16533	256.103254	33.126027	60.347534	0.649479	-22.9641	-11.893097	0.232948	13.058070684039087	605.7028794788275	12.19188125	32.55454374999999
0.156245	-15.838092	252.266845	30.789345	52.071343	0.63201	-16.856537	-39.921653	0.330946	13.0141	647.7600322108348	12.394066666666665	39.82004866666665
0.156253	-16.020419	285.365688	30.705505	44.366996	0.660349	21.011323	-3.911142	0.947902	12.907142938931297	645.5253683206108	12.630137037037038	49.756204444444464
0.159065	-15.958236	286.60599	32.131709	48.852965	0.650579	-6.027677	6.171656	0.559351	12.917619174041299	631.8412359882007	12.273168965517241	37.0082551724138
0.15316	-16.141984	246.136854	32.247562	55.508588	0.617598	-11.332364	1.112551	0.023008	13.249596863237139	712.7913036386451	12.8651	54.4442
0.157847	-16.086538	224.418116	29.953741	50.396617	0.610008	28.175979	-8.787737	0.698685	13.094789978370583	714.8396366258113	13.080225	68.15319375000001
0.149958	-16.034723	235.601898	32.550326	65.894681	0.607227	-38.91342	27.775589	0.687258	13.36233046875	697.8924361979169	12.838460655737705	50.81001147540986
0.161022	-15.92454	249.961245	29.484242	45.392467	0.64219	-0.300642	27.159579	0.475263	12.754331759656653	606.691474964235	12.164725	35.57006250000002
0.161436	-15.871788	279.608221	32.65211	57.614356	0.64448	16.458781	26.441828	0.614199	12.989962032085561	635.4091614973266	12.522317391304348	43.89187826086957
0.169662	-16.126821	211.771688	33.688632	67.95831	0.550987	-30.309565	-35.863162	0.529918	13.0431	638.9706235059763	12.778861904761905	53.04828095238096
0.167755	-16.142923	278.979384	32.220767	57.677097	0.615002	20.436811	-36.421824	0.728417	12.943502010050251	645.2101783919602	12.485259722222223	43.66122222222226
0.16574	-16.053164	219.058149	33.428587	59.526485	0.604586	17.214198	-29.767845	0.409779	12.975975354107648	632.8596317280455	12.532002298850575	44.48209022988507
0.157834	-15.826512	237.816375	32.9573	54.981058	0.637573	28.388027	-17.512747	0.185253	13.011581527093595	634.9704889162564	12.52004927536232	43.42018695652176
0.153151	-15.873401	212.566717	32.212101	60.214553	0.603246	-22.99808	-29.399902	0.425669	13.2581	690.6001990171993	12.821573484848484	51.94192537878785
0.155624	-15.865007	256.431389	30.961784	46.575127	0.646071	22.045883	-12.680921	0.770133	12.974453219696969	657.5731770833335	12.690709271523179	51.10793841059601
0.150867	-15.80878	231.41683	29.865513	45.490689	0.666691	33.668488	31.195841	0.804825	12.903867978290366	619.3408100407061	12.4616503875969	42.92050232558142
0.167708	-16.021912	264.967294	33.936385	62.105993	0.593467	11.904009	7.191486	0.8929	13.110486206896551	686.266703448276	12.936038775510204	59.54874000000002
0.165026	-16.159205	227.230636	31.840513	60.398967	0.579766	-5.506279	0.883333	0.534531	13.16215298013245	717.0205496688744	12.937064912280702	59.63597543859648
0.146804	-16.143564	230.922186	32.971259	64.567143	0.64168	-21.674794	32.289672	0.656928	13.37221301369863	698.7178321917812	12.553645454545455	40.7240818181818
0.163738	-16.03699	242.539359	33.133028	60.654346	0.625116	29.820992	10.051595	0.732634	12.973661151079137	623.3340791366907	12.612611494252873	47.15640344827586
0.162827	-16.066706	243.739583	32.147791	56.491534	0.613244	5.636879	2.814083	0.71908	13.03489487179487	665.0227756410259	12.686028934010153	50.0311385786802
0.156078	-15.980865	210.27331	33.868582	64.582062	0.609034	-11.151301	26.831879	0.220996	13.192058748221907	654.5295305832151	12.65847668161435	45.98829417040358
0.150458	-16.094469	278.454286	33.235526	63.285856	0.645173	-31.059256	-9.012806	0.39375	13.22354625407166	656.2244951140067	12.422876315789473	37.9251769736842
0.146172	-16.084836	222.846429	31.328132	56.421587	0.6482	-17.568228	-26.154902	0.631343	13.237969409660106	678.5095348837212	12.448266666666667	38.95018333333332
0.148272	-16.014152	219.77568	29.011834	44.654125	0.6302	-17.510323	30.571048	0.079976	13.084274690508941	690.7908308115545	12.674331481481481	49.60201203703709
0.162938	-16.062677	295.745363	31.593407	50.542374	0.622597	-35.425793	25.680784	0.091314	12.692065417867434	553.3403083573487	12.127363157894738	34.35248421052633
0.159349	-16.029829	234.513038	32.779176	50.45962	0.643896	33.308045	16.121478	0.410967	12.83024342629482	589.5340119521915	12.389885714285715	40.918782857142844
0.158222	-15.856841	238.520645	30.232128	45.89127	0.619276	1.590244	13.460502	0.709909	12.98182869147659	687.7723661464588	12.738946153846154	54.032307692307675
0.167385	-16.196162	289.032124	33.954873	58.488444	0.626775	-2.86623	-13.227355	0.594983	12.896560273972602	611.5115301369865	12.265774418604652	36.670406976744204
0.168801	-16.115933	252.423058	31.414927	57.501391	0.593751	36.312065	-8.147955	0.849154	12.980430708661418	672.332480314961	12.951207569721115	63.1494501992032
0.157566	-15.966223	283.889263	32.760865	59.826713	0.663653	26.029988	4.573764	0.761099	13.047324390243903	637.9082439024395	12.511352252252252	42.62553153153156
0.144033	-16.128483	217.492938	30.365381	46.562529	0.669342	22.398424	38.727022	0.573858	13.079689670014346	656.0484562410331	12.568122727272728	44.53505227272727
0.145612	-15.828871	272.734524	30.080162	41.88115	0.664516	-24.691979	33.74112	0.624747	13.1471	709.0081771720618	12.490902919708029	42.306273722627765
0.145887	-16.123406	267.411189	28.615146	43.873065	0.686022	39.175565	18.261335	0.151101	13.073345708154507	686.0837993562237	12.765793877551019	53.068424489795895
0.153382	-16.145924	253.713346	33.183945	56.149092	0.652873	26.693684	14.927112	0.753654	13.121487453874538	659.3523394833952	12.714253846153847	49.18208461538464
0.159321	-16.064417	256.32668	29.760665	46.451934	0.638868	30.543072	-35.571702	0.105373	12.877738360175696	644.7845710102494	12.3471	40.113
0.158309	-15.973749	250.010268	32.500211	61.716297	0.579194	-30.150467	26.855575	0.269931	13.266503296703297	714.1512637362641	13.002893413173652	60.20675479041915
0.161672	-16.146193	278.418478	30.205015	45.462742	0.646099	26.345363	9.962991	0.196734	12.791593670886076	621.687512658228	12.535648387096774	47.70393225806451
0.167028	-16.026079	285.728007	31.388013	60.606763	0.57923	-36.391152	-20.098469	0.009214	12.8941	613.2516101694916	12.603972791519436	48.38690494699644
0.151253	-16.084823	227.46279	31.581279	57.108124	0.651643	34.471551	29.01697	0.037691	13.13538187919463	660.5977986577182	12.692895031055901	48.188310559006226
0.160641	-15.964702	293.230309	33.460441	61.881471	0.632709	-2.25251	28.714944	0.307766	13.152269582772544	679.1494024226115	12.600618518518518	45.160396296296284
0.161902	-15.869959	232.311089	32.888227	56.766846	0.61197	34.324606	26.936079	0.305736	13.059676109936575	664.2170232558144	12.886595726495726	57.8219034188034
0.148535	-16.040009	270.897741	31.96913	48.422645	0.674383	35.806162	14.878237	0.822381	13.120557317073171	675.0527439024395	12.781942105263157	52.3936631578947
0.159741	-15.936192	295.311199	33.524713	64.274969	0.615426	-22.689969	11.072927	0.270416	13.191250610583447	677.0706417910452	12.651592753623188	46.38768502415457
0.165409	-15.992361	297.537546	30.349026	47.169819	0.621371	-30.202556	12.931205	0.913555	12.755288361408882	613.5357733537522	12.175943137254903	36.250909803921544
0.161267	-15.852294	282.736794	33.686996	65.855678	0.638534	29.806859	28.546328	0.696978	13.149745232815965	667.6686529933482	12.773754970760233	51.210253216374305
0.150003	-15.962546	262.095364	30.313701	44.171769	0.646553	-30.480241	-20.516861	0.865433	13.0421	670.7023563025211	12.376033333333334	39.43631733333332
0.153891	-15.801271	253.305395	31.743878	62.547789	0.641099	-3.696803	35.657668	0.974209	13.289638350217077	715.3001027496383	12.705887096774193	47.29832838709673
0.149328	-16.010773	299.105231	33.767844	58.532167	0.690697	37.73095	36.511612	0.075898	13.220163636363637	676.9747272727275	12.64576956521739	45.354806956521756
0.148771	-15.93668	266.998394	32.950677	58.128768	0.652553	-21.65465	19.363894	0.730369	13.315372120200333	709.1746176961603	12.514971428571428	40.49033357142858
0.146736	-16.019607	237.916803	31.032616	53.264989	0.653707	-28.504386	-21.237274	0.298407	13.019525249169435	602.7304584717609	12.199639682539683	33.197722222222225
0.144537	-16.136677	229.937147	31.549184	47.493757	0.669479	15.358408	24.123293	0.37872	13.128576712328767	667.4234000000005	12.575549612403101	44.235355813953504
0.145082	-16.069412	221.08087	32.003178	48.250337	0.640884	-14.741423	18.136853	0.8315	13.267979173290938	718.3979411764709	12.708927956989248	48.09033440860216
0.154279	-15.911684	231.332277	33.722694	62.506815	0.631629	23.740285	-27.501644	0.819252	13.263828793309438	693.0226654719236	12.758967924528301	49.076089937106914
0.168003	-15.949507	245.189446	30.397786	54.46485	0.586847	9.660509	-16.86145	0.470136	12.977118905472636	694.9165422885575	12.9013927756654	61.709176425855524
0.153521	-16.07643	287.199764	31.026165	47.119127	0.657526	-0.227617	33.955369	0.138874	13.057271703296703	681.9388214285716	12.585162937062938	46.29297692307691
0.154052	-15.874802	221.387502	31.516052	49.088176	0.639552	28.243948	-17.389252	0.015542	12.99980828182942	646.5923671199015	12.594567105263158	46.60145592105265
0.159095	-16.095469	238.321473	32.904999	52.111454	0.634203	4.711381	-33.745273	0.890238	12.94341393568147	625.4618683001535	12.28075811965812	36.662754700854684
0.1673	-16.067458	256.185771	31.459155	53.978051	0.618839	3.630739	13.53157	0.433502	12.827692639593907	613.0100228426398	12.352017197452229	40.432757961783445
0.152676	-15.936291	203.154377	32.592884	49.144138	0.636925	19.8939	-32.100825	0.737756	12.994846140651802	633.9591406518015	12.405939416058393	39.97984452554749
0.147021	-16.151853	243.943489	29.251897	45.641446	0.62799	-32.042446	-11.319673	0.095803	13.1101	686.4822400000004	12.716674468085106	50.701004680851064
0.166394	-16.145793	237.336909	31.452141	57.121491	0.587028	-11.874158	30.653084	0.032818	12.959626918671248	650.1631706758307	12.6568421875	50.17534609374996
0.159306	-15.981589	283.033859	29.183066	46.004354	0.615287	-28.481457	-17.295649	0.840435	12.964561538461538	695.0786923076928	12.5886	48.81124999999997
0.154518	-15.998382	214.388622	32.723313	62.707077	0.632178	26.322607	-17.193277	0.315999	13.194558015267175	670.5813969465653	12.70147037037037	47.62749938271605
0.150847	-15.956677	250.846056	32.438234	55.473262	0.643307	-25.373863	4.088304	0.37249	13.074840916271723	625.9461374407588	12.32389865771812	36.40561610738256
0.157687	-16.07664	239.002764	29.495785	45.629275	0.627764	0.683637	-0.378272	0.267029	12.927951282051282	667.1997333333334	12.582627173913044	48.27814619565216
0.150131	-16.087918	268.312366	32.806178	61.8858	0.668899	10.76947	22.331627	0.305936	13.271928125	692.3410781250003	12.565608620689655	42.16762068965519
0.148225	-16.186918	204.334863	33.530927	61.200156	0.646599	14.885828	-16.517498	0.087152	13.21799527027027	657.4193209459462	12.521769014084507	40.882242253521106
0.167386	-16.162922	260.026879	32.506109	63.500384	0.617528	3.039069	29.660871	0.894408	12.975777824267784	633.7231799163184	12.4471	41.6196
0.16704	-15.937001	265.178376	31.224836	55.905627	0.621818	-4.977697	-12.859939	0.071945	12.819476693766937	599.3628455284556	12.235221621621621	36.673858783783835
0.149655	-16.188177	281.618906	32.94778	59.849331	0.648105	-39.970318	23.972924	0.786119	13.202096485061512	656.3932653778564	12.309860330578513	35.022641322314065
0.159215	-16.168814	244.468046	32.767681	51.255873	0.628123	-9.661672	18.631039	0.918946	12.962863693270736	637.3084162754304	12.371411688311689	39.57027922077924
0.145248	-16.003999	219.080665	32.89678	67.632039	0.650973	-11.675789	25.717842	0.728755	13.439852918287936	715.0860836575879	12.513814285714286	38.81825714285714
0.160599	-15.839321	216.952578	32.10256	57.096283	0.595768	27.537173	7.689331	0.157325	13.189252173913044	718.3147173913044	13.125613888888887	67.92791805555554
0.159432	-16.04468	244.596982	30.445577	52.186957	0.607594	-9.53068	-34.612144	0.644396	13.102055863808323	710.1068600252207	12.783200917431193	54.069055045871565
0.144961	-15.804576	293.8288	29.547572	40.02731	0.670755	-32.922589	-33.438645	0.242871	13.0811	687.8832145328721	12.4204984375	40.62767812499999
0.142908	-16.067629	207.807694	32.397341	57.277802	0.646985	-13.847325	15.662629	0.825284	13.365052830188679	709.8854339622645	12.609429268292683	42.8357682926829
0.144564	-16.178711	214.320809	29.972825	48.590712	0.647248	-18.276557	-31.284325	0.427812	13.1311	665.3112567114094	12.463618518518519	40.737474074074065
0.148563	-16.01841	234.498844	31.647098	48.503492	0.628248	-15.414163	-11.612081	0.247645	13.220747773279353	712.9964210526317	12.802090990990992	52.511010810810866
0.148083	-16.189156	261.562656	31.138973	56.585756	0.630949	-36.667785	10.252785	0.095674	13.152942253521127	649.4895380281694	12.633720192307692	45.7187
0.145219	-15.870746	228.768038	31.898455	54.679009	0.666029	0.793662	39.773876	0.78646	13.233706382978724	681.4381489361705	12.462048275862069	39.23659568965516
0.168072	-15.930977	240.690515	30.834148	51.78414	0.59243	30.53871	-37.675644	0.628139	12.892800571428571	668.7345371428574	12.710081042654028	54.13127251184835
0.166926	-16.076306	244.664183	32.695106	64.568443	0.580975	-18.482333	7.280653	0.895775	13.150104854368932	693.720696601942	12.768049416342413	52.0263673151751
0.166756	-15.866883	270.25652	30.838736	45.249302	0.63937	34.838144	3.487009	0.125884	12.640340343347638	578.609291845494	12.341159701492538	42.18784179104481
0.169702	-16.066069	283.55273	31.467717	50.841318	0.613927	-2.781888	10.569755	0.764158	12.783876932826363	622.1830012674271	12.391921428571429	42.75279642857147
0.156839	-16.044654	263.503591	31.626372	57.773101	0.655363	6.716757	31.072699	0.853076	13.038509371146732	643.1906559802712	12.38904642857143	38.920616071428576
0.16659	-15.893309	286.063676	31.974048	64.42199	0.610337	-8.307523	15.688112	0.284809	13.068046753246753	665.4356077922077	12.571702094240838	45.310464397905804
0.158668	-16.017025	274.872397	33.909852	68.769582	0.627233	-18.870185	28.395935	0.748756	13.268285128983308	691.9484810318665	12.5163625	40.857217500000004
0.159485	-16.14469	285.194025	31.788812	56.626001	0.574846	-39.066695	-17.370923	0.162536	13.136893770139634	699.5292438238456	12.963670621468927	61.10962457627114
0.154132	-15.851425	232.5653	33.10096	62.074557	0.635792	-7.503345	39.157739	0.419036	13.174798854337153	656.5307561374799	12.441707843137253	39.106966013071904
0.150991	-15.87635	230.511439	33.524025	57.979018	0.630138	-22.314162	20.502219	0.44824	13.149587951807229	640.3043313253017	12.484892349726776	40.53327868852461
0.168559	-15.877276	281.215649	33.651908	66.902534	0.564111	-26.084216	-7.512885	0.595253	13.200596115427302	708.1883829078802	12.917225391849529	57.712156426332314
0.165913	-15.89511	285.695316	30.709276	50.12708	0.609152	9.882439	15.2981	0.193653	12.936277777777777	681.2648222222225	12.804431877729257	57.753384716157214
0.155088	-15.906651	299.794393	32.425104	50.365918	0.669861	24.895974	-0.58163	0.245725	13.019781407035175	651.714757788945	12.607414049586778	46.850957851239684
0.163515	-15.934258	276.584035	33.577108	63.322794	0.62495	38.889707	-35.479313	0.963353	13.104240801644398	665.256765673176	12.53394210526316	43.08198421052634
0.153693	-15.818385	276.593638	30.71061	46.266821	0.644302	35.247321	9.292029	0.51261	13.107915766923737	710.5305012853476	13.034315859030837	65.29783920704848
0.159872	-16.199563	279.695418	31.56049	55.802428	0.637153	-14.000116	-33.430182	0.711642	13.024848865355523	655.5465400907716	12.329612195121952	37.75581463414632
0.168596	-16.167909	207.26147	33.619324	66.890122	0.567686	2.723917	-30.143761	0.314777	13.17924849428868	700.0760508826586	12.947685365853658	59.09119756097565
0.158273	-16.059371	228.050593	30.30252	47.38632	0.611195	5.35077	26.45626	0.657775	13.025242857142857	701.8291428571431	12.857305128205128	58.66165384615381
0.165659	-15.975705	289.113555	30.759681	54.155329	0.588773	-18.281329	39.273173	0.4923	13.049516267942584	712.0207416267942	12.821433333333333	57.06835333333329
0.169034	-15.90355	201.646886	31.226366	53.198372	0.583221	-20.461154	13.256221	0.119402	12.646695477386935	560.1379974874372	12.295881659388645	40.32592838427948
0.146014	-15.858171	221.860541	29.409029	43.132647	0.658518	30.875689	36.927654	0.795443	13.07654578313253	683.577508433735	12.82704382022472	55.50194044943822
0.159882	-16.1216	290.677772	33.032274	54.757665	0.636666	36.244508	19.572871	0.730328	13.074038461538462	673.8319538461542	12.89721961722488	58.31233397129189
0.156166	-16.116372	254.119825	30.930158	47.743437	0.610577	-29.978181	39.099272	0.164459	12.940007096774194	640.2767638709679	12.578040928270042	47.33932151898734
0.16868	-15.935824	287.869723	32.878773	61.227957	0.607411	35.847347	6.81291	0.408829	13.025435606060606	665.2905363636368	12.90278376068376	59.429154700854674
0.153874	-15.895049	255.109939	30.945907	51.502763	0.645535	-2.475827	-32.985543	0.284031	13.087970056497175	674.3286101694916	12.470890697674418	41.61413720930231
0.163189	-15.980165	246.736759	29.89482	47.089626	0.604642	25.843138	4.57292	0.230606	12.913769285714285	690.0019064285715	12.94563962264151	65.40281849056603
0.144594	-15.959745	248.108266	31.492588	50.842497	0.673221	-12.891821	15.834683	0.273266	13.159084375	660.9943593750003	12.259494230769231	34.117984615384636
0.16392	-15.983227	208.274848	32.11518	63.369766	0.579113	-19.059826	38.686431	0.965537	13.179513664596273	698.4244633540376	12.808081549815498	53.20442656826566
0.161903	-15.920579	235.913592	33.599311	60.523051	0.59564	-2.906062	31.51772	0.334246	13.188004377880183	697.2901958525349	12.8531	54.74964000000002
0.169646	-16.199694	257.540685	33.150207	62.258891	0.600037	-5.053176	-2.90741	0.506056	12.949385534591196	629.4814402515727	12.462963157894738	42.6054105263158
0.169079	-15.894364	299.462473	30.535248	52.816558	0.592706	11.280512	21.939786	0.92199	12.965851037344398	705.0503582295993	12.996173529411765	67.09841323529412
0.148883	-16.0781	249.917992	31.64201	53.591167	0.654925	17.888992	22.113423	0.116539	13.240189024390244	707.3981756097564	12.844372189349112	53.358450887573994
0.162542	-15.812856	257.617958	31.411994	60.102603	0.612394	35.497625	-21.333323	0.698366	13.141677039274924	698.9852175226589	12.935978048780488	59.21503414634143
0.150472	-16.131777	226.240303	28.551434	41.741363	0.651625	25.371441	-12.694678	0.402486	12.94137661909989	664.193423710209	12.6641	50.955924999999965
0.151089	-15.982592	251.951174	30.707519	47.167771	0.624697	-26.506577	-12.530229	0.01772	13.062980053908356	667.9641226415096	12.660082142857142	48.87281339285714
0.163443	-15.991877	293.01007	32.813722	53.257239	0.64946	19.118728	29.326467	0.526452	12.860316828478965	607.5483398058257	12.391777419354838	40.92023548387095
0.169884	-16.036044	270.552587	32.246473	57.019376	0.585217	-12.811397	-34.610916	0.321354	12.93540751173709	653.0881983568077	12.629382051282052	49.65768205128204
0.162492	-16.019457	296.129514	33.068747	56.121267	0.620485	-37.074429	-16.012552	0.281608	12.777646109510087	554.5921887608072	12.15718	34.05908399999997
0.167058	-15.82418	251.876664	33.685792	62.932997	0.615471	-6.833551	-33.5261	0.167873	12.883256472261737	584.6378122332861	12.175420895522388	33.757225373134325
0.162219	-15.959722	295.467249	30.769478	49.432148	0.614409	-22.712608	-6.032263	0.188003	12.924393172690763	655.3968072289161	12.533621739130435	46.373130434782624
0.140332	-16.080669	250.786773	28.298254	41.737464	0.688503	13.411686	-12.518917	0.798093	13.183444717182498	718.7498228388475	12.77971403508772	52.16046315789472
0.14947	-16.143302	249.192263	31.627994	55.564031	0.645458	-35.664543	26.611229	0.278602	12.929824247226623	570.0640935023777	12.167154263565891	32.732641860465115
0.154944	-15.913886	214.819302	32.133086	64.829375	0.590051	-36.518562	29.093962	0.519028	13.196992694063928	655.0745114155253	12.799046236559139	51.192278494623665
0.14763	-16.128748	211.122673	31.431651	49.773077	0.635673	2.271458	26.897806	0.965388	13.237698529411764	717.5449235294122	12.86225228426396	54.47849187817257
0.14954	-16.074019	294.615482	30.50507	55.786201	0.677562	2.091126	17.207863	0.088629	13.238636549707602	714.7952105263162	12.602108547008546	44.51808034188035
0.148997	-15.908827	255.044238	31.918339	65.682763	0.619963	-34.275623	35.291959	0.045837	13.28942637075718	672.5618028720633	12.79349024390244	49.724882926829274
0.163347	-15.851881	223.023165	31.800699	58.318528	0.557427	-34.632298	-32.150316	0.954318	13.151772975814932	719.9756477392222	12.97320773480663	61.91047624309392
0.150552	-15.983865	263.231457	31.567272	48.304795	0.648216	22.275431	-27.555094	0.86088	13.191413315926892	716.7486013925154	12.871991719745223	55.7438337579618
0.157979	-15.956726	239.256502	33.446274	57.349344	0.633996	18.120814	19.758583	0.90648	13.0636	645.8095000000003	12.656630120481928	47.7054186746988
0.148336	-15.852629	241.475034	30.466284	56.303294	0.62592	-37.755709	-39.494597	0.859176	13.266173353293413	697.6030254491021	12.66294693877551	46.12644081632654
0.156758	-15.915913	211.152093	29.146299	44.445302	0.642771	36.934171	-19.804497	0.72217	12.769433333333334	603.4176666666668	12.287438842975208	38.90937107438019
0.168001	-16.068104	236.132458	33.908872	60.6009	0.624465	34.29765	7.138743	0.303043	12.808472395833332	572.1985651041671	12.320635714285714	38.59169428571427
0.150136	-15.966912	240.463415	32.990547	58.58165	0.626665	-24.730318	-18.652129	0.086335	13.168214864864865	645.1148581081083	12.622171428571429	44.90554428571431
0.164853	-15.838723	246.800752	30.937456	60.395167	0.577945	-36.261313	17.911201	0.62968	12.9901	640.6083953488377	12.64628085106383	48.99458723404256
0.140479	-15.905066	240.624413	31.879521	54.19095	0.651389	-30.465314	-34.497301	0.446031	13.35751384863124	701.8597938808376	12.661984615384617	44.602676923076956
0.166174	-15.823151	267.040072	31.875623	64.219582	0.603287	-5.145962	-26.334406	0.123983	13.085763803680981	669.7703791411047	12.652479310344827	48.053117241379326
0.168358	-16.196597	280.236744	30.590479	49.165198	0.625377	6.596908	-16.823838	0.711265	12.738760264105641	611.5402629051623	12.360985714285714	42.083231428571466
0.153551	-16.162324	221.702749	30.760388	50.66456	0.628456	-8.994465	-4.803091	0.74492	13.087208761329306	678.2508912386709	12.573841758241759	45.376884065934064
0.158289	-15.83908	257.322562	31.36556	47.50044	0.634671	8.478226	27.119868	0.708787	12.96753735763098	660.1762984054674	12.650425581395348	49.80419767441857
0.169272	-15.855939	277.832669	30.980611	55.868012	0.612098	0.719278	13.639158	0.141515	12.865416377171217	630.905671215881	12.459586033519553	43.946346927374314
0.149559	-15.819512	265.294786	31.877632	57.677998	0.668752	-6.259844	3.969424	0.366141	13.2081	678.4595016286647	12.342917307692307	36.069917307692265
0.158746	-15.951445	233.379842	31.636114	54.80767	0.621484	-21.053625	12.909881	0.6221	12.9431	612.9409178082192	12.294141666666667	37.067066666666676
0.162021	-16.052681	211.623824	31.212059	51.567494	0.620073	15.144973	33.298413	0.476169	12.860279340028693	616.9150659971308	12.465724277456648	43.77953468208093
0.157446	-16.185021	249.521232	31.230702	50.086905	0.628439	19.842671	17.954141	0.920465	13.04639541734861	681.1218068739773	12.880447826086955	58.43867391304347
0.153449	-16.102625	236.901464	31.856464	47.472768	0.66064	21.043879	25.213605	0.91783	12.885045280437756	605.1320725034199	12.346926086956522	39.03401913043476
0.167666	-16.143733	291.099322	33.446788	68.407606	0.616575	-6.372026	-19.769432	0.261524	13.03910406504065	639.4598252032521	12.412809677419354	39.789759354838694
0.168547	-16.129733	206.056389	33.127288	64.558022	0.601528	10.495661	-7.606878	0.942142	12.935168214804063	611.9704194484763	12.458083240223464	42.102476536312864
0.150032	-16.021626	279.76402	29.900314	53.095158	0.631678	-39.846671	34.707314	0.804871	13.240030817610062	717.2489371069182	12.659389473684211	46.96478736842108
0.154184	-15.900692	233.713886	29.294648	42.698007	0.656678	16.876354	25.087264	0.361972	12.819775276752768	617.4449778597789	12.34876935483871	40.461638709677445
0.163006	-16.018181	246.087811	30.478127	54.023214	0.594842	-25.225542	-27.063433	0.906762	13.008219791666667	675.640479166667	12.625053974895398	48.7995179916318
0.164283	-15.830618	278.398971	31.726437	58.68615	0.637406	20.320945	-17.884583	0.540702	12.948932985386222	631.1547338204595	12.454281818181817	42.107936363636384
0.142952	-16.075535	271.446703	31.89337	47.449088	0.693433	24.138212	7.339373	0.069686	13.204369487750556	691.022452115813	12.7141	48.46034
0.16598	-15.861997	205.200198	33.855163	66.741417	0.572672	-6.277889	-15.444173	0.685138	13.231918181818182	706.8453636363639	12.926016083916084	57.19632937062936
0.155941	-16.188256	214.476123	31.294789	48.643696	0.614908	-22.86661	20.038351	0.916799	12.956200931677017	638.6859363354042	12.438615151515151	42.05737676767678
0.157771	-15.921887	255.032363	30.426449	53.204487	0.644396	35.804712	-18.865289	0.183816	12.998758536585367	652.0593292682931	12.556878625954198	45.376809923664084
0.169905	-16.014382	273.938686	31.576958	58.155233	0.592088	-5.779208	-8.333958	0.742631	12.983987573964496	674.1714071005919	12.696544933920705	51.86867973568281
0.146196	-15.967957	271.691528	31.441725	46.42085	0.674831	-2.446934	-15.683981	0.536359	13.184622123893806	702.7074823008854	12.594447826086956	44.838504347826046
0.16682	-16.057048	248.425142	33.908635	66.390985	0.558729	-30.543252	25.184092	0.308673	13.114535270132517	662.3159225280327	12.871359475218659	56.12125422740523
0.15575	-16.159813	236.883754	33.346351	54.092216	0.656573	26.756193	24.615033	0.299246	12.911661505065123	593.0541201157746	12.272343243243244	36.124748648648655
0.167432	-15.930394	274.321976	30.121794	50.8454	0.598337	8.794781	12.403033	0.114746	12.91878115942029	687.9077060041408	12.831513654618474	59.68069156626505
0.161989	-16.103675	289.128705	33.090923	61.580699	0.616625	-33.813927	0.343046	0.824484	13.03835641025641	634.3766153846154	12.349371604938272	37.88460864197531
0.156033	-16.094246	275.455772	32.2501	64.539851	0.642024	-1.817299	-7.265589	0.21596	13.252427221438646	701.4005557122712	12.622551612903226	44.76189806451614
0.159141	-15.911286	234.15466	31.567852	57.632126	0.64267	28.292745	32.069203	0.995829	12.95128253968254	615.3438293650797	12.489481944444444	42.95001180555551
0.164036	-16.120945	294.974539	32.131466	57.557764	0.641406	20.010603	6.841881	0.002588	12.947106920415225	634.2596955017304	12.51848775510204	44.52527346938774
0.165225	-16.128648	275.27708	30.689027	48.044648	0.615993	37.032214	25.025967	0.168942	12.86636558891455	659.2330969976907	12.850323140495867	60.8275
0.147338	-15.884273	215.3783	32.669932	61.978481	0.651781	33.502177	-24.268141	0.704838	13.303715708274895	689.2699579242642	12.622653846153847	43.44929153846157
0.160579	-16.103709	232.396254	31.962599	53.666334	0.599685	30.113522	14.533828	0.985132	13.13463316953317	714.8151179361179	13.145568965517242	70.45835172413797
0.15917	-16.176569	271.45596	32.24319	51.468126	0.625378	6.988749	28.29931	0.804307	13.076576744186047	689.8670329457369	12.835974371859296	56.03269045226127
0.164723	-15.897464	213.310592	29.740513	53.913049	0.577101	-33.99949	6.289448	0.110862	12.744596232508073	590.8848428417654	12.509960139860139	47.05513846153844
0.162051	-15.852178	271.920908	31.297323	55.076196	0.590059	-37.485289	34.533102	0.655316	13.000113715710723	654.4459089775565	12.642697744360902	49.08120451127815
0.158604	-16.172275	205.976513	32.907633	64.019876	0.602912	38.841904	-20.370425	0.220153	13.268947758081335	712.2540625651723	13.029612605042017	60.87849159663862
0.157926	-15.880554	279.482653	31.05365	54.958711	0.633775	36.923063	-14.732018	0.923127	13.14961290591174	707.2031490424648	12.96983544973545	60.87673756613757
0.155185	-16.143436	278.689769	32.653075	65.298758	0.614085	-32.315364	30.700941	0.591678	13.3165441301273	711.0890650636495	12.748626548672567	48.629000000000005
0.15595	-16.065868	267.130924	33.656336	56.673586	0.629678	-21.705407	-24.607303	0.054027	13.016730985915492	614.8193126760567	12.418928571428571	39.80083371428568
0.159909	-16.19993	295.402776	33.836632	69.615208	0.633033	-17.839358	-7.286335	0.439373	13.203777914110429	670.9702300613498	12.42248620689655	38.44360551724139
0.154674	-16.008988	249.068741	28.777097	42.040269	0.667331	22.088126	15.310833	0.801749	12.771722009569379	606.8310741626797	12.320567889908258	40.003813761467875
0.16723	-16.007214	285.940301	32.941644	59.289142	0.62676	5.848067	25.747076	0.251646	12.918028571428572	621.278392857143	12.382256462585033	40.14808775510204
0.166838	-15.942388	274.693789	33.05114	58.093808	0.614035	-9.616883	-0.182169	0.20945	12.900252925531914	611.6205359042553	12.351105917159764	39.326666863905324
0.168354	-15.910711	266.005441	30.946048	52.717488	0.615787	24.514698	-5.964913	0.342197	12.828137037037036	627.1341111111113	12.623296721311476	50.57917377049179
0.169746	-15.95531	233.003233	31.535626	55.439534	0.591156	0.37115	15.156351	0.961168	12.89354278606965	647.5855124378113	12.614700000000001	49.622120000000024
0.145352	-15.839483	269.172339	30.431607	51.485026	0.642035	-37.606556	8.479785	0.308382	13.225604601226994	688.3797469325156	12.658115624999999	46.37805312499997
0.153796	-16.13719	264.327441	32.17758	63.500341	0.644626	-27.151342	30.2013	0.611326	13.138481601362862	641.782095400341	12.222514634146341	33.11136341463418
0.165321	-15.889963	207.001236	33.440233	66.634021	0.580829	-25.188586	22.785747	0.653627	13.0321	618.6588062827226	12.557781274900398	44.29825697211155
0.143082	-15.931814	245.191277	32.104767	49.731792	0.671941	8.300966	33.251049	0.841568	13.277749819494584	709.3584777376657	12.774764233576642	49.851662043795606
0.149797	-15.855308	249.283449	28.178594	41.06321	0.660005	-16.500252	-11.745925	0.0765	12.90545090609555	643.5830774299836	12.232010569105691	36.357973983739846
0.167279	-16.197728	271.804183	32.846842	62.043947	0.557418	-36.140681	39.902043	0.546377	13.075787697160884	678.6784416403788	12.869140114613181	57.540691977077365
0.15763	-15.830552	298.75433	32.59373	67.000423	0.644422	-23.025478	-7.659986	0.636589	13.222234328358208	683.2804179104477	12.341212903225806	36.077243548387074
0.167903	-15.936171	286.577412	32.511986	67.706092	0.585246	-38.693117	21.566001	0.439977	12.935866297662976	598.2925707257074	12.471679646017698	42.437856194690276
0.162272	-15.811533	201.911386	31.971234	53.522055	0.596867	-13.118611	13.503557	0.116432	12.880644137022399	608.1029762845851	12.48617894736842	44.101260526315784
0.161576	-16.091596	215.418164	33.743921	66.585128	0.618193	12.083894	-17.248544	0.268914	13.083135114503817	634.7491435114505	12.48535	41.25130999999998
0.140396	-15.870371	241.871591	31.305031	52.826472	0.695214	38.632187	37.028979	0.594018	13.2491	679.1395237388724	12.623171428571428	44.175273214285724
0.16731	-15.826243	270.950029	31.611523	53.347374	0.609389	-9.74964	-3.163424	0.403713	12.868933986928106	629.7535712418305	12.424235135135135	42.68150270270267
0.167227	-16.114117	245.04336	32.166371	53.268072	0.593327	-16.335502	-4.227283	0.780589	12.885880735107731	637.7186970849176	12.496383105022831	45.18222602739724
0.168291	-16.089485	226.127074	32.563163	53.101707	0.601112	12.632219	-8.636747	0.29723	12.829303870967742	617.874612903226	12.523856218905474	46.50992885572141
0.162307	-16.092056	227.58848	31.500501	53.026437	0.613398	-11.208601	24.706824	0.972588	12.928336559139785	635.6645483870969	12.40035988700565	41.049363276836154
0.154311	-16.036643	204.12484	33.745325	60.270971	0.576671	-32.066943	6.895309	0.633223	13.3241	715.7728029818957	13.04810576368876	60.904225072046096
0.150928	-15.815854	246.302279	33.839035	68.415328	0.649757	20.561515	13.735817	0.43473	13.39402219387755	716.1002691326531	12.841225	50.41610000000002
0.146233	-15.994204	270.435747	28.245668	40.141335	0.641739	-36.879965	-31.3661	0.391753	13.0791	709.1430577223093	12.631612315270935	48.67631379310345
0.157467	-16.167959	253.199886	33.040056	67.042731	0.596598	-36.135679	15.02778	0.027387	13.069986046511628	612.0078209302327	12.67238888888889	47.4781111111111
0.150085	-16.084357	209.837546	33.59032	64.943961	0.612508	-17.07647	-1.953208	0.39151	13.384148678720445	708.9998303198889	12.862879591836734	51.55229346938778
0.149722	-15.915273	246.694938	32.027869	52.636918	0.638988	-23.89865	-35.087559	0.727431	13.1951	684.5525283018872	12.52524814814815	42.160960493827154
0.15506	-16.024351	292.77699	29.698191	42.499319	0.641936	36.284439	-32.512587	0.767401	13.037154667788057	719.2717300252315	12.857978787878787	58.843315151515114
0.160447	-16.152335	246.542615	31.838136	50.61707	0.635177	4.064062	-25.218748	0.503431	12.885492273402674	619.9710029717683	12.2976	37.929499999999955
0.160058	-15.89599	292.357267	32.323376	53.600671	0.63922	28.010813	17.197197	0.288513	13.047710871440897	670.8851052631579	12.830157591623037	55.81711675392672
0.158253	-16.087519	292.826066	31.612549	55.736896	0.618767	-22.208876	24.094523	0.675135	13.192932402234636	719.5250726256985	12.73911923076923	50.7436673076923
0.14827	-16.049877	214.844212	33.803588	64.750418	0.634629	-19.638687	-31.162093	0.509987	13.256894473229707	650.217124352332	12.478000584795321	38.987995906432715
0.151449	-15.938576	265.217188	31.248089	48.390535	0.641247	-38.407185	12.296107	0.887678	13.000021273031825	631.2220603015076	12.261896992481203	35.79214812030073
0.158663	-15.935525	219.91903	32.291188	51.89837	0.626963	25.960217	-6.042835	0.230938	12.960373159144893	633.9452387173397	12.633546327683616	48.50070790960451
0.148497	-16.066895	280.349655	32.994062	62.476226	0.65237	-38.407936	-10.049633	0.44152	13.161983561643835	626.6051712328771	12.282238211382115	34.157016260162614
0.151743	-15.846891	251.516126	31.758209	51.260258	0.644342	39.538564	24.484063	0.893795	13.184458348968105	703.0462532833023	13.004323744292238	61.581723287671224
0.150996	-15.844478	232.517736	33.622443	62.447639	0.64603	-7.916982	13.391747	0.543728	13.231107029876977	664.2193532513182	12.397344444444444	37.13506296296297
0.148362	-16.155289	250.193187	29.308038	44.743739	0.656602	38.603862	17.524443	0.290906	13.12309274047187	709.4742150635212	12.975766666666667	62.030433333333335
0.164985	-15.864532	218.669879	33.54716	69.244933	0.59858	3.132615	7.76558	0.504475	13.159417548746518	667.9917799442899	12.677326415094338	47.4876075471698
0.151546	-15.826759	207.019086	32.631221	55.976752	0.640469	4.567318	-25.585576	0.586001	13.111723063683305	647.4131824440623	12.422327941176471	39.12277647058823
0.166848	-16.11363	283.679042	32.246289	53.436992	0.625634	8.473533	-28.974274	0.607629	12.862841440377803	624.6816611570251	12.3767953125	40.808352343749995
0.167768	-16.12974	221.46898	32.373923	62.761438	0.576096	13.678909	-13.085486	0.389307	13.146441603053436	709.891697519084	13.033116949152541	64.16149627118646
0.15189	-15.879573	213.208169	33.28102	57.704748	0.620133	-27.584229	32.765697	0.329671	13.006610324483775	589.7112477876107	12.430149261083745	39.712379310344836
0.155226	-16.09464	289.97851	33.996776	63.280788	0.649097	-2.322648	-27.564463	0.132751	13.2421	687.9629025787967	12.526124390243902	41.35064390243903
0.14978	-15.880771	257.647403	30.858551	51.272712	0.655357	2.950402	7.651916	0.119352	13.194360572987721	703.7558281036837	12.692372727272728	48.31074545454548
0.146078	-15.98312	202.970134	31.856994	46.880759	0.637539	26.33117	20.971539	0.6118	13.210543249701313	709.5035424133816	13.014365765765767	61.558779729729764
0.152847	-16.133682	267.137102	32.730465	58.32451	0.647668	-26.141881	13.91555	0.251111	13.023651948051947	605.5306461038963	12.198939694656488	33.15782290076338
0.156223	-15.819903	215.395634	32.96986	64.965349	0.589509	-26.377801	18.905569	0.666735	13.330187112171837	712.2851980906925	12.910922299651567	54.70804425087108
0.160863	-16.089298	211.396897	32.964096	59.086531	0.600316	34.134839	-12.03602	0.702566	13.154772344689379	691.5780160320644	13.025095983935742	62.816683534136565
0.144885	-16.012906	225.9313	31.328717	54.302911	0.655393	-17.001181	18.602395	0.332623	13.176834589041096	654.2139589041099	12.3671	36.85740000000002
0.152557	-16.074712	283.246677	29.2871	42.03548	0.627076	-29.433018	11.99185	0.219167	13.026401408450704	707.2179239436622	12.687670135746608	51.83823348416291
0.154765	-16.127805	224.930222	31.953931	49.079683	0.620043	-16.800152	-18.991717	0.977118	13.068440425531914	675.1645957446809	12.573407692307693	45.65616153846152
0.156895	-16.164198	286.938883	30.225385	48.493532	0.641637	25.212966	-4.222043	0.52381	13.054794349315069	698.032982020548	12.94028556701031	61.60951649484534
0.159437	-15.98885	291.273843	31.372295	49.60149	0.636954	17.012312	-35.715865	0.161339	13.020633333333334	680.7101833333338	12.589771532846715	46.96090948905111
0.16486	-16.134477	256.525596	33.349194	61.557357	0.60009	24.861863	-1.33391	0.952615	13.143434510150044	694.2729735216243	13.038103937007874	63.87304566929129
0.158189	-16.111139	249.570005	32.532347	56.303708	0.608847	-34.946175	-25.918417	0.222929	12.87917672634271	576.8621381074173	12.403587804878049	40.51958048780485
0.151606	-15.885983	265.448254	29.73966	43.264651	0.645591	-10.548479	-38.728312	0.299888	13.06589	702.6862000000003	12.583875510204082	46.69588775510207
0.143437	-16.038421	243.036292	31.660776	58.896884	0.637726	-31.482526	-32.110968	0.180447	13.32771038961039	687.1400909090912	12.747076744186046	47.70341581395347
0.161501	-15.832613	248.024446	33.419935	68.003067	0.627879	-11.807611	38.530397	0.012472	12.968313649851632	583.4614554896147	12.17741654676259	32.76284892086332
0.151113	-15.804375	212.31818	32.276493	52.477749	0.625677	23.723793	-38.190229	0.987801	13.238785240963855	714.1888644578316	12.834442391304348	53.180120108695654
0.167831	-16.150754	290.38095	31.353671	52.001531	0.614287	-32.774149	36.609707	0.264924	12.6231	542.536180257511	12.032651724137931	32.39210965517242
0.158664	-15.862573	232.8868	29.511605	49.696479	0.63836	12.648935	36.00623	0.35503	12.893353146853146	632.3999006993009	12.447154054054053	42.96401081081079
0.14717	-16.152825	220.495993	31.2188	44.7907	0.63601	-30.1173	21.356793	0.470824	12.9436604719764	608.583796460177	12.368255172413793	39.27202068965517
0.16106	-15.985367	273.99474	33.668121	58.856737	0.619283	-26.457339	-29.34362	0.947533	13.0681	649.2506315789476	12.391081818181819	38.999914545454544
0.169097	-15.976123	261.120466	33.477095	62.956719	0.587764	2.603193	-34.830735	0.72056	13.09862992383025	686.1479880304681	12.79679406392694	53.79371187214615
0.145151	-16.151003	219.416379	32.062437	56.931236	0.61997	-32.615804	5.007367	0.293828	13.254770063694268	668.3330547770704	12.797948249027236	50.423375486381325
0.161411	-15.866808	259.786075	32.146409	63.643072	0.615476	24.922337	-2.025274	0.908891	13.212062230215828	707.7676187050364	13.033201321585903	62.333614096916335
0.166514	-15.919028	290.975083	33.798742	60.53295	0.628981	3.340491	19.531537	0.848753	12.968987096774192	630.6121075268819	12.434582269503546	41.19816312056739
0.167923	-15.852805	266.390949	33.172803	63.965747	0.590247	-26.917971	7.660669	0.748206	13.0081	634.1620038910507	12.494086425339367	42.94486651583712
0.154593	-16.160016	201.862417	32.723184	50.537991	0.640005	33.394876	-4.436081	0.994001	12.89906338028169	599.9533422535216	12.460406122448981	42.430459183673506
0.162301	-16.052342	219.258134	33.623574	64.339865	0.579707	-24.7919	1.529906	0.688652	13.177159164733178	674.9829060324826	12.782925622775801	51.56766939501777
0.162615	-16.150652	294.615121	32.81162	58.568995	0.616735	-1.756699	15.031219	0.734494	13.150102386634844	705.156659904535	12.826173170731709	54.52664780487811
0.164804	-16.192676	278.547818	32.512471	63.082886	0.576396	-27.993395	-18.139543	0.471706	13.173726589595375	703.2923560693644	12.875568646864686	56.35876996699671
0.158192	-16.049761	218.650982	33.192362	64.121259	0.623037	0.094963	-19.151977	0.240667	13.1071	639.2938500000001	12.461190909090908	40.30168787878786
0.168049	-16.179819	241.787594	32.77248	55.959309	0.603879	15.583287	7.507279	0.205884	12.897735467980295	630.3586995073892	12.602758536585366	48.50752829268292
0.150842	-16.158838	298.104944	30.856245	48.76298	0.670508	33.142676	19.590625	0.35444	13.144479446640316	704.0638023715419	12.921935227272726	58.78469204545454
0.157103	-15.978854	271.918543	29.068322	41.755941	0.652475	26.377066	-6.975555	0.162123	12.843079890310786	648.999530164534	12.634106711409396	51.374660402684604
0.161266	-16.142963	207.553765	31.635549	54.146532	0.606996	6.632332	17.85101	0.331466	12.995399589603284	654.9202927496582	12.649236150234742	49.16680000000003
0.148679	-15.946433	282.687904	33.380614	60.917863	0.659254	-31.003613	-36.58198	0.476555	13.221484070796459	655.2982548672571	12.277099999999999	33.80985999999998
0.15618	-15.952913	205.89644	30.820244	58.484839	0.58475	-36.241341	33.757745	0.353646	13.0651	640.1427365010804	12.773506557377049	52.41435540983603
0.142638	-15.948938	269.732789	30.92399	47.291077	0.697662	38.276049	15.316462	0.791773	13.188040841865757	688.5438657565419	12.74037868852459	49.77168196721309
0.147398	-15.897751	236.63046	33.549328	62.641344	0.674343	37.749337	21.025909	0.278271	13.2181	650.798417582418	12.504926086956523	40.109342608695684
0.169254	-15.857367	249.863353	32.458881	54.471245	0.626779	31.837663	21.900366	0.121376	12.71946855036855	569.7858918918921	12.296134722222222	39.14307361111113
0.161718	-16.066997	277.446793	33.549734	64.279195	0.6123	-25.819062	-22.650894	0.62277	13.11391623931624	652.1910128205128	12.487352631578947	41.451173684210545
0.164423	-16.189196	216.98479	33.832705	63.285945	0.607329	-13.374744	38.975887	0.173487	12.849836048265459	560.5716711915537	12.213479310344828	34.78642241379312
0.153431	-15.952123	250.307792	30.513208	54.343591	0.637859	35.724307	26.168965	0.461126	13.205170351758794	715.7732211055279	13.045439285714286	63.43953080357143
0.153652	-16.007685	226.315732	32.745165	65.922556	0.608959	-16.084618	-13.32683	0.313307	13.3581	715.7176988564172	12.864546721311475	52.339197950819674
0.159498	-16.095616	285.122029	31.619999	54.981025	0.630468	4.66352	7.877102	0.363994	13.114536823104693	696.9372202166069	12.779743617021277	53.10651329787235
0.152562	-16.028795	279.093288	30.076571	51.385011	0.648268	-25.368602	11.166199	0.411042	13.0841	670.2395461912483	12.399031034482759	39.496475862068955
0.1662	-15.920076	296.748513	31.658481	63.446762	0.613742	32.444558	-10.669918	0.55206	13.120480841121495	696.781072429907	12.969381690140844	61.21590281690143
0.158064	-15.86416	244.574245	29.065698	44.857088	0.626532	38.270947	-38.264722	0.805368	12.940480184331797	683.7436082949313	12.632787116564417	50.30022883435584
0.168965	-15.917628	264.625439	33.215126	59.905048	0.593126	-19.076829	-22.662754	0.638467	12.940168035943517	627.5597881899874	12.463583412322276	42.836251184834076
0.155822	-16.171987	276.818975	31.07554	50.514298	0.644668	39.74592	-28.195611	0.580955	13.080390718038528	688.285493870403	12.700685714285713	50.19711500000001
0.146266	-15.822389	223.688155	31.600812	49.950961	0.649434	29.718477	34.168961	0.570132	13.242891273584906	709.4022393867928	12.98635	59.477670000000025
0.155804	-15.946028	296.518864	29.128972	48.470718	0.646111	-21.443809	-0.404487	0.278027	13.017237134052388	678.5401232665644	12.44982	42.33017733333333
0.166791	-15.868177	299.964238	32.976558	58.623875	0.616053	-12.356508	29.211486	0.513874	12.980278474114442	644.5046553133517	12.449867441860466	42.06750581395351
0.151306	-15.93971	234.906634	31.77849	57.638833	0.652996	-8.327021	23.499974	0.574506	13.121201604278076	648.6262352941181	12.253023076923077	34.17159999999997
0.167946	-15.959084	262.424071	33.206446	58.371381	0.613304	8.556953	7.978116	0.480777	12.923906028833551	626.7572254259505	12.500720689655173	44.15823448275862
0.153853	-16.168327	207.168577	32.231959	57.017277	0.622429	-7.515336	5.163877	0.057972	13.0751	636.2183263157896	12.526172164948454	42.89642268041238
0.153422	-16.147438	265.376498	31.403469	46.602648	0.638762	-38.150519	-30.882331	0.973031	12.919775041876047	616.4392613065329	12.181517322834646	34.27474960629924
0.160923	-15.906553	261.778603	31.628513	57.253214	0.573962	-29.208469	-27.136955	0.140894	13.165418279569893	713.9183053763443	12.98501812865497	61.85864561403508
0.15095	-16.127258	228.746366	31.612932	48.926929	0.645888	18.004758	3.65465	0.114766	13.08183268698061	668.6763905817174	12.693070588235294	49.438490588235275
0.150405	-15.897019	290.419156	30.853132	44.665123	0.662492	-23.051563	-21.513217	0.592338	13.07139648241206	681.5126432160807	12.376083739837398	39.13955284552845
0.162038	-15.83141	212.193583	33.571483	67.290533	0.566682	-15.553406	3.637056	0.085071	13.309458074222668	718.9995566700105	13.073372988505747	62.48768074712641
0.153275	-16.117288	228.303536	31.836541	48.736723	0.625599	-19.723697	35.421609	0.074718	12.9461	616.3791150202978	12.442792307692308	41.75185846153846
0.169279	-15.859258	200.669586	32.92017	62.410747	0.577174	6.956651	36.148409	0.443351	13.042332643118149	665.266612667479	12.78546641221374	53.990799236641244
0.159376	-16.053285	245.398357	31.300897	59.333963	0.607752	-6.867298	39.477218	0.120531	13.179789106487148	702.332209302326	12.804404721030043	53.077722317596546
0.154166	-16.145333	241.184221	32.77089	52.574525	0.626917	32.193108	18.857344	0.020532	13.19071220472441	706.6843582677168	13.039503361344538	63.16214369747897
0.166653	-15.943164	225.56222	32.285836	52.39828	0.611421	4.291838	-33.223999	0.50564	12.800285401459854	600.9077430656936	12.263463013698631	37.74066164383564
0.166041	-15.90676	298.779758	33.3342	58.042557	0.624171	37.798088	1.699604	0.515045	12.998150736497545	652.1817667757775	12.809416062176167	55.4640445595855
0.160799	-15.883389	247.23468	33.859146	59.438485	0.594554	-34.754056	6.226896	0.465843	12.965065895249696	598.8887356881856	12.520440425531914	43.60853957446811
0.152973	-15.8192	201.62505	32.011472	59.624795	0.619651	6.874588	-28.339769	0.798885	13.283513793103449	713.5188965517244	12.867725	53.61326249999997
0.143446	-15.912702	230.978404	29.07759	42.586	0.677793	20.69646	-16.244906	0.218423	13.061083502538072	669.4985114213201	12.505595145631068	42.9363339805825
0.149408	-16.062552	203.102373	29.218878	42.885944	0.620778	-11.178626	-33.414566	0.524254	13.087531011826544	717.0305821287781	12.77422831858407	54.32191150442474
0.161053	-16.152993	247.19828	32.235841	60.247262	0.631402	-10.604814	-9.628458	0.359043	12.9411	603.2852118003029	12.168827272727272	33.27151666666664
0.158048	-16.182912	289.228168	29.912673	42.80708	0.657613	-2.739144	7.709051	0.470231	12.83293452211127	637.0728330955781	12.303608620689655	39.32034827586209
0.15914	-16.112455	237.524681	29.343229	42.037296	0.622961	-1.738585	3.89632	0.037181	12.80654020356234	652.8085267175572	12.504827748691099	47.358996335078515
0.14702	-16.083765	231.422746	33.33587	59.043891	0.634082	-12.252298	12.421005	0.225712	13.36569002770083	713.9135761772858	12.798441463414633	49.54399560975611
0.16586	-15.952737	233.663726	32.353719	63.419492	0.584737	8.307753	36.674592	0.280665	13.187924742268041	714.1186927835056	12.988279856115108	61.179344604316604
0.155958	-16.123052	225.155401	31.272941	51.557514	0.594833	-28.555325	10.010549	0.666103	13.110379609279608	691.3551086691089	12.78995409252669	53.7750615658363
0.14305	-16.199457	247.22585	29.954745	43.043082	0.673548	-17.933533	-21.373625	0.96131	13.149370125223614	696.7875688729878	12.346967924528302	37.38052075471698
0.161079	-15.96137	283.233939	33.415362	54.354086	0.637505	-13.363777	-24.454103	0.543206	12.9511	622.2835294117651	12.23475573770492	35.3185754098361
0.167513	-15.8903	222.345272	30.35916	52.221086	0.583502	-33.555411	12.783638	0.374229	12.621400578034683	556.8095086705205	12.291522222222223	40.55540577777777
0.154507	-16.09506	211.760775	32.199146	47.633392	0.63689	36.316958	2.549805	0.369202	12.93610128040973	627.3777131882205	12.641577272727272	49.145806818181796
0.159591	-15.987992	255.900761	32.623245	65.867577	0.609853	-35.714144	-5.672857	0.553243	13.021364462809919	602.726066115703	12.388793989071038	38.594517486338816
0.167172	-15.94436	289.984283	33.707843	66.488305	0.582494	-22.44052	21.600299	0.720383	13.20538431372549	707.0030196078434	12.820468821292776	53.418904182509465
0.15219	-16.074206	274.148872	33.151568	62.039103	0.66658	36.918279	-8.845229	0.009665	13.228279802955665	680.7008645320198	12.609451851851851	43.994774074074066
0.159542	-15.88694	295.394359	33.293168	65.138682	0.649196	35.529702	-1.303521	0.816543	13.169171844660195	675.9165747572816	12.762784931506848	50.615969863013696
0.167684	-15.950654	299.139561	31.110707	53.801251	0.599153	10.109105	35.390794	0.934126	13.006936763662173	701.6194222853088	12.975911764705883	64.75274705882356
0.140861	-16.141494	257.088124	30.436355	53.945692	0.672341	-27.968499	36.578335	0.203014	13.26248989169675	679.3812797833937	12.389655555555555	36.91141111111112
0.16405	-15.896012	255.20148	31.64252	54.994379	0.616852	-3.781101	35.449639	0.0868	12.92668301158301	630.7562702702708	12.449931460674158	42.6027382022472
0.166398	-15.888404	286.157401	32.329202	55.39081	0.629552	-16.275755	-11.822515	0.21501	12.7731	573.6262942050522	12.046726016260163	31.493426829268277
0.163682	-15.965166	276.428704	31.047272	58.323573	0.624916	10.285348	-29.595831	0.248176	13.032307058823529	668.8540588235294	12.585033333333334	46.28560000000002
0.163244	-15.935939	213.224082	30.979294	57.865262	0.589186	18.954056	30.344262	0.857152	13.139451910828026	715.1185621019113	13.09050350877193	67.38512280701751
0.161267	-15.800269	298.105177	32.350486	59.165857	0.604269	-18.824371	1.24649	0.046355	13.165643665436654	698.5942300123005	12.812015322580645	53.64265403225806
0.157782	-15.927937	229.941556	33.958872	60.348886	0.594853	-33.639392	-3.212561	0.242714	12.988808860759494	594.2517848101268	12.593190909090909	45.54808863636362
0.154526	-16.120695	292.565723	32.289192	61.381524	0.658386	38.643766	0.74997	0.772546	13.238175289575288	704.0421583011586	12.889766666666667	55.207100000000004
0.148707	-16.100571	267.663174	32.580755	57.983862	0.66968	5.269628	14.034591	0.143573	13.2551	692.7494635568514	12.54496440677966	41.815083050847456
0.150532	-16.083302	260.941054	33.773646	55.863026	0.654633	18.969158	3.272008	0.916746	13.24018878504673	693.8248598130846	12.866190909090909	53.81331636363638
0.1417	-15.94514	262.787323	31.4407	50.269234	0.694911	32.314704	32.712261	0.453653	13.257633333333333	698.4634000000003	12.767539999999999	49.715083999999976
0.161822	-16.167699	234.574096	30.984435	48.478807	0.61554	4.47568	-17.618148	0.556667	12.901974074074074	651.8850666666668	12.590909523809524	48.6495174603175
0.154525	-16.146473	222.998995	31.606976	58.043363	0.636215	12.58648	-12.05844	0.944746	13.129337918215613	667.4639838909542	12.672911320754716	47.70938867924529
0.159091	-15.886736	291.429723	32.183427	61.410151	0.625327	-30.150193	-15.538329	0.105247	13.001637356321838	613.5369281609196	12.386531818181819	39.021647727272736
0.144744	-15.965698	207.189669	30.260031	45.612688	0.65384	30.684759	6.884887	0.666994	13.12785197889182	683.271277044855	12.836317391304348	54.74060652173913
0.161216	-15.994415	221.298481	33.94096	59.252361	0.61791	5.334104	-20.55026	0.853834	13.03435909090909	636.5447681818183	12.509873006134969	42.85305582822087
0.155709	-15.865942	232.250486	32.800711	67.596319	0.605089	-20.902327	-10.445446	0.314971	13.299183544303798	691.6896075949369	12.789467346938775	49.90223673469391
0.145075	-15.902617	234.728728	32.64359	51.897795	0.673402	11.796302	-10.810264	0.244972	13.163847491638796	659.3468260869568	12.419208910891088	38.43343168316831
0.148236	-15.931551	277.971816	30.946291	54.787928	0.65846	-27.108573	25.119715	0.676875	13.263727177700348	708.9311324041815	12.45719022556391	39.47118796992484
0.149599	-16.062489	203.60127	32.118823	48.429171	0.651019	19.625149	-7.744335	0.194654	12.97172251655629	619.1884039735103	12.396806766917294	39.716712030075165
0.153285	-16.083577	270.808264	29.175175	42.543425	0.651955	21.501911	-27.292569	0.950935	12.994107155635064	691.1009928443654	12.717958156028368	52.78951205673757
0.15827	-15.85055	202.634189	29.59571	48.25163	0.610984	-14.774407	24.345419	0.000416	12.833515196743555	613.1173270013571	12.419742857142857	42.79535
0.164278	-15.934386	244.869128	32.899244	62.185581	0.613755	35.579543	-5.326087	0.711035	13.065539024390244	657.15056097561	12.82338	54.69218600000003
0.142814	-16.180102	234.082696	29.685312	43.221889	0.684662	32.108252	31.389225	0.304662	13.043749794801641	654.7711313269496	12.565504958677685	45.03763884297521
0.163418	-16.051556	247.898565	33.542927	68.808073	0.635581	38.128014	-4.107748	0.436461	13.027578835978836	618.6508121693123	12.4401	40.140879999999974
0.161724	-16.183512	274.176852	31.604922	56.406537	0.590448	-27.009109	-4.789264	0.16417	13.07230190023753	678.91764608076	12.778973646209385	53.716388808664256
0.161217	-16.12414	270.386274	31.958238	57.164032	0.63926	1.158104	3.648936	0.941568	12.995143115438108	642.8517593880391	12.427814285714286	40.86189999999996
0.152015	-15.870982	215.944772	32.246303	54.193096	0.620325	2.514219	-1.775864	0.05072	13.246289526184539	711.9607319201999	12.884331441048035	55.22472270742358
0.154604	-16.184277	292.284475	33.523615	55.832097	0.642136	-21.687226	37.285773	0.617118	13.1751	682.7416640625	12.49229867549669	41.30600596026489
0.167571	-15.862822	266.594448	29.96325	47.620052	0.640169	18.801886	33.238998	0.203372	12.636619846350833	574.3811933418697	12.167835042735044	36.53556837606841
0.153798	-16.083047	236.787915	29.794585	45.816149	0.631578	-21.55282	-7.157296	0.962113	12.990004907975461	666.4448788343559	12.427006432748538	41.76923333333329
0.155686	-16.159068	254.154428	32.585505	52.365583	0.624052	-7.752476	-30.438851	0.386183	13.142933333333334	692.9976666666668	12.705568085106384	49.5909234042553
0.151042	-15.80831	214.440002	31.790729	48.50215	0.641412	26.864899	39.398177	0.696589	13.064392866082603	660.938026282854	12.767909782608696	52.50815054347826
0.159543	-15.894011	207.118697	30.269991	46.614874	0.623339	16.657474	7.603157	0.158898	12.834960917941586	626.2256509040336	12.506204972375691	45.98616850828729
0.154408	-15.87748	237.810955	31.000204	45.62399	0.638164	39.381814	-11.235591	0.863488	12.999856585879874	668.111383561644	12.801366666666667	55.552479999999974
0.148849	-16.021317	223.537389	29.484831	46.903428	0.64014	-26.384672	-37.413257	0.724137	13.00767142857143	642.0827142857145	12.339505063291138	38.20760506329115
0.155597	-15.952506	284.546138	29.67074	46.334977	0.652149	-26.287042	18.142571	0.404186	12.8841	624.6800703517591	12.141701694915254	33.71849661016949
0.140061	-16.06535	216.42558	31.596939	50.32379	0.687519	32.951371	11.562413	0.209447	13.119821843003413	635.4582883959044	12.37549175257732	37.243326804123704
0.14568	-16.172473	212.791332	31.638583	46.373223	0.65714	-2.353664	8.338829	0.221341	13.0351	636.1355539568351	12.314496946564885	36.79028778625953
0.159023	-15.808056	206.011371	32.194888	58.636094	0.601099	24.509581	-2.431676	0.898198	13.207025816023739	710.170726013848	13.093694795539033	65.48054944237919
0.159053	-15.960663	200.918307	33.07903	69.825242	0.559015	-33.361974	-7.341344	0.351406	13.3281	705.0987163461539	13.098919121447029	62.76344108527131
0.150936	-15.805757	224.222127	30.851455	51.700017	0.640522	-2.814838	-12.877763	0.529434	13.142165624999999	682.6454640625004	12.584514634146343	44.83705853658538
0.147382	-15.845697	235.578548	28.094454	42.643619	0.6574	29.070147	8.115914	0.921069	13.081860869565219	704.6470036231884	12.919856613756615	60.25173386243387
0.152287	-16.170499	230.081825	33.744312	64.372197	0.647468	1.317215	38.95822	0.249043	13.178911846689896	645.2459024390245	12.343678125	35.86699531249998
0.156777	-16.045195	268.689744	31.799475	57.568594	0.655976	8.988966	-4.44342	0.302282	13.046997959183674	646.1220000000001	12.39142743362832	38.98875575221242
0.143137	-15.951027	223.040675	28.770811	44.3876	0.657883	-21.767323	3.699862	0.439906	13.083949662162162	663.8577331081085	12.360405555555555	38.21179722222223
0.147397	-16.14054	253.550766	31.799244	54.299437	0.664366	12.645695	10.98668	0.378372	13.2520200968523	703.0443656174336	12.745463636363636	49.10363636363634
0.157317	-16.028138	227.731786	32.85653	59.365242	0.613143	31.037619	33.206164	0.314013	13.23631047227926	710.3693501026693	13.07598188976378	63.8638976377953
0.147599	-16.193575	259.807376	33.752887	58.377277	0.669213	39.708978	36.065445	0.347089	13.280094949494949	691.146247474748	12.826705095541401	51.413672611464946
0.148649	-15.981072	212.826744	31.452016	58.407891	0.632576	-14.233022	-11.76662	0.485791	13.259584702093397	688.04655394525	12.6206	44.409549999999996
0.152223	-15.997907	238.014613	31.003469	46.504897	0.627968	-12.539031	-27.17956	0.38846	13.0986	693.8910000000002	12.678363959390863	49.518869543147225
0.166893	-16.013851	235.236677	31.868402	53.789386	0.583743	12.130232	-17.089255	0.670353	13.008213172541744	696.1794749536182	12.962180882352941	63.85602279411765
0.157879	-16.104906	202.267339	30.615643	50.873368	0.620482	7.951256	4.949517	0.790377	12.963439734121122	648.3579143279173	12.578798924731181	46.86569677419353
0.151306	-15.927754	257.77084	30.84247	56.86553	0.654373	26.958292	22.6015	0.729336	13.230944731977818	706.4963197781889	12.916427683615819	56.59339604519773
0.15971	-15.914026	213.970885	32.978658	64.915144	0.606905	12.413524	-24.849158	0.785895	13.23859446494465	698.9084305043053	12.88121961722488	54.63841244019135
0.159766	-15.914178	222.298293	30.728067	54.535459	0.612022	19.747718	-11.479469	0.755154	13.079430049261083	687.1827093596062	12.911654054054054	59.24124054054056
0.169475	-15.917678	207.347748	32.726039	65.580503	0.583088	16.462105	-21.260766	0.145483	13.059577488151659	662.1208483412324	12.78205358649789	53.31925443037974
0.157817	-16.161513	254.936642	33.484167	62.071742	0.626299	-25.695192	0.4172	0.002035	12.90511958041958	564.601132867133	12.2426421686747	34.941151807228884
0.145515	-15.811937	201.785722	30.337526	49.971871	0.65317	24.675864	-16.875911	0.098912	13.14700959666203	673.7500431154385	12.654829729729729	46.89865945945943
0.147249	-15.851307	276.530373	29.386992	43.489762	0.672227	4.927006	-27.191651	0.547039	13.14315876591577	716.8450107737515	12.703625862068966	49.883359482758614
0.154884	-15.825579	204.357973	31.676224	59.520754	0.632734	13.198185	-27.687414	0.5383	13.105391600633915	651.1692313787643	12.472966197183098	40.820999999999984
0.149607	-16.172364	217.785793	29.205999	43.928494	0.647908	-7.176303	-17.588185	0.592771	12.970569798657719	653.7669261744969	12.354808333333333	39.34892499999996
0.164288	-16.102908	234.284756	30.954988	59.204086	0.58978	3.552412	29.672905	0.500415	13.147551612903227	718.8846451612908	12.962512639405205	61.12612936802976
0.162992	-15.944801	233.576828	33.245256	57.678739	0.638901	39.217939	-5.194657	0.460778	12.832462637362637	576.0020000000003	12.246519642857143	36.05299642857143
0.161006	-16.032893	222.588537	32.121733	62.533603	0.57408	-32.170143	-21.81605	0.970983	13.242023875432526	714.2000968858134	12.908045337620578	56.603389067524105
0.168239	-16.194813	280.214309	32.515338	58.567692	0.598541	-35.411262	18.434443	0.976138	12.853313986013985	599.3698867132869	12.268429479768786	37.30893583815027
0.16286	-15.868997	246.645815	33.63414	62.889673	0.618625	-8.533053	-25.305225	0.447693	13.0241	624.7412403560835	12.35797012987013	37.99795389610392
0.162808	-16.009838	238.717509	33.573787	59.238821	0.586219	-31.283144	1.020333	0.543535	12.9871	618.8842494089838	12.585474045801526	46.0930061068702
0.155895	-15.93162	266.061967	32.992828	54.149814	0.645081	24.659421	-21.431165	0.066626	13.10140588235294	668.1879176470591	12.628614705882352	46.547755882352966
0.167219	-15.945202	235.023885	30.349312	50.450852	0.604074	-1.247374	-11.129598	0.911448	12.817249509803922	637.6775269607845	12.493946153846153	46.22814307692309
0.160669	-16.16132	246.403292	33.366185	56.698919	0.627846	1.901535	-31.374656	0.623355	13.0066625	637.2013437500002	12.377814285714285	39.00684285714282
0.157918	-16.095729	202.363833	32.977288	55.407964	0.594501	2.340622	39.007919	0.132283	13.191171174377224	708.209609727165	12.950179710144928	59.24805072463767
0.150752	-16.129888	290.029978	30.393804	42.06434	0.662706	-30.436627	39.107708	0.70475	12.9681	654.6773428063948	12.19753859649123	34.79144561403513
0.153686	-15.840715	293.068067	28.77726	45.326722	0.634499	-37.409421	25.576224	0.518183	12.9951	675.0265108695656	12.484536464088398	43.949573480662956
0.160678	-16.103099	277.683091	31.939718	51.2711	0.643158	5.248872	27.69223	0.065986	12.914423568575232	629.3807896138483	12.386732352941177	40.56277058823529
0.163863	-15.938789	288.057381	31.620689	50.80788	0.615292	35.906519	-27.835284	0.398163	12.995565346534654	685.0781287128716	12.82448860103627	57.21288756476687
0.151579	-16.184292	266.205863	33.01526	56.407391	0.650927	-25.509146	-3.639423	0.670822	13.122478006872853	646.0915670103095	12.2426	33.90082499999996
0.158489	-16.078614	296.022715	33.078152	54.713322	0.633783	13.225627	-18.76818	0.464552	13.153648628428927	702.0098204488783	12.879986363636364	56.538195454545445
0.16155	-16.113843	262.575368	32.303518	52.837878	0.633459	17.595025	10.476679	0.7421	12.94189808714134	636.0400308182788	12.607857575757576	47.9054690909091
0.152409	-15.869677	287.716209	30.859689	52.628505	0.657011	-24.984885	11.56976	0.941447	13.1571	694.1343732876715	12.365308333333333	37.79982083333331
0.157681	-16.047372	278.09438	32.598265	50.624142	0.639696	28.966856	34.764186	0.833299	13.050336706689537	672.0940771869642	12.87226	57.69420699999996
0.142409	-16.196546	226.44919	32.832705	50.623578	0.668593	9.903503	7.811638	0.053563	13.230305980066445	680.1171295681065	12.571513533834585	42.807366917293194
0.145281	-15.925921	262.479882	29.778269	49.447222	0.658923	-29.425815	-12.180862	0.145127	13.13532203672788	664.9458664440735	12.427363513513514	39.544283783783776
0.157716	-15.820263	264.627895	30.873436	45.610557	0.655895	33.985976	26.829176	0.162423	12.847054591321896	618.5095247225029	12.527558904109588	46.26248835616437
0.140264	-15.913553	231.904311	30.496433	43.084923	0.674207	15.16999	-2.667902	0.152662	13.224559649122806	712.6771567251465	12.804780272108843	52.219938095238085
0.158234	-16.049343	283.170299	31.737489	53.674301	0.65225	24.057758	29.863163	0.232768	13.009413725490196	651.2738039215687	12.642450993377484	48.38543642384111
0.148575	-15.887691	277.530911	31.447379	58.243427	0.68761	26.587147	33.436791	0.184847	13.204507657657658	679.0373310810812	12.57514761904762	43.210628571428565
0.157322	-16.149866	237.399907	29.21467	47.454084	0.594453	-23.640102	13.994064	0.156667	13.011430960854092	708.9647330960859	12.820209965635739	57.91215979381445
0.166718	-15.823452	248.574501	31.54062	47.868516	0.633202	22.09643	2.551475	0.296607	12.666463751584285	571.6921660329534	12.22469375	37.775028125
0.163493	-15.830774	230.595995	33.492833	66.33678	0.590768	-15.453561	-25.939784	0.171422	13.1111	646.051091334895	12.670399595141701	47.64253562753038
0.164032	-15.97036	250.08109	33.168591	56.136753	0.604061	11.500853	18.869235	0.772578	13.063761190965092	677.9387956878851	12.858578260869566	56.94675217391305
0.152892	-16.086733	262.077422	33.389681	67.876571	0.626093	-31.7223	-9.913948	0.144672	13.151356661991585	621.3109565217392	12.509166326530613	40.809320408163266
0.161198	-15.957763	272.012628	29.680608	50.397303	0.582576	-32.363662	6.707437	0.278305	12.995777083333333	704.9990833333336	12.829374760383386	58.59505750798724
0.152488	-15.830173	263.71615	32.634988	63.883664	0.623487	-26.112121	-37.909955	0.428071	13.332808571428572	708.3746285714288	12.736636945812808	47.77982955665027
0.168222	-16.136029	284.106108	31.392749	53.420933	0.597714	-29.262489	6.684398	0.149231	12.737873946360153	584.5849540229885	12.325711374407582	40.50156492890995
0.149799	-15.910351	200.256183	31.402916	44.251916	0.645222	2.649894	-30.040977	0.700774	12.94083835125448	628.3198028673838	12.285446456692913	37.00101496062989
0.159927	-15.894463	230.850855	32.515499	51.262081	0.621037	-12.226734	24.549506	0.081276	12.8441	589.0100675105488	12.283158479532164	37.551939181286585
0.166838	-15.911731	298.67487	30.67538	50.834791	0.614601	-22.345553	23.178856	0.746598	12.843478917378917	636.6583319088323	12.352048275862069	40.9074948275862
0.150459	-16.138568	234.688061	28.630255	42.234569	0.650771	33.745319	-16.097795	0.869698	12.98769841129744	680.288824360106	12.751713924050632	54.076109493670856
0.151892	-15.879772	269.332788	33.947603	63.00409	0.635223	-16.943457	-4.755601	0.401858	13.3521	713.6582478005868	12.705792307692308	46.400707692307705
0.141675	-15.965492	221.880242	32.162903	48.010757	0.668527	35.957474	-9.445524	0.503422	13.224472060857538	687.7563817427387	12.765414285714286	49.95630142857141
0.146576	-16.058829	207.51496	31.742611	51.567596	0.608558	-33.252009	34.75416	0.620143	13.247055828220859	695.0648687116567	12.873124561403507	54.417126666666654
0.166017	-15.854649	239.11407	32.764399	61.90984	0.602557	30.60603	-32.437659	0.952527	13.067090118577076	665.6148142292491	12.716051871657754	50.46577700534758
0.157813	-15.819922	236.363888	32.682498	62.952445	0.624119	26.618565	37.630257	0.931025	13.216872123893806	691.7478318584072	12.944132863849765	57.613369953051695
0.160383	-16.046714	295.989025	31.98392	54.462882	0.619411	-18.614643	1.543697	0.970767	13.140593810178817	711.5031182943607	12.710882383419689	50.35173264248704
0.160915	-15.917736	214.122824	31.626336	57.306786	0.606525	25.387155	20.260668	0.919424	13.097301219512195	681.4603841463417	12.947762551440329	60.296910288065845
0.163546	-16.148926	253.65255	30.986282	59.769905	0.585138	-33.054104	17.493493	0.240933	12.9711	631.5217663551405	12.632752014652015	48.531592307692335
0.159253	-16.017238	243.314949	33.921782	61.266488	0.575556	-35.105423	20.084793	0.60479	13.2161	688.5232624584719	12.914986850152905	56.63044801223237
0.161501	-15.935044	252.969437	29.423675	44.794179	0.633419	3.066994	24.127801	0.1657	12.786665445026177	628.8419856020946	12.375956209150328	42.30504640522875
0.16366	-16.026132	287.312337	30.947687	50.168735	0.619036	-19.127207	5.399584	0.205375	12.861200828729283	629.1312969613261	12.388905555555557	41.68989444444448
0.162705	-16.150613	293.682512	30.413064	46.020082	0.640394	8.860768	-28.963213	0.616277	12.83105731707317	640.1154136178865	12.42408347107438	43.319403305785144
0.155239	-15.887166	231.12106	32.545218	57.525931	0.611298	-37.261835	-11.025378	0.846712	13.033613590844062	615.102865522175	12.446147872340426	40.4992441489362
0.161749	-16.074997	282.129843	32.919658	56.006738	0.638271	11.328017	36.170173	0.497908	12.99613448275862	644.2137241379315	12.5511	45.08046
0.160575	-16.108144	295.307329	33.069028	57.038859	0.635593	0.62437	-0.614565	0.895431	13.097351798561151	677.972712230216	12.676621739130436	48.73391304347828
0.162372	-16.155456	267.327758	33.874195	60.565952	0.603948	35.706691	-28.954942	0.263472	13.212636786786787	715.2257665165168	12.982049771689498	60.14633698630138
0.147366	-15.972639	253.939205	31.933359	47.731361	0.676342	8.654443	-2.381661	0.992231	13.080715384615385	655.7310769230769	12.482818446601941	41.53259514563109
0.163066	-16.136774	285.874488	33.036485	55.893106	0.633473	26.589003	6.412763	0.841652	12.984694339622642	645.1061320754718	12.730407262569832	52.184860893854704
0.156164	-16.001951	241.442493	32.334668	51.663998	0.650888	14.397452	20.479247	0.416178	12.93621638591118	615.8888652373661	12.340370491803277	38.341728688524555
0.162282	-16.098611	290.349584	30.509573	46.733836	0.619865	7.647849	-28.535111	0.397904	12.955268284789645	692.4713322545849	12.787649738219896	56.83696387434556
0.151253	-15.884529	278.821938	30.455811	52.463998	0.659054	23.683284	-8.006254	0.396227	13.206929428303654	716.791339268979	12.93374596273292	58.15973043478259
0.149233	-16.095364	242.661708	32.038911	59.527463	0.654402	13.0736	-2.111263	0.840076	13.284982063882063	703.8392444717446	12.793747058823529	50.29239411764704
0.149775	-15.991476	206.739803	30.277734	48.340494	0.639323	21.243318	-34.489046	0.770493	13.094877414075286	679.5071816693946	12.596659210526315	45.89856578947363
0.159655	-16.002889	221.135819	32.764062	62.017667	0.615819	7.577046	5.563569	0.136264	13.126286629526463	662.7217827298052	12.651314285714285	47.00993571428571
0.149819	-15.934061	206.177014	33.027686	67.323503	0.645976	37.57861	-7.170657	0.732212	13.280645588235293	671.529023529412	12.690733333333332	45.796596666666645
0.159806	-16.182582	271.502974	31.10742	51.082478	0.631887	-22.604177	-33.425366	0.480916	12.8871	616.3342802450231	12.228869784172662	35.96503956834533
0.164879	-15.953048	279.677936	32.229365	57.920189	0.65196	38.021507	30.355444	0.370121	12.823590566037737	586.1321886792455	12.31682268907563	38.59885462184874
0.156781	-16.083485	266.942341	31.995221	56.246611	0.638281	37.288865	-36.14721	0.125535	13.141588954344625	687.7538512518411	12.558963636363636	43.93457045454543
0.151887	-15.907986	284.572014	32.715784	57.654906	0.675128	18.897405	10.774513	0.060146	13.164212801013942	669.956770595691	12.545799115044248	42.673827433628304
0.165733	-16.014155	299.715123	32.340338	60.59749	0.63152	-3.446011	-23.268255	0.379374	12.976319310344827	639.0833655172418	12.352528571428572	38.76218571428575
0.163783	-15.934867	251.605499	29.496165	44.995493	0.627083	6.671674	3.612418	0.157079	12.745951301115241	623.8128215613389	12.397713496932516	43.6605226993865
0.154492	-16.1626	235.599793	33.264007	56.063325	0.619443	-12.329901	19.324599	0.87336	13.234018169209431	706.7422302357838	12.744178048780489	49.7114565853659
0.147562	-16.11501	297.24328	30.652758	51.757716	0.687789	16.59187	31.098734	0.822668	13.211923401950163	708.7865092091012	12.800918897637795	52.196355118110255
0.166853	-16.061572	248.634138	32.59269	53.959969	0.603925	-5.021026	12.575263	0.774932	12.908433333333333	638.088916666667	12.50330207253886	44.925994818652875
0.143078	-16.072067	245.520295	32.71059	54.658785	0.676513	20.965918	29.884108	0.09367	13.306690604026846	700.6403758389264	12.733721212121212	47.57100757575758
0.157536	-15.945015	211.851209	31.893276	57.96376	0.587854	-24.240015	-39.170323	0.19398	13.127781514476615	668.155922048998	12.820485135135135	53.90152972972973
0.167872	-16.166604	246.158347	32.689072	68.109568	0.562633	-39.394669	-33.421241	0.945627	13.095175027995522	657.9722441209411	12.73504718309859	50.84986795774648
0.149061	-15.924551	201.48434	28.562607	40.175483	0.644269	32.520262	-10.129289	0.574146	12.927634653465347	663.735356435644	12.714355681818182	53.38256647727277
0.164766	-16.015148	268.926236	32.474924	62.865065	0.618781	35.534893	-13.964458	0.762971	13.0761317775571	666.336857994042	12.795072222222222	53.52850722222223
0.165632	-16.148185	206.80125	32.473762	60.331827	0.5532	-20.119336	-39.668332	0.110255	13.110539770554492	699.804162523901	12.99577292225201	63.22641528150134
0.150561	-16.16822	266.624919	28.8486	40.654394	0.655532	-30.375589	-29.210975	0.103486	12.8246	611.6340000000004	12.150330158730158	34.51339841269838
0.150589	-16.086033	241.601244	29.75612	50.870222	0.638989	-8.621869	-25.130156	0.302392	13.1841	711.249	12.693957142857142	48.88014571428569
0.150729	-15.913071	200.568482	33.463121	59.900989	0.572722	-37.695667	26.632954	0.103306	13.290595790458372	691.5254920486437	13.145927160493827	65.4106864197531
0.167303	-15.83398	222.891788	32.133759	64.939069	0.557585	-25.529201	27.627823	0.154524	13.08929019019019	669.1840520520522	12.878867441860464	57.26169534883723
0.159899	-16.071211	243.86252	29.766561	46.043416	0.607586	35.077472	7.004034	0.471271	12.988324839400429	713.6311113490365	13.084034707903779	71.57942371134021
0.164908	-16.166621	273.320195	33.776523	62.99657	0.608446	37.893313	13.871798	0.570244	13.139422064056939	686.5301112099647	13.010222529644269	62.35036403162061
0.151126	-16.128484	275.033849	31.954863	62.439638	0.622893	-36.994884	-32.481922	0.322	13.248212676056339	676.5259577464793	12.697054337899544	47.0405077625571
0.159044	-16.069194	279.744162	31.872785	50.454909	0.641933	5.748533	-29.733653	0.529168	12.98857625	657.3863825000003	12.47726129032258	42.91942580645156
0.155767	-15.881859	241.283948	29.761864	47.80646	0.63565	38.468432	-31.966221	0.348475	13.013157996485061	677.6549437609846	12.621325165562915	48.218984768211975
0.162688	-15.936824	216.146606	33.800006	61.114231	0.595661	29.743109	-4.904446	0.668332	13.166854735792622	690.1812881355933	13.039808812260537	63.17527701149431
0.158386	-15.962207	207.131183	32.267375	58.593516	0.568383	-37.883095	35.265836	0.850152	13.1841	693.9706286919832	12.939400291545189	58.63323644314867
0.15305	-15.879132	262.488957	32.487421	62.74055	0.610871	-34.898617	-10.671293	0.661345	13.331602063273728	712.7646808803305	12.804271428571429	50.52329428571429
0.161002	-15.86848	254.819649	31.961174	54.277321	0.619247	-19.585907	-37.732277	0.516264	12.9471	624.4922863247864	12.347137037037037	38.86270740740742
0.163874	-15.996454	237.575932	31.758225	55.588712	0.623726	26.968686	20.052172	0.242298	12.903331213872832	620.7891271676302	12.568673033707864	46.78944494382018
0.156103	-16.006628	203.551072	33.799587	57.335788	0.608976	24.230518	1.051799	0.685216	13.215730504833513	698.3349344790549	13.030187649402391	61.77321912350596
0.146724	-16.185579	201.135529	28.47712	41.281193	0.63633	-18.402356	35.237036	0.13258	12.9291	642.2757687595715	12.443547368421052	42.79476999999999
0.169133	-16.140278	280.750529	30.792234	51.483971	0.592444	-18.555415	20.141499	0.671823	12.844714412136534	655.0063944374211	12.540449344978168	48.111879475982576
0.143819	-16.161352	203.024542	30.760581	46.755389	0.655616	6.599857	-38.070903	0.285117	13.119781102362206	668.370917322835	12.36115737704918	37.63326803278689
0.152345	-15.977413	264.565795	33.281091	64.349576	0.661638	24.818772	-7.778748	0.137633	13.257825888324874	684.089791878173	12.626884482758621	44.204069827586174
0.159972	-16.126869	267.926631	32.989466	56.600533	0.617569	9.694606	7.178983	0.718289	13.162336263736265	703.4377014652017	12.931565753424659	58.70073561643836
0.150622	-15.995946	278.885428	32.631985	52.449716	0.667121	7.79317	-2.774364	0.415998	13.170119607843137	685.1994509803923	12.63294251968504	45.975107874015734
0.146826	-16.112317	229.617241	31.290989	50.174605	0.643734	-12.114117	23.470622	0.331821	13.2061	693.7740384615386	12.624804545454547	45.542111363636344
0.160117	-16.047122	233.726942	32.439978	48.599496	0.644084	37.371122	33.874658	0.436011	12.773326415094338	580.0199056603776	12.356242857142856	40.50372285714285
0.168529	-15.874865	266.261137	33.973569	62.672486	0.587531	0.351979	-6.269264	0.543816	13.117117837235229	688.3463790412491	12.837425301204819	55.27334819277106
0.156589	-15.858911	258.223366	32.447372	65.91428	0.632852	-20.628233	-2.691442	0.679682	13.20414409448819	669.9894598425199	12.397300000000001	37.70862000000003
0.167307	-15.837488	232.679071	32.556906	63.856727	0.618787	17.518661	-15.284691	0.490917	12.918394372294372	606.0566883116883	12.354786131386861	38.82629854014599
0.167981	-15.890864	220.261509	31.513675	57.574613	0.581831	6.914097	-24.196295	0.588202	13.022739274279616	685.9120597652083	12.859275097276265	58.29713035019459
0.149685	-16.122362	271.123054	31.319868	48.840671	0.644747	-28.229248	13.80495	0.415817	13.11316477093207	671.2322969984203	12.48932891566265	41.99956024096386
0.164399	-15.826721	205.013298	33.98495	66.238462	0.579309	-30.524976	-3.368823	0.716289	13.010355208333333	604.0386510416671	12.542458870967742	43.74616854838712
0.163478	-16.108507	261.716738	32.40912	65.808891	0.593473	-36.904798	14.570334	0.283109	12.933547432762836	587.1759217603912	12.467117777777778	42.00319244444446
0.146635	-16.125192	243.102243	30.300322	49.877823	0.662396	-16.422141	36.935042	0.303336	13.098972665534804	655.3529337860787	12.28404214876033	35.511917355371885
0.155548	-15.821697	226.620433	31.885673	53.60518	0.623738	-11.216695	-36.751321	0.257865	13.0501	646.3367042062416	12.492227167630057	42.41181965317918
0.143429	-16.016876	230.650688	30.894013	41.549212	0.674845	19.119878	-22.283306	0.175676	13.054448178137651	661.4831268556009	12.424554545454546	40.16108181818186
0.161025	-16.09003	236.582829	30.605121	54.552056	0.601502	20.501952	-18.751056	0.059601	13.130527289048475	719.9875098743267	13.047584126984127	65.6601777777778
0.157973	-16.07393	268.744547	32.283813	55.415211	0.643156	35.174553	2.876992	0.353598	13.059781481481481	660.1986370370373	12.773147337278106	52.805660946745554
0.154233	-15.960719	212.747097	33.432627	59.340468	0.582797	-25.566532	-13.815181	0.135274	13.2771	701.85513836478	13.030874480712166	60.7562872403561
0.161896	-15.998506	214.694585	29.962726	51.04119	0.613974	26.781025	12.591321	0.390904	12.912538559322034	649.3176546610173	12.74325207373272	54.45969262672814
0.157314	-16.059576	260.143991	31.799332	51.1843	0.630323	-8.042503	-1.769879	0.846513	13.074013698630136	681.8402520547947	12.60646046511628	46.81374651162788
0.145847	-16.109475	240.250488	31.827162	60.482944	0.656761	-20.623375	-5.242021	0.14608	13.192432236842105	641.0515921052635	12.330831343283583	35.35786268656716
0.1549	-16.17766	263.948277	32.311694	48.049649	0.653772	9.907056	-9.013209	0.425496	12.981570906630582	644.5375087956702	12.493303125	43.32320781250002
0.163262	-15.806914	273.923793	31.54501	55.440852	0.63596	24.387607	38.353403	0.918567	12.940663840653727	635.4163697650665	12.642413253012048	49.26905542168678
0.158577	-16.123577	232.289498	32.280002	61.270507	0.618349	-16.652142	-12.131089	0.798322	13.1141	657.139136150235	12.462710169491526	40.72547005649717
0.159931	-15.848244	218.841614	29.620569	47.740822	0.631871	12.848669	-23.478467	0.330772	12.818107320644216	616.8956530014644	12.330766666666666	39.91486666666666
0.161049	-15.82634	262.983357	29.649881	53.295628	0.6136	9.973786	-11.167329	0.323466	13.097303801478352	716.5346420274551	12.947001287553649	61.53735622317598
0.153012	-15.807101	233.241185	28.464123	40.495713	0.63188	2.568325	2.52957	0.566903	12.974346041412911	708.632260657735	12.776472549019607	56.48203921568626


==> anc/Fig6/Fig6_posterior_HIC.out <==
#n_sat(fm^-3) E_sat(MeV) K_sat(MeV) E_sym(MeV) L_sym(MeV) m*/m 
0.159518	-16.093421	208.174393	28.123268	62.298267	0.701829
0.158431	-16.067407	209.271372	32.947146	69.783918	0.705405
0.147596	-15.832244	220.5292	31.525693	62.602544	0.718071
0.160877	-16.009747	206.673038	31.702685	67.282077	0.734666
0.169399	-16.005591	216.539884	29.792086	64.589516	0.687314
0.164324	-15.977924	226.324079	30.735077	65.405177	0.734947
0.160427	-15.890123	200.784159	29.941233	60.810837	0.651133
0.165102	-15.948504	209.211471	30.647399	68.652808	0.712203
0.160479	-15.805889	215.92137	33.018248	62.279522	0.740816
0.154553	-15.839087	202.0605	33.133025	65.811574	0.651536
0.15777	-16.120267	216.607367	30.346377	58.57528	0.704149
0.14547	-15.882087	208.755565	32.020666	61.925315	0.734269
0.154191	-16.149131	205.825985	30.569879	60.767621	0.6975
0.156032	-16.038126	222.287916	31.513264	58.156226	0.717496
0.157654	-16.000018	200.1722	33.416756	61.298126	0.681251
0.151921	-15.806243	210.301054	28.524943	56.378563	0.726187
0.145109	-16.199276	236.939844	30.638025	61.689868	0.735967
0.140275	-15.903752	210.570219	30.561807	63.810008	0.728652
0.155339	-16.145525	229.299908	31.989953	69.728044	0.719564
0.156502	-15.932251	224.066735	32.140507	56.966466	0.698834
0.157136	-15.887823	213.34955	30.173635	61.795597	0.749292
0.156514	-15.982692	210.643645	32.704232	64.924923	0.73808
0.143494	-15.810201	219.404593	31.39177	59.040817	0.706721
0.169159	-16.11603	201.463624	33.091514	62.186842	0.644216
0.146352	-16.184165	233.391914	31.623205	68.244566	0.714916
0.161584	-16.167614	223.812426	29.125365	55.719555	0.686457
0.15323	-15.880477	209.457022	28.804985	68.482427	0.710042
0.147014	-15.873491	207.874862	33.208448	68.705893	0.718013
0.166195	-16.114767	201.418441	30.019702	53.80269	0.683624
0.158303	-15.818549	207.567928	32.757646	68.707537	0.699734
0.1545	-15.826771	213.806366	31.847275	56.606291	0.704426
0.162791	-15.84222	201.481355	31.459382	57.091164	0.69489
0.147266	-15.916224	215.47515	32.886144	62.658956	0.697036
0.167105	-16.106482	229.160702	31.991986	63.383487	0.739752
0.156337	-15.89647	213.243994	31.238005	63.286333	0.701624
0.164736	-15.92631	201.001588	28.323224	58.096836	0.732129
0.142836	-16.196914	219.348188	29.056235	67.193024	0.748071
0.160797	-16.130604	222.015074	28.205224	69.823728	0.689719
0.166228	-16.178717	217.789429	33.069986	63.961931	0.726696
0.168244	-15.917621	210.383167	32.390902	56.08407	0.706461
0.165893	-15.986193	222.045454	32.125141	67.9099	0.708848
0.150293	-15.871152	215.003667	28.538613	64.151388	0.734988
0.14401	-15.810736	202.895491	28.815713	61.767251	0.746941
0.151598	-15.826957	226.322529	32.606309	67.051076	0.709339
0.160129	-16.168028	210.839756	28.620364	63.478888	0.701478
0.144536	-16.140948	202.29953	29.501487	64.418346	0.719929
0.152502	-16.06761	201.278873	33.377829	65.890903	0.719411
0.14081	-15.92443	233.841013	29.533826	65.594101	0.746633
0.161458	-16.008235	200.850638	33.925807	58.599467	0.700854
0.158034	-16.150705	223.655425	31.358091	56.097732	0.700913
0.163498	-16.040937	201.840847	33.485469	61.588912	0.655752
0.159214	-16.170661	200.857818	33.173191	68.552305	0.73731
0.14494	-15.880264	225.421917	30.84948	61.132468	0.701049
0.14178	-16.005692	216.177557	28.894515	55.671613	0.709658
0.162167	-16.143698	203.122782	32.012379	60.875653	0.722041
0.160776	-16.002126	206.877673	30.465257	62.353332	0.740571
0.148116	-15.94373	230.707332	29.490296	69.303559	0.738502
0.148637	-16.066854	206.888082	30.609142	58.543199	0.722746
0.146025	-16.048797	237.730486	30.907379	61.186877	0.744746
0.146823	-16.004853	201.8769	33.748902	61.725462	0.702347
0.148263	-16.151318	204.938745	32.831461	68.341507	0.745964
0.160403	-15.87347	227.89156	30.604673	68.673381	0.726255
0.16275	-15.987489	207.366393	32.666377	67.733432	0.744304
0.166912	-15.836511	206.346285	28.670831	56.49605	0.707497
0.154636	-16.033557	221.806644	28.358068	56.51016	0.68201
0.160167	-15.818235	206.29252	32.938882	60.893174	0.678119
0.164514	-16.120132	233.238069	31.579513	63.071558	0.722555
0.140069	-15.814002	206.095479	29.908284	63.201225	0.725778
0.164918	-16.101781	227.409543	33.035817	69.745409	0.7227
0.147905	-16.091001	203.063421	29.919824	68.617781	0.728115
0.164693	-16.120531	205.360944	28.307657	58.161988	0.707667
0.145172	-16.098297	208.775733	30.750797	64.057755	0.711121
0.166268	-16.189758	223.52852	28.277561	54.480973	0.701915
0.16577	-15.94686	229.896325	33.400673	60.087996	0.715433
0.158256	-15.944793	230.104326	31.62598	59.922246	0.715442
0.152452	-16.096746	227.155085	28.901739	69.63986	0.69974
0.151074	-16.065073	224.690965	30.223988	68.429799	0.696745
0.149249	-15.918393	212.322446	29.009164	69.760476	0.716472
0.158777	-15.84702	207.599049	31.214078	58.898426	0.664727
0.166043	-15.889699	202.142245	29.884596	69.059748	0.706308
0.140635	-16.188515	221.083676	29.385707	58.202742	0.714435
0.155728	-15.876169	202.968221	29.377885	67.177087	0.692051
0.149151	-16.146533	203.030368	31.939231	58.449469	0.71806
0.161582	-15.892331	209.092894	30.328341	61.268093	0.736697
0.165251	-16.148088	235.01123	28.404042	65.090079	0.742481
0.151074	-16.164704	204.121266	32.22221	61.99478	0.734769
0.167983	-15.87852	215.0019	28.45484	60.937411	0.749051
0.165059	-15.996961	202.007616	32.53701	60.839762	0.676469
0.153648	-15.973874	217.247655	29.384963	67.410002	0.745831
0.1539	-15.949296	224.663764	28.339805	61.831813	0.703747
0.163283	-16.167316	206.813342	28.348925	58.962946	0.69592
0.157833	-16.176967	225.561328	32.5211	69.757256	0.719746
0.156202	-16.053731	224.987448	32.932618	68.545649	0.722914
0.16973	-15.844011	200.810607	30.219263	63.445319	0.69517
0.166477	-16.118571	212.463221	32.484705	69.186294	0.722455
0.141113	-16.063798	224.057253	29.689447	67.599911	0.733409
0.151673	-16.129962	210.580885	31.91909	60.580296	0.713481
0.16959	-16.11053	236.076091	30.381428	67.037105	0.741155
0.155572	-16.139052	219.431511	31.079205	66.817014	0.74452
0.166194	-16.174943	202.631111	33.458774	60.361813	0.723236
0.165044	-15.962953	220.082338	29.442655	66.485096	0.694928
0.163787	-15.822728	204.397413	33.273295	64.207723	0.739473
0.144685	-16.03235	210.013	28.477569	68.676575	0.701511
0.160993	-15.806761	200.471667	29.343135	66.898637	0.679832
0.169532	-15.993243	201.784243	31.994778	66.825296	0.735518
0.157628	-16.053154	222.005481	32.111573	65.384219	0.709293
0.15725	-16.172661	211.044159	29.768193	58.539745	0.724266
0.149336	-15.887703	218.993444	31.271784	62.868747	0.728394
0.159199	-16.092853	210.460447	33.346444	66.413208	0.681793
0.163152	-16.198944	205.145769	28.769684	58.579965	0.697295
0.160846	-15.848069	222.821055	31.46136	64.595093	0.73132
0.149294	-16.132687	224.198984	30.423767	67.926788	0.710669
0.144056	-16.177412	227.852892	31.608924	63.234967	0.724364
0.154359	-15.896083	217.620018	31.611088	61.676438	0.707997
0.140621	-15.964331	226.153706	33.692585	63.278795	0.736545
0.164739	-16.149173	206.075741	29.350228	64.356294	0.725591
0.167538	-16.141017	204.325967	29.994195	64.693816	0.691633
0.150478	-15.820446	228.186608	30.787985	65.552234	0.720444
0.160196	-16.065912	200.98274	33.295378	67.182559	0.667161
0.152711	-15.818204	227.475844	31.748827	62.893775	0.726379
0.152985	-16.128828	205.596581	31.5636	60.478358	0.730898
0.154312	-16.130609	212.58517	33.127518	62.723013	0.72641
0.162751	-16.090418	226.874317	28.087812	62.435566	0.705897
0.146353	-16.043535	230.908019	32.612259	67.160557	0.711669
0.14715	-16.157299	231.530762	29.553971	60.626953	0.719653
0.162921	-15.887864	225.892123	30.18097	66.114097	0.719119
0.154497	-15.891261	203.271505	33.297714	64.122576	0.707287
0.169813	-16.004529	211.682449	29.468529	63.440163	0.661302
0.167311	-16.00449	218.435558	31.577505	63.748828	0.715176
0.140231	-15.884289	225.491063	32.767209	59.885491	0.712763
0.158315	-15.819658	219.737964	30.775889	69.41702	0.691851
0.140761	-16.062887	211.452008	32.077688	67.222269	0.705476
0.167775	-15.965996	211.201834	33.14218	65.208756	0.708764
0.146331	-16.049353	231.006123	28.308541	63.589795	0.716419
0.158907	-15.952345	211.396364	28.724263	55.685326	0.723192
0.168746	-15.863461	221.516003	33.738918	64.909558	0.709488
0.142944	-15.89029	222.796407	29.796045	68.638475	0.725122
0.155742	-16.160019	203.798516	29.844899	68.474441	0.66649
0.160898	-16.13547	222.933075	28.485391	59.341261	0.685584
0.142025	-16.131683	219.944588	32.736821	67.652877	0.698468
0.163391	-16.037466	219.6356	28.791	65.200481	0.747446
0.169216	-15.875872	207.571048	29.012629	66.161525	0.677768
0.169246	-15.83867	207.840865	30.886347	67.936693	0.696679
0.167346	-16.038379	207.72636	30.799962	63.623571	0.705599
0.149688	-16.187871	237.931069	30.004827	65.836057	0.748551
0.167261	-16.091161	203.831699	32.488952	69.718712	0.709094
0.14577	-16.095004	215.129699	28.141455	63.524503	0.713277
0.153681	-15.851269	209.569239	28.485216	60.190633	0.692427
0.140971	-15.83359	225.318276	30.362907	68.702359	0.708889
0.141968	-15.95671	201.503867	28.530938	57.619097	0.716559
0.16355	-16.010958	207.134396	31.170818	55.292454	0.657301
0.156575	-15.869607	225.177773	31.479392	57.765798	0.706116
0.162186	-15.814485	214.302125	29.913276	56.895916	0.718078
0.140302	-15.865791	219.715768	29.421002	66.404726	0.717669
0.16439	-15.921713	213.014941	33.042862	63.104805	0.675232
0.159911	-15.910481	207.671432	28.263096	62.557792	0.664132
0.146265	-16.068204	231.156972	29.908804	66.754163	0.74198
0.157366	-15.959489	224.956084	29.908797	60.090861	0.717897
0.156643	-16.148876	207.808056	32.679939	57.54591	0.667749
0.164903	-15.814551	210.166446	29.708934	59.735683	0.695932
0.169625	-16.088199	208.760978	31.837574	68.008732	0.726562
0.163704	-16.144576	201.081173	32.479507	66.177871	0.70149
0.166086	-16.190051	203.888357	30.305694	56.672461	0.647045
0.162052	-15.861703	210.389634	33.968085	61.215335	0.678285
0.168736	-15.941145	202.644648	31.29067	61.72246	0.673458
0.159896	-15.812211	224.22073	29.729948	57.633953	0.725897
0.144944	-15.922403	218.95319	32.446379	59.033243	0.704713
0.164388	-16.010199	211.828365	28.994715	58.816132	0.729443
0.143804	-15.895934	211.464934	32.419497	61.519529	0.709767
0.153079	-16.180021	218.909338	32.15079	67.011059	0.7225
0.149821	-16.155521	221.785441	30.489992	67.23529	0.703369
0.164156	-16.108189	207.123572	30.11577	68.644566	0.661771
0.158222	-16.09238	220.900931	32.704121	66.38895	0.690608
0.16557	-15.837517	221.082417	33.200756	68.84347	0.693153
0.154783	-15.971028	214.214771	28.208675	67.909506	0.720645
0.168697	-15.87694	201.222957	28.858862	68.310055	0.662738
0.142617	-16.136232	231.129624	30.587234	68.84606	0.715176
0.151589	-16.132864	216.666678	28.397027	60.978691	0.707277
0.15302	-16.077115	210.970953	30.970311	67.5122	0.687931
0.165519	-16.188223	228.940646	33.179749	66.059799	0.716617
0.149709	-15.963421	222.711028	28.009306	66.515811	0.737612
0.167634	-15.861052	227.321267	31.873262	68.650171	0.704893
0.163947	-15.925612	231.105978	30.651391	60.479188	0.747702
0.145638	-15.85796	224.293116	28.135644	59.751313	0.698617
0.147013	-15.93613	210.837	33.479335	64.912866	0.716515
0.154369	-16.106185	216.821527	28.797592	63.492419	0.7296
0.163998	-16.161623	214.57842	28.594745	55.507256	0.666317
0.165817	-16.041902	212.654083	29.074431	60.573475	0.669275
0.168752	-15.870154	213.697297	31.761079	53.971907	0.675195
0.144182	-15.935029	204.346963	31.798094	61.663835	0.739114
0.142527	-16.023768	227.428889	29.194398	63.978152	0.72983
0.163661	-16.065548	209.289456	33.931609	62.035576	0.74481
0.16684	-16.04852	200.548904	31.713436	62.636365	0.713001
0.155452	-16.010949	222.889439	33.376558	69.714377	0.743292
0.155539	-15.971846	221.659951	29.405813	64.321651	0.72006
0.166363	-15.868344	206.510211	30.18535	61.661537	0.74673
0.145129	-15.805869	206.221802	29.477582	55.169582	0.704461
0.142544	-16.020764	208.786953	30.678124	60.174912	0.743805
0.140224	-15.824473	227.855358	28.233433	60.673379	0.719325
0.161281	-15.802812	227.039721	32.236833	68.406271	0.736207
0.163088	-16.023984	206.080065	31.216122	59.744998	0.686319
0.150755	-15.86096	205.15595	32.114723	64.71607	0.725143
0.154207	-15.860079	206.806739	33.940654	67.920921	0.724499
0.159933	-15.976835	211.05141	28.602244	58.157571	0.681472
0.156317	-16.030051	219.280457	28.943248	61.705267	0.714881
0.168785	-15.882874	216.830655	33.965259	64.526498	0.686948
0.152927	-15.841677	217.780002	30.853328	58.094239	0.688228
0.162971	-15.927286	208.449619	29.960642	58.908095	0.701413
0.153753	-16.072316	228.148774	33.204789	62.17431	0.740456
0.167546	-15.893052	226.673584	31.752783	59.422892	0.707914
0.154363	-15.803188	201.669288	31.876754	54.008941	0.655872
0.144465	-16.109001	200.968701	29.257023	56.606521	0.717556
0.154668	-15.881092	208.465547	32.984027	63.29768	0.729034
0.147636	-15.895604	219.138533	31.018251	66.099256	0.729918
0.155252	-16.172782	207.2983	33.647498	62.011841	0.726352
0.140135	-16.146657	223.83124	28.83469	58.487839	0.712261
0.165844	-15.957363	202.566356	30.599336	68.777507	0.727937
0.166964	-15.891732	208.681391	32.89303	61.280353	0.711144
0.148202	-16.109246	201.53969	31.478238	61.411934	0.737569
0.16313	-15.914795	206.84142	32.332855	58.925151	0.710506
0.168563	-16.109419	233.396963	30.057978	58.73766	0.710686
0.14432	-15.886716	203.681036	32.871827	66.947085	0.739394
0.143121	-15.813879	201.655582	29.557762	68.664046	0.723987
0.151689	-16.186516	230.580699	32.249867	69.573119	0.728392
0.147755	-16.176648	220.354918	29.175821	66.541413	0.722813
0.144932	-16.081528	217.075025	28.832319	66.67635	0.707608
0.145931	-16.160452	209.081234	31.559346	66.912764	0.729502
0.163274	-16.161271	224.817322	29.29638	67.13382	0.73171
0.162774	-16.032899	219.545053	31.946659	59.014091	0.703216
0.154449	-16.084242	215.256725	33.215865	60.742974	0.698539
0.158092	-15.827956	201.61451	31.138121	67.203834	0.725852
0.160473	-15.945456	205.936797	32.469962	68.142883	0.704838
0.16605	-16.118707	218.332202	31.754489	68.507185	0.708633
0.162853	-15.929049	213.235316	29.584563	64.146044	0.70385
0.166726	-16.121637	213.53955	33.252753	67.415397	0.731442
0.166074	-16.038398	217.07862	32.642159	62.381885	0.724249
0.159056	-16.111022	202.71988	30.380875	55.83543	0.665437
0.140826	-16.132828	222.052059	30.521315	65.566959	0.743796
0.148012	-15.890854	219.489734	28.303558	67.162939	0.718967
0.150703	-16.051821	207.506749	30.79281	62.440663	0.733519
0.151753	-16.095791	201.929069	31.965027	62.816744	0.739372
0.163319	-15.854422	223.939637	30.58682	67.65607	0.737241
0.161897	-16.144853	201.948879	31.1432	59.526588	0.671108
0.166944	-15.924289	230.053277	30.863621	63.732437	0.716978
0.149664	-16.191431	201.755531	28.631202	62.052979	0.642507
0.146337	-16.057667	224.576876	28.054154	61.904377	0.708309
0.167867	-16.032758	207.947541	32.008481	64.002622	0.69237
0.144215	-15.956013	228.367951	30.537278	69.308416	0.72909
0.161694	-16.016065	202.94378	29.929892	60.8273	0.684579
0.14361	-16.085167	222.514347	33.249303	67.185354	0.702744
0.159463	-15.96824	220.839988	29.899469	67.137139	0.724505
0.152706	-15.893629	200.055709	28.942536	56.600626	0.719942
0.150201	-15.888871	210.454257	30.284522	65.992251	0.723411
0.15885	-16.129386	200.031786	30.979914	54.499978	0.665009
0.15459	-15.954956	225.167178	29.228648	68.302757	0.695135
0.141329	-16.177534	228.411862	32.343388	62.352723	0.693209
0.166178	-16.197088	242.017728	29.499428	63.061843	0.744269
0.149115	-16.077995	222.925165	32.322923	59.700137	0.696104
0.157755	-15.870615	232.734226	31.847046	67.902148	0.745477
0.168162	-16.006867	204.897828	31.449604	58.66123	0.730399
0.142761	-15.885136	212.443196	30.473745	66.218178	0.705771
0.168512	-15.944491	211.714899	28.354808	56.799449	0.731092
0.162304	-15.889397	209.663221	32.214653	67.351831	0.666223
0.165449	-15.956041	213.373034	31.869699	59.981331	0.683911
0.164868	-15.807751	202.905073	32.664248	55.506716	0.693062
0.166367	-16.07213	212.904981	29.696702	58.144691	0.747354
0.160204	-16.14137	224.899953	30.307359	69.175872	0.747907
0.15939	-16.063395	218.78353	28.777131	56.74396	0.728872
0.161865	-16.122791	234.689442	28.438698	66.591467	0.728136
0.147358	-15.800959	216.993238	28.90159	63.919151	0.716158
0.142476	-15.996862	221.2677	31.15652	58.794928	0.721083
0.164429	-15.806273	229.013044	28.789434	64.420205	0.738913
0.162957	-16.175838	223.722876	28.019089	64.088317	0.682751
0.147812	-16.082468	229.054498	28.024849	65.813815	0.722175
0.153515	-16.131312	201.376048	31.294467	65.609346	0.664941
0.159314	-15.897146	216.448004	29.050587	69.726255	0.692813
0.155135	-15.870079	216.786867	33.464395	64.252868	0.743701
0.155209	-16.058475	208.574145	30.864941	69.750568	0.703748
0.162213	-16.086705	212.730704	31.715394	66.423836	0.735439
0.167186	-16.01668	207.684908	28.701744	61.450741	0.666296
0.155539	-16.12538	223.784323	31.562607	60.062842	0.730744
0.154083	-16.05168	225.329911	29.323774	65.423902	0.721123
0.159257	-16.010486	220.78447	33.594037	61.206889	0.732434
0.163208	-15.87819	225.022897	31.464124	67.309271	0.730977
0.157572	-15.832777	204.795143	32.005191	62.459582	0.710654
0.155854	-15.808604	200.145216	29.112037	57.577585	0.687274
0.159952	-15.926174	209.107901	29.464137	60.334898	0.677131
0.158377	-16.004532	220.334806	33.825218	65.471743	0.734426
0.161373	-15.942494	225.973948	31.608051	61.620703	0.696613
0.159785	-16.068431	219.610471	30.641974	59.192499	0.722993
0.147792	-16.114972	208.757264	28.112573	59.792779	0.73948
0.158322	-16.077566	220.007123	32.411179	67.026433	0.732832
0.154291	-15.891159	212.780762	28.713212	65.827345	0.738572
0.169109	-15.833998	216.195921	30.204042	64.110867	0.677656
0.164879	-15.856793	210.509728	29.225019	62.448332	0.690776
0.146192	-16.143388	214.555326	30.552151	59.828227	0.73962
0.149497	-16.05715	229.007927	29.800447	68.609172	0.717228
0.168605	-15.838121	216.144132	31.927084	68.884933	0.725122
0.15966	-16.059195	215.418626	28.806633	57.21901	0.674331
0.159898	-15.990525	232.463778	28.247713	64.994157	0.74924
0.143841	-15.862698	223.999769	31.545588	62.589775	0.734855
0.151805	-15.934116	200.874474	28.805174	58.019054	0.647539
0.158721	-15.962325	222.070006	33.379353	63.468313	0.74325
0.161134	-15.894868	213.5059	30.571048	67.336047	0.676214
0.145692	-15.900142	219.474292	31.64259	65.361429	0.731634
0.151481	-15.908859	209.743278	30.02411	67.333555	0.728932
0.147392	-15.939	216.168279	28.999627	61.817881	0.741007
0.145225	-16.111843	223.09971	28.723562	69.899364	0.702426
0.166119	-15.977064	220.001239	28.872221	69.285489	0.707879
0.141594	-15.998858	217.228868	29.487933	61.319933	0.70844
0.160142	-15.831713	223.889561	29.049794	65.256371	0.739142
0.165032	-15.944736	215.34015	28.984427	68.397193	0.719404
0.169229	-15.888966	220.86288	29.025113	67.746598	0.683254
0.147428	-16.130429	205.578285	30.949901	60.889588	0.747581
0.150652	-16.188271	223.537726	33.324292	66.256511	0.736993
0.165183	-16.118844	231.55603	30.280163	68.213175	0.712767
0.167168	-15.865364	203.960666	30.423004	65.072473	0.69772
0.167408	-15.883102	207.47817	33.404084	69.04375	0.729535
0.150749	-16.150423	216.340515	33.369647	68.014259	0.706539
0.166324	-16.124854	231.733884	29.614643	60.476878	0.742896
0.161417	-16.018624	202.912714	33.709629	57.347054	0.664289
0.157571	-15.978267	233.479554	28.991783	68.605813	0.742937
0.148661	-16.186838	229.401718	30.157551	63.075463	0.697006
0.16749	-16.142583	223.522518	33.150998	65.421692	0.712763
0.160008	-16.116807	207.96925	31.236962	67.623132	0.741274
0.164229	-16.071001	234.656305	29.028056	59.997501	0.741242
0.143637	-15.904302	213.803355	32.808948	67.975066	0.711997
0.16392	-15.854863	205.340288	29.950629	62.461214	0.727953
0.157034	-16.16012	202.076559	30.091404	60.749838	0.681271
0.157086	-16.010543	201.226611	33.038921	62.483686	0.694792
0.159383	-15.905738	227.421297	31.731305	64.928602	0.732642
0.16554	-15.92678	211.478599	28.988189	55.815463	0.667548
0.154853	-15.958506	223.313109	29.442207	57.982334	0.729723
0.169658	-16.044828	204.900993	28.632737	58.45842	0.657702
0.141362	-15.934051	231.796401	28.186349	69.882366	0.729254
0.160247	-15.864162	208.810627	32.426498	69.759822	0.665285
0.151367	-16.029334	207.938313	31.922977	67.840489	0.710192
0.160985	-15.925195	209.557347	33.555308	65.82334	0.722326
0.144054	-15.913597	221.608288	28.886094	55.186586	0.693272
0.165194	-15.888969	221.832965	31.965976	61.868869	0.732094
0.151763	-16.00855	228.049963	28.989934	65.271466	0.732714
0.164912	-16.128536	207.29976	30.679321	54.468777	0.682172
0.168936	-15.82685	206.438356	28.012919	58.102087	0.73862
0.164164	-15.889729	227.70276	29.833306	67.063513	0.729384
0.141642	-15.907139	211.943777	30.408406	68.445155	0.731503
0.150947	-16.109128	224.239405	31.052081	65.186796	0.715151
0.143725	-16.030587	216.275786	30.120779	65.690923	0.732542
0.169386	-16.040133	215.612408	31.346316	59.508195	0.704445
0.163586	-16.037144	220.272531	28.76595	67.943428	0.683642
0.140124	-15.932168	202.488588	30.007323	64.327592	0.733848
0.157566	-16.072092	220.282482	29.265472	57.698835	0.682552
0.16115	-16.032115	231.015171	29.029492	59.10262	0.730842
0.162047	-15.992478	225.270981	28.279817	67.323178	0.736362
0.159915	-16.005448	213.230357	30.001457	65.784121	0.711693
0.157967	-15.994747	213.673998	30.873462	63.359465	0.726176
0.161976	-15.932921	224.973046	28.839658	57.649466	0.729936
0.145441	-15.896331	215.597333	28.809982	60.539122	0.718266
0.166771	-16.138437	225.662901	32.286275	66.120351	0.74804
0.153676	-15.894474	204.628347	28.99733	57.191002	0.71319
0.143061	-15.893833	228.926468	29.759137	63.361585	0.747895
0.165374	-16.079829	212.270409	29.284415	68.673266	0.670028
0.151938	-15.860986	220.298868	28.601215	60.981782	0.685721
0.15936	-16.079026	235.243031	28.839868	63.711629	0.735862
0.162494	-16.086713	207.435233	33.391357	68.45122	0.677432
0.151523	-16.13884	201.80341	31.886401	61.28813	0.731302
0.164356	-15.844758	209.085431	28.307528	64.941138	0.688334
0.160326	-15.898439	210.043482	29.135617	68.159474	0.721751
0.162731	-15.864664	211.824768	30.560445	69.072281	0.727986
0.15011	-16.164194	234.964391	28.855072	58.98962	0.729803
0.141397	-15.833634	218.246788	31.9006	68.360234	0.732882
0.166992	-15.908672	215.535067	29.196805	64.480681	0.710572
0.168318	-15.875487	214.034228	29.49296	60.7027	0.723744
0.153012	-16.058417	207.818644	32.778062	69.64522	0.742008
0.16271	-15.817918	224.338738	29.479642	62.103086	0.712016
0.157801	-16.072817	209.751453	28.217711	55.709411	0.678564
0.167172	-15.924751	210.181133	28.563304	65.754142	0.671052
0.148917	-15.975826	225.965552	33.894967	63.549001	0.715374
0.15509	-15.9304	201.143706	28.329989	58.09152	0.723449
0.159631	-15.970658	209.514598	32.435675	67.882761	0.740489
0.149817	-15.971314	229.254763	32.779043	68.558302	0.744119
0.161868	-16.065196	215.791433	29.967506	62.811404	0.738746
0.165701	-15.833118	209.929927	29.226979	59.64819	0.742802
0.154318	-15.976131	201.053633	32.243442	63.769232	0.744677
0.159044	-16.138445	226.322631	28.615432	65.604807	0.711552
0.160142	-16.122967	204.889022	30.276446	69.91132	0.675268
0.155334	-16.039435	218.224951	29.65322	56.659094	0.692652
0.167674	-16.008052	208.879271	30.832662	64.842777	0.730655
0.145632	-15.984842	222.981831	33.714239	65.484044	0.723969
0.161864	-15.864709	212.425793	28.295849	58.395064	0.722741
0.144423	-16.143708	210.099251	30.310538	59.618995	0.73598
0.151697	-16.187199	202.422286	30.028913	66.167185	0.745941
0.158879	-16.170035	221.457043	29.821019	61.133586	0.700768
0.159774	-16.108749	202.34803	30.454059	69.925074	0.741487
0.164671	-16.156175	206.88983	30.258895	57.714269	0.70795
0.154998	-15.949384	211.922341	32.143708	69.176246	0.707934
0.158421	-15.830647	206.564647	30.603496	53.636844	0.658799
0.163952	-16.1136	221.516813	33.307205	65.874075	0.70996
0.142937	-16.189879	233.736934	31.290718	64.060675	0.728649
0.164791	-16.103827	214.576685	30.894746	64.912826	0.688582
0.1432	-15.866097	219.095596	33.965062	64.212504	0.697563
0.140082	-15.905748	202.911857	28.339613	66.298797	0.743836
0.161578	-16.057794	226.72324	29.714038	60.399384	0.705396
0.150769	-16.157497	226.028867	30.788567	62.648669	0.694551
0.142682	-16.055591	222.695948	33.160003	64.554228	0.735066
0.160109	-16.112819	218.870728	28.303582	56.986034	0.736457
0.159654	-15.896218	223.671787	29.327414	66.470761	0.69785
0.167462	-16.190484	213.872394	28.831292	65.309468	0.676029
0.162037	-15.998452	203.018307	28.79187	65.155422	0.658925
0.161768	-15.804359	204.691232	32.29322	58.724708	0.672767
0.157173	-15.969604	202.328509	28.1128	61.047447	0.728101
0.160193	-16.198837	206.704027	30.24832	66.296116	0.669093
0.156307	-16.192041	208.794471	33.885037	58.643304	0.659092
0.164481	-16.186491	205.289927	33.027184	64.019618	0.692754
0.165913	-15.904574	210.103321	28.815088	67.951398	0.707401
0.157555	-15.929276	205.240012	33.898359	63.718761	0.67102
0.1579	-16.020564	224.28084	32.122581	57.655161	0.711439
0.165256	-15.939153	214.910528	31.523896	62.630089	0.734753
0.168698	-15.894255	217.760548	30.047009	69.247261	0.705061
0.154752	-15.938966	205.10031	31.400127	68.627127	0.712987
0.161963	-16.104749	205.650045	33.427618	64.875245	0.693332
0.157015	-16.020949	214.763576	30.721696	59.229222	0.706838
0.143801	-16.11472	221.413962	28.980223	69.241976	0.727927
0.159096	-15.803789	202.830042	30.062135	69.301354	0.65898
0.166969	-15.90309	202.309635	32.109416	60.347741	0.661703
0.150798	-15.976837	211.953855	32.355378	66.423216	0.749616
0.151453	-16.061069	212.812207	29.433391	68.375444	0.700847
0.162786	-15.998837	222.934655	32.930116	63.97941	0.714496
0.155572	-16.092322	207.360884	32.36987	66.296497	0.690497
0.152809	-15.83811	212.358603	33.449206	68.128926	0.712178
0.158435	-15.954095	214.403028	29.413438	67.251484	0.681655
0.163615	-15.894761	225.571688	30.907186	61.349497	0.745956
0.160238	-16.029137	210.71564	31.245906	59.091156	0.660598
0.157991	-16.069423	213.77913	30.860165	54.073294	0.669592
0.167032	-16.046098	202.54132	31.155327	63.23985	0.666379
0.168459	-15.867077	234.659635	30.950259	66.79399	0.748423
0.158698	-15.843487	226.565875	31.661021	68.969927	0.722489
0.146769	-16.124545	208.286756	28.616433	57.815659	0.70669
0.144155	-15.956603	235.863926	31.564842	64.502451	0.745045
0.157562	-15.929405	201.325272	32.402527	67.332963	0.717111
0.166692	-15.802137	203.331721	29.630121	69.89146	0.679154
0.163718	-15.863637	224.890435	28.870392	63.660805	0.729292
0.162594	-15.963919	219.755963	31.49667	62.524833	0.747827
0.165732	-16.011166	213.673993	29.406327	65.716632	0.670034
0.143024	-15.882065	208.651961	33.76331	65.769184	0.730932
0.149486	-15.817311	207.678383	31.441143	66.668337	0.736069
0.142824	-16.044364	230.52078	29.602706	66.155667	0.729408
0.149958	-16.145101	227.097893	32.296308	69.94762	0.74683
0.161906	-16.05687	203.266031	28.075758	67.344092	0.726501
0.158901	-16.198961	225.472043	30.167826	65.881144	0.698341
0.159977	-16.172809	201.764235	32.102972	60.076272	0.665803
0.144209	-15.975999	237.095377	31.949925	64.897406	0.74921
0.167857	-16.185527	203.20164	28.737074	62.363529	0.739679
0.150609	-15.988038	216.252778	29.052378	59.793717	0.691501
0.155293	-16.068896	200.563636	33.727099	63.321804	0.658629
0.159437	-16.166316	201.074845	31.606549	55.343949	0.675096
0.160276	-15.897632	202.39605	32.679162	60.894068	0.674622
0.143403	-15.808594	230.11837	29.770632	61.575226	0.749166
0.161803	-15.8672	201.003646	29.285563	66.725823	0.735304
0.168144	-16.068829	206.800207	31.176765	59.694263	0.680237
0.165398	-16.056719	206.429246	29.415382	63.914184	0.714707
0.165488	-16.006349	236.904437	33.348648	69.016082	0.749089
0.165011	-16.105609	220.733063	30.698287	57.893043	0.693244
0.158903	-15.826608	208.001442	28.682686	64.973336	0.696687
0.147608	-16.110488	213.874166	33.125068	66.015845	0.726574
0.163051	-16.007173	227.248346	32.957727	62.480962	0.714602
0.158576	-15.942558	209.326918	32.988525	69.744374	0.662635
0.140217	-16.104994	224.228514	31.673064	66.441777	0.704764
0.167105	-15.900302	210.071068	28.084299	61.380079	0.666159
0.159994	-16.181128	214.541893	28.588693	62.802968	0.672359
0.157632	-16.112768	200.142946	33.993274	67.45075	0.711962
0.16527	-15.984453	215.149898	29.096171	69.542921	0.6857
0.140902	-16.14145	218.546221	29.566684	60.26782	0.711745
0.162167	-15.92543	228.692091	28.769896	58.867529	0.734893
0.167445	-16.148766	236.527409	33.146711	66.273195	0.739047
0.158694	-15.887319	201.729898	31.322812	61.049868	0.676279
0.168939	-16.150283	206.452028	31.50157	68.550579	0.700371
0.165445	-15.996591	215.786173	29.891836	53.87989	0.685468
0.166455	-15.848921	216.784014	30.455174	68.749935	0.698837
0.152222	-16.199944	203.431249	33.647345	63.186098	0.698701
0.147799	-15.829851	204.107193	33.842062	68.043312	0.745993
0.153038	-15.822692	223.4534	31.760603	69.080741	0.746781
0.164181	-16.183821	226.969234	30.833173	65.351632	0.729403
0.16388	-16.115206	227.408521	28.561012	61.677222	0.708054
0.163041	-16.071475	219.112827	29.712004	69.995224	0.703396
0.151805	-16.030307	207.850807	33.716486	61.906268	0.704002
0.164415	-15.84768	210.657407	31.672278	67.393808	0.694078
0.146907	-15.953181	220.119411	30.75739	60.539237	0.732721
0.157551	-16.185843	201.011707	33.045276	61.248512	0.748958
0.163521	-16.057057	202.466483	32.686302	57.365165	0.687505
0.162382	-16.086644	210.421783	31.776244	57.21351	0.67493
0.156671	-16.145725	207.552653	30.869445	61.40381	0.656225
0.164157	-15.838598	203.871386	28.225279	64.506926	0.743304
0.159253	-15.853588	216.941301	28.82062	60.02439	0.716227
0.148404	-16.044641	230.120793	29.364736	68.946759	0.746576
0.165551	-16.078254	212.043464	29.778068	57.251405	0.673411
0.146747	-16.159248	209.736167	32.031604	59.026227	0.705703
0.16315	-16.01287	201.802423	28.178966	66.782788	0.735705
0.163287	-16.081079	224.718647	28.427378	63.797377	0.691564
0.15685	-15.895015	219.048817	30.944911	59.613056	0.692742
0.148393	-15.902342	202.000022	30.470278	68.830612	0.728567
0.162038	-15.940657	204.030229	32.120448	67.592482	0.677832
0.156677	-15.965755	200.440051	32.717948	62.182961	0.67308
0.168565	-15.920329	224.284933	30.256052	61.746055	0.726404
0.151475	-15.818657	214.653456	28.935976	65.913761	0.725705
0.148506	-16.172167	212.516759	28.644558	59.092956	0.7154
0.152216	-16.123977	229.700638	31.904706	69.882698	0.715454
0.166269	-16.090579	224.099054	31.373992	59.773568	0.687347
0.147718	-16.018667	205.204512	33.937704	66.909965	0.735557
0.1661	-16.192463	200.698649	31.385426	56.471822	0.6746
0.161118	-16.089079	202.174613	29.038743	61.433588	0.70323
0.15748	-15.95955	203.395235	29.499131	67.71945	0.722997
0.150424	-15.878249	224.860506	31.286943	67.55296	0.704673
0.15036	-16.026925	218.933971	28.998252	57.64506	0.715944
0.152957	-15.805174	211.685218	30.516567	59.148097	0.745929
0.141711	-15.982903	208.867199	29.115533	64.697068	0.725313
0.156553	-16.112493	213.26606	32.541974	61.173454	0.741235
0.168508	-16.114398	222.804803	32.101803	68.006092	0.717073
0.160782	-16.191629	207.195736	29.500337	62.809596	0.72707
0.141398	-15.844682	216.113155	28.349217	60.8068	0.737948
0.151187	-15.891108	205.525942	28.618701	55.610135	0.718588
0.155546	-16.065328	223.841908	31.19941	63.933326	0.706369
0.163609	-15.914146	221.667183	28.627399	61.125931	0.722281
0.162587	-16.016293	210.778278	31.617991	57.217925	0.67477
0.16709	-16.128802	218.777401	30.633676	62.844687	0.669589
0.167271	-15.871515	217.224881	32.886731	62.484984	0.693211
0.140472	-16.170625	225.180362	29.008761	68.444983	0.733833
0.146865	-15.89831	222.20479	30.776293	69.326455	0.72482
0.16069	-15.969983	200.73956	30.838442	56.714181	0.666096
0.159234	-16.198538	206.231558	28.60015	64.469397	0.719589
0.164643	-15.990641	214.667588	32.218096	58.158586	0.68333
0.157763	-16.131412	206.871415	28.777695	63.223079	0.686062
0.141341	-15.983708	224.677868	29.504118	56.570536	0.692876
0.159492	-16.003126	225.270187	31.670039	57.32369	0.710845
0.16229	-16.051624	202.127873	29.590243	58.135437	0.66027
0.163248	-16.138731	206.226197	33.758881	65.503966	0.747217
0.164716	-15.945569	202.104448	29.432422	63.871525	0.716804
0.164541	-16.066838	204.621533	28.651365	62.103625	0.691685
0.146489	-15.868398	210.765323	33.218192	69.51597	0.72729
0.153031	-16.199244	221.603825	33.354698	64.22277	0.705328
0.141841	-15.896156	214.001099	32.5227	62.254752	0.710375
0.146201	-15.938275	218.658836	29.857588	60.429639	0.729098
0.158888	-16.156098	203.41254	30.62616	62.72186	0.662201
0.144666	-16.119139	217.380001	31.179053	65.086683	0.745601
0.159431	-16.069594	220.066716	30.416613	63.17079	0.682723
0.153383	-16.139653	212.386894	33.53027	67.001241	0.691779
0.140987	-16.164307	206.150391	30.72585	69.04849	0.732215
0.158019	-16.080712	203.295855	33.376024	55.096969	0.658938
0.156693	-15.927763	210.30737	31.16981	68.130142	0.716519
0.140353	-15.827272	219.367787	28.37844	57.054425	0.716177
0.15215	-16.155018	218.2925	33.145231	69.293325	0.72553
0.153665	-16.016178	200.480299	28.308362	64.972831	0.719891
0.169169	-15.854818	222.917145	29.230656	59.935462	0.732982
0.143448	-15.90991	229.532971	28.019618	61.30138	0.728011
0.162066	-16.015143	211.936791	32.761518	60.202328	0.679245
0.141927	-15.93398	205.682543	32.663037	64.432471	0.730807
0.158611	-15.990178	209.007788	33.203988	61.791005	0.748253
0.143174	-15.952276	214.962291	30.341208	69.882332	0.729643
0.156301	-16.001142	222.772598	32.161678	66.954147	0.725669
0.168403	-16.147256	216.091946	32.8815	68.186469	0.674381
0.168299	-15.814378	219.114215	28.077058	68.848785	0.694357
0.164062	-15.968759	200.591392	32.481047	61.48048	0.747962
0.150424	-16.046046	227.369272	33.797087	69.494577	0.706029
0.154484	-15.879751	213.46394	28.670731	68.637291	0.689906
0.151902	-16.12221	208.444726	33.514193	59.007674	0.718867
0.165555	-15.943098	208.492853	32.678994	56.803295	0.706526
0.140259	-15.823229	228.676731	30.537625	67.68449	0.726266
0.162139	-15.949085	201.80607	33.23536	57.450698	0.694658
0.152057	-15.887908	222.08599	32.112709	63.244683	0.736874
0.161681	-16.165173	205.23936	28.365115	55.481562	0.668314
0.164971	-16.198955	225.640599	30.785268	62.527984	0.733796
0.155096	-16.033124	214.035558	28.680478	64.660774	0.729457
0.147961	-16.038967	217.325879	30.414694	69.666845	0.732143
0.162299	-16.15325	206.69032	32.068095	63.915059	0.743097
0.168947	-16.101697	213.97363	32.970622	67.183396	0.716364
0.154719	-15.920688	216.633917	28.214681	64.692368	0.701527
0.158946	-15.807125	205.917181	29.095164	57.595226	0.699843
0.15935	-15.839853	204.817314	29.827565	61.377815	0.721367
0.150287	-16.110066	222.090522	33.208524	65.666541	0.723077
0.149192	-16.119105	213.432189	32.071652	68.169675	0.706282
0.145949	-16.187544	233.005558	33.14405	69.0479	0.723587
0.148938	-15.87342	207.071754	29.995827	58.855496	0.737796
0.145551	-16.151401	207.476952	33.037017	58.282854	0.70688
0.159265	-16.185447	221.094258	31.665924	61.802353	0.720416
0.164535	-16.122442	205.28484	31.195163	56.903158	0.699248
0.14623	-15.844493	234.327205	28.549661	69.506077	0.749275
0.169887	-16.103592	237.401724	30.544828	67.466725	0.735031
0.156261	-16.142972	229.160295	30.639733	57.823356	0.71182
0.15596	-15.972359	204.385593	32.790635	58.769514	0.710362
0.155924	-15.975438	224.727409	31.257498	64.571407	0.725562
0.166562	-15.800731	201.292918	28.476239	56.227675	0.652329
0.152631	-16.066649	230.317791	28.322048	58.671149	0.708744
0.156885	-16.159346	210.926104	28.12979	57.571436	0.746338
0.166033	-15.885242	230.403334	28.498068	61.367196	0.73296
0.155855	-15.807324	201.229608	32.465944	66.967171	0.658469
0.156627	-16.090187	225.441374	32.165035	58.682472	0.688565
0.165017	-16.00862	217.254073	31.717541	63.135576	0.723849
0.161763	-15.873755	220.737279	30.44052	58.436668	0.718054
0.159518	-16.093421	208.174393	28.123268	62.298267	0.701829
0.158431	-16.067407	209.271372	32.947146	69.783918	0.705405
0.147596	-15.832244	220.5292	31.525693	62.602544	0.718071
0.160877	-16.009747	206.673038	31.702685	67.282077	0.734666
0.169399	-16.005591	216.539884	29.792086	64.589516	0.687314
0.164324	-15.977924	226.324079	30.735077	65.405177	0.734947
0.160427	-15.890123	200.784159	29.941233	60.810837	0.651133
0.165102	-15.948504	209.211471	30.647399	68.652808	0.712203
0.160479	-15.805889	215.92137	33.018248	62.279522	0.740816
0.154553	-15.839087	202.0605	33.133025	65.811574	0.651536
0.15777	-16.120267	216.607367	30.346377	58.57528	0.704149
0.14547	-15.882087	208.755565	32.020666	61.925315	0.734269
0.154191	-16.149131	205.825985	30.569879	60.767621	0.6975
0.156032	-16.038126	222.287916	31.513264	58.156226	0.717496
0.157654	-16.000018	200.1722	33.416756	61.298126	0.681251
0.151921	-15.806243	210.301054	28.524943	56.378563	0.726187
0.145109	-16.199276	236.939844	30.638025	61.689868	0.735967
0.140275	-15.903752	210.570219	30.561807	63.810008	0.728652
0.155339	-16.145525	229.299908	31.989953	69.728044	0.719564
0.156502	-15.932251	224.066735	32.140507	56.966466	0.698834
0.157136	-15.887823	213.34955	30.173635	61.795597	0.749292
0.156514	-15.982692	210.643645	32.704232	64.924923	0.73808
0.143494	-15.810201	219.404593	31.39177	59.040817	0.706721
0.169159	-16.11603	201.463624	33.091514	62.186842	0.644216
0.146352	-16.184165	233.391914	31.623205	68.244566	0.714916
0.161584	-16.167614	223.812426	29.125365	55.719555	0.686457
0.15323	-15.880477	209.457022	28.804985	68.482427	0.710042
0.147014	-15.873491	207.874862	33.208448	68.705893	0.718013
0.166195	-16.114767	201.418441	30.019702	53.80269	0.683624
0.158303	-15.818549	207.567928	32.757646	68.707537	0.699734
0.1545	-15.826771	213.806366	31.847275	56.606291	0.704426
0.162791	-15.84222	201.481355	31.459382	57.091164	0.69489
0.147266	-15.916224	215.47515	32.886144	62.658956	0.697036
0.167105	-16.106482	229.160702	31.991986	63.383487	0.739752
0.156337	-15.89647	213.243994	31.238005	63.286333	0.701624
0.164736	-15.92631	201.001588	28.323224	58.096836	0.732129
0.142836	-16.196914	219.348188	29.056235	67.193024	0.748071
0.160797	-16.130604	222.015074	28.205224	69.823728	0.689719
0.166228	-16.178717	217.789429	33.069986	63.961931	0.726696
0.168244	-15.917621	210.383167	32.390902	56.08407	0.706461
0.165893	-15.986193	222.045454	32.125141	67.9099	0.708848
0.150293	-15.871152	215.003667	28.538613	64.151388	0.734988
0.14401	-15.810736	202.895491	28.815713	61.767251	0.746941
0.151598	-15.826957	226.322529	32.606309	67.051076	0.709339
0.160129	-16.168028	210.839756	28.620364	63.478888	0.701478
0.144536	-16.140948	202.29953	29.501487	64.418346	0.719929
0.152502	-16.06761	201.278873	33.377829	65.890903	0.719411
0.14081	-15.92443	233.841013	29.533826	65.594101	0.746633
0.161458	-16.008235	200.850638	33.925807	58.599467	0.700854
0.158034	-16.150705	223.655425	31.358091	56.097732	0.700913
0.163498	-16.040937	201.840847	33.485469	61.588912	0.655752
0.159214	-16.170661	200.857818	33.173191	68.552305	0.73731
0.14494	-15.880264	225.421917	30.84948	61.132468	0.701049
0.14178	-16.005692	216.177557	28.894515	55.671613	0.709658
0.162167	-16.143698	203.122782	32.012379	60.875653	0.722041
0.160776	-16.002126	206.877673	30.465257	62.353332	0.740571
0.148116	-15.94373	230.707332	29.490296	69.303559	0.738502
0.148637	-16.066854	206.888082	30.609142	58.543199	0.722746
0.146025	-16.048797	237.730486	30.907379	61.186877	0.744746
0.146823	-16.004853	201.8769	33.748902	61.725462	0.702347
0.148263	-16.151318	204.938745	32.831461	68.341507	0.745964
0.160403	-15.87347	227.89156	30.604673	68.673381	0.726255
0.16275	-15.987489	207.366393	32.666377	67.733432	0.744304
0.166912	-15.836511	206.346285	28.670831	56.49605	0.707497
0.154636	-16.033557	221.806644	28.358068	56.51016	0.68201
0.160167	-15.818235	206.29252	32.938882	60.893174	0.678119
0.164514	-16.120132	233.238069	31.579513	63.071558	0.722555
0.140069	-15.814002	206.095479	29.908284	63.201225	0.725778
0.164918	-16.101781	227.409543	33.035817	69.745409	0.7227
0.147905	-16.091001	203.063421	29.919824	68.617781	0.728115
0.164693	-16.120531	205.360944	28.307657	58.161988	0.707667
0.145172	-16.098297	208.775733	30.750797	64.057755	0.711121
0.166268	-16.189758	223.52852	28.277561	54.480973	0.701915
0.16577	-15.94686	229.896325	33.400673	60.087996	0.715433
0.158256	-15.944793	230.104326	31.62598	59.922246	0.715442
0.152452	-16.096746	227.155085	28.901739	69.63986	0.69974
0.151074	-16.065073	224.690965	30.223988	68.429799	0.696745
0.149249	-15.918393	212.322446	29.009164	69.760476	0.716472
0.158777	-15.84702	207.599049	31.214078	58.898426	0.664727
0.166043	-15.889699	202.142245	29.884596	69.059748	0.706308
0.163797	-15.817632	226.079905	28.49218	58.650601	0.740797
0.145412	-15.992243	228.919281	28.62191	61.949905	0.734263
0.153951	-16.018281	200.918678	30.418075	63.199237	0.748421
0.153527	-15.914766	212.413677	32.254717	63.110813	0.724354
0.165776	-16.048924	203.169105	32.883215	68.355686	0.663259
0.158837	-16.109875	211.42487	33.428866	56.872876	0.684739
0.161453	-16.171492	223.817581	29.440746	68.447064	0.737665
0.160461	-15.948874	206.221327	33.14356	54.252974	0.657133
0.161608	-15.980832	229.289845	30.770806	61.184943	0.738233
0.1636	-15.806627	206.452449	29.208874	56.20091	0.692132
0.154154	-16.061855	217.6977	32.387028	56.575985	0.683274
0.147493	-16.198297	224.471821	30.27339	62.670865	0.717845
0.158297	-16.179709	217.456995	31.637918	68.008633	0.671492
0.162619	-16.163932	216.907055	30.710301	60.73266	0.743232
0.159634	-15.947363	202.168164	28.071322	62.28515	0.651387
0.147644	-15.871915	213.473737	31.819414	67.728854	0.706735
0.157991	-16.070004	224.838821	32.987654	59.278301	0.710484
0.167257	-15.82275	216.414991	30.450173	55.42996	0.698649
0.165268	-15.982187	226.123552	31.658151	64.20929	0.741959
0.157076	-15.948074	214.365948	31.767975	65.465255	0.743224
0.165024	-15.86895	224.500769	29.097814	57.750222	0.700047
0.148679	-16.091758	205.084138	28.653596	55.923607	0.703357
0.16616	-15.993015	229.998417	33.17401	59.843324	0.71427
0.156187	-15.935084	201.113826	29.414404	57.83987	0.647189
0.160161	-16.113975	209.290659	32.463866	55.140941	0.679467
0.162073	-16.101328	201.050624	28.932144	63.597483	0.669336
0.160472	-15.910348	206.837689	28.691558	59.601067	0.728686
0.16679	-15.97677	226.710194	29.752576	66.617144	0.705315
0.15294	-15.968993	205.081304	30.233296	62.646296	0.706734
0.156206	-15.958798	210.504024	29.595754	60.211949	0.697834
0.16063	-15.891902	208.324263	33.910877	62.768496	0.741313
0.144922	-16.194939	234.953502	30.430855	66.469868	0.740769
0.167038	-15.922535	214.562717	31.593568	64.136265	0.686308
0.154435	-15.956391	204.495643	33.928364	69.507522	0.652325
0.161151	-16.121805	225.758604	30.516627	60.992286	0.709836
0.140197	-15.840146	227.302648	29.244062	66.785755	0.736024
0.141458	-16.07404	228.638091	32.281157	66.636961	0.723114
0.153505	-16.192138	213.992561	29.757204	59.552283	0.739019
0.156819	-16.041887	208.935924	29.931569	54.317194	0.676036
0.164186	-16.149434	200.114926	32.992412	57.759073	0.719949
0.164491	-16.181583	205.759932	32.975359	68.099522	0.741584
0.143399	-15.97706	205.210451	29.778329	59.59841	0.718204
0.147096	-15.852201	223.440293	30.402724	56.757325	0.695275
0.14937	-15.88732	211.386273	32.608108	69.953171	0.724526
0.1582	-15.860972	204.329026	32.016507	64.089458	0.657617
0.164145	-15.971378	210.749326	33.702532	69.042927	0.706214
0.162646	-15.869222	203.719204	30.671107	59.893201	0.702178
0.14388	-16.1207	211.122864	31.605244	62.975218	0.739158
0.15177	-15.975548	206.701735	32.062406	67.948863	0.691703
0.169267	-16.00995	204.094085	29.392346	66.683135	0.658795
0.155268	-16.060115	215.810522	33.030995	61.732595	0.686895
0.15085	-15.949623	213.785311	32.03833	64.287333	0.725856
0.153705	-16.18144	215.042997	31.397393	61.982904	0.712552
0.167842	-16.042515	207.89328	28.522775	64.853403	0.718814
0.147572	-15.864465	217.450812	33.702676	66.696946	0.71995
0.164491	-16.125918	220.4203	30.893646	68.314434	0.69224
0.168839	-16.025669	220.865464	29.948585	55.648092	0.679363
0.168246	-15.888128	215.313389	31.452701	56.528348	0.674886
0.143702	-15.829638	210.43404	28.225914	66.228962	0.703589
0.166764	-15.875853	231.46515	31.368599	66.422147	0.746254
0.151203	-15.971447	210.171898	31.061735	61.503199	0.742988
0.16249	-15.973114	201.685423	28.094703	60.944955	0.682959
0.152491	-15.853615	226.782509	33.232056	69.592182	0.717075
0.16496	-15.851148	223.019875	29.786505	63.794175	0.73293
0.160642	-15.868163	203.770639	28.411945	66.83919	0.652526
0.143447	-16.181712	205.932666	33.915673	63.234513	0.74922
0.165631	-16.177566	219.624331	32.701249	61.83529	0.69519
0.154158	-15.928316	237.239617	31.740702	65.184822	0.747882
0.158559	-16.068019	229.796182	29.277117	63.866818	0.746628
0.144188	-16.09619	220.253236	31.111349	62.94143	0.710229
0.165981	-15.835109	201.411809	28.3238	67.383883	0.73692
0.167155	-15.946016	200.909614	33.20476	54.862449	0.675328
0.146103	-15.893153	212.588139	30.647727	65.52331	0.727552
0.15983	-16.157319	213.174122	29.433264	56.311274	0.659536
0.16946	-15.970721	218.207848	29.934605	62.286627	0.697117
0.153774	-15.945348	215.59465	30.744476	67.08434	0.725007
0.159589	-16.125237	209.410159	28.670858	65.049777	0.748818
0.159497	-16.125275	210.723706	28.143514	68.723134	0.69306
0.157731	-16.125201	212.306844	32.8993	62.635617	0.67411
0.153681	-16.005971	228.784966	30.802265	67.434132	0.702389
0.167112	-15.845305	214.047303	29.755854	54.157845	0.687317
0.160198	-15.892008	202.479753	30.067294	66.884656	0.683192
0.14078	-15.824666	213.118875	31.537721	65.543274	0.704462
0.167778	-15.844417	209.492493	29.260307	58.044445	0.677499
0.14209	-15.898621	226.55858	32.495803	67.101696	0.738278
0.164284	-16.040496	208.67425	29.781243	67.113715	0.660756
0.158648	-15.848643	219.205074	28.823721	62.968471	0.729163
0.169083	-16.03095	225.384173	33.842054	59.318307	0.694454
0.15046	-16.119003	224.207781	30.587632	67.00107	0.705771
0.16314	-16.156889	219.079268	28.102368	59.994715	0.694054
0.146977	-16.0496	204.399265	30.946989	60.572593	0.709462
0.162857	-15.90078	208.107229	32.424932	61.03734	0.667401
0.163366	-16.156698	225.849691	29.307742	64.335289	0.694722
0.160099	-15.897528	200.041886	32.525405	55.594624	0.686682
0.165581	-16.052927	207.156275	29.57109	63.791302	0.727776
0.155356	-16.104487	226.924636	32.650266	64.811079	0.708859
0.168152	-15.846432	233.414016	28.534235	58.535288	0.745058
0.143837	-15.878554	216.208511	32.198814	69.288833	0.731568
0.164891	-16.0562	206.10513	30.69438	65.569807	0.694687
0.167048	-15.882029	209.35299	31.638065	61.665507	0.732978
0.14494	-15.890178	209.047777	29.876386	65.552113	0.718935
0.157141	-15.83314	204.193607	31.791048	66.766218	0.665118
0.153393	-16.150128	203.574889	33.802719	59.200007	0.720014
0.159054	-15.801099	221.180445	32.284788	58.023279	0.698754
0.165907	-16.113548	207.046738	30.143936	69.240674	0.70951
0.149682	-16.064765	203.414963	30.460142	67.309609	0.736504
0.140635	-16.188515	221.083676	29.385707	58.202742	0.714435
0.155728	-15.876169	202.968221	29.377885	67.177087	0.692051
0.149151	-16.146533	203.030368	31.939231	58.449469	0.71806
0.161582	-15.892331	209.092894	30.328341	61.268093	0.736697
0.165251	-16.148088	235.01123	28.404042	65.090079	0.742481
0.151074	-16.164704	204.121266	32.22221	61.99478	0.734769
0.167983	-15.87852	215.0019	28.45484	60.937411	0.749051
0.165059	-15.996961	202.007616	32.53701	60.839762	0.676469
0.153648	-15.973874	217.247655	29.384963	67.410002	0.745831
0.1539	-15.949296	224.663764	28.339805	61.831813	0.703747
0.163283	-16.167316	206.813342	28.348925	58.962946	0.69592
0.157833	-16.176967	225.561328	32.5211	69.757256	0.719746
0.156202	-16.053731	224.987448	32.932618	68.545649	0.722914
0.16973	-15.844011	200.810607	30.219263	63.445319	0.69517
0.166477	-16.118571	212.463221	32.484705	69.186294	0.722455
0.141113	-16.063798	224.057253	29.689447	67.599911	0.733409
0.151673	-16.129962	210.580885	31.91909	60.580296	0.713481
0.16959	-16.11053	236.076091	30.381428	67.037105	0.741155
0.155572	-16.139052	219.431511	31.079205	66.817014	0.74452
0.166194	-16.174943	202.631111	33.458774	60.361813	0.723236
0.165044	-15.962953	220.082338	29.442655	66.485096	0.694928
0.163787	-15.822728	204.397413	33.273295	64.207723	0.739473
0.144685	-16.03235	210.013	28.477569	68.676575	0.701511
0.160993	-15.806761	200.471667	29.343135	66.898637	0.679832
0.169532	-15.993243	201.784243	31.994778	66.825296	0.735518
0.157628	-16.053154	222.005481	32.111573	65.384219	0.709293
0.15725	-16.172661	211.044159	29.768193	58.539745	0.724266
0.149336	-15.887703	218.993444	31.271784	62.868747	0.728394
0.159199	-16.092853	210.460447	33.346444	66.413208	0.681793
0.163152	-16.198944	205.145769	28.769684	58.579965	0.697295
0.160846	-15.848069	222.821055	31.46136	64.595093	0.73132
0.149294	-16.132687	224.198984	30.423767	67.926788	0.710669
0.144056	-16.177412	227.852892	31.608924	63.234967	0.724364
0.154359	-15.896083	217.620018	31.611088	61.676438	0.707997
0.140621	-15.964331	226.153706	33.692585	63.278795	0.736545
0.164739	-16.149173	206.075741	29.350228	64.356294	0.725591
0.167538	-16.141017	204.325967	29.994195	64.693816	0.691633
0.150478	-15.820446	228.186608	30.787985	65.552234	0.720444
0.160196	-16.065912	200.98274	33.295378	67.182559	0.667161
0.152711	-15.818204	227.475844	31.748827	62.893775	0.726379
0.152985	-16.128828	205.596581	31.5636	60.478358	0.730898
0.154312	-16.130609	212.58517	33.127518	62.723013	0.72641
0.162751	-16.090418	226.874317	28.087812	62.435566	0.705897
0.146353	-16.043535	230.908019	32.612259	67.160557	0.711669
0.14715	-16.157299	231.530762	29.553971	60.626953	0.719653
0.162921	-15.887864	225.892123	30.18097	66.114097	0.719119
0.154497	-15.891261	203.271505	33.297714	64.122576	0.707287
0.169813	-16.004529	211.682449	29.468529	63.440163	0.661302
0.167311	-16.00449	218.435558	31.577505	63.748828	0.715176
0.140231	-15.884289	225.491063	32.767209	59.885491	0.712763
0.158315	-15.819658	219.737964	30.775889	69.41702	0.691851
0.140761	-16.062887	211.452008	32.077688	67.222269	0.705476
0.167775	-15.965996	211.201834	33.14218	65.208756	0.708764
0.146331	-16.049353	231.006123	28.308541	63.589795	0.716419
0.158907	-15.952345	211.396364	28.724263	55.685326	0.723192
0.168746	-15.863461	221.516003	33.738918	64.909558	0.709488
0.142944	-15.89029	222.796407	29.796045	68.638475	0.725122
0.155742	-16.160019	203.798516	29.844899	68.474441	0.66649
0.160898	-16.13547	222.933075	28.485391	59.341261	0.685584
0.142025	-16.131683	219.944588	32.736821	67.652877	0.698468
0.163391	-16.037466	219.6356	28.791	65.200481	0.747446
0.169216	-15.875872	207.571048	29.012629	66.161525	0.677768
0.169246	-15.83867	207.840865	30.886347	67.936693	0.696679
0.167346	-16.038379	207.72636	30.799962	63.623571	0.705599
0.149688	-16.187871	237.931069	30.004827	65.836057	0.748551
0.167261	-16.091161	203.831699	32.488952	69.718712	0.709094
0.14577	-16.095004	215.129699	28.141455	63.524503	0.713277
0.153681	-15.851269	209.569239	28.485216	60.190633	0.692427
0.140971	-15.83359	225.318276	30.362907	68.702359	0.708889
0.141968	-15.95671	201.503867	28.530938	57.619097	0.716559
0.16355	-16.010958	207.134396	31.170818	55.292454	0.657301
0.156575	-15.869607	225.177773	31.479392	57.765798	0.706116
0.162186	-15.814485	214.302125	29.913276	56.895916	0.718078
0.140302	-15.865791	219.715768	29.421002	66.404726	0.717669
0.16439	-15.921713	213.014941	33.042862	63.104805	0.675232
0.159911	-15.910481	207.671432	28.263096	62.557792	0.664132
0.146265	-16.068204	231.156972	29.908804	66.754163	0.74198
0.157366	-15.959489	224.956084	29.908797	60.090861	0.717897
0.156643	-16.148876	207.808056	32.679939	57.54591	0.667749
0.163088	-15.97086	215.999164	29.421414	67.142046	0.691479
0.160624	-16.15918	200.00131	28.323736	54.897604	0.715201
0.16021	-15.902722	209.099771	32.795321	61.968745	0.729709
0.159771	-15.934869	211.551295	28.680864	65.656854	0.704774
0.152427	-16.089996	234.324021	28.418701	63.964505	0.739864
0.140785	-16.07858	231.271659	28.042424	60.630061	0.725511
0.142664	-15.884563	212.904752	30.606463	64.40028	0.74107
0.162308	-16.111544	223.298446	30.312147	66.730988	0.718832
0.168578	-16.143802	216.126826	28.328914	56.468477	0.692413
0.155615	-15.970963	213.744485	29.699754	68.803882	0.711958
0.145136	-16.029568	207.932901	30.099677	62.237979	0.714578
0.153674	-15.96497	218.255683	30.592244	57.919606	0.696186
0.157557	-15.874359	200.174371	33.965874	60.391386	0.676716
0.157917	-15.897467	220.042743	31.888533	68.364683	0.720982
0.154949	-15.911139	226.80985	29.076514	59.780987	0.719647
0.155099	-16.109619	221.629443	30.503877	68.656518	0.704291
0.14632	-15.946177	201.622962	30.200614	63.417977	0.70215
0.161258	-16.020867	232.322466	29.648101	69.110678	0.737042
0.165339	-16.196776	224.982025	31.022775	61.226934	0.74149
0.167062	-16.077085	214.309258	30.271381	58.935131	0.684344
0.156129	-16.120227	202.046184	31.946821	61.194085	0.727367
0.165875	-16.154872	216.474293	33.159667	60.66548	0.742858
0.160968	-16.092831	217.042956	31.805773	66.057011	0.675221
0.158235	-16.067375	213.683812	33.69282	66.554325	0.740018
0.146315	-16.151392	203.190114	28.625716	67.532917	0.717226
0.16603	-15.852603	215.016353	29.505639	61.019441	0.73083
0.162095	-16.166188	233.697702	31.878816	63.2211	0.747121
0.169061	-16.082842	201.894566	30.331882	60.200811	0.734398
0.157492	-15.802088	224.645766	29.851488	62.322792	0.700477
0.160842	-15.821169	216.97385	31.482387	57.158216	0.697903
0.154959	-16.019623	223.301452	32.702501	66.846326	0.709771
0.145442	-16.080407	218.887145	32.059444	56.433579	0.696306
0.167238	-15.822588	217.42795	33.780821	61.539496	0.69581
0.151677	-16.093596	216.917523	30.931195	69.137102	0.745898
0.146667	-16.166456	212.076142	30.449137	64.294782	0.730854
0.166279	-16.174647	215.298402	31.740812	64.892388	0.66812
0.147854	-16.081726	226.55498	32.81889	64.585529	0.711159
0.158936	-16.060846	202.699798	32.707302	64.018696	0.729277
0.160095	-15.84218	215.909727	32.069372	58.871159	0.728674
0.167736	-15.897951	202.013816	33.304348	65.85186	0.739597
0.143489	-16.145041	226.846934	32.629955	64.367671	0.728746
0.167921	-16.089436	223.729241	28.688177	67.051252	0.698765
0.154612	-16.193078	211.956577	32.944666	65.777918	0.730899
0.151797	-15.905166	209.521896	30.136919	60.816631	0.707455
0.147381	-15.954005	213.733151	30.053978	67.432797	0.742762
0.142173	-15.868859	217.166336	29.252018	63.645357	0.749305
0.15306	-15.854873	222.338353	33.614174	60.945329	0.729219
0.145044	-16.002675	220.637623	29.845243	61.916539	0.694389
0.168129	-16.198974	217.250821	29.58192	65.393562	0.715601
0.150897	-16.173376	201.497507	28.684539	66.652277	0.734221
0.144217	-15.854717	224.63013	32.854206	63.795373	0.72636
0.151643	-15.810772	221.606122	29.483575	58.137359	0.713408
0.145962	-15.993029	213.352612	31.402452	64.405441	0.744276
0.156149	-16.068635	202.293062	29.238113	62.599626	0.663234
0.143148	-15.815972	205.775948	28.058588	61.878007	0.747456
0.159412	-15.817499	214.403563	29.355704	65.162033	0.748308
0.159288	-15.929377	203.521826	32.866241	58.317149	0.674528
0.153741	-16.051192	204.957227	28.448605	57.721226	0.737637
0.142469	-15.931745	226.708398	30.81646	68.98283	0.705466
0.164336	-15.98484	208.30377	28.518803	57.604143	0.706211
0.160031	-15.86195	226.232833	33.031366	66.090949	0.715732
0.151822	-16.13293	223.04312	33.431527	69.687504	0.718887
0.146854	-15.802468	229.233747	28.038755	61.464681	0.746433
0.150082	-16.077944	203.924297	32.664984	68.709215	0.74046
0.163094	-16.012837	203.299795	28.586705	57.222976	0.702211
0.16284	-15.819799	216.669553	31.977517	56.400168	0.695639
0.14791	-16.086572	215.825807	31.554686	67.629527	0.739589
0.151092	-16.180269	221.049537	28.358292	65.848015	0.693324
0.155193	-16.084689	205.397463	28.567251	66.255607	0.700315
0.161332	-15.810331	201.065275	31.676192	66.282747	0.67795
0.158002	-15.953258	218.546196	28.137532	58.535738	0.714732
0.1683	-15.89285	206.463595	29.611661	68.194731	0.741566
0.145323	-16.06411	204.1876	33.739291	64.747214	0.725589
0.166276	-15.955543	211.088336	29.10729	62.064911	0.741488
0.141678	-16.13274	232.619966	29.062951	67.611697	0.710131
0.160737	-16.148354	223.441369	33.452736	63.015417	0.679503
0.150021	-16.196475	204.388954	30.973923	62.177244	0.736963
0.15973	-15.945364	218.8657	33.115318	65.341534	0.69408
0.143967	-16.009449	210.448572	32.848856	59.396438	0.70058
0.145006	-16.035357	226.968982	33.993712	64.95038	0.743418
0.161733	-15.810892	201.715475	28.055308	61.311947	0.723987
0.169476	-16.008031	206.540119	28.292086	66.555018	0.676339
0.159451	-16.03117	204.679688	29.628835	56.054366	0.718374
0.165622	-15.869375	207.434504	31.576446	63.05914	0.703923
0.164654	-16.161042	223.916006	31.648246	66.732941	0.684151
0.163802	-16.17649	223.958177	29.4265	57.294625	0.727404
0.166143	-16.056652	201.180803	32.949272	54.629765	0.653012
0.158038	-16.085907	208.705939	31.622878	60.404179	0.67923
0.16803	-15.950348	202.119369	31.162644	57.993865	0.70585
0.161513	-15.96441	211.394898	32.702768	62.360498	0.72341
0.164046	-15.836841	225.960004	28.332138	66.533094	0.724927
0.164144	-15.812139	205.904037	29.599439	65.855989	0.723774
0.169871	-16.176043	220.578514	32.912177	56.519002	0.673121
0.149508	-15.87619	206.621798	29.807874	58.379334	0.736899
0.149115	-15.979199	237.624383	29.385404	68.626934	0.747717
0.164903	-15.814551	210.166446	29.708934	59.735683	0.695932
0.169625	-16.088199	208.760978	31.837574	68.008732	0.726562
0.163704	-16.144576	201.081173	32.479507	66.177871	0.70149
0.166086	-16.190051	203.888357	30.305694	56.672461	0.647045
0.162052	-15.861703	210.389634	33.968085	61.215335	0.678285
0.168736	-15.941145	202.644648	31.29067	61.72246	0.673458
0.159896	-15.812211	224.22073	29.729948	57.633953	0.725897
0.144944	-15.922403	218.95319	32.446379	59.033243	0.704713
0.164388	-16.010199	211.828365	28.994715	58.816132	0.729443
0.143804	-15.895934	211.464934	32.419497	61.519529	0.709767
0.153079	-16.180021	218.909338	32.15079	67.011059	0.7225
0.149821	-16.155521	221.785441	30.489992	67.23529	0.703369
0.164156	-16.108189	207.123572	30.11577	68.644566	0.661771
0.158222	-16.09238	220.900931	32.704121	66.38895	0.690608
0.16557	-15.837517	221.082417	33.200756	68.84347	0.693153
0.154783	-15.971028	214.214771	28.208675	67.909506	0.720645
0.168697	-15.87694	201.222957	28.858862	68.310055	0.662738
0.142617	-16.136232	231.129624	30.587234	68.84606	0.715176
0.151589	-16.132864	216.666678	28.397027	60.978691	0.707277
0.15302	-16.077115	210.970953	30.970311	67.5122	0.687931
0.165519	-16.188223	228.940646	33.179749	66.059799	0.716617
0.149709	-15.963421	222.711028	28.009306	66.515811	0.737612
0.167634	-15.861052	227.321267	31.873262	68.650171	0.704893
0.163947	-15.925612	231.105978	30.651391	60.479188	0.747702
0.145638	-15.85796	224.293116	28.135644	59.751313	0.698617
0.147013	-15.93613	210.837	33.479335	64.912866	0.716515
0.154369	-16.106185	216.821527	28.797592	63.492419	0.7296
0.163998	-16.161623	214.57842	28.594745	55.507256	0.666317
0.165817	-16.041902	212.654083	29.074431	60.573475	0.669275
0.168752	-15.870154	213.697297	31.761079	53.971907	0.675195
0.144182	-15.935029	204.346963	31.798094	61.663835	0.739114
0.142527	-16.023768	227.428889	29.194398	63.978152	0.72983
0.163661	-16.065548	209.289456	33.931609	62.035576	0.74481
0.16684	-16.04852	200.548904	31.713436	62.636365	0.713001
0.155452	-16.010949	222.889439	33.376558	69.714377	0.743292
0.155539	-15.971846	221.659951	29.405813	64.321651	0.72006
0.166363	-15.868344	206.510211	30.18535	61.661537	0.74673
0.145129	-15.805869	206.221802	29.477582	55.169582	0.704461
0.142544	-16.020764	208.786953	30.678124	60.174912	0.743805
0.140224	-15.824473	227.855358	28.233433	60.673379	0.719325
0.161281	-15.802812	227.039721	32.236833	68.406271	0.736207
0.163088	-16.023984	206.080065	31.216122	59.744998	0.686319
0.150755	-15.86096	205.15595	32.114723	64.71607	0.725143
0.154207	-15.860079	206.806739	33.940654	67.920921	0.724499
0.159933	-15.976835	211.05141	28.602244	58.157571	0.681472
0.156317	-16.030051	219.280457	28.943248	61.705267	0.714881
0.168785	-15.882874	216.830655	33.965259	64.526498	0.686948
0.152927	-15.841677	217.780002	30.853328	58.094239	0.688228
0.162971	-15.927286	208.449619	29.960642	58.908095	0.701413
0.153753	-16.072316	228.148774	33.204789	62.17431	0.740456
0.167546	-15.893052	226.673584	31.752783	59.422892	0.707914
0.154363	-15.803188	201.669288	31.876754	54.008941	0.655872
0.144465	-16.109001	200.968701	29.257023	56.606521	0.717556
0.154668	-15.881092	208.465547	32.984027	63.29768	0.729034
0.147636	-15.895604	219.138533	31.018251	66.099256	0.729918
0.155252	-16.172782	207.2983	33.647498	62.011841	0.726352
0.140135	-16.146657	223.83124	28.83469	58.487839	0.712261
0.165844	-15.957363	202.566356	30.599336	68.777507	0.727937
0.166964	-15.891732	208.681391	32.89303	61.280353	0.711144
0.148202	-16.109246	201.53969	31.478238	61.411934	0.737569
0.16313	-15.914795	206.84142	32.332855	58.925151	0.710506
0.168563	-16.109419	233.396963	30.057978	58.73766	0.710686
0.14432	-15.886716	203.681036	32.871827	66.947085	0.739394
0.143121	-15.813879	201.655582	29.557762	68.664046	0.723987
0.151689	-16.186516	230.580699	32.249867	69.573119	0.728392
0.147755	-16.176648	220.354918	29.175821	66.541413	0.722813
0.144932	-16.081528	217.075025	28.832319	66.67635	0.707608
0.145931	-16.160452	209.081234	31.559346	66.912764	0.729502
0.16894	-16.04974	221.106521	33.691507	60.641974	0.732763
0.160763	-16.154061	215.837569	33.760857	69.541603	0.68707
0.1511	-16.139191	210.881773	32.337244	62.8254	0.712029
0.148854	-15.877024	206.725277	33.834064	67.10412	0.72538
0.158017	-15.9097	214.584208	30.812369	68.420051	0.744196
0.165456	-16.075979	233.204839	33.321298	59.17773	0.714195
0.157552	-16.040864	210.334827	30.966957	60.098064	0.747879
0.157905	-16.151168	202.145283	28.135572	67.518049	0.709456
0.1695	-16.109656	206.32646	33.111962	68.241991	0.681882
0.168084	-16.126368	227.014689	30.96774	63.555527	0.717924
0.156861	-16.025649	206.463854	29.927455	65.389391	0.677032
0.166356	-16.172262	223.51525	29.297688	69.562378	0.683785
0.1425	-15.826412	214.258637	31.567391	68.037378	0.727714
0.147121	-16.156977	207.946124	30.671981	63.475468	0.701114
0.15961	-16.001293	204.005212	30.530099	60.156329	0.696282
0.156838	-16.092587	203.108101	28.26924	61.523458	0.710852
0.161451	-16.063264	209.232137	33.553411	58.193697	0.672096
0.167565	-16.146003	211.594245	31.908115	65.143203	0.684438
0.162807	-16.123827	206.403168	31.524913	58.554227	0.665544
0.158501	-15.851682	203.924994	28.439467	61.264674	0.724847
0.167174	-16.147461	200.962513	28.512702	54.410816	0.712548
0.162659	-15.933122	217.1644	32.771546	67.137691	0.719325
0.160739	-16.027054	201.166533	31.736138	65.417971	0.671157
0.156311	-16.183907	211.642437	33.035614	68.050253	0.661131
0.145711	-16.112367	222.456689	33.541887	61.807024	0.693485
0.155861	-16.025583	205.070457	29.814433	64.035203	0.660284
0.157379	-16.178585	201.703497	30.118406	65.22013	0.697985
0.144458	-15.909877	207.593354	31.680756	68.867348	0.730636
0.162796	-16.100328	233.959543	29.031462	57.360425	0.720838
0.164847	-15.865523	226.548077	28.829096	67.002782	0.736076
0.141753	-15.849939	217.349163	29.636612	60.348043	0.710528
0.154416	-16.146068	210.226859	29.192478	62.798783	0.655585
0.146191	-16.178433	221.022974	30.162657	68.612655	0.742229
0.140739	-15.967911	213.651829	32.165746	60.577173	0.709465
0.15944	-15.946219	205.271721	28.073712	68.216223	0.711539
0.16551	-15.835151	210.916573	33.217431	69.149913	0.680434
0.152891	-15.969874	202.304416	29.945795	66.369302	0.656877
0.159893	-16.167996	218.86509	28.778449	60.552487	0.709078
0.163146	-15.842602	215.651464	28.913234	63.902851	0.691138
0.160717	-16.073136	200.980599	30.590264	62.033499	0.693926
0.148039	-16.032249	217.328612	33.975803	60.08185	0.7012
0.169094	-16.159684	209.607065	31.601417	54.862704	0.698713
0.14802	-16.012684	202.834284	30.290894	67.769564	0.708349
0.165201	-15.864392	215.773231	29.655785	57.316231	0.684969
0.14754	-16.14944	206.254283	33.788304	62.930613	0.732686
0.167647	-16.087546	223.117774	31.825061	61.540971	0.726957
0.16485	-15.984508	210.981467	30.454628	60.880894	0.675145
0.154973	-15.893697	210.449026	31.508496	63.804155	0.727206
0.156597	-16.05842	212.651706	33.8468	69.823071	0.719672
0.163393	-16.027841	222.568472	29.768896	67.474431	0.701343
0.168527	-15.983923	215.116567	33.471567	66.582437	0.672474
0.143699	-16.030751	217.608434	30.357464	60.074751	0.72664
0.16942	-16.045443	217.941392	33.485177	67.445049	0.679717
0.145348	-15.948139	225.162634	29.480271	59.374379	0.723027
0.158923	-15.883699	200.628475	31.985917	62.394529	0.729346
0.15812	-16.158758	228.644983	28.12214	56.894572	0.706152
0.168361	-15.970722	203.727613	30.778682	64.692047	0.733361
0.153858	-16.149126	236.814281	29.472785	64.086363	0.72781
0.160063	-15.984063	210.94526	30.609815	64.978753	0.739901
0.169206	-15.812318	219.028627	31.542022	65.263848	0.710814
0.15876	-16.170587	214.728682	32.020521	66.446199	0.666586
0.168649	-16.146387	224.66814	33.580274	66.890041	0.712616
0.167533	-15.867081	223.04666	30.534038	65.284277	0.713999
0.160305	-16.059812	217.066127	33.943059	67.729357	0.698074
0.168001	-16.07953	213.810477	31.338757	56.021289	0.698039
0.167206	-15.84616	210.706058	32.929143	63.628923	0.698673
0.169128	-16.15534	210.995901	30.426196	57.132038	0.719532
0.169506	-16.161291	238.204251	30.969702	62.73924	0.73718
0.156574	-15.85297	216.939507	31.088574	68.965786	0.69803
0.163274	-16.161271	224.817322	29.29638	67.13382	0.73171
0.162774	-16.032899	219.545053	31.946659	59.014091	0.703216
0.154449	-16.084242	215.256725	33.215865	60.742974	0.698539
0.158092	-15.827956	201.61451	31.138121	67.203834	0.725852
0.160473	-15.945456	205.936797	32.469962	68.142883	0.704838
0.16605	-16.118707	218.332202	31.754489	68.507185	0.708633
0.162853	-15.929049	213.235316	29.584563	64.146044	0.70385
0.166726	-16.121637	213.53955	33.252753	67.415397	0.731442
0.166074	-16.038398	217.07862	32.642159	62.381885	0.724249
0.159056	-16.111022	202.71988	30.380875	55.83543	0.665437
0.140826	-16.132828	222.052059	30.521315	65.566959	0.743796
0.148012	-15.890854	219.489734	28.303558	67.162939	0.718967
0.150703	-16.051821	207.506749	30.79281	62.440663	0.733519
0.151753	-16.095791	201.929069	31.965027	62.816744	0.739372
0.163319	-15.854422	223.939637	30.58682	67.65607	0.737241
0.161897	-16.144853	201.948879	31.1432	59.526588	0.671108
0.166944	-15.924289	230.053277	30.863621	63.732437	0.716978
0.149664	-16.191431	201.755531	28.631202	62.052979	0.642507
0.146337	-16.057667	224.576876	28.054154	61.904377	0.708309
0.167867	-16.032758	207.947541	32.008481	64.002622	0.69237
0.144215	-15.956013	228.367951	30.537278	69.308416	0.72909
0.161694	-16.016065	202.94378	29.929892	60.8273	0.684579
0.14361	-16.085167	222.514347	33.249303	67.185354	0.702744
0.159463	-15.96824	220.839988	29.899469	67.137139	0.724505
0.152706	-15.893629	200.055709	28.942536	56.600626	0.719942
0.150201	-15.888871	210.454257	30.284522	65.992251	0.723411
0.15885	-16.129386	200.031786	30.979914	54.499978	0.665009
0.15459	-15.954956	225.167178	29.228648	68.302757	0.695135
0.141329	-16.177534	228.411862	32.343388	62.352723	0.693209
0.166178	-16.197088	242.017728	29.499428	63.061843	0.744269
0.149115	-16.077995	222.925165	32.322923	59.700137	0.696104
0.157755	-15.870615	232.734226	31.847046	67.902148	0.745477
0.168162	-16.006867	204.897828	31.449604	58.66123	0.730399
0.142761	-15.885136	212.443196	30.473745	66.218178	0.705771
0.168512	-15.944491	211.714899	28.354808	56.799449	0.731092
0.162304	-15.889397	209.663221	32.214653	67.351831	0.666223
0.165449	-15.956041	213.373034	31.869699	59.981331	0.683911
0.164868	-15.807751	202.905073	32.664248	55.506716	0.693062
0.166367	-16.07213	212.904981	29.696702	58.144691	0.747354
0.160204	-16.14137	224.899953	30.307359	69.175872	0.747907
0.15939	-16.063395	218.78353	28.777131	56.74396	0.728872
0.161865	-16.122791	234.689442	28.438698	66.591467	0.728136
0.147358	-15.800959	216.993238	28.90159	63.919151	0.716158
0.142476	-15.996862	221.2677	31.15652	58.794928	0.721083
0.164429	-15.806273	229.013044	28.789434	64.420205	0.738913
0.162957	-16.175838	223.722876	28.019089	64.088317	0.682751
0.147812	-16.082468	229.054498	28.024849	65.813815	0.722175
0.153515	-16.131312	201.376048	31.294467	65.609346	0.664941
0.159314	-15.897146	216.448004	29.050587	69.726255	0.692813
0.155135	-15.870079	216.786867	33.464395	64.252868	0.743701
0.155209	-16.058475	208.574145	30.864941	69.750568	0.703748
0.162213	-16.086705	212.730704	31.715394	66.423836	0.735439
0.167186	-16.01668	207.684908	28.701744	61.450741	0.666296
0.155539	-16.12538	223.784323	31.562607	60.062842	0.730744
0.154083	-16.05168	225.329911	29.323774	65.423902	0.721123
0.159257	-16.010486	220.78447	33.594037	61.206889	0.732434
0.163208	-15.87819	225.022897	31.464124	67.309271	0.730977
0.157572	-15.832777	204.795143	32.005191	62.459582	0.710654
0.155854	-15.808604	200.145216	29.112037	57.577585	0.687274
0.159952	-15.926174	209.107901	29.464137	60.334898	0.677131
0.158377	-16.004532	220.334806	33.825218	65.471743	0.734426
0.161373	-15.942494	225.973948	31.608051	61.620703	0.696613
0.142572	-15.835111	218.931078	28.254237	59.127262	0.706701
0.165153	-15.953916	208.164209	29.753435	59.423531	0.729069
0.157185	-16.110341	214.689759	28.878066	65.284171	0.665012
0.142994	-16.067983	203.114741	29.74291	60.882568	0.740837
0.167803	-16.149564	218.429453	28.352747	62.884373	0.720366
0.141387	-16.00187	232.603125	32.988989	67.651879	0.728401
0.156209	-15.864714	203.138438	31.189424	61.364249	0.671315
0.154698	-16.159105	202.017074	29.863468	64.862775	0.652339
0.162298	-16.04668	211.788408	32.06235	62.394148	0.723022
0.166311	-16.149244	205.003073	29.106441	60.621499	0.650271
0.165542	-16.115434	202.95888	30.591481	62.682123	0.727017
0.162988	-15.948781	214.88603	28.585074	58.815346	0.690011
0.165495	-15.88134	205.516916	28.042545	55.712594	0.73251
0.144923	-15.949184	205.688947	28.786514	68.846971	0.732603
0.14891	-15.901659	223.904447	29.432815	60.110856	0.718669
0.1426	-16.1225	222.788093	32.844004	60.335912	0.712072
0.156014	-16.061775	213.567035	33.900583	69.382852	0.697721
0.157841	-15.924515	206.560651	33.771374	58.363648	0.678177
0.141601	-16.026513	224.937928	28.774315	60.444231	0.711517
0.140233	-15.96992	220.284694	32.989205	68.936708	0.739244
0.166707	-15.844689	214.568475	33.151064	63.446283	0.689561
0.168391	-16.090581	236.860793	32.705768	68.5444	0.73306
0.142604	-15.940328	214.092026	31.724795	63.560455	0.718059
0.160771	-15.920828	224.592769	32.058127	64.996497	0.723246
0.156884	-16.161356	203.866516	31.590192	62.067816	0.723062
0.16605	-15.979288	206.919394	33.142199	69.734323	0.69082
0.163252	-15.989955	232.106007	29.793338	58.441928	0.722783
0.167848	-15.953704	213.318364	29.252597	61.725486	0.701376
0.15775	-15.928585	200.136802	32.531214	57.643464	0.697445
0.167903	-15.960032	212.818167	33.882973	60.878186	0.691706
0.150618	-15.922145	216.508297	32.880164	65.157543	0.743106
0.159484	-16.036981	213.174053	32.736259	69.202077	0.724252
0.165819	-15.964856	203.956857	28.025679	57.010047	0.69177
0.15611	-16.178793	215.352114	32.41925	59.063097	0.711601
0.168704	-15.906033	224.755031	31.447293	69.290158	0.729295
0.166326	-16.007469	205.124404	30.693329	63.171649	0.700027
0.148845	-15.952432	209.109184	31.505266	66.21955	0.744991
0.161984	-16.052075	205.565586	28.973272	64.519645	0.667904
0.143793	-16.059089	223.154617	29.129289	58.116718	0.719695
0.145682	-15.937985	222.092953	32.282167	66.408745	0.730827
0.160364	-15.909546	203.764019	30.906627	61.365326	0.738735
0.156586	-16.052568	217.16858	33.818823	67.854482	0.749788
0.140197	-16.193105	226.661353	29.629691	67.755992	0.743536
0.145677	-15.973667	214.552733	32.063472	68.085839	0.734776
0.165157	-16.168767	209.194642	28.116663	66.745275	0.738672
0.153441	-15.985527	230.562005	32.726185	62.909691	0.725971
0.161694	-16.054655	205.547286	28.809246	67.331768	0.66297
0.159501	-15.826926	226.773793	33.825163	63.414865	0.718111
0.154741	-15.871071	219.105546	30.354857	57.498383	0.68768
0.149474	-15.952077	224.99	33.21004	64.359537	0.699465
0.165451	-15.874209	209.118183	30.54099	66.174148	0.691541
0.169568	-16.171443	215.657892	31.179562	61.893798	0.733316
0.161838	-16.141076	204.46431	29.834952	55.511266	0.675903
0.156412	-16.189884	216.249684	31.785774	61.685627	0.716727
0.142763	-16.174797	214.612166	31.66322	61.613379	0.726796
0.155912	-16.16342	230.32673	33.468733	58.977165	0.700368
0.153128	-16.129765	234.470752	29.479568	64.981169	0.721556
0.157947	-16.042844	227.202099	30.654571	59.410041	0.727927
0.147356	-16.070582	206.028937	30.364144	66.698267	0.714164
0.159845	-16.103897	209.428918	31.149546	69.31303	0.724201
0.142336	-15.817095	218.599725	29.856135	64.236902	0.745117
0.166575	-15.814039	217.72936	33.150221	63.64847	0.703176
0.145338	-16.020594	234.636148	28.445297	61.534691	0.73271
0.169747	-16.154892	224.306705	31.628629	60.846108	0.68723
0.163199	-16.192333	214.098962	28.834431	55.87062	0.676337
0.162813	-16.0977	205.860692	28.796289	69.621059	0.650242
0.159145	-16.193802	207.501189	30.887381	64.922227	0.695022
0.165459	-15.890482	224.54061	31.79386	63.708447	0.736201
0.165572	-15.969304	203.16635	28.148148	59.532031	0.738907
0.160097	-15.859327	225.397252	29.225902	65.625507	0.706957
0.161147	-16.026538	224.064642	32.370254	67.892144	0.70538
0.168054	-16.083666	200.302557	30.58797	58.409521	0.736584
0.141573	-15.807588	215.915483	33.846965	67.462403	0.719921
0.161801	-16.062706	205.00445	29.280085	63.592693	0.669439
0.160552	-16.098776	203.674069	30.636651	60.891184	0.728607
0.163888	-15.857496	226.780847	30.649421	60.63811	0.712384
0.149149	-15.956101	203.127763	28.926665	58.328792	0.725959
0.147243	-16.051289	208.085324	32.848281	59.930792	0.701362
0.169266	-15.808249	216.271592	31.848074	61.981594	0.718334
0.148593	-15.862383	220.022827	33.393519	59.92989	0.71845
0.155613	-16.0387	238.620979	31.833736	68.013507	0.747971
0.166303	-16.039304	215.911945	30.263218	66.05824	0.673443
0.14449	-15.96775	207.57187	29.558041	64.636458	0.7311
0.146072	-15.806191	207.285364	29.726549	58.742784	0.730935
0.158963	-16.072871	201.834842	31.759092	64.757995	0.664065
0.150806	-16.19907	225.09612	31.089671	59.382629	0.694439
0.161963	-15.803012	202.97156	28.710704	58.147664	0.735044
0.158485	-16.087004	231.208809	32.153323	62.304013	0.720534
0.146911	-15.911113	223.83629	31.520144	64.077655	0.728677
0.144116	-15.936839	203.285351	30.211404	60.259227	0.739751
0.146898	-15.936797	212.645178	28.435487	67.923747	0.740603
0.151428	-15.878685	220.02655	33.663184	65.667921	0.73488
0.151159	-15.934077	201.7268	30.151016	65.443891	0.711014
0.153607	-16.046752	218.883814	28.196133	61.526846	0.68526
0.14741	-15.974132	219.720095	29.810782	60.138111	0.702595
0.159785	-16.068431	219.610471	30.641974	59.192499	0.722993
0.147792	-16.114972	208.757264	28.112573	59.792779	0.73948
0.158322	-16.077566	220.007123	32.411179	67.026433	0.732832
0.154291	-15.891159	212.780762	28.713212	65.827345	0.738572
0.169109	-15.833998	216.195921	30.204042	64.110867	0.677656
0.164879	-15.856793	210.509728	29.225019	62.448332	0.690776
0.146192	-16.143388	214.555326	30.552151	59.828227	0.73962
0.149497	-16.05715	229.007927	29.800447	68.609172	0.717228
0.168605	-15.838121	216.144132	31.927084	68.884933	0.725122
0.15966	-16.059195	215.418626	28.806633	57.21901	0.674331
0.159898	-15.990525	232.463778	28.247713	64.994157	0.74924
0.143841	-15.862698	223.999769	31.545588	62.589775	0.734855
0.151805	-15.934116	200.874474	28.805174	58.019054	0.647539
0.158721	-15.962325	222.070006	33.379353	63.468313	0.74325
0.161134	-15.894868	213.5059	30.571048	67.336047	0.676214
0.145692	-15.900142	219.474292	31.64259	65.361429	0.731634
0.151481	-15.908859	209.743278	30.02411	67.333555	0.728932
0.147392	-15.939	216.168279	28.999627	61.817881	0.741007
0.145225	-16.111843	223.09971	28.723562	69.899364	0.702426
0.166119	-15.977064	220.001239	28.872221	69.285489	0.707879
0.141594	-15.998858	217.228868	29.487933	61.319933	0.70844
0.160142	-15.831713	223.889561	29.049794	65.256371	0.739142
0.165032	-15.944736	215.34015	28.984427	68.397193	0.719404
0.169229	-15.888966	220.86288	29.025113	67.746598	0.683254
0.147428	-16.130429	205.578285	30.949901	60.889588	0.747581
0.150652	-16.188271	223.537726	33.324292	66.256511	0.736993
0.165183	-16.118844	231.55603	30.280163	68.213175	0.712767
0.167168	-15.865364	203.960666	30.423004	65.072473	0.69772
0.167408	-15.883102	207.47817	33.404084	69.04375	0.729535
0.150749	-16.150423	216.340515	33.369647	68.014259	0.706539
0.166324	-16.124854	231.733884	29.614643	60.476878	0.742896
0.161417	-16.018624	202.912714	33.709629	57.347054	0.664289
0.157571	-15.978267	233.479554	28.991783	68.605813	0.742937
0.148661	-16.186838	229.401718	30.157551	63.075463	0.697006
0.16749	-16.142583	223.522518	33.150998	65.421692	0.712763
0.160008	-16.116807	207.96925	31.236962	67.623132	0.741274
0.164229	-16.071001	234.656305	29.028056	59.997501	0.741242
0.143637	-15.904302	213.803355	32.808948	67.975066	0.711997
0.16392	-15.854863	205.340288	29.950629	62.461214	0.727953
0.157034	-16.16012	202.076559	30.091404	60.749838	0.681271
0.157086	-16.010543	201.226611	33.038921	62.483686	0.694792
0.159383	-15.905738	227.421297	31.731305	64.928602	0.732642
0.16554	-15.92678	211.478599	28.988189	55.815463	0.667548
0.154853	-15.958506	223.313109	29.442207	57.982334	0.729723
0.169658	-16.044828	204.900993	28.632737	58.45842	0.657702
0.141362	-15.934051	231.796401	28.186349	69.882366	0.729254
0.160247	-15.864162	208.810627	32.426498	69.759822	0.665285
0.151367	-16.029334	207.938313	31.922977	67.840489	0.710192
0.160985	-15.925195	209.557347	33.555308	65.82334	0.722326
0.144054	-15.913597	221.608288	28.886094	55.186586	0.693272
0.165194	-15.888969	221.832965	31.965976	61.868869	0.732094
0.151763	-16.00855	228.049963	28.989934	65.271466	0.732714
0.164912	-16.128536	207.29976	30.679321	54.468777	0.682172
0.168936	-15.82685	206.438356	28.012919	58.102087	0.73862
0.164164	-15.889729	227.70276	29.833306	67.063513	0.729384
0.141642	-15.907139	211.943777	30.408406	68.445155	0.731503
0.150947	-16.109128	224.239405	31.052081	65.186796	0.715151
0.143725	-16.030587	216.275786	30.120779	65.690923	0.732542
0.169386	-16.040133	215.612408	31.346316	59.508195	0.704445
0.163586	-16.037144	220.272531	28.76595	67.943428	0.683642
0.140124	-15.932168	202.488588	30.007323	64.327592	0.733848
0.157566	-16.072092	220.282482	29.265472	57.698835	0.682552
0.16115	-16.032115	231.015171	29.029492	59.10262	0.730842
0.162047	-15.992478	225.270981	28.279817	67.323178	0.736362
0.159915	-16.005448	213.230357	30.001457	65.784121	0.711693
0.157967	-15.994747	213.673998	30.873462	63.359465	0.726176
0.161976	-15.932921	224.973046	28.839658	57.649466	0.729936
0.145441	-15.896331	215.597333	28.809982	60.539122	0.718266
0.156082	-15.951912	219.914351	28.414214	60.024802	0.711988
0.164679	-15.993379	216.262135	33.700539	61.709931	0.722707
0.166214	-15.990433	209.997238	32.719344	60.128308	0.667999
0.147394	-15.895967	206.288862	28.299053	65.17612	0.69706
0.14263	-15.925464	209.089593	31.61411	60.48134	0.732291
0.157894	-16.145105	239.413452	31.009374	65.540099	0.742366
0.14638	-16.139592	217.72976	29.669703	67.447314	0.712884
0.159653	-16.016586	217.125268	28.579405	54.802114	0.6871
0.159059	-16.162482	210.265566	32.515081	64.902821	0.694944
0.150126	-16.178565	214.655855	33.16493	69.184425	0.719737
0.164398	-16.190186	214.704389	31.805943	61.131534	0.745386
0.161297	-15.930335	200.488322	29.742646	62.966134	0.665957
0.14574	-16.01324	221.993911	29.756027	66.541849	0.710534
0.169854	-15.899198	202.270888	29.753371	62.591917	0.736044
0.144973	-15.835883	217.792116	28.72957	66.257711	0.698637
0.143049	-16.057261	221.978927	33.275185	58.2839	0.696842
0.169265	-16.06597	217.605234	33.367787	64.49383	0.743605
0.157166	-15.993382	203.871028	28.666514	67.598734	0.745331
0.141588	-16.108898	217.352758	29.271924	67.156182	0.744634
0.168656	-15.825182	213.629317	33.185753	67.395867	0.728878
0.146396	-16.137311	219.580261	33.414259	64.148025	0.719202
0.168372	-16.010212	217.306585	30.94367	59.857819	0.678847
0.150826	-16.07235	218.808582	33.073799	62.886743	0.746048
0.155482	-16.17015	224.906348	33.923518	67.51928	0.725374
0.169214	-15.8564	218.463029	32.477946	68.751057	0.695345
0.153123	-15.941522	210.370391	30.259488	61.939411	0.707158
0.159016	-15.889378	209.001668	29.980036	66.497354	0.70266
0.145536	-15.963658	202.813956	33.492604	66.08074	0.725566
0.160572	-15.892391	210.389545	30.657069	60.723914	0.711672
0.151968	-15.800899	212.542003	32.616253	65.367875	0.731206
0.151415	-15.922071	211.78983	30.275745	68.951543	0.72054
0.163654	-16.148046	204.83745	33.790064	57.059145	0.686173
0.167746	-15.96551	202.244076	29.035929	66.666607	0.68053
0.144694	-15.916786	215.562083	32.599366	67.559094	0.713132
0.157886	-16.036181	229.827102	30.7944	69.833624	0.710207
0.159253	-15.998158	204.977879	29.070899	60.046431	0.663046
0.167056	-16.015684	204.085217	32.961311	56.082853	0.666138
0.152153	-15.840382	203.085078	32.458432	63.309248	0.696685
0.167025	-16.115725	216.17805	28.124526	67.311723	0.667182
0.157368	-15.844341	223.38489	32.952102	62.396156	0.727469
0.150237	-16.064989	201.481371	33.892048	65.949673	0.649658
0.165357	-16.129306	204.856212	30.359376	63.493875	0.69461
0.159371	-15.831433	213.901908	28.869021	58.615697	0.734786
0.158708	-16.175683	228.768869	28.179375	58.661624	0.72281
0.168253	-16.085452	203.63751	33.197125	67.587022	0.746839
0.16473	-15.865703	204.927332	31.534966	67.859792	0.691856
0.16801	-16.118453	226.541175	28.320325	57.39254	0.735509
0.151492	-16.016525	227.154946	28.165221	68.921819	0.728975
0.146649	-15.843296	206.081653	29.552594	63.34511	0.743594
0.169403	-15.979237	202.624451	30.092144	63.717147	0.663116
0.14414	-16.056944	220.071913	30.191965	62.007991	0.720816
0.150929	-16.141841	226.245064	33.356069	61.554972	0.735608
0.158192	-15.922671	206.109159	29.549013	64.471892	0.656671
0.142254	-16.103522	227.106479	33.132084	66.886692	0.736027
0.154247	-16.056409	208.494379	32.997942	58.076093	0.711161
0.155598	-15.895844	208.688167	28.895385	56.879208	0.691769
0.166931	-16.038291	219.712047	33.668745	64.987845	0.681717
0.165434	-15.906561	226.964245	30.363089	61.960396	0.718663
0.157154	-15.891734	202.009136	28.46018	57.01226	0.653316
0.159536	-16.196214	239.22914	28.844026	66.104825	0.739752
0.167198	-16.190853	203.418633	33.172826	61.488956	0.662742
0.14167	-16.052489	220.342647	28.010147	62.660003	0.716455
0.142089	-16.115363	232.03383	32.324448	68.776175	0.718422
0.150463	-16.010134	212.438364	29.316525	59.48194	0.711523
0.15565	-16.141555	204.641317	28.872168	60.402431	0.648656
0.159738	-16.190294	218.448406	33.648119	65.07028	0.691276
0.151587	-15.804539	214.762578	28.93272	61.461755	0.728659
0.165566	-15.945285	235.125084	28.278243	60.695244	0.734776
0.151769	-15.910172	208.547918	29.348827	66.97554	0.709343
0.160224	-16.078793	205.693513	28.227868	68.964333	0.745052
0.154349	-15.92329	225.550774	29.204795	62.410686	0.708903
0.140676	-16.123978	207.970714	32.618352	60.99828	0.714933
0.158202	-15.933554	203.987219	31.209774	61.468263	0.686834
0.158978	-16.023677	208.542847	31.138856	57.082139	0.660826
0.15239	-16.038108	226.870412	32.765653	64.048744	0.747419
0.143846	-16.073337	202.53788	29.629635	59.493616	0.707139
0.153091	-15.855016	217.110971	28.997804	58.954925	0.689027
0.153242	-15.814587	226.00778	28.480978	63.761782	0.720495
0.159766	-15.97519	228.568617	31.304063	63.948907	0.741076
0.146989	-16.175632	215.089809	33.561343	69.277997	0.743161
0.149383	-15.984641	201.596097	30.701462	69.185163	0.720521
0.163212	-16.018641	222.418332	30.798219	62.327301	0.696227
0.164151	-15.89824	220.996833	31.531274	65.1178	0.690198
0.148871	-16.024365	236.46871	29.96292	67.227765	0.74761
0.166771	-16.138437	225.662901	32.286275	66.120351	0.74804
0.153676	-15.894474	204.628347	28.99733	57.191002	0.71319
0.143061	-15.893833	228.926468	29.759137	63.361585	0.747895
0.165374	-16.079829	212.270409	29.284415	68.673266	0.670028
0.151938	-15.860986	220.298868	28.601215	60.981782	0.685721
0.15936	-16.079026	235.243031	28.839868	63.711629	0.735862
0.162494	-16.086713	207.435233	33.391357	68.45122	0.677432
0.151523	-16.13884	201.80341	31.886401	61.28813	0.731302
0.164356	-15.844758	209.085431	28.307528	64.941138	0.688334
0.160326	-15.898439	210.043482	29.135617	68.159474	0.721751
0.162731	-15.864664	211.824768	30.560445	69.072281	0.727986
0.15011	-16.164194	234.964391	28.855072	58.98962	0.729803
0.141397	-15.833634	218.246788	31.9006	68.360234	0.732882
0.166992	-15.908672	215.535067	29.196805	64.480681	0.710572
0.168318	-15.875487	214.034228	29.49296	60.7027	0.723744
0.153012	-16.058417	207.818644	32.778062	69.64522	0.742008
0.16271	-15.817918	224.338738	29.479642	62.103086	0.712016
0.157801	-16.072817	209.751453	28.217711	55.709411	0.678564
0.167172	-15.924751	210.181133	28.563304	65.754142	0.671052
0.148917	-15.975826	225.965552	33.894967	63.549001	0.715374
0.15509	-15.9304	201.143706	28.329989	58.09152	0.723449
0.159631	-15.970658	209.514598	32.435675	67.882761	0.740489
0.149817	-15.971314	229.254763	32.779043	68.558302	0.744119
0.161868	-16.065196	215.791433	29.967506	62.811404	0.738746
0.165701	-15.833118	209.929927	29.226979	59.64819	0.742802
0.154318	-15.976131	201.053633	32.243442	63.769232	0.744677
0.159044	-16.138445	226.322631	28.615432	65.604807	0.711552
0.160142	-16.122967	204.889022	30.276446	69.91132	0.675268
0.155334	-16.039435	218.224951	29.65322	56.659094	0.692652
0.167674	-16.008052	208.879271	30.832662	64.842777	0.730655
0.145632	-15.984842	222.981831	33.714239	65.484044	0.723969
0.161864	-15.864709	212.425793	28.295849	58.395064	0.722741
0.144423	-16.143708	210.099251	30.310538	59.618995	0.73598
0.151697	-16.187199	202.422286	30.028913	66.167185	0.745941
0.158879	-16.170035	221.457043	29.821019	61.133586	0.700768
0.159774	-16.108749	202.34803	30.454059	69.925074	0.741487
0.164671	-16.156175	206.88983	30.258895	57.714269	0.70795
0.154998	-15.949384	211.922341	32.143708	69.176246	0.707934
0.158421	-15.830647	206.564647	30.603496	53.636844	0.658799
0.163952	-16.1136	221.516813	33.307205	65.874075	0.70996
0.142937	-16.189879	233.736934	31.290718	64.060675	0.728649
0.164791	-16.103827	214.576685	30.894746	64.912826	0.688582
0.1432	-15.866097	219.095596	33.965062	64.212504	0.697563
0.140082	-15.905748	202.911857	28.339613	66.298797	0.743836
0.161578	-16.057794	226.72324	29.714038	60.399384	0.705396
0.150769	-16.157497	226.028867	30.788567	62.648669	0.694551
0.142682	-16.055591	222.695948	33.160003	64.554228	0.735066
0.160109	-16.112819	218.870728	28.303582	56.986034	0.736457
0.159654	-15.896218	223.671787	29.327414	66.470761	0.69785
0.167462	-16.190484	213.872394	28.831292	65.309468	0.676029
0.162037	-15.998452	203.018307	28.79187	65.155422	0.658925
0.161768	-15.804359	204.691232	32.29322	58.724708	0.672767
0.157173	-15.969604	202.328509	28.1128	61.047447	0.728101
0.160193	-16.198837	206.704027	30.24832	66.296116	0.669093
0.156307	-16.192041	208.794471	33.885037	58.643304	0.659092
0.164481	-16.186491	205.289927	33.027184	64.019618	0.692754
0.165913	-15.904574	210.103321	28.815088	67.951398	0.707401
0.157555	-15.929276	205.240012	33.898359	63.718761	0.67102
0.1579	-16.020564	224.28084	32.122581	57.655161	0.711439
0.165256	-15.939153	214.910528	31.523896	62.630089	0.734753
0.168698	-15.894255	217.760548	30.047009	69.247261	0.705061
0.154752	-15.938966	205.10031	31.400127	68.627127	0.712987
0.161963	-16.104749	205.650045	33.427618	64.875245	0.693332
0.157015	-16.020949	214.763576	30.721696	59.229222	0.706838
0.143801	-16.11472	221.413962	28.980223	69.241976	0.727927
0.159096	-15.803789	202.830042	30.062135	69.301354	0.65898
0.166969	-15.90309	202.309635	32.109416	60.347741	0.661703
0.150798	-15.976837	211.953855	32.355378	66.423216	0.749616
0.151453	-16.061069	212.812207	29.433391	68.375444	0.700847
0.162786	-15.998837	222.934655	32.930116	63.97941	0.714496
0.155572	-16.092322	207.360884	32.36987	66.296497	0.690497
0.152809	-15.83811	212.358603	33.449206	68.128926	0.712178
0.158435	-15.954095	214.403028	29.413438	67.251484	0.681655
0.163615	-15.894761	225.571688	30.907186	61.349497	0.745956
0.160238	-16.029137	210.71564	31.245906	59.091156	0.660598
0.157991	-16.069423	213.77913	30.860165	54.073294	0.669592
0.167032	-16.046098	202.54132	31.155327	63.23985	0.666379
0.168459	-15.867077	234.659635	30.950259	66.79399	0.748423
0.158698	-15.843487	226.565875	31.661021	68.969927	0.722489
0.146769	-16.124545	208.286756	28.616433	57.815659	0.70669
0.144155	-15.956603	235.863926	31.564842	64.502451	0.745045
0.157562	-15.929405	201.325272	32.402527	67.332963	0.717111
0.166692	-15.802137	203.331721	29.630121	69.89146	0.679154
0.163718	-15.863637	224.890435	28.870392	63.660805	0.729292
0.162594	-15.963919	219.755963	31.49667	62.524833	0.747827
0.165732	-16.011166	213.673993	29.406327	65.716632	0.670034
0.143024	-15.882065	208.651961	33.76331	65.769184	0.730932
0.169692	-16.135246	210.197559	30.561963	60.259636	0.665171
0.145461	-16.010028	211.069698	31.394498	67.036165	0.720126
0.158139	-16.0846	206.7231	28.912409	58.441746	0.749017
0.140275	-16.070303	227.795057	30.206493	69.880513	0.737186
0.166645	-15.903959	205.532768	29.244597	56.217267	0.674562
0.169219	-16.013472	208.815895	33.376937	60.587241	0.709015
0.164893	-15.832792	215.630212	32.237134	60.85325	0.725651
0.160508	-15.931335	216.881897	32.47003	68.6642	0.733727
0.15557	-16.002298	202.704777	28.573915	60.3763	0.669395
0.169169	-15.894205	221.933397	32.641981	56.384401	0.689338
0.163233	-16.090184	212.94475	28.540351	58.835562	0.725877
0.160397	-16.035704	213.546633	33.997369	59.087738	0.699863
0.165029	-15.96371	203.74022	29.167709	61.795208	0.730235
0.167169	-16.001717	208.637328	30.314056	59.286189	0.693324
0.167725	-15.854374	234.068987	29.86008	69.810918	0.736886
0.147828	-15.919122	224.906358	28.180908	63.129998	0.707778
0.158648	-16.033082	205.834742	29.379238	54.608048	0.66106
0.158597	-15.891629	202.89129	28.121704	63.055557	0.73131
0.15524	-15.994529	216.817342	29.085769	60.025053	0.714229
0.160567	-15.839085	207.007204	32.380817	63.451753	0.704736
0.165453	-16.163577	213.272004	28.722826	55.071796	0.686831
0.156941	-15.815533	210.575384	30.865943	64.866719	0.71692
0.161185	-15.873394	213.715075	33.832663	66.66011	0.706082
0.150894	-15.992975	229.545378	33.428	63.591221	0.717295
0.160914	-16.047751	202.600246	32.96006	58.6584	0.661569
0.165929	-16.059541	214.794982	32.838852	69.406081	0.741905
0.15108	-16.13349	224.327994	29.528719	55.997645	0.709251
0.159843	-16.136917	226.094125	28.929432	57.60306	0.721272
0.155632	-16.048413	220.574686	28.190828	65.9644	0.698848
0.166601	-16.189173	234.658445	33.909045	68.023275	0.720118
0.148596	-15.943376	214.697043	33.762608	64.359466	0.723337
0.142796	-16.128734	237.151597	28.165589	58.954111	0.736715
0.160084	-16.01793	215.711923	31.25709	63.814096	0.677426
0.167568	-16.168178	203.823095	32.382739	64.65748	0.731098
0.166169	-16.110153	219.192854	28.904166	54.668701	0.701352
0.147808	-16.142631	231.750816	29.749464	61.088551	0.738873
0.162423	-16.013203	204.484819	33.394705	61.850008	0.665243
0.149562	-16.141851	211.967949	28.134743	59.607583	0.705993
0.163847	-16.147553	231.547207	28.131345	62.184737	0.744111
0.163475	-15.963943	208.857777	31.038028	65.820169	0.725455
0.163081	-16.090768	206.175088	33.125209	69.425582	0.734711
0.169034	-15.984065	215.383697	28.880498	59.777469	0.698148
0.144419	-15.846566	228.299839	31.082572	65.97584	0.747152
0.145367	-15.873922	201.168732	30.044928	58.471616	0.738
0.150484	-15.860528	211.227574	32.06925	68.785948	0.73724
0.157889	-16.055097	216.706819	32.69246	62.947812	0.69879
0.164537	-16.135178	207.717175	32.345689	57.506447	0.671842
0.158659	-16.194731	202.112181	33.069127	65.32628	0.698367
0.143853	-16.173184	209.842361	28.805725	60.717832	0.703448
0.158325	-15.904945	209.0699	33.169342	68.76854	0.671989
0.142658	-15.933518	200.148394	29.858015	65.531177	0.720572
0.166128	-16.149346	215.516812	29.277777	57.452628	0.69649
0.145019	-16.133281	202.757874	32.267559	69.523445	0.727413
0.155516	-15.868162	220.826143	33.746212	69.11804	0.746951
0.141823	-15.994111	212.773498	30.019103	64.068802	0.703306
0.145664	-16.104831	225.697247	29.199298	69.087648	0.714408
0.162551	-16.019868	207.37223	30.336113	55.796921	0.689714
0.166072	-15.800872	207.279671	29.159021	54.231274	0.685027
0.152677	-15.819096	213.916924	32.461087	68.716899	0.691635
0.158175	-15.836974	231.961475	28.035226	67.52137	0.735791
0.16778	-16.158932	226.890791	32.356986	66.416657	0.690572
0.167324	-15.94421	208.576671	33.686228	58.496869	0.704218
0.161866	-15.804319	206.031935	32.390086	58.287394	0.724378
0.148976	-15.910998	216.078355	29.002894	58.010334	0.729945
0.164808	-16.048912	214.611012	32.710997	60.987597	0.743298
0.165186	-15.829772	216.804391	32.667479	61.07388	0.707955
0.153819	-16.078528	218.238884	32.780268	63.135818	0.717238
0.168495	-15.885464	204.543429	29.653052	68.489419	0.74525
0.152245	-16.089942	232.997496	29.15954	62.373385	0.746418
0.162655	-15.95289	218.706426	29.954928	61.88487	0.688511
0.16457	-16.154894	205.915425	28.476238	58.091665	0.701332
0.156502	-16.103009	202.070769	29.121638	69.216298	0.703177
0.149965	-15.870771	220.061556	33.883127	61.400633	0.692682
0.169951	-16.158337	204.753181	33.780406	58.075448	0.716098
0.163132	-16.178555	214.779181	31.134703	62.544065	0.740736
0.168988	-15.827171	216.046004	31.504062	60.021192	0.709108
0.168531	-15.962664	221.490395	31.152305	65.374328	0.712973
0.165517	-15.87058	216.202559	28.378659	53.588009	0.678644
0.151098	-16.029668	231.00104	31.218786	68.809834	0.743356
0.157599	-16.164228	203.83856	28.727146	68.940798	0.672427
0.16584	-15.884498	215.060215	32.257492	58.578848	0.673741
0.153896	-15.935254	221.491375	28.93589	62.414704	0.737366
0.167314	-16.061035	215.784382	30.886119	56.485694	0.690313
0.166747	-15.802054	219.167565	29.577052	59.226543	0.716918
0.162587	-15.923328	214.207528	32.222733	60.278331	0.743074
0.150684	-16.170995	227.408691	30.232995	69.284611	0.696082
0.150461	-15.950986	215.51415	32.212548	62.896223	0.709853
0.1624	-15.97509	232.458842	28.524974	58.384706	0.736869
0.149322	-16.155566	219.445636	29.283549	68.466376	0.73226
0.160841	-15.888515	217.942061	30.318337	65.216741	0.730687
0.157688	-16.065702	206.889842	29.217516	61.111525	0.711401
0.166396	-15.956593	205.866406	30.098467	68.249758	0.66742
0.144092	-15.977354	204.655568	31.17048	61.168721	0.726044
0.169255	-16.08751	217.684197	32.14851	57.768496	0.673528
0.149486	-15.817311	207.678383	31.441143	66.668337	0.736069
0.142824	-16.044364	230.52078	29.602706	66.155667	0.729408
0.149958	-16.145101	227.097893	32.296308	69.94762	0.74683
0.161906	-16.05687	203.266031	28.075758	67.344092	0.726501
0.158901	-16.198961	225.472043	30.167826	65.881144	0.698341
0.159977	-16.172809	201.764235	32.102972	60.076272	0.665803
0.144209	-15.975999	237.095377	31.949925	64.897406	0.74921
0.167857	-16.185527	203.20164	28.737074	62.363529	0.739679
0.150609	-15.988038	216.252778	29.052378	59.793717	0.691501
0.155293	-16.068896	200.563636	33.727099	63.321804	0.658629
0.159437	-16.166316	201.074845	31.606549	55.343949	0.675096
0.160276	-15.897632	202.39605	32.679162	60.894068	0.674622
0.143403	-15.808594	230.11837	29.770632	61.575226	0.749166
0.161803	-15.8672	201.003646	29.285563	66.725823	0.735304
0.168144	-16.068829	206.800207	31.176765	59.694263	0.680237
0.165398	-16.056719	206.429246	29.415382	63.914184	0.714707
0.165488	-16.006349	236.904437	33.348648	69.016082	0.749089
0.165011	-16.105609	220.733063	30.698287	57.893043	0.693244
0.158903	-15.826608	208.001442	28.682686	64.973336	0.696687
0.147608	-16.110488	213.874166	33.125068	66.015845	0.726574
0.163051	-16.007173	227.248346	32.957727	62.480962	0.714602
0.158576	-15.942558	209.326918	32.988525	69.744374	0.662635
0.140217	-16.104994	224.228514	31.673064	66.441777	0.704764
0.167105	-15.900302	210.071068	28.084299	61.380079	0.666159
0.159994	-16.181128	214.541893	28.588693	62.802968	0.672359
0.157632	-16.112768	200.142946	33.993274	67.45075	0.711962
0.16527	-15.984453	215.149898	29.096171	69.542921	0.6857
0.140902	-16.14145	218.546221	29.566684	60.26782	0.711745
0.162167	-15.92543	228.692091	28.769896	58.867529	0.734893
0.167445	-16.148766	236.527409	33.146711	66.273195	0.739047
0.158694	-15.887319	201.729898	31.322812	61.049868	0.676279
0.168939	-16.150283	206.452028	31.50157	68.550579	0.700371
0.165445	-15.996591	215.786173	29.891836	53.87989	0.685468
0.166455	-15.848921	216.784014	30.455174	68.749935	0.698837
0.152222	-16.199944	203.431249	33.647345	63.186098	0.698701
0.147799	-15.829851	204.107193	33.842062	68.043312	0.745993
0.153038	-15.822692	223.4534	31.760603	69.080741	0.746781
0.164181	-16.183821	226.969234	30.833173	65.351632	0.729403
0.16388	-16.115206	227.408521	28.561012	61.677222	0.708054
0.163041	-16.071475	219.112827	29.712004	69.995224	0.703396
0.151805	-16.030307	207.850807	33.716486	61.906268	0.704002
0.164415	-15.84768	210.657407	31.672278	67.393808	0.694078
0.146907	-15.953181	220.119411	30.75739	60.539237	0.732721
0.157551	-16.185843	201.011707	33.045276	61.248512	0.748958
0.163521	-16.057057	202.466483	32.686302	57.365165	0.687505
0.162382	-16.086644	210.421783	31.776244	57.21351	0.67493
0.156671	-16.145725	207.552653	30.869445	61.40381	0.656225
0.164157	-15.838598	203.871386	28.225279	64.506926	0.743304
0.159253	-15.853588	216.941301	28.82062	60.02439	0.716227
0.148404	-16.044641	230.120793	29.364736	68.946759	0.746576
0.165551	-16.078254	212.043464	29.778068	57.251405	0.673411
0.146747	-16.159248	209.736167	32.031604	59.026227	0.705703
0.16315	-16.01287	201.802423	28.178966	66.782788	0.735705
0.163287	-16.081079	224.718647	28.427378	63.797377	0.691564
0.15685	-15.895015	219.048817	30.944911	59.613056	0.692742
0.148393	-15.902342	202.000022	30.470278	68.830612	0.728567
0.162038	-15.940657	204.030229	32.120448	67.592482	0.677832
0.156677	-15.965755	200.440051	32.717948	62.182961	0.67308
0.168565	-15.920329	224.284933	30.256052	61.746055	0.726404
0.151475	-15.818657	214.653456	28.935976	65.913761	0.725705
0.148506	-16.172167	212.516759	28.644558	59.092956	0.7154
0.152216	-16.123977	229.700638	31.904706	69.882698	0.715454
0.166269	-16.090579	224.099054	31.373992	59.773568	0.687347
0.147718	-16.018667	205.204512	33.937704	66.909965	0.735557
0.1661	-16.192463	200.698649	31.385426	56.471822	0.6746
0.161118	-16.089079	202.174613	29.038743	61.433588	0.70323
0.15748	-15.95955	203.395235	29.499131	67.71945	0.722997
0.150424	-15.878249	224.860506	31.286943	67.55296	0.704673
0.15036	-16.026925	218.933971	28.998252	57.64506	0.715944
0.152957	-15.805174	211.685218	30.516567	59.148097	0.745929
0.141711	-15.982903	208.867199	29.115533	64.697068	0.725313
0.156553	-16.112493	213.26606	32.541974	61.173454	0.741235
0.168508	-16.114398	222.804803	32.101803	68.006092	0.717073
0.160782	-16.191629	207.195736	29.500337	62.809596	0.72707
0.141398	-15.844682	216.113155	28.349217	60.8068	0.737948
0.151187	-15.891108	205.525942	28.618701	55.610135	0.718588
0.155546	-16.065328	223.841908	31.19941	63.933326	0.706369
0.163609	-15.914146	221.667183	28.627399	61.125931	0.722281
0.162587	-16.016293	210.778278	31.617991	57.217925	0.67477
0.16709	-16.128802	218.777401	30.633676	62.844687	0.669589
0.167271	-15.871515	217.224881	32.886731	62.484984	0.693211
0.145058	-16.122964	206.374585	29.618208	66.103299	0.726085
0.157224	-16.053208	209.288949	28.48269	66.342685	0.698098
0.148403	-15.878389	215.54796	31.307739	56.872231	0.698352
0.169829	-15.925037	210.399063	32.826821	67.686671	0.67169
0.149406	-16.132403	217.560659	28.259424	69.298476	0.712871
0.169529	-15.992956	211.675727	32.325783	56.533975	0.697209
0.152301	-15.977338	211.863581	30.577454	67.29691	0.742859
0.15116	-15.802547	212.440965	29.927316	66.779887	0.729168
0.158174	-15.944305	211.826766	31.058707	68.874627	0.697193
0.164642	-15.92994	222.104977	31.285351	60.887267	0.736843
0.15714	-15.97478	215.863565	32.439027	62.518458	0.684956
0.144498	-16.180194	207.630292	30.713146	66.059774	0.707002
0.150688	-15.83453	210.020914	29.123405	68.435812	0.696072
0.161705	-15.881361	218.68164	30.005366	60.196257	0.702078
0.14882	-16.095993	230.488088	30.729167	58.996207	0.715089
0.167045	-15.843212	229.806273	31.219166	60.776177	0.744493
0.148226	-16.012521	203.329062	31.961852	56.984257	0.705185
0.166615	-15.93023	216.969382	28.941605	67.31789	0.744856
0.157684	-16.004411	218.054651	32.479845	67.500349	0.703214
0.157758	-16.020447	200.088055	30.099554	69.193338	0.700607
0.161022	-16.162375	209.008888	32.396647	64.441528	0.737521
0.163289	-15.986224	202.658141	33.517013	62.715379	0.726385
0.153164	-16.090936	231.324997	33.432215	62.637531	0.731551
0.159438	-15.893446	216.699082	32.643901	68.317422	0.738017
0.157077	-15.960592	221.868645	32.3482	62.345632	0.726092
0.161758	-16.139644	210.243744	31.050772	57.195211	0.719996
0.14748	-16.190286	236.943125	28.525798	60.346899	0.743308
0.15006	-16.176954	207.748019	30.254034	65.000181	0.732606
0.161828	-16.053363	219.522392	31.170963	69.770717	0.68507
0.168981	-15.962577	225.518145	28.974846	66.370907	0.73507
0.162651	-15.949011	206.934382	29.014653	67.395855	0.728723
0.141488	-16.199832	222.785042	29.167804	60.920327	0.714814
0.159932	-15.919597	201.241357	31.483929	63.65006	0.665155
0.166808	-16.098677	217.239762	30.533008	63.103635	0.744457
0.153155	-15.955546	218.952151	28.808632	56.698119	0.726568
0.158657	-15.959817	210.848903	30.749846	56.997771	0.691071
0.15568	-16.016967	208.454712	32.443431	59.277857	0.694715
0.161647	-15.872971	214.077577	30.943575	60.988443	0.720802
0.140773	-16.067334	229.700322	30.242146	67.286567	0.748403
0.147088	-16.043219	209.769748	29.325516	58.573346	0.734219
0.141503	-16.196521	214.85117	29.857091	58.858047	0.704834
0.144225	-16.044789	205.985532	29.787527	66.436905	0.745072
0.15685	-16.178877	223.510669	31.021607	56.528943	0.687285
0.143737	-15.814898	204.306884	31.118786	57.744012	0.720668
0.144192	-16.124472	221.6655	28.97183	67.606983	0.73008
0.145087	-16.014578	233.621645	29.997861	64.760935	0.731345
0.156879	-15.989867	227.145844	30.03008	57.627089	0.70627
0.160263	-16.175268	208.649041	31.601781	55.631464	0.701809
0.157907	-15.818007	221.85332	28.455274	59.99801	0.748859
0.167268	-15.841343	209.743101	33.268781	64.590415	0.691371
0.158011	-15.851306	221.186174	28.765687	67.576834	0.687675
0.147913	-15.833108	219.019358	32.306401	58.190886	0.698237
0.169715	-15.925985	213.289301	29.755918	64.168418	0.748636
0.165481	-16.139334	201.733554	31.521486	60.737278	0.672312
0.152581	-15.801332	224.731706	28.980077	65.735329	0.740398
0.147223	-15.913162	216.275128	28.843253	62.507936	0.706566
0.161666	-15.86039	206.39553	31.790821	65.742288	0.745261
0.156062	-15.954065	235.10272	32.976915	69.352115	0.733727
0.147926	-16.130784	201.889568	31.853472	63.534122	0.648237
0.155382	-16.115036	235.979966	30.226048	68.149709	0.727071
0.151936	-15.993073	233.258627	33.287526	64.185871	0.726371
0.164604	-15.868038	201.395438	31.569467	62.000834	0.749066
0.16249	-16.117078	209.961519	31.547182	57.738455	0.68165
0.1541	-15.887654	221.61246	29.264661	60.756562	0.713714
0.15196	-16.165332	225.881095	30.969732	67.163965	0.703099
0.161764	-16.05637	213.237165	31.345293	67.540943	0.679874
0.148056	-16.171251	201.851593	28.43486	64.334214	0.708681
0.164747	-15.931073	216.78817	33.567458	66.75927	0.723399
0.149114	-15.844841	226.974259	29.033324	63.441547	0.716784
0.150528	-16.161009	202.992727	30.158047	54.673036	0.649652
0.16812	-15.826092	211.087104	32.022873	55.22925	0.666308
0.166038	-16.026407	200.75412	29.516037	62.548954	0.706069
0.143551	-15.823009	216.882426	28.851259	69.196792	0.733522
0.157647	-16.042054	210.529755	33.82156	64.112653	0.738698
0.157008	-16.162516	208.952729	28.744143	60.788326	0.67331
0.145234	-16.004343	216.702809	31.367835	56.873431	0.706601
0.153329	-15.87017	215.485432	30.66597	64.676553	0.739141
0.166357	-16.015575	206.885189	31.060818	54.151502	0.652829
0.169494	-16.056628	207.729652	32.011141	58.637563	0.671399
0.148601	-16.096907	221.59372	31.786549	67.017239	0.714779
0.166875	-15.830218	206.075858	31.716573	61.186903	0.709361
0.166323	-15.835643	225.945888	32.463892	60.518023	0.739908
0.14947	-16.179383	220.218172	30.283106	64.194483	0.713843
0.159886	-15.823238	208.039888	29.082859	63.687585	0.742087
0.156415	-15.849893	214.758437	30.456285	61.881629	0.727295
0.154407	-15.990579	235.618449	29.171137	64.81212	0.734014
0.148383	-16.159754	215.718583	31.48962	61.445121	0.749846
0.166907	-16.061265	213.100067	31.615755	66.777438	0.699868
0.168037	-16.110107	210.11319	33.247272	59.044413	0.714793
0.156492	-16.166177	215.26866	28.671449	69.668633	0.663425
0.156872	-16.058763	222.338731	31.03399	63.52242	0.748423
0.162078	-16.038517	227.030673	30.426469	60.933078	0.721661
0.167897	-16.128439	221.219687	29.962573	68.569451	0.684114
0.152585	-16.041411	206.705742	30.631225	63.864029	0.726167
0.154526	-15.832874	200.728378	30.972026	63.870283	0.734458
0.168531	-16.002817	203.959721	30.319842	62.795511	0.704824
0.150751	-16.18444	202.064988	33.895405	64.566593	0.714943
0.162584	-16.183337	237.071662	33.592317	64.105847	0.729116
0.160711	-15.808644	203.852235	31.990908	64.00662	0.663703
0.140472	-16.170625	225.180362	29.008761	68.444983	0.733833
0.146865	-15.89831	222.20479	30.776293	69.326455	0.72482
0.16069	-15.969983	200.73956	30.838442	56.714181	0.666096
0.159234	-16.198538	206.231558	28.60015	64.469397	0.719589
0.164643	-15.990641	214.667588	32.218096	58.158586	0.68333
0.157763	-16.131412	206.871415	28.777695	63.223079	0.686062
0.141341	-15.983708	224.677868	29.504118	56.570536	0.692876
0.159492	-16.003126	225.270187	31.670039	57.32369	0.710845
0.16229	-16.051624	202.127873	29.590243	58.135437	0.66027
0.163248	-16.138731	206.226197	33.758881	65.503966	0.747217
0.164716	-15.945569	202.104448	29.432422	63.871525	0.716804
0.164541	-16.066838	204.621533	28.651365	62.103625	0.691685
0.146489	-15.868398	210.765323	33.218192	69.51597	0.72729
0.153031	-16.199244	221.603825	33.354698	64.22277	0.705328
0.141841	-15.896156	214.001099	32.5227	62.254752	0.710375
0.146201	-15.938275	218.658836	29.857588	60.429639	0.729098
0.158888	-16.156098	203.41254	30.62616	62.72186	0.662201
0.144666	-16.119139	217.380001	31.179053	65.086683	0.745601
0.159431	-16.069594	220.066716	30.416613	63.17079	0.682723
0.153383	-16.139653	212.386894	33.53027	67.001241	0.691779
0.140987	-16.164307	206.150391	30.72585	69.04849	0.732215
0.158019	-16.080712	203.295855	33.376024	55.096969	0.658938
0.156693	-15.927763	210.30737	31.16981	68.130142	0.716519
0.140353	-15.827272	219.367787	28.37844	57.054425	0.716177
0.15215	-16.155018	218.2925	33.145231	69.293325	0.72553
0.153665	-16.016178	200.480299	28.308362	64.972831	0.719891
0.169169	-15.854818	222.917145	29.230656	59.935462	0.732982
0.143448	-15.90991	229.532971	28.019618	61.30138	0.728011
0.162066	-16.015143	211.936791	32.761518	60.202328	0.679245
0.141927	-15.93398	205.682543	32.663037	64.432471	0.730807
0.158611	-15.990178	209.007788	33.203988	61.791005	0.748253
0.143174	-15.952276	214.962291	30.341208	69.882332	0.729643
0.156301	-16.001142	222.772598	32.161678	66.954147	0.725669
0.168403	-16.147256	216.091946	32.8815	68.186469	0.674381
0.168299	-15.814378	219.114215	28.077058	68.848785	0.694357
0.164062	-15.968759	200.591392	32.481047	61.48048	0.747962
0.150424	-16.046046	227.369272	33.797087	69.494577	0.706029
0.154484	-15.879751	213.46394	28.670731	68.637291	0.689906
0.151902	-16.12221	208.444726	33.514193	59.007674	0.718867
0.165555	-15.943098	208.492853	32.678994	56.803295	0.706526
0.140259	-15.823229	228.676731	30.537625	67.68449	0.726266
0.162139	-15.949085	201.80607	33.23536	57.450698	0.694658
0.152057	-15.887908	222.08599	32.112709	63.244683	0.736874
0.161681	-16.165173	205.23936	28.365115	55.481562	0.668314
0.164971	-16.198955	225.640599	30.785268	62.527984	0.733796
0.155096	-16.033124	214.035558	28.680478	64.660774	0.729457
0.147961	-16.038967	217.325879	30.414694	69.666845	0.732143
0.162299	-16.15325	206.69032	32.068095	63.915059	0.743097
0.168947	-16.101697	213.97363	32.970622	67.183396	0.716364
0.154719	-15.920688	216.633917	28.214681	64.692368	0.701527
0.158946	-15.807125	205.917181	29.095164	57.595226	0.699843
0.15935	-15.839853	204.817314	29.827565	61.377815	0.721367
0.150287	-16.110066	222.090522	33.208524	65.666541	0.723077
0.149192	-16.119105	213.432189	32.071652	68.169675	0.706282
0.145949	-16.187544	233.005558	33.14405	69.0479	0.723587
0.148938	-15.87342	207.071754	29.995827	58.855496	0.737796
0.145551	-16.151401	207.476952	33.037017	58.282854	0.70688
0.159265	-16.185447	221.094258	31.665924	61.802353	0.720416
0.164535	-16.122442	205.28484	31.195163	56.903158	0.699248
0.14623	-15.844493	234.327205	28.549661	69.506077	0.749275
0.169887	-16.103592	237.401724	30.544828	67.466725	0.735031
0.156261	-16.142972	229.160295	30.639733	57.823356	0.71182
0.15596	-15.972359	204.385593	32.790635	58.769514	0.710362
0.155924	-15.975438	224.727409	31.257498	64.571407	0.725562
0.166562	-15.800731	201.292918	28.476239	56.227675	0.652329
0.152631	-16.066649	230.317791	28.322048	58.671149	0.708744
0.156885	-16.159346	210.926104	28.12979	57.571436	0.746338
0.166033	-15.885242	230.403334	28.498068	61.367196	0.73296
0.155855	-15.807324	201.229608	32.465944	66.967171	0.658469
0.156627	-16.090187	225.441374	32.165035	58.682472	0.688565
0.165017	-16.00862	217.254073	31.717541	63.135576	0.723849
0.161763	-15.873755	220.737279	30.44052	58.436668	0.718054
0.147883	-16.140194	205.561641	32.351213	69.546161	0.712819
0.15667	-16.070579	225.319024	31.701811	66.176303	0.749686
0.166633	-15.801084	217.561603	28.376135	63.449722	0.729726
0.149757	-16.123369	228.086547	30.288122	62.503835	0.713367
0.150994	-16.048387	215.897038	29.236659	67.002266	0.714415
0.160193	-15.983824	208.742454	30.351939	68.917807	0.714207
0.158799	-15.853427	213.380965	31.614457	68.498438	0.686639
0.160289	-15.990157	229.475967	30.63578	59.127613	0.716866
0.141216	-16.168245	227.628706	33.389088	68.002622	0.694119
0.151616	-15.942971	223.751627	32.272024	59.789027	0.70195
0.143416	-15.802073	215.757873	31.678277	67.60731	0.698767
0.162197	-15.927575	227.612205	31.711195	64.314374	0.748769
0.165604	-15.806534	226.308	30.625526	60.366673	0.704538
0.164285	-15.860163	224.67012	33.362508	62.814353	0.710327
0.16075	-16.18788	215.841762	30.242629	62.429645	0.742085
0.155098	-16.185817	232.22121	33.325705	64.279971	0.70625
0.149879	-15.983685	224.037597	30.743193	57.927876	0.717774
0.163212	-15.862116	209.302426	29.459241	56.322572	0.694898
0.157694	-15.889399	220.946193	30.750214	62.795023	0.732393
0.167795	-16.194911	219.174332	31.575508	69.371882	0.694173
0.164283	-16.045368	227.474286	33.923868	65.022659	0.723758
0.169684	-16.179658	212.652681	28.654634	66.140637	0.702495
0.15201	-15.968295	206.488531	33.697723	68.041411	0.732868
0.162605	-16.194492	202.443459	29.934283	58.493144	0.686444
0.145892	-16.056943	235.663846	28.541904	62.006276	0.730121
0.168865	-15.880022	205.024904	32.108363	60.962442	0.660015
0.147269	-16.128528	217.041908	29.617571	60.912113	0.749152
0.152695	-15.923304	207.913342	31.791686	61.378945	0.726481
0.141651	-16.072271	234.331143	30.717204	64.571837	0.739809
0.15635	-16.047991	200.848144	28.541833	58.302733	0.659325
0.155134	-15.899067	219.962846	29.571453	66.971206	0.737611
0.144632	-15.860882	204.996442	30.155404	67.165682	0.722894
0.169891	-15.825283	211.659866	30.695819	66.52976	0.683528
0.142011	-15.861661	223.940755	29.67569	64.156725	0.701146
0.16518	-16.052067	200.169667	30.693419	56.502644	0.682101
0.164568	-15.848567	205.446676	28.456353	57.691268	0.699608
0.16893	-15.957928	202.934463	31.363188	56.661347	0.702715
0.141279	-16.088054	219.893115	33.151745	67.494001	0.722701
0.152973	-16.12703	205.928319	29.225233	64.443685	0.734251
0.153721	-16.049678	211.585045	29.903843	66.111407	0.699002
0.163655	-16.055605	215.991197	28.906537	65.09009	0.743325
0.147698	-16.116394	207.442688	33.865362	58.549836	0.70469
0.152228	-16.184935	232.499315	31.190732	62.764002	0.742885
0.145801	-16.156598	234.309657	28.248375	68.716607	0.724008
0.150772	-15.914353	235.282142	28.623297	64.802379	0.739203
0.141112	-15.955869	227.938664	28.498887	59.103172	0.730712
0.163258	-15.887733	211.594959	32.568724	59.203538	0.725028
0.163023	-16.059633	203.726351	29.546108	53.829469	0.673776
0.14424	-15.926908	227.768983	33.64717	65.839469	0.713842
0.159536	-16.019448	202.184946	31.575925	66.416989	0.716026
0.168477	-16.187007	218.982016	29.574799	69.794161	0.670219
0.161186	-16.173395	209.077038	33.486952	67.114229	0.709068
0.161113	-15.934236	222.671134	28.189026	58.110732	0.719457
0.168322	-15.852006	216.331569	28.826261	68.655434	0.749446
0.145486	-15.858278	210.333646	31.559447	63.172597	0.71753
0.144371	-15.977011	237.42013	33.848709	68.456819	0.746642
0.158096	-16.037889	221.708889	32.307482	58.923534	0.683893
0.146799	-15.889356	209.457416	31.932839	62.252429	0.707353
0.167781	-15.927509	216.851024	30.239817	68.243316	0.738751
0.150069	-15.872193	226.99644	30.815316	60.556461	0.730593
0.159821	-15.891505	221.312266	33.941214	56.921864	0.694922
0.148374	-15.839377	229.513512	29.801895	69.284712	0.740398
0.161237	-15.836966	205.502386	30.613135	59.96545	0.66485
0.160683	-15.937864	206.781972	32.269375	58.786579	0.659344
0.148939	-16.008873	230.291329	33.875931	66.516251	0.744822
0.159358	-15.93978	208.928173	30.166466	60.389185	0.721167
0.158451	-15.809719	218.208095	30.498918	59.624698	0.746909
0.149329	-16.015335	209.818621	30.368744	65.017614	0.742079
0.164776	-16.008044	217.790724	29.894984	55.911901	0.709682
0.166063	-16.077521	207.06011	29.957615	57.913471	0.699845
0.167474	-15.978884	213.291653	31.706638	69.960045	0.738191
0.156393	-16.174463	208.771857	28.951693	62.69268	0.654994
0.166594	-15.992848	211.840604	30.991392	58.883035	0.694411
0.153928	-16.122582	205.29169	31.474181	59.735746	0.650627
0.16374	-16.005266	203.525086	28.259658	64.571383	0.73514
0.16648	-15.806771	215.5247	30.103506	69.569405	0.743824
0.162062	-15.902267	211.292798	30.299815	59.356467	0.721279
0.146504	-16.113952	229.79918	33.742827	60.410945	0.711915
0.14071	-15.971902	226.778802	28.401596	59.853213	0.734635
0.158744	-15.838606	209.45149	31.898789	57.564144	0.690961
0.160509	-15.915085	206.818971	30.068463	55.139933	0.708281
0.153912	-16.120758	212.014726	30.40468	59.3407	0.689641
0.162328	-16.003966	210.345024	29.018488	60.938208	0.693441
0.166538	-15.959104	208.910369	33.780859	57.293743	0.677541
0.169646	-15.836549	220.753178	33.543671	64.641803	0.721698
0.163255	-16.006132	208.820152	29.311879	60.125153	0.678385


==> anc/Fig7/Fig7_posterior.out <==
#n_sat(fm^-3) E_sat(MeV) K_sat(MeV) E_sym(MeV) L_sym(MeV) m*/m U_sigma U_cascade Y_param Radius(1.4Msol)  tidal deformability(1.4Msol)  Radius(2Msol) tidal deformability(2Msol)
0.155975	-16.199935	201.625825	28.71415	60.060019	0.645813	38.161837	35.785748	0.927356	12.91979494047619	610.1115208333335	12.38896956521739	40.067969565217346
0.152464	-16.029948	204.723862	33.136804	55.960313	0.651442	38.648541	35.687322	0.15067	12.958469158878504	593.4480934579441	12.360791729323308	38.166039849624035
0.149358	-16.158505	202.462279	33.472437	66.806308	0.646758	38.725006	26.419952	0.873161	13.250021804511277	658.3316977443611	12.691606024096385	46.08352650602412
0.149532	-16.181	202.864809	33.221136	55.739007	0.648056	17.844579	-6.721679	0.492879	13.084479367720466	631.1838352745426	12.459494160583942	40.24443284671531
0.148147	-16.156169	201.674488	33.139872	61.811261	0.648808	37.910449	-5.340333	0.924103	13.208152552552553	654.3751846846851	12.658788741721853	45.47441390728474
0.150148	-15.945792	203.38048	33.719672	65.79639	0.650857	27.894779	7.549505	0.173655	13.1761	633.6396718995294	12.447682089552238	38.61658507462686
0.152219	-16.135888	203.440873	32.155392	54.686426	0.645743	21.177112	-10.336729	0.515786	13.001833624454148	617.8306986899566	12.4024893129771	39.35684580152673
0.149852	-16.00697	201.210903	32.770629	62.523683	0.649969	27.552401	34.503983	0.392247	13.1461	635.4906369230772	12.496631914893618	40.58108085106385
0.148496	-16.157005	201.983588	33.170163	64.30372	0.6478	10.177189	-16.639012	0.845292	13.2401	660.1185104166668	12.48540534351145	39.410543511450406
0.148653	-16.192239	200.732146	32.262703	59.990231	0.646466	14.905977	32.940147	0.834804	13.187583309143687	658.3359970972426	12.575700000000001	43.07217000000003
0.152314	-15.996701	202.640825	31.908187	53.640157	0.651538	33.449439	-3.660682	0.604627	12.93254	596.3794400000003	12.33414132231405	37.76221157024795
0.151844	-16.167575	202.690273	31.536054	53.926095	0.648182	36.242792	5.671831	0.013253	12.981906167400881	614.7268061674012	12.476513793103448	42.01845931034484
0.151826	-15.861796	200.189239	33.849487	57.201105	0.650906	34.732246	-4.08797	0.787473	12.98143122028526	591.8944944532491	12.325811864406779	36.72598474576274
0.149141	-16.145228	201.131635	31.069472	53.678277	0.645823	35.778013	33.632559	0.55984	13.101477622377622	653.9779650349652	12.71525340909091	49.506658522727285
0.151861	-16.174053	200.772252	33.237048	59.087566	0.64588	32.730702	15.413853	0.090849	13.048324242424242	615.0653212121214	12.461627397260274	40.47208561643838
0.150528	-16.089713	200.164674	31.543798	54.968755	0.648767	39.958817	-23.371345	0.546291	13.03076962962963	624.5851303703707	12.321410344827587	36.63168620689656
0.147997	-16.072986	201.356776	32.914253	61.27977	0.648671	27.595167	-24.703118	0.701765	13.2131	657.8354071322439	12.483202362204725	39.66577322834647
0.147142	-16.177497	202.257739	32.968203	63.102122	0.644181	5.32994	7.365631	0.18105	13.2791	672.3437062937064	12.556049367088608	41.471708860759534
0.147086	-16.190867	203.167431	31.547792	55.119441	0.644077	32.830967	-18.619152	0.426043	13.224176	687.2807040000002	12.770667073170731	50.16537621951221
0.148713	-16.070399	201.01487	33.443009	61.462543	0.647273	30.254352	3.047068	0.906951	13.194578454680535	650.1264413075781	12.663587341772152	45.793860126582274
0.14751	-16.161715	200.393759	33.354944	61.913864	0.644401	36.778389	-12.898872	0.971132	13.27156208869814	674.9979871244637	12.751565838509316	48.242073913043505
0.147855	-16.195479	201.753116	33.155981	54.135934	0.643197	32.949505	-0.774299	0.561022	13.170591108071134	664.1888098495216	12.791572222222223	51.4157638888889
0.151313	-15.932141	202.43821	33.035254	66.741074	0.64927	32.648175	-14.862268	0.389905	13.1601	632.2767672955978	12.36027543859649	36.175047368421005
0.150584	-15.893526	200.23805	32.438723	54.73834	0.647744	31.705578	-0.461485	0.921867	13.03901124260355	623.0027396449706	12.540894520547946	43.43464794520549
0.149713	-15.829668	201.043393	33.334026	61.724577	0.650752	30.469909	-2.729536	0.900889	13.1361	629.7839318885452	12.51423432835821	41.17118059701495
0.150229	-16.006189	201.012433	33.343348	56.205647	0.646653	26.876017	15.342786	0.372316	13.075558702064898	626.9011238938054	12.520364900662251	42.26463841059605
0.15059	-16.157305	201.760874	33.402775	60.677866	0.644037	34.582433	-7.11662	0.536997	13.142551754385964	639.9291184210531	12.59585167785235	44.02882617449666
0.146858	-16.024591	200.175729	32.692753	65.502669	0.644537	16.303815	25.28525	0.21169	13.3531	696.369681666667	12.712111904761905	46.01795476190477
0.147063	-16.028801	201.631748	33.201341	60.770164	0.64553	24.859017	5.152345	0.341525	13.276218233618234	678.9726638176642	12.758913953488372	48.53236395348838
0.148116	-15.993933	200.452349	33.329442	61.41752	0.645208	20.580294	30.17319	0.886226	13.240182728592162	665.7595892597969	12.693297530864198	46.426530864197545
0.150945	-16.038974	202.502674	32.231728	56.351846	0.652128	33.924371	-5.868248	0.601225	13.009977112135177	610.0087895545319	12.389953658536585	38.6802268292683
0.149233	-16.16142	203.626342	33.344197	56.484011	0.646004	22.438882	-20.650891	0.171754	13.130315654952078	644.2403322683708	12.484951851851852	40.63867777777781
0.149355	-15.908972	200.501021	33.346367	68.32647	0.649057	35.657428	-19.135351	0.56107	13.2501	653.3803981191226	12.439183333333334	37.70455000000003
0.15147	-16.107106	205.776968	31.928366	53.880223	0.651817	24.312678	-11.390243	0.31245	12.97607451274363	609.3657151424288	12.31454827586207	36.840631034482755
0.150331	-16.150719	201.896069	33.114288	61.430328	0.643504	23.289015	-34.023763	0.633185	13.168067432950192	647.4165957854407	12.32737118644068	35.530632203389864
0.149653	-16.092732	203.55975	33.412362	57.192918	0.647479	27.455227	27.360488	0.136254	13.111130973451328	635.440508849558	12.550688235294118	42.89132941176467
0.15015	-15.912652	202.433051	33.564085	58.485351	0.650254	37.468223	31.782845	0.134433	13.0831	620.6701840490798	12.512295945945946	41.71940945945942
0.14864	-16.103807	201.649253	32.43528	56.992276	0.645351	24.007442	-28.505539	0.385929	13.165902139037433	658.137877005348	12.475844360902256	40.1698142857143
0.152732	-16.021082	205.044203	31.952378	54.718662	0.653068	37.487147	0.831391	0.690188	12.927225	592.2960000000002	12.323683333333333	37.45196166666667
0.150736	-16.163208	204.909392	33.241728	65.592743	0.65034	39.93371	-9.551505	0.233667	13.1571	632.864327102804	12.42404214876033	38.098980165289255
0.150774	-16.06242	203.446397	33.149986	64.67472	0.648433	25.710203	-14.78694	0.63954	13.1601	636.2948079877116	12.42587868852459	38.17254590163932
0.149336	-16.0827	203.225794	32.165533	58.611696	0.647822	34.505291	14.336037	0.081332	13.147654426705369	649.62984179971	12.64450490797546	45.926802453987726
0.151265	-16.168883	204.208099	33.840074	55.564489	0.64644	21.593742	-0.529283	0.654972	13.034160561299851	615.887214180207	12.440150724637682	40.00881014492756
0.149588	-15.934623	201.905051	32.751456	55.518282	0.650017	19.478077	36.926596	0.332753	13.070692592592593	627.3444444444447	12.427129197080292	39.37396131386863
0.147644	-16.110767	200.233916	33.29973	59.407763	0.645533	15.346263	22.262138	0.711508	13.222549712643678	664.4136393678162	12.632463057324841	44.57600509554141
0.150516	-16.197177	203.065664	33.263692	59.084879	0.646799	27.391108	37.670792	0.239582	13.102360804769	630.6316810730256	12.514214864864865	41.71313648648647
0.149458	-16.050047	202.225234	32.291784	58.780675	0.650411	35.184627	10.805554	0.73383	13.114695488721805	636.2017097744363	12.587001960784313	44.115925490196084
0.151232	-15.960991	200.030742	32.568014	63.775542	0.645305	20.370871	-9.102067	0.963899	13.15223423831071	639.7300527903474	12.501488059701494	40.72120447761198
0.150494	-15.993552	202.21976	32.455111	56.112999	0.651257	24.963415	-1.577416	0.99535	13.031187423312884	615.987300613497	12.437138167938931	39.96384503816795
0.149888	-16.145799	203.945071	33.996366	59.828798	0.647726	39.801922	8.112292	0.125813	13.129312893553223	632.436727136432	12.597196774193549	44.12434387096773
0.15132	-15.966068	201.530834	33.296605	64.769912	0.647362	27.025181	-1.994674	0.930971	13.1431	630.2924614197532	12.495840740740741	40.48271851851852
0.151493	-16.145783	205.916451	31.931469	57.660354	0.651744	29.553151	23.414294	0.835757	13.025153598774885	615.5659464012255	12.436460902255638	40.04602706766917
0.145875	-16.178077	200.078992	31.340581	55.706735	0.64207	16.521499	7.701841	0.068333	13.284643116490166	705.6297473524966	12.831406878306879	51.963170899470924
0.147296	-16.167688	201.115329	31.82186	56.254035	0.646604	35.572006	21.200771	0.435427	13.196001251738526	671.133933240612	12.792269398907104	51.16922568306013
0.146958	-15.993723	200.726103	32.670312	63.967319	0.645518	14.155492	1.101399	0.59234	13.326261716171617	690.8021617161718	12.6985	45.802540000000015
0.151055	-15.911375	202.351681	31.680986	55.380935	0.651795	34.017342	24.163636	0.758929	13.005603805175038	613.8010776255709	12.460207142857142	41.09357499999998
0.149575	-16.19944	201.764369	32.440111	60.987623	0.645513	32.80745	-26.059386	0.674974	13.17705513748191	653.7869609261941	12.457623437499999	39.308064843749975
0.152072	-16.187098	201.988415	32.981619	60.073177	0.645803	36.429997	23.425416	0.421603	13.061493072289156	618.9997319277109	12.509966666666667	41.94883733333336
0.150245	-16.046191	203.237495	33.005388	58.603246	0.648249	33.582288	-17.129868	0.785145	13.102687797619048	631.5207410714289	12.448844	39.593884799999984
0.150041	-16.026088	200.820432	32.028627	58.048695	0.646654	20.437268	-22.889458	0.824342	13.114774927113702	641.69779154519	12.438966141732283	39.35153464566931
0.147951	-16.18162	203.347651	32.020888	54.372171	0.645452	21.397082	-9.584235	0.808752	13.164238545953362	666.9345116598083	12.71587160493827	48.6585919753086
0.149065	-15.941394	201.108343	32.300373	62.042927	0.648099	22.225974	19.506253	0.777159	13.196550222882616	655.2095200594356	12.598945637583892	43.620645637583905
0.148576	-16.099662	201.926506	33.585339	57.788789	0.646075	6.372041	-26.032109	0.586272	13.1571	645.5426200000002	12.388216279069766	37.39595271317828
0.150402	-16.11966	201.829624	31.64279	57.509362	0.644528	22.866232	-15.313423	0.728685	13.117481223328593	648.4347098150786	12.56248028169014	43.49011830985918
0.152718	-16.184021	201.046676	28.215117	64.442551	0.64862	32.476394	-9.232308	0.919815	13.058434332833583	650.1629760119944	12.44842	40.759467199999996
0.148341	-16.196519	201.33821	33.861504	56.554337	0.64161	32.167094	-32.846295	0.584407	13.19130326678766	661.7661324863884	12.5036	40.774600000000035
0.146497	-16.176068	200.469081	33.313051	63.569447	0.64101	31.593556	21.884667	0.002854	13.368828767123288	705.2508739726029	12.916343654822336	53.62875177664977
0.147828	-16.188576	200.358023	31.497162	55.317527	0.643646	1.59759	4.82072	0.460255	13.1641	663.6370194003529	12.49653870967742	41.11868322580647
0.147907	-16.14412	200.814893	32.533185	60.075761	0.645769	28.242461	-8.682158	0.325602	13.226294285714285	668.6745000000003	12.70272893081761	47.09265408805031
0.149822	-16.186664	201.5278	32.886813	56.971599	0.651906	25.631626	-0.884699	0.584116	13.04594437596302	615.4486240369804	12.411968217054262	38.94168372093022
0.14928	-16.018584	201.359606	33.292661	67.79536	0.646276	30.05597	-13.812957	0.720244	13.2741	664.6379622356499	12.599984057971014	42.6240449275362
0.14729	-15.967447	200.236841	32.505354	61.333232	0.646215	17.374993	-17.615654	0.051942	13.2641	675.5213940397355	12.611073154362415	43.484728859060425
0.151232	-16.085469	202.903965	32.427457	60.700096	0.650117	38.405801	38.149636	0.012729	13.0741	620.9172773497692	12.475995104895105	40.7162048951049
0.148497	-16.130441	201.292318	32.985305	55.134677	0.646182	6.139132	-29.601749	0.752448	13.128800716845877	646.6415591397852	12.375861904761905	37.43123809523811
0.149936	-16.034902	202.094858	33.234008	67.044926	0.650428	28.600961	35.658701	0.838149	13.1991	640.8669873617696	12.52341884057971	40.769811594202935
0.150234	-16.169367	202.180509	33.489257	66.584047	0.644366	37.36587	-21.937932	0.808095	13.2331	655.6718805970152	12.4962328125	39.713528906250026
0.148874	-16.031175	202.455584	31.66117	56.344398	0.647767	21.494668	27.772794	0.708556	13.137815504978663	653.8512816500713	12.61758076923077	45.2076807692308
0.150325	-16.169028	204.620591	32.851889	60.715776	0.650144	26.013587	31.608904	0.048264	13.11152880794702	630.1290115894044	12.44522408759124	39.4063708029197
0.149913	-15.959486	202.906501	33.329093	68.381945	0.650885	37.366962	18.005915	0.739499	13.2211	644.73152782194	12.567360273972602	41.96631369863013
0.15131	-16.157567	204.389485	33.219795	55.315424	0.648808	38.677077	32.839062	0.618119	13.011869461077845	611.4098143712578	12.50304701986755	42.33151920529801
0.144437	-16.163961	200.140369	32.430497	61.03998	0.642226	-7.889617	-9.321732	0.13892	13.279508934707904	665.6522233676978	12.571740000000002	41.90193600000003
0.151517	-15.966423	202.839659	32.607649	61.242292	0.650539	35.318405	27.521297	0.631067	13.070081424148606	617.1011269349848	12.458882608695651	40.12937246376815
0.145581	-16.165784	200.933967	33.331853	65.290752	0.642503	10.871693	-38.823497	0.030678	13.386167289719626	700.1475476635519	12.562928767123287	40.729641095890386
0.150133	-16.112799	204.125805	33.198045	60.886456	0.64993	36.522848	9.822853	0.461282	13.120239143730888	630.4131590214068	12.551958108108108	42.674120945945944
0.146823	-16.199694	202.814846	32.746442	56.416197	0.64417	30.329364	32.698834	0.838321	13.241220713305898	682.1740425240055	12.864750793650794	53.44001111111112
0.150875	-15.923929	202.730928	33.105909	61.385701	0.652829	38.240427	14.618386	0.00273	13.0711	612.5155182829893	12.414644776119403	38.63586865671643
0.148469	-16.149282	202.218412	33.132028	61.26097	0.644247	31.349283	24.740632	0.887381	13.236854261363636	668.2770355113637	12.774738418079096	49.600162146892615
0.150988	-16.050409	200.496647	33.519762	59.24895	0.644596	27.280034	3.77055	0.061014	13.10007147385103	628.4371410459589	12.504311920529801	41.40493774834439
0.151975	-16.011488	200.512639	33.853374	67.330336	0.64548	32.955667	-3.198146	0.478448	13.1571	628.475341614907	12.478510447761193	39.668329850746225
0.148719	-16.196506	203.332985	32.955343	61.52367	0.646503	9.490115	1.940817	0.826721	13.2131	660.2460779896018	12.520883216783217	40.94248461538463
0.151447	-16.024626	201.385496	33.299535	59.215831	0.64631	28.960016	4.267908	0.852216	13.071870958083833	620.6995269461078	12.507113888888888	41.73201111111107
0.140294	-16.141754	226.709756	32.545417	62.021379	0.68922	39.055442	29.551032	0.117648	13.3241	673.1152145328724	12.493832673267327	38.762301980198025
0.146865	-16.170843	200.639979	33.69416	58.342607	0.642332	0.847154	7.558765	0.355651	13.2251	661.0904119718314	12.527466459627329	41.124179503105594
0.147705	-16.191199	201.577562	31.833809	54.129838	0.646492	26.781405	18.558659	0.447883	13.152861772853186	663.2841911357343	12.718262790697674	48.88839302325581
0.147545	-16.135436	203.041914	33.607574	61.936629	0.64571	8.10384	-24.230518	0.291577	13.2511	664.4197315789478	12.493423741007195	39.66331294964032
0.148503	-16.161744	200.310318	33.506919	67.884313	0.647462	33.369271	14.246689	0.614134	13.2801	663.5910921658989	12.678770886075949	45.218791139240494
0.151911	-15.929865	201.05877	33.968841	56.739571	0.64762	37.307183	6.41701	0.350479	13.00619831029186	602.2542457757297	12.443028571428572	40.21443571428573
0.147807	-16.121582	200.158689	33.77972	64.852925	0.644226	20.667314	-17.161125	0.707656	13.2981	675.1769298245615	12.666917567567568	44.73615067567565
0.148955	-16.140896	201.836203	32.870545	58.580086	0.645588	23.114058	37.966293	0.065254	13.16833113964687	653.0535120385235	12.597751898734177	44.03389240506327
0.148297	-16.047069	200.308666	32.672976	54.749314	0.64592	18.920074	33.159545	0.472214	13.13819465648855	652.2512549618324	12.602949056603773	44.67352075471699
0.150524	-15.96707	203.000835	32.841758	65.536331	0.65298	34.535733	38.967029	0.517143	13.1411	626.9795351437702	12.452663909774436	39.10247293233085
0.149985	-15.896681	200.220551	31.644201	54.259306	0.64834	15.879488	-2.688241	0.700048	13.055610204081633	632.6352040816329	12.4454309352518	40.28008417266191
0.14962	-16.128231	201.316764	33.133956	64.135924	0.644508	27.464299	-20.82023	0.261741	13.223129498525074	658.2592271386432	12.516137037037037	40.56173333333335
0.148481	-16.116481	200.930246	31.601618	58.084541	0.643439	9.686387	0.339717	0.760131	13.207573509933775	674.6319188741722	12.618835849056603	44.654264150943376
0.14756	-16.134495	201.091209	31.896528	53.987698	0.645497	-1.753057	-18.478317	0.998266	13.15875925925926	664.2197185185187	12.468651724137931	40.266779310344866
0.147836	-16.141275	201.096221	32.750324	63.898125	0.645243	10.100632	-38.577178	0.796503	13.2801	676.1376269841273	12.388933333333332	36.41419999999999
0.148666	-16.110755	201.173681	33.208251	65.253736	0.646473	31.34739	17.104901	0.307128	13.2571	664.0329597014928	12.679124691358025	45.62133827160496
0.147651	-16.190737	200.891371	31.51888	56.729857	0.645395	37.255641	-28.137184	0.235439	13.199571929824561	673.9970754385969	12.556248936170213	42.613950354609926
0.148509	-16.011528	200.308608	32.044698	59.244655	0.647084	39.315009	12.042368	0.037027	13.185467198838897	659.246017416546	12.715203448275862	48.08014482758619
0.151019	-16.107628	203.146707	33.474257	54.584023	0.651358	35.142128	7.674833	0.395749	12.981908936825887	600.5415808936829	12.409803703703703	39.50499777777776
0.151441	-16.139476	203.222081	32.56727	61.698603	0.647209	25.785802	39.083669	0.859297	13.106122692889562	630.1580363086237	12.50214964539007	41.256747517730474
0.151428	-15.996209	203.28906	33.508742	56.747835	0.648234	28.282308	16.587271	0.315402	13.031772672672671	612.1268783783786	12.430920143884892	39.6881194244604
0.154358	-16.009112	200.182607	32.335264	55.116988	0.644372	37.269518	11.190079	0.255993	12.927910730253354	594.8735976154995	12.397398611111111	39.80111944444443
0.153433	-16.089726	200.18393	32.815069	60.084135	0.645117	30.871842	0.339214	0.022563	13.013059028831563	605.5903581183612	12.371198484848486	37.97995681818183
0.151635	-16.040305	202.431968	33.032627	59.705005	0.647636	32.080267	22.185271	0.513624	13.064410030395136	618.5590334346507	12.480736363636364	40.93308181818185
0.152053	-16.002786	200.664005	32.666077	56.140077	0.646716	30.587482	37.143782	0.9408	13.006795522388058	610.9267283582091	12.472023611111112	41.36755694444443
0.147409	-16.170835	200.976119	32.682148	54.996813	0.646449	20.736054	-30.770904	0.862654	13.168880918727915	660.8721413427565	12.497693984962407	40.85462706766919
0.148908	-15.92723	200.598886	33.605825	63.339403	0.647006	25.78273	16.94085	0.384129	13.2181	652.4794461077846	12.602112987012987	43.32779090909089
0.148314	-16.137393	202.353844	32.975447	58.960007	0.647533	17.501041	18.342618	0.383102	13.18159	654.2803400000001	12.557266666666667	42.47339999999999
0.149668	-15.976695	202.278459	32.012972	54.657977	0.650231	30.100531	8.355227	0.417765	13.058950000000001	630.16695	12.538328187919463	43.197287248322155
0.150106	-16.160484	202.669251	31.210935	54.572719	0.648374	25.211953	31.955533	0.792677	13.058239971139972	636.8087691197692	12.556033333333334	44.01398133333332
0.146342	-16.185735	200.157223	33.524882	55.077922	0.645763	39.609858	24.576981	0.723215	13.208798591549296	668.1019014084511	12.828027835051547	52.26490309278354
0.150385	-15.980038	200.031706	31.346774	54.056106	0.646149	39.279308	-27.300522	0.4699	13.055558259325045	636.8464085257551	12.366470967741936	37.91651612903227
0.149546	-16.050503	200.208035	32.840631	63.647792	0.644761	36.379104	-18.158662	0.0282	13.2181	658.1710029498529	12.538567625899281	41.36113741007193
0.150675	-16.158751	203.495275	32.404035	57.489467	0.646638	18.45554	-5.643183	0.136325	13.084572268907563	633.0768605042018	12.43925107913669	39.680355395683435
0.145935	-16.069473	200.220835	33.034978	63.514028	0.644481	8.741	-23.144476	0.174629	13.340633333333333	690.5432000000002	12.63577741935484	43.51488645161291
0.148564	-16.186502	200.178105	33.092213	62.44545	0.644543	15.614926	-27.185891	0.408758	13.2331	663.6387897623405	12.474167669172932	39.27865413533834
0.151218	-15.898496	200.243708	31.782014	55.947827	0.64982	24.737016	-12.154092	0.658031	13.01490693815988	615.2936274509808	12.366558333333334	37.99304166666667
0.146379	-16.186181	200.327397	33.259075	65.974856	0.646343	5.704258	-10.993852	0.824311	13.3521	690.7422000000003	12.608059731543625	42.370495302013424
0.151047	-16.100948	200.756466	31.649005	55.881689	0.645276	29.532676	-2.816211	0.482319	13.059424712643677	633.5455086206898	12.560569798657717	44.04723288590604
0.148525	-16.102669	200.457201	33.922617	59.906617	0.645476	32.247337	0.82794	0.17186	13.19077638483965	650.8318629737611	12.668371604938272	46.03736666666667
0.151218	-16.048218	201.814743	33.878191	62.344798	0.648775	35.900952	-13.46156	0.805985	13.0931	616.1570916149072	12.370696638655462	37.02569999999997
0.15106	-15.93217	202.314909	33.059077	60.679919	0.648656	29.948623	15.851219	0.183155	13.0941	623.853717325228	12.464695744680851	40.09260212765958
0.149899	-16.047756	201.804081	32.071862	54.416728	0.649904	23.426526	-2.400694	0.930707	13.04348392857143	626.1404866071429	12.495063768115942	41.90222101449273
0.1502	-16.110032	201.060273	33.035163	55.341951	0.645301	31.877802	-4.692564	0.202563	13.076085590778098	631.8752305475507	12.568954304635762	44.01269668874174
0.149034	-16.181132	204.750799	32.547937	54.144157	0.647919	37.417647	-12.872844	0.847201	13.099094285714285	643.4160914285718	12.592225	44.71926250000001
0.152371	-15.888493	204.249849	31.673762	56.331051	0.653097	35.214278	7.730883	0.528922	12.96567142857143	600.666285714286	12.363552380952381	38.29330952380953
0.153542	-16.181529	205.676686	33.211374	59.529509	0.648192	37.279069	20.877434	0.387968	12.992219010819166	599.0364636785164	12.388827941176471	38.656129411764695
0.14871	-16.189469	201.341172	33.84797	69.458269	0.649694	24.269983	0.294851	0.916082	13.271678199052133	655.4262985781992	12.571288405797102	41.55453188405798
0.15052	-16.130105	202.576416	32.739232	58.432996	0.64759	34.430435	39.580439	0.106657	13.090408494783905	630.2547943368108	12.549658441558442	43.07835194805195
0.147674	-16.125628	200.054676	31.855334	56.963335	0.646203	16.634513	-0.597902	0.106238	13.186656650246304	665.7271428571431	12.605435403726709	44.34783229813668
0.14998	-16.088312	200.337684	32.295236	59.410071	0.645425	13.49233	-8.057206	0.298635	13.134678125	643.2364218750004	12.44686056338028	39.4613112676056
0.149434	-16.064673	203.34242	31.79677	55.190138	0.648754	19.982937	-2.390631	0.644683	13.092691366906475	641.9310892086336	12.535444827586208	42.84647241379316
0.148293	-15.964213	200.788945	33.460453	66.723053	0.64777	30.213933	-11.050145	0.739821	13.2821	666.0440636363641	12.63893916083916	43.824297902097854
0.149786	-16.166423	201.556247	31.334591	55.657807	0.64497	29.045182	-23.197991	0.865881	13.111108462623413	651.7691650211566	12.526005109489052	42.44035693430657
0.152494	-16.010459	205.494858	32.547088	58.228729	0.652175	34.582893	27.610019	0.664623	12.988935147744947	600.3327916018665	12.368999224806203	38.13886511627909
0.150283	-16.154508	201.183481	31.77345	54.590272	0.647862	34.510726	-27.165717	0.720432	13.044964726027397	629.5035017123289	12.320763793103449	36.54061120689653
0.148039	-16.095684	201.577803	32.640557	62.199663	0.645676	24.044883	-33.710145	0.326244	13.250189866156788	670.6058833652008	12.428719047619047	37.844730158730144
0.148346	-15.978851	200.568999	31.420312	57.054126	0.649347	29.962388	8.722333	0.139218	13.147336151603499	654.1370029154521	12.63594375	45.731049999999996
0.153001	-16.158932	203.405916	32.686935	53.852137	0.647402	28.686725	3.955267	0.018229	12.94028449612403	598.1349565891477	12.343509090909091	38.012768181818174
0.152234	-16.018014	201.952349	32.507703	54.341357	0.646815	35.219305	-2.638314	0.880041	12.982317261904763	609.2256220238096	12.466776258992807	41.523073381294985
0.146202	-16.121725	200.496473	32.832949	61.507623	0.64498	34.199463	-20.599044	0.593139	13.319783544303798	693.0558860759495	12.752889808917198	47.86355541401273
0.150314	-15.879864	200.975119	33.113481	66.040778	0.648636	31.450011	-14.919852	0.853329	13.1911	641.365417310665	12.459238211382115	38.862677235772374
0.149753	-16.186149	205.394414	32.310166	53.896045	0.65002	34.742351	35.796992	0.080826	13.052311143695015	630.1802023460414	12.563433333333334	44.18667499999999
0.151139	-16.06145	202.683463	32.186558	59.916643	0.648512	32.308869	16.987322	0.09822	13.084648872180452	628.0411203007521	12.49561724137931	41.32495517241378
0.15243	-16.106685	204.242899	32.069214	57.862641	0.649396	38.491077	3.686334	0.820002	13.006454642313546	610.3524185692543	12.452629411764706	40.73589705882351
0.150628	-15.984727	203.647618	32.271368	60.892211	0.651267	30.360984	-2.472882	0.851886	13.099351155624037	627.80243605547	12.483099999999999	40.68537999999997
0.148627	-16.034227	202.168334	32.775649	55.926392	0.64693	31.693967	5.771979	0.838882	13.140584240687678	649.8204985673354	12.694465269461078	47.86189281437124
0.149712	-16.105357	200.450158	32.561183	60.925016	0.646518	34.591577	20.334738	0.277078	13.157607396449704	645.7667366863908	12.627044099378882	45.03140248447204
0.153414	-16.161723	203.856762	33.611343	67.767967	0.647383	39.780893	5.221147	0.725548	13.100432805071316	613.4167274167988	12.422472093023256	38.466451162790676
0.147703	-16.079095	200.235478	32.236866	53.783016	0.643878	28.308996	30.143715	0.725195	13.169867123287672	668.2596301369866	12.786870491803278	51.35355737704918
0.147134	-16.192533	201.929672	33.336327	61.443573	0.645931	37.362716	-33.970618	0.351765	13.2651	672.5714905303033	12.458176923076921	38.56543461538459
0.151271	-16.134626	207.557071	33.807007	55.86486	0.650958	38.433471	5.478982	0.320024	13.013104587155963	607.1742844036698	12.457304379562043	40.68741678832116
0.15108	-16.099651	204.896981	31.89032	57.710648	0.651844	36.113875	35.205037	0.917524	13.038294486983155	618.7029096477797	12.489771328671328	41.658853146853154
0.155975	-16.199935	201.625825	28.71415	60.060019	0.645813	38.161837	35.785748	0.927356	12.91979494047619	610.1115208333335	12.38896956521739	40.067969565217346
0.152464	-16.029948	204.723862	33.136804	55.960313	0.651442	38.648541	35.687322	0.15067	12.958469158878504	593.4480934579441	12.360791729323308	38.166039849624035
0.149358	-16.158505	202.462279	33.472437	66.806308	0.646758	38.725006	26.419952	0.873161	13.250021804511277	658.3316977443611	12.691606024096385	46.08352650602412
0.149532	-16.181	202.864809	33.221136	55.739007	0.648056	17.844579	-6.721679	0.492879	13.084479367720466	631.1838352745426	12.459494160583942	40.24443284671531
0.14655	-16.081158	201.523314	33.091132	56.654143	0.644838	14.858214	-32.167999	0.979335	13.245810843373494	679.5053734939762	12.59579014084507	43.295694366197175
0.149852	-16.00697	201.210903	32.770629	62.523683	0.649969	27.552401	34.503983	0.392247	13.1461	635.4906369230772	12.496631914893618	40.58108085106385
0.148496	-16.157005	201.983588	33.170163	64.30372	0.6478	10.177189	-16.639012	0.845292	13.2401	660.1185104166668	12.48540534351145	39.410543511450406
0.148653	-16.192239	200.732146	32.262703	59.990231	0.646466	14.905977	32.940147	0.834804	13.187583309143687	658.3359970972426	12.575700000000001	43.07217000000003
0.152314	-15.996701	202.640825	31.908187	53.640157	0.651538	33.449439	-3.660682	0.604627	12.93254	596.3794400000003	12.33414132231405	37.76221157024795
0.151844	-16.167575	202.690273	31.536054	53.926095	0.648182	36.242792	5.671831	0.013253	12.981906167400881	614.7268061674012	12.476513793103448	42.01845931034484
0.150528	-16.089713	200.164674	31.543798	54.968755	0.648767	39.958817	-23.371345	0.546291	13.03076962962963	624.5851303703707	12.321410344827587	36.63168620689656
0.147997	-16.072986	201.356776	32.914253	61.27977	0.648671	27.595167	-24.703118	0.701765	13.2131	657.8354071322439	12.483202362204725	39.66577322834647
0.147142	-16.177497	202.257739	32.968203	63.102122	0.644181	5.32994	7.365631	0.18105	13.2791	672.3437062937064	12.556049367088608	41.471708860759534
0.147086	-16.190867	203.167431	31.547792	55.119441	0.644077	32.830967	-18.619152	0.426043	13.224176	687.2807040000002	12.770667073170731	50.16537621951221
0.148713	-16.070399	201.01487	33.443009	61.462543	0.647273	30.254352	3.047068	0.906951	13.194578454680535	650.1264413075781	12.663587341772152	45.793860126582274
0.149207	-16.117895	200.637367	32.641846	60.033034	0.646897	29.637641	3.379082	0.691642	13.16170235640648	647.9452385861565	12.637615923566878	45.35925859872609
0.148662	-16.079586	203.187914	32.577031	56.26927	0.648754	19.439532	0.47036	0.057313	13.128264451827242	644.9256079734223	12.516556375838926	41.78795100671141
0.151198	-16.035085	200.410804	33.437131	62.827002	0.649816	39.801968	13.23727	0.893804	13.0861	614.0615757097794	12.472603546099291	40.27448297872339
0.149713	-15.829668	201.043393	33.334026	61.724577	0.650752	30.469909	-2.729536	0.900889	13.1361	629.7839318885452	12.51423432835821	41.17118059701495
0.150229	-16.006189	201.012433	33.343348	56.205647	0.646653	26.876017	15.342786	0.372316	13.075558702064898	626.9011238938054	12.520364900662251	42.26463841059605
0.15059	-16.157305	201.760874	33.402775	60.677866	0.644037	34.582433	-7.11662	0.536997	13.142551754385964	639.9291184210531	12.59585167785235	44.02882617449666
0.14966	-15.979498	202.451429	32.211394	61.020555	0.649611	26.918919	-1.956694	0.268907	13.149667567567567	643.3721621621623	12.532135714285713	41.8585214285714
0.148116	-15.993933	200.452349	33.329442	61.41752	0.645208	20.580294	30.17319	0.886226	13.240182728592162	665.7595892597969	12.693297530864198	46.426530864197545
0.150945	-16.038974	202.502674	32.231728	56.351846	0.652128	33.924371	-5.868248	0.601225	13.009977112135177	610.0087895545319	12.389953658536585	38.6802268292683
0.151488	-16.080356	201.309313	33.826326	67.134999	0.644463	30.56626	-6.41092	0.631831	13.1861	638.442168437026	12.529457664233576	41.09305109489047
0.149355	-15.908972	200.501021	33.346367	68.32647	0.649057	35.657428	-19.135351	0.56107	13.2501	653.3803981191226	12.439183333333334	37.70455000000003
0.15147	-16.107106	205.776968	31.928366	53.880223	0.651817	24.312678	-11.390243	0.31245	12.97607451274363	609.3657151424288	12.31454827586207	36.840631034482755
0.148808	-16.125405	201.411963	32.380955	61.632222	0.64533	19.926086	-14.318726	0.411002	13.220386384976527	665.6305727699532	12.601750684931506	43.571457534246555
0.151726	-16.187667	201.647855	32.151058	58.216366	0.647865	26.396907	-3.924601	0.856705	13.035169802731412	617.4772078907438	12.43994090909091	40.039997727272734
0.15015	-15.912652	202.433051	33.564085	58.485351	0.650254	37.468223	31.782845	0.134433	13.0831	620.6701840490798	12.512295945945946	41.71940945945942
0.149352	-15.970671	201.526355	32.869797	60.078975	0.648365	25.997798	-12.073076	0.084384	13.151946153846154	642.5328461538463	12.5001	40.7705
0.14864	-16.103807	201.649253	32.43528	56.992276	0.645351	24.007442	-28.505539	0.385929	13.165902139037433	658.137877005348	12.475844360902256	40.1698142857143
0.152732	-16.021082	205.044203	31.952378	54.718662	0.653068	37.487147	0.831391	0.690188	12.927225	592.2960000000002	12.323683333333333	37.45196166666667
0.150736	-16.163208	204.909392	33.241728	65.592743	0.65034	39.93371	-9.551505	0.233667	13.1571	632.864327102804	12.42404214876033	38.098980165289255
0.150774	-16.06242	203.446397	33.149986	64.67472	0.648433	25.710203	-14.78694	0.63954	13.1601	636.2948079877116	12.42587868852459	38.17254590163932
0.150368	-16.183453	201.203554	32.275903	60.384023	0.642334	22.317428	31.232265	0.0129	13.166542492012779	655.0344888178914	12.591522360248447	43.91241987577636
0.150944	-15.981779	201.449486	32.345334	54.898277	0.651148	39.670445	23.373659	0.822967	12.996527258805513	608.943362940276	12.473338095238097	41.53997142857143
0.150516	-16.197177	203.065664	33.263692	59.084879	0.646799	27.391108	37.670792	0.239582	13.102360804769	630.6316810730256	12.514214864864865	41.71313648648647
0.149458	-16.050047	202.225234	32.291784	58.780675	0.650411	35.184627	10.805554	0.73383	13.114695488721805	636.2017097744363	12.587001960784313	44.115925490196084
0.151232	-15.960991	200.030742	32.568014	63.775542	0.645305	20.370871	-9.102067	0.963899	13.15223423831071	639.7300527903474	12.501488059701494	40.72120447761198
0.150494	-15.993552	202.21976	32.455111	56.112999	0.651257	24.963415	-1.577416	0.99535	13.031187423312884	615.987300613497	12.437138167938931	39.96384503816795
0.149888	-16.145799	203.945071	33.996366	59.828798	0.647726	39.801922	8.112292	0.125813	13.129312893553223	632.436727136432	12.597196774193549	44.12434387096773
0.15132	-15.966068	201.530834	33.296605	64.769912	0.647362	27.025181	-1.994674	0.930971	13.1431	630.2924614197532	12.495840740740741	40.48271851851852
0.154088	-16.119676	204.307943	31.627743	53.953285	0.647993	38.390252	5.487541	0.419374	12.90844887218045	594.6796225563913	12.378596240601505	39.499112781954885
0.148578	-16.127439	202.083657	32.788927	58.229701	0.647635	22.587733	-34.445221	0.113289	13.1501	645.182209302326	12.294944827586207	34.846158620689664
0.149632	-15.869581	201.972869	32.823077	64.795264	0.650168	26.023245	6.766443	0.387302	13.1941	645.2772119815671	12.514862589928057	40.66490287769787
0.149062	-16.187259	202.760995	33.616127	69.727462	0.643326	24.463765	-3.95286	0.674536	13.3361	682.0827054491904	12.724635031847134	46.32353121019112
0.150795	-16.127164	204.842811	33.802307	62.353622	0.65115	30.553134	28.031944	0.556712	13.099384144427	618.0164945054948	12.439175187969925	39.07827744360901
0.147296	-16.167688	201.115329	31.82186	56.254035	0.646604	35.572006	21.200771	0.435427	13.196001251738526	671.133933240612	12.792269398907104	51.16922568306013
0.146958	-15.993723	200.726103	32.670312	63.967319	0.645518	14.155492	1.101399	0.59234	13.326261716171617	690.8021617161718	12.6985	45.802540000000015
0.151055	-15.911375	202.351681	31.680986	55.380935	0.651795	34.017342	24.163636	0.758929	13.005603805175038	613.8010776255709	12.460207142857142	41.09357499999998
0.149575	-16.19944	201.764369	32.440111	60.987623	0.645513	32.80745	-26.059386	0.674974	13.17705513748191	653.7869609261941	12.457623437499999	39.308064843749975
0.152072	-16.187098	201.988415	32.981619	60.073177	0.645803	36.429997	23.425416	0.421603	13.061493072289156	618.9997319277109	12.509966666666667	41.94883733333336
0.150245	-16.046191	203.237495	33.005388	58.603246	0.648249	33.582288	-17.129868	0.785145	13.102687797619048	631.5207410714289	12.448844	39.593884799999984
0.150041	-16.026088	200.820432	32.028627	58.048695	0.646654	20.437268	-22.889458	0.824342	13.114774927113702	641.69779154519	12.438966141732283	39.35153464566931
0.147951	-16.18162	203.347651	32.020888	54.372171	0.645452	21.397082	-9.584235	0.808752	13.164238545953362	666.9345116598083	12.71587160493827	48.6585919753086
0.149065	-15.941394	201.108343	32.300373	62.042927	0.648099	22.225974	19.506253	0.777159	13.196550222882616	655.2095200594356	12.598945637583892	43.620645637583905
0.148576	-16.099662	201.926506	33.585339	57.788789	0.646075	6.372041	-26.032109	0.586272	13.1571	645.5426200000002	12.388216279069766	37.39595271317828
0.152718	-16.184021	201.046676	28.215117	64.442551	0.64862	32.476394	-9.232308	0.919815	13.058434332833583	650.1629760119944	12.44842	40.759467199999996
0.148341	-16.196519	201.33821	33.861504	56.554337	0.64161	32.167094	-32.846295	0.584407	13.19130326678766	661.7661324863884	12.5036	40.774600000000035
0.146497	-16.176068	200.469081	33.313051	63.569447	0.64101	31.593556	21.884667	0.002854	13.368828767123288	705.2508739726029	12.916343654822336	53.62875177664977
0.147828	-16.188576	200.358023	31.497162	55.317527	0.643646	1.59759	4.82072	0.460255	13.1641	663.6370194003529	12.49653870967742	41.11868322580647
0.147907	-16.14412	200.814893	32.533185	60.075761	0.645769	28.242461	-8.682158	0.325602	13.226294285714285	668.6745000000003	12.70272893081761	47.09265408805031
0.149614	-16.17696	200.430161	33.949655	63.366145	0.647849	29.226237	25.099714	0.947889	13.16500964777948	634.746972434916	12.566442281879194	42.56072281879194
0.1462	-16.124301	200.140005	31.920542	60.002788	0.644948	24.810136	6.181009	0.817961	13.30434133148405	696.7034466019421	12.867739344262295	52.70758032786883
0.148497	-16.130441	201.292318	32.985305	55.134677	0.646182	6.139132	-29.601749	0.752448	13.128800716845877	646.6415591397852	12.375861904761905	37.43123809523811
0.149936	-16.034902	202.094858	33.234008	67.044926	0.650428	28.600961	35.658701	0.838149	13.1991	640.8669873617696	12.52341884057971	40.769811594202935
0.150234	-16.169367	202.180509	33.489257	66.584047	0.644366	37.36587	-21.937932	0.808095	13.2331	655.6718805970152	12.4962328125	39.713528906250026
0.150325	-16.169028	204.620591	32.851889	60.715776	0.650144	26.013587	31.608904	0.048264	13.11152880794702	630.1290115894044	12.44522408759124	39.4063708029197
0.149913	-15.959486	202.906501	33.329093	68.381945	0.650885	37.366962	18.005915	0.739499	13.2211	644.73152782194	12.567360273972602	41.96631369863013
0.15131	-16.157567	204.389485	33.219795	55.315424	0.648808	38.677077	32.839062	0.618119	13.011869461077845	611.4098143712578	12.50304701986755	42.33151920529801
0.144437	-16.163961	200.140369	32.430497	61.03998	0.642226	-7.889617	-9.321732	0.13892	13.279508934707904	665.6522233676978	12.571740000000002	41.90193600000003
0.151816	-15.889054	201.596362	32.497368	58.101585	0.65274	39.67302	-1.082636	0.850939	12.992607131537243	599.3107131537246	12.351633333333334	37.52662666666668
0.151633	-16.156045	205.086603	33.351427	57.521728	0.652052	34.007662	24.614167	0.991988	12.999039252336448	600.2964953271031	12.400235338345865	38.9456120300752
0.149808	-16.198026	202.77769	33.053869	65.020016	0.648783	24.024583	10.583413	0.08042	13.1891	644.3180050761422	12.478157553956834	39.60545467625897
0.150133	-16.112799	204.125805	33.198045	60.886456	0.64993	36.522848	9.822853	0.461282	13.120239143730888	630.4131590214068	12.551958108108108	42.674120945945944
0.146823	-16.199694	202.814846	32.746442	56.416197	0.64417	30.329364	32.698834	0.838321	13.241220713305898	682.1740425240055	12.864750793650794	53.44001111111112
0.150875	-15.923929	202.730928	33.105909	61.385701	0.652829	38.240427	14.618386	0.00273	13.0711	612.5155182829893	12.414644776119403	38.63586865671643
0.148169	-16.181367	201.12092	32.648754	63.503421	0.641898	5.800128	17.695189	0.641553	13.2941	684.685650793651	12.60255283018868	42.99840943396224
0.147204	-16.182807	202.731233	31.0264	54.777727	0.644704	20.311053	-10.708331	0.408247	13.209954472630173	686.2460307076105	12.769041176470589	50.38951058823527
0.150988	-16.050409	200.496647	33.519762	59.24895	0.644596	27.280034	3.77055	0.061014	13.10007147385103	628.4371410459589	12.504311920529801	41.40493774834439
0.15116	-16.024623	201.488573	31.873223	55.339289	0.646151	36.538901	7.073606	0.12636	13.044725	628.6675625000003	12.568775159235669	44.490389808917236
0.147794	-16.114875	202.115596	31.0367	54.007847	0.644576	-0.9312	-30.59538	0.676106	13.159546043165468	668.9048417266192	12.455308633093525	39.96046187050358
0.150034	-16.058617	200.993436	32.864952	54.257035	0.644649	30.436547	-2.634566	0.54814	13.077960795454544	636.1290369318184	12.61594076433121	45.73825987261144
0.148929	-16.105216	201.204724	31.876709	55.129797	0.648158	17.943687	21.75509	0.0849	13.101222278056952	642.9977855946402	12.492991891891892	41.409567567567585
0.140294	-16.141754	226.709756	32.545417	62.021379	0.68922	39.055442	29.551032	0.117648	13.3241	673.1152145328724	12.493832673267327	38.762301980198025
0.146865	-16.170843	200.639979	33.69416	58.342607	0.642332	0.847154	7.558765	0.355651	13.2251	661.0904119718314	12.527466459627329	41.124179503105594
0.147705	-16.191199	201.577562	31.833809	54.129838	0.646492	26.781405	18.558659	0.447883	13.152861772853186	663.2841911357343	12.718262790697674	48.88839302325581
0.147545	-16.135436	203.041914	33.607574	61.936629	0.64571	8.10384	-24.230518	0.291577	13.2511	664.4197315789478	12.493423741007195	39.66331294964032
0.148503	-16.161744	200.310318	33.506919	67.884313	0.647462	33.369271	14.246689	0.614134	13.2801	663.5910921658989	12.678770886075949	45.218791139240494
0.149518	-16.162714	204.694088	33.031343	56.643144	0.646748	34.457026	-29.528659	0.589775	13.121285661764706	642.8077003676472	12.374422314049587	37.36395950413223
0.147807	-16.121582	200.158689	33.77972	64.852925	0.644226	20.667314	-17.161125	0.707656	13.2981	675.1769298245615	12.666917567567568	44.73615067567565
0.148955	-16.140896	201.836203	32.870545	58.580086	0.645588	23.114058	37.966293	0.065254	13.16833113964687	653.0535120385235	12.597751898734177	44.03389240506327
0.149733	-16.131999	201.57794	33.530583	54.272274	0.646986	32.79598	31.819177	0.180661	13.061593411420205	626.2929692532944	12.563391139240506	43.932315189873435
0.149815	-16.195092	201.531707	32.518504	61.239626	0.645287	25.846963	35.447741	0.806819	13.172199560761348	651.3362913616398	12.634603184713377	45.16546369426753
0.149192	-16.173193	205.055529	32.985208	54.078448	0.647589	18.776624	32.079852	0.936906	13.093833238231097	640.140871611983	12.5703	43.94113999999999
0.148297	-16.047069	200.308666	32.672976	54.749314	0.64592	18.920074	33.159545	0.472214	13.13819465648855	652.2512549618324	12.602949056603773	44.67352075471699
0.150524	-15.96707	203.000835	32.841758	65.536331	0.65298	34.535733	38.967029	0.517143	13.1411	626.9795351437702	12.452663909774436	39.10247293233085
0.149985	-15.896681	200.220551	31.644201	54.259306	0.64834	15.879488	-2.688241	0.700048	13.055610204081633	632.6352040816329	12.4454309352518	40.28008417266191
0.152519	-15.838917	200.333613	33.254664	61.823395	0.648493	39.879462	7.067947	0.010374	13.045617996870108	606.1777902973399	12.408562686567164	38.65978358208953
0.14756	-16.134495	201.091209	31.896528	53.987698	0.645497	-1.753057	-18.478317	0.998266	13.15875925925926	664.2197185185187	12.468651724137931	40.266779310344866
0.147836	-16.141275	201.096221	32.750324	63.898125	0.645243	10.100632	-38.577178	0.796503	13.2801	676.1376269841273	12.388933333333332	36.41419999999999
0.148666	-16.110755	201.173681	33.208251	65.253736	0.646473	31.34739	17.104901	0.307128	13.2571	664.0329597014928	12.679124691358025	45.62133827160496
0.147651	-16.190737	200.891371	31.51888	56.729857	0.645395	37.255641	-28.137184	0.235439	13.199571929824561	673.9970754385969	12.556248936170213	42.613950354609926
0.148509	-16.011528	200.308608	32.044698	59.244655	0.647084	39.315009	12.042368	0.037027	13.185467198838897	659.246017416546	12.715203448275862	48.08014482758619
0.150433	-15.955788	200.62707	33.469188	60.998506	0.651292	39.085032	23.961092	0.340379	13.0821	614.6909289099527	12.46522676056338	40.104916901408416
0.147906	-16.056313	201.645158	32.309624	61.299986	0.646577	7.474983	26.075667	0.959585	13.245049494949496	672.8542727272733	12.572038356164384	42.391396575342455
0.152966	-16.072026	201.870858	31.648239	55.246596	0.647717	33.135382	6.603106	0.795096	12.960074512743628	605.2112698650675	12.42714347826087	40.517952173913066
0.151537	-16.056242	204.371618	33.626993	68.321704	0.651633	38.286419	5.910075	0.143972	13.1481	622.3412661290325	12.412909523809523	37.72092301587296
0.151019	-16.107628	203.146707	33.474257	54.584023	0.651358	35.142128	7.674833	0.395749	12.981908936825887	600.5415808936829	12.409803703703703	39.50499777777776
0.151441	-16.139476	203.222081	32.56727	61.698603	0.647209	25.785802	39.083669	0.859297	13.106122692889562	630.1580363086237	12.50214964539007	41.256747517730474
0.146839	-16.1924	202.072278	33.292875	55.209798	0.645858	-4.067104	-30.518232	0.410412	13.136061182994455	637.7560776340115	12.355997810218978	36.6836
0.151096	-16.194595	205.724666	33.814131	55.201089	0.647338	25.548297	-20.712055	0.558664	13.033676696165191	616.7192994100299	12.345141666666667	37.097220000000014
0.153433	-16.089726	200.18393	32.815069	60.084135	0.645117	30.871842	0.339214	0.022563	13.013059028831563	605.5903581183612	12.371198484848486	37.97995681818183
0.151635	-16.040305	202.431968	33.032627	59.705005	0.647636	32.080267	22.185271	0.513624	13.064410030395136	618.5590334346507	12.480736363636364	40.93308181818185
0.152053	-16.002786	200.664005	32.666077	56.140077	0.646716	30.587482	37.143782	0.9408	13.006795522388058	610.9267283582091	12.472023611111112	41.36755694444443
0.150918	-16.164931	203.532369	32.20491	53.74199	0.646444	39.990177	34.248502	0.353443	13.031407359307359	627.4423766233768	12.595736363636362	45.65192727272725
0.149767	-16.179763	200.041494	33.033901	64.611039	0.647769	37.234371	-4.512308	0.262728	13.1821	642.5981590214067	12.556057142857144	42.10341857142855
0.14668	-16.116119	200.100092	33.385248	63.157889	0.645807	7.264644	-20.716235	0.283226	13.2851	671.2943618538325	12.534831034482758	40.65521793103446
0.149668	-15.976695	202.278459	32.012972	54.657977	0.650231	30.100531	8.355227	0.417765	13.058950000000001	630.16695	12.538328187919463	43.197287248322155
0.150577	-16.025748	202.531024	33.488254	58.115676	0.648064	29.958748	-5.966064	0.458071	13.078678078078077	622.7758618618619	12.484357352941176	40.88819411764707
0.150385	-15.980038	200.031706	31.346774	54.056106	0.646149	39.279308	-27.300522	0.4699	13.055558259325045	636.8464085257551	12.366470967741936	37.91651612903227
0.149546	-16.050503	200.208035	32.840631	63.647792	0.644761	36.379104	-18.158662	0.0282	13.2181	658.1710029498529	12.538567625899281	41.36113741007193
0.150675	-16.158751	203.495275	32.404035	57.489467	0.646638	18.45554	-5.643183	0.136325	13.084572268907563	633.0768605042018	12.43925107913669	39.680355395683435
0.145935	-16.069473	200.220835	33.034978	63.514028	0.644481	8.741	-23.144476	0.174629	13.340633333333333	690.5432000000002	12.63577741935484	43.51488645161291
0.147702	-15.8751	200.325751	33.316131	58.30302	0.647841	27.126492	27.857207	0.913141	13.194068069666184	655.5131175616839	12.695685365853658	47.074036585365825
0.151218	-16.048218	201.814743	33.878191	62.344798	0.648775	35.900952	-13.46156	0.805985	13.0931	616.1570916149072	12.370696638655462	37.02569999999997
0.15106	-15.93217	202.314909	33.059077	60.679919	0.648656	29.948623	15.851219	0.183155	13.0941	623.853717325228	12.464695744680851	40.09260212765958
0.150178	-15.973418	202.463424	33.353624	58.598493	0.652605	34.224166	17.33891	0.373918	13.058457927786499	612.835373626374	12.440658823529413	39.6075029411765
0.145784	-16.132306	201.048562	32.312228	62.006028	0.642632	18.235545	-15.470356	0.463762	13.373189673913044	714.447407608696	12.862122857142856	51.610350285714254
0.151318	-15.844678	200.588	31.469766	56.021882	0.650907	36.941689	-12.078136	0.960321	13.007317125382263	614.1126972477065	12.3749	38.32879333333337
0.152978	-16.094661	201.5807	32.099503	59.450285	0.645986	33.610494	2.743914	0.889822	13.0259035982009	614.3116701649179	12.471488489208632	41.1448309352518
0.152371	-15.888493	204.249849	31.673762	56.331051	0.653097	35.214278	7.730883	0.528922	12.96567142857143	600.666285714286	12.363552380952381	38.29330952380953
0.148118	-16.139318	200.64377	33.917949	58.969887	0.644946	17.32532	19.9166	0.807925	13.199028263988522	655.7713543758971	12.631175471698114	44.70114025157236
0.150826	-15.914125	201.073332	33.517467	57.108893	0.650046	31.036896	-11.270284	0.135292	13.033146439628482	609.1725232198143	12.348799999999999	37.065539999999984
0.15052	-16.130105	202.576416	32.739232	58.432996	0.64759	34.430435	39.580439	0.106657	13.090408494783905	630.2547943368108	12.549658441558442	43.07835194805195
0.147674	-16.125628	200.054676	31.855334	56.963335	0.646203	16.634513	-0.597902	0.106238	13.186656650246304	665.7271428571431	12.605435403726709	44.34783229813668
0.14998	-16.088312	200.337684	32.295236	59.410071	0.645425	13.49233	-8.057206	0.298635	13.134678125	643.2364218750004	12.44686056338028	39.4613112676056
0.149434	-16.064673	203.34242	31.79677	55.190138	0.648754	19.982937	-2.390631	0.644683	13.092691366906475	641.9310892086336	12.535444827586208	42.84647241379316
0.148293	-15.964213	200.788945	33.460453	66.723053	0.64777	30.213933	-11.050145	0.739821	13.2821	666.0440636363641	12.63893916083916	43.824297902097854
0.149786	-16.166423	201.556247	31.334591	55.657807	0.64497	29.045182	-23.197991	0.865881	13.111108462623413	651.7691650211566	12.526005109489052	42.44035693430657
0.152494	-16.010459	205.494858	32.547088	58.228729	0.652175	34.582893	27.610019	0.664623	12.988935147744947	600.3327916018665	12.368999224806203	38.13886511627909
0.151783	-16.057589	200.03611	33.00277	63.283863	0.642965	20.791278	-3.987686	0.740079	13.139260714285713	636.5604285714286	12.504504255319148	40.96528936170212
0.150283	-16.154508	201.183481	31.77345	54.590272	0.647862	34.510726	-27.165717	0.720432	13.044964726027397	629.5035017123289	12.320763793103449	36.54061120689653
0.148039	-16.095684	201.577803	32.640557	62.199663	0.645676	24.044883	-33.710145	0.326244	13.250189866156788	670.6058833652008	12.428719047619047	37.844730158730144
0.148346	-15.978851	200.568999	31.420312	57.054126	0.649347	29.962388	8.722333	0.139218	13.147336151603499	654.1370029154521	12.63594375	45.731049999999996
0.149657	-16.092405	200.427581	32.470642	62.228142	0.643953	18.917338	-26.940014	0.326357	13.20393152173913	659.5249021739132	12.451807692307693	38.917676923076954
0.147448	-16.197574	200.446877	33.239536	65.2356	0.644627	23.815301	-29.956014	0.611513	13.3161	683.0130128676473	12.54896567164179	40.803021641791055
0.153548	-16.197697	200.341904	31.844583	55.648653	0.64552	36.273503	4.577766	0.032109	12.950226315789475	601.8495473684212	12.406862589928057	39.92123165467628
0.150314	-15.879864	200.975119	33.113481	66.040778	0.648636	31.450011	-14.919852	0.853329	13.1911	641.365417310665	12.459238211382115	38.862677235772374
0.149753	-16.186149	205.394414	32.310166	53.896045	0.65002	34.742351	35.796992	0.080826	13.052311143695015	630.1802023460414	12.563433333333334	44.18667499999999
0.151139	-16.06145	202.683463	32.186558	59.916643	0.648512	32.308869	16.987322	0.09822	13.084648872180452	628.0411203007521	12.49561724137931	41.32495517241378
0.15243	-16.106685	204.242899	32.069214	57.862641	0.649396	38.491077	3.686334	0.820002	13.006454642313546	610.3524185692543	12.452629411764706	40.73589705882351
0.152989	-16.135924	201.370529	33.494626	57.169695	0.643121	36.706606	6.668206	0.439995	13.011372592592593	609.4089777777782	12.498358278145695	42.13649602649003
0.148959	-16.128197	202.418054	31.968446	58.697657	0.646862	21.487188	-17.657332	0.43877	13.168429512893983	657.2114756446991	12.5531	42.5769
0.149712	-16.105357	200.450158	32.561183	60.925016	0.646518	34.591577	20.334738	0.277078	13.157607396449704	645.7667366863908	12.627044099378882	45.03140248447204
0.153414	-16.161723	203.856762	33.611343	67.767967	0.647383	39.780893	5.221147	0.725548	13.100432805071316	613.4167274167988	12.422472093023256	38.466451162790676
0.147703	-16.079095	200.235478	32.236866	53.783016	0.643878	28.308996	30.143715	0.725195	13.169867123287672	668.2596301369866	12.786870491803278	51.35355737704918
0.147134	-16.192533	201.929672	33.336327	61.443573	0.645931	37.362716	-33.970618	0.351765	13.2651	672.5714905303033	12.458176923076921	38.56543461538459
0.150205	-16.102729	200.781544	33.556269	68.966574	0.647141	35.489989	28.226691	2.9e-05	13.2341	648.6283732503891	12.565	41.78155999999999

